Di-electron production at the LHC: Unravelling virtual-photon and heavy-flavour contributions

The production of virtual photons is a very sensitive probe of the properties of the quark-gluon plasma. As they are experimentally detected by lepton pairs, they suffer from a large background arising from hadron decays. Light-flavour hadrons dominate at low invariant masses below $m_{ee}\sim0.5$ GeV and heavy flavours above. These contributions must therefore also be taken into account in experimental analyses at the LHC. In this paper, we calculate the direct contribution from virtual photons produced in the Drell-Yan process with an additional jet in POWHEG and find that it is significant at low invariant masses. We also simulate the background contributions from $c\bar c$ and $b \bar b$ production with POWHEG and quantify the theoretical uncertainties due to variations of the perturbative scales and parton distribution functions. We find larger relative and absolute uncertainties for the lighter $c$ quarks than for heavier $b$ quarks.

==> anc/ALICE_2020_I1797621.cc <==
// -*- C++ -*-
#include "Rivet/Analysis.hh"
#include "Rivet/Projections/FinalState.hh"
#include "Rivet/Projections/PromptFinalState.hh"
#include "Rivet/Projections/FastJets.hh"
#include "Rivet/Projections/ZFinder.hh"

namespace Rivet
{

	/// @brief Add a short analysis description here
	class ALICE_2020_I1797621 : public Analysis
	{
		public:

			const double JET_R = 0.5;


			const int npdgid = 999;
			int _photon = 0;
			int _bottom = 0;
			int _charm = 0;
			int _open = 0;
			int _apid = 0;
			int _qq = 0;
			int _qg = 0;
			int _gg = 0;

			/// Constructor
			DEFAULT_RIVET_ANALYSIS_CTOR(ALICE_2020_I1797621);

			/// @name Analysis methods
			//@{

			/// Book histograms and initialise projections before the run
			void init()
			{
				_photon = getOption<int>("PHOTON_Z", 0);
				_bottom = getOption<int>("BOTTOM", 0);
				_charm = getOption<int>("CHARM", 0);
				_open = getOption<int>("OPEN", 0);
				_apid = getOption<int>("APID", 0);
				_qq = getOption<int>("QQ", 0);
				_qg = getOption<int>("QG", 0);
				_gg = getOption<int>("GG", 0);
				// FinalState fs;
				Cut cuts = (Cuts::pT > 0.2 * GeV) && (Cuts::pT < 10 * GeV) && (Cuts::abseta < 0.8);
				Cut nocuts = (Cuts::pT > 0*GeV);
				// Cut cuts =  (Cuts::pT > 10.*GeV)    && (Cuts::abseta < 2.5);

				FinalState fs1 = FinalState(Cuts::pid == PID::ELECTRON && cuts);
				PromptFinalState pfs1 = PromptFinalState(Cuts::pid == PID::ELECTRON && cuts);
				declare(fs1, "Elecs");
				FinalState fs2 = FinalState(Cuts::pid == -PID::ELECTRON && cuts);
				PromptFinalState pfs2 = PromptFinalState(Cuts::pid == -PID::ELECTRON && cuts);
				declare(fs2, "Posis");
				FinalState afs1 = FinalState(Cuts::pid == PID::ELECTRON && nocuts);
				declare(afs1, "AllElecs");
				FinalState afs2 = FinalState(Cuts::pid == -PID::ELECTRON && nocuts);
				declare(afs2, "AllPosis");

				FastJets fj = FastJets(FinalState(Cuts::abspid != PID::PHOTON && Cuts::abspid != PID::ELECTRON), FastJets::ANTIKT, JET_R);
				declare(fj, "AntiKtJets");


				vector<double> z_bins = {5, 10, 20, 30, 40, 50, 60, 66., 74., 78., 82., 84., 86., 88., 89., 90., 91., 92., 93., 94., 96., 98., 100., 104., 108., 116.};
				// vector<double> z_bins = { 66., 74., 78., 82., 84., 86., 88., 89., 90., 91., 92., 93., 94., 96., 98., 100., 104., 108., 116. };

				// Book histograms
				//book(_h["m_ee_pp"], 1,1,1);
				//book(_h["m_ee_pPb"], 2, 1, 1);
				// Add a few more data points 
				auto refdata = refData(1,1,1);
				refdata.addPoint(3.75,1,0.25,1);
				refdata.addPoint(4.5,1,0.5,1);
				refdata.addPoint(5.5,1,0.5,1);
				refdata.addPoint(6.5,1,0.5,1);
				book(_h["m_ee_pp"],mkAxisCode(1,1,1), refdata );
				book(_h["m_ee_pPb"],mkAxisCode(2,1,1), refdata );
				book(_h["pT_ee_low_pp"], 3, 1, 1);
				book(_h["pT_ee_low_pPb"], 4, 1, 1);
				book(_h["pT_ee_high_pp"], 5, 1, 1);
				book(_h["pT_ee_high_pPb"], 6, 1, 1);

				//book(_h["m_ee_0010PbPb"], 10, 1, 1);
				//book(_h["m_ee_3050PbPb"], 11, 1, 1);
				vector<double> m_ee_bins = {0.01, 0.02 , 0.03, 0.04, 0.06, 0.08 , 0.1, 0.12, 0.14, 0.18, 0.24, 0.28, 0.34, 0.4, 0.5, 0.6, 0.7, 0.75, 0.8, 0.85, 0.9, 0.95 ,1.00 ,1.05 ,1.10 ,1.2 ,1.40 ,1.70 ,2.0 ,2.40 ,2.60 ,2.70 ,2.90 ,3.0 ,3.05 ,3.10 ,3.30 ,3.50, 4.0, 5.0, 6.0, 7.0};
				book(_h["m_ee_0010PbPb"], mkAxisCode(10, 1, 1),m_ee_bins );
				book(_h["m_ee_3050PbPb"], mkAxisCode(11, 1, 1),m_ee_bins );
				book(_h["pT_ee_low_0010PbPb"], 12, 1, 1);
				book(_h["pT_ee_low_3050PbPb"], 13, 1, 1);
				//book(_h["pT_ee_high_0010PbPb"], 14, 1, 1);
				//book(_h["pT_ee_high_3050PbPb"], 15, 1, 1);
				vector<double> p_t_high_bins = {0.3, 0.6, 0.9, 1.2, 1.6, 2.0, 2.5, 3.0, 5, 8};
				book(_h["pT_ee_high_0010PbPb"], mkAxisCode(14, 1, 1), p_t_high_bins);
				book(_h["pT_ee_high_3050PbPb"], mkAxisCode(15, 1, 1), p_t_high_bins);

				//book(_h["m_ee_0010PbPb_RAA"], 16, 1, 1);
				//book(_h["m_ee_3050PbPb_RAA"], 17, 1, 1);
				book(_h["m_ee_0010PbPb_RAA"], mkAxisCode(16, 1, 1),m_ee_bins);
				book(_h["m_ee_3050PbPb_RAA"], mkAxisCode(17, 1, 1),m_ee_bins);
				book(_h["pT_ee_low_0010PbPb_RAA"], 18, 1, 1);
				book(_h["pT_ee_low_3050PbPb_RAA"], 19, 1, 1);
				//book(_h["pT_ee_high_0010PbPb_RAA"], 20, 1, 1);
				//book(_h["pT_ee_high_3050PbPb_RAA"], 21, 1, 1);
				book(_h["pT_ee_high_0010PbPb_RAA"], mkAxisCode(20, 1, 1), p_t_high_bins);
				book(_h["pT_ee_high_3050PbPb_RAA"], mkAxisCode(21, 1, 1), p_t_high_bins);

				book(_h["m_Z"], "mass_Z", z_bins);
				book(_h["parent_pdgids"], "parent_pdgids", linspace(npdgid, -.5, npdgid - 0.5));
				book(_h["ancest_pdgids"], "ancest_pdgids", linspace(npdgid, -.5, npdgid - 0.5));
				book(_h["xsec"],"xsec", linspace(7, -.5, 6.5) );
				book(_h["m_over_p"],"m_over_p", logspace(50, 0.00001, 100.0));
				book(_h["p_over_m"],"p_over_m", logspace(50, 0.00001, 100.0));
				book(_h["all_m_ee"],"all_m_ee", linspace(25, 0.0, 5.0));


				book(_histPdfXQ,     "PdfXQ",   logspace(25, 0.000001, 1.0), linspace(25, 0.0, 30.0));
				book(_histQQPdfXQ,   "QQPdfXQ", logspace(25, 0.000001, 1.0), linspace(25, 0.0, 30.0));
				book(_histQGPdfXQ,   "QGPdfXQ", logspace(25, 0.000001, 1.0), linspace(25, 0.0, 30.0));
				book(_histGGPdfXQ,   "GGPdfXQ", logspace(25, 0.000001, 1.0), linspace(25, 0.0, 30.0));


			}

			bool valid(const Particle &pa)
			{

				if (_open	&& pa.hasParentWith( Cuts::abspid ==441 || Cuts::abspid ==443|| Cuts::abspid ==445|| Cuts::abspid ==553|| Cuts::abspid ==555 || Cuts::abspid ==10441 || Cuts::abspid ==10443 || Cuts::abspid ==10551 || Cuts::abspid ==10553 || Cuts::abspid ==20443 || Cuts::abspid ==20553 || Cuts::abspid ==20555 || Cuts::abspid ==30443 || Cuts::abspid ==100441 || Cuts::abspid ==100443 || Cuts::abspid ==100445 || Cuts::abspid ==100553 || Cuts::abspid ==100555 || Cuts::abspid ==110551 || Cuts::abspid ==120553 || Cuts::abspid ==200553 || Cuts::abspid ==300553 || Cuts::abspid ==9000443 || Cuts::abspid ==9000553 || Cuts::abspid ==9010443 || Cuts::abspid ==9010553 || Cuts::abspid ==9020443)) {
					return false;
				}


				if (_photon && (
							(
							 pa.hasParentWith([](const Particle &p)
								 { return (p.pid() == PID::ZBOSON); })))) // POWHEG virt photon always has pid == 23, 22 might be polluted from decays?
				{
					return true;
				}

				if (_bottom && (
							(
							 pa.hasParentWith([](const Particle &p)
								 { return p.genParticle()->status() == 2 && p.isHadron() && p.hasBottom(); }))))
				{
					return true;
				}

				if (_charm && (
							(
							 pa.hasParentWith([](const Particle &p)
								 { return p.genParticle()->status() == 2 && p.isHadron() && p.hasCharm(); }))))
				{
					return true;
				}
				if (!_charm && !_bottom && !_photon) {
					return true;
				}
				return false;
			}

			// Without analysis cuts
			void bin_em_all(const Particle &l1, const Particle &l2,double weight, const Event& event) {
				const FourMomentum pll = l1.mom() + l2.mom();
				_h["all_m_ee"]->fill(pll.mass() / GeV,weight);
			}
			// With analysis cuts
			void bin_em(const Particle &l1, const Particle &l2,double weight, const Event& event) {

				bool gg = false;
				bool qq = false;
				bool qg = false;

				int id1 = -1, id2 = -1;
				double x1 = 0.0, x2=0.0, Q=0.0;

				if (event.genEvent()->pdf_info() != 0) {
						PdfInfo pdfi = *(event.genEvent()->pdf_info());


#ifdef RIVET_ENABLE_HEPMC_3
						id1 = pdfi.parton_id[0];
						id2 = pdfi.parton_id[1];
						x1 = pdfi.x[0];
						x2 = pdfi.x[1];
						Q = pdfi.scale;
#else
						id1 = pdfi.id1();
						id2 = pdfi.id2();
						x1 = pdfi.x1();
						x2 = pdfi.x2();
						Q = pdfi.scalePDF();
#endif
						gg = ((id1 == 0 || id1 == 21) && (id2 == 0 || id2 == 21));
						qq = (!(id1 == 0 || id1 == 21) && !(id2 == 0 || id2 == 21));
						qg = ((id1 == 0 || id1 == 21) != (id2 == 0 || id2 == 21));
				}
				if (_qq && !qq) return;
				if (_qg && !qg) return;
				if (_gg && !gg) return;
				

				// Get the true dilepton pair
				const FourMomentum pll = l1.mom() + l2.mom();
				double R1_0010 = 1.0;
				double R1_3050 = 1.0;
				double R2_0010 = 1.0;
				double R2_3050 = 1.0;
				// from https://www.hepdata.net/record/ins1759860 Phys.Lett.B 804 (2020) 135377 • e-Print: 1910.09110 [nucl-ex]
				if(0.5	<l1.pt() && l1.pt()< 0.7)R1_0010=	  0.849551;
				if(0.7	<l1.pt() && l1.pt()< 0.9)R1_0010=	  0.795202;
				if(0.9	<l1.pt() && l1.pt()< 1.1)R1_0010=	  0.97453;
				if(1.1	<l1.pt() && l1.pt()< 1.3)R1_0010=	  0.853408;
				if(1.3	<l1.pt() && l1.pt()< 1.5)R1_0010=	  0.787946;
				if(1.5	<l1.pt() && l1.pt()< 2	 )R1_0010=   0.729277;
				if(2	  <l1.pt() && l1.pt()< 2.5)R1_0010=	  0.592935;
				if(2.5	<l1.pt() && l1.pt()< 3	 )R1_0010=   0.526758;
				if(3	  <l1.pt() && l1.pt()< 4	 )R1_0010=   0.457626;
				if(4	  <l1.pt() && l1.pt()< 5	 )R1_0010=   0.359875;
				if(5	  <l1.pt() && l1.pt()< 6	 )R1_0010=   0.368717;
				if(6	  <l1.pt() && l1.pt()< 7	 )R1_0010=   0.323654;
				if(7	  <l1.pt() && l1.pt()< 8	 )R1_0010=   0.351076;
				if(8	  <l1.pt() && l1.pt()< 10 )R1_0010= 	0.421683;
				if(10	 <l1.pt() && l1.pt()<12	 )R1_0010=0.394256;
				if(12	 <l1.pt() && l1.pt()<14	 )R1_0010=0.372037;
				if(14	 <l1.pt() && l1.pt()<16	 )R1_0010=0.429802;
				if(16	 <l1.pt() && l1.pt()<18	 )R1_0010=0.450357;
				if(18	 <l1.pt() && l1.pt()<20	 )R1_0010=0.523157;
				if(20	 <l1.pt() && l1.pt()<22	 )R1_0010=0.719381;
				if(22	 <l1.pt() && l1.pt()<26	 )R1_0010=0.640137;

				if(0.5	<l2.pt() && l2.pt()< 0.7)R2_0010=	  0.849551;
				if(0.7	<l2.pt() && l2.pt()< 0.9)R2_0010=	  0.795202;
				if(0.9	<l2.pt() && l2.pt()< 1.1)R2_0010=	  0.97453;
				if(1.1	<l2.pt() && l2.pt()< 1.3)R2_0010=	  0.853408;
				if(1.3	<l2.pt() && l2.pt()< 1.5)R2_0010=	  0.787946;
				if(1.5	<l2.pt() && l2.pt()< 2	 )R2_0010=   0.729277;
				if(2	  <l2.pt() && l2.pt()< 2.5)R2_0010=	  0.592935;
				if(2.5	<l2.pt() && l2.pt()< 3	 )R2_0010=   0.526758;
				if(3	  <l2.pt() && l2.pt()< 4	 )R2_0010=   0.457626;
				if(4	  <l2.pt() && l2.pt()< 5	 )R2_0010=   0.359875;
				if(5	  <l2.pt() && l2.pt()< 6	 )R2_0010=   0.368717;
				if(6	  <l2.pt() && l2.pt()< 7	 )R2_0010=   0.323654;
				if(7	  <l2.pt() && l2.pt()< 8	 )R2_0010=   0.351076;
				if(8	  <l2.pt() && l2.pt()< 10 )R2_0010= 	0.421683;
				if(10	 <l2.pt() && l2.pt()<12	 )R2_0010=0.394256;
				if(12	 <l2.pt() && l2.pt()<14	 )R2_0010=0.372037;
				if(14	 <l2.pt() && l2.pt()<16	 )R2_0010=0.429802;
				if(16	 <l2.pt() && l2.pt()<18	 )R2_0010=0.450357;
				if(18	 <l2.pt() && l2.pt()<20	 )R2_0010=0.523157;
				if(20	 <l2.pt() && l2.pt()<22	 )R2_0010=0.719381;
				if(22	 <l2.pt() && l2.pt()<26	 )R2_0010=0.640137;

				if(0.5	 <l1.pt() && l1.pt() < 0.7	)R1_3050=  0.6701;
				if(0.7	 <l1.pt() && l1.pt() < 0.9	)R1_3050=  0.752469;
				if(0.9	 <l1.pt() && l1.pt() < 1.1	)R1_3050=  0.785971;
				if(1.1	 <l1.pt() && l1.pt() < 1.3	)R1_3050=  0.850111;
				if(1.3	 <l1.pt() && l1.pt() < 1.5	)R1_3050=  0.811851;
				if(1.5	 <l1.pt() && l1.pt() < 2	  )R1_3050=  0.783968;
				if(2	   <l1.pt() && l1.pt() < 2.5	)R1_3050=    0.694803;
				if(2.5	 <l1.pt() && l1.pt() < 3	  )R1_3050=  0.650664;
				if(3	   <l1.pt() && l1.pt() < 4	  )R1_3050=  0.550528;
				if(4	   <l1.pt() && l1.pt() < 5	  )R1_3050=  0.542284;
				if(5	   <l1.pt() && l1.pt() < 6	  )R1_3050=  0.56105;
				if(6	   <l1.pt() && l1.pt() < 7	  )R1_3050=  0.526647;
				if(7	   <l1.pt() && l1.pt() < 8	  )R1_3050=  0.578086;
				if(8	   <l1.pt() && l1.pt() < 10	 )R1_3050= 0.643755;
				if(10	  <l1.pt() && l1.pt() <12	  )R1_3050=0.711892;
				if(12	  <l1.pt() && l1.pt() <14	  )R1_3050=0.642243;
				if(14	  <l1.pt() && l1.pt() <16	  )R1_3050=0.636009;
				if(16	  <l1.pt() && l1.pt() <18	  )R1_3050=0.691781;
				if(18	  <l1.pt() && l1.pt() <20	  )R1_3050=0.794183;
				if(20	  <l1.pt() && l1.pt() <22	  )R1_3050=0.512117;
				if(22	  <l1.pt() && l1.pt() <26	  )R1_3050=0.79749;

				if(0.5	 <l2.pt() && l2.pt() < 0.7	)R2_3050=  0.6701;
				if(0.7	 <l2.pt() && l2.pt() < 0.9	)R2_3050=  0.752469;
				if(0.9	 <l2.pt() && l2.pt() < 1.1	)R2_3050=  0.785971;
				if(1.1	 <l2.pt() && l2.pt() < 1.3	)R2_3050=  0.850111;
				if(1.3	 <l2.pt() && l2.pt() < 1.5	)R2_3050=  0.811851;
				if(1.5	 <l2.pt() && l2.pt() < 2	  )R2_3050=  0.783968;
				if(2	   <l2.pt() && l2.pt() < 2.5	)R2_3050=    0.694803;
				if(2.5	 <l2.pt() && l2.pt() < 3	  )R2_3050=  0.650664;
				if(3	   <l2.pt() && l2.pt() < 4	  )R2_3050=  0.550528;
				if(4	   <l2.pt() && l2.pt() < 5	  )R2_3050=  0.542284;
				if(5	   <l2.pt() && l2.pt() < 6	  )R2_3050=  0.56105;
				if(6	   <l2.pt() && l2.pt() < 7	  )R2_3050=  0.526647;
				if(7	   <l2.pt() && l2.pt() < 8	  )R2_3050=  0.578086;
				if(8	   <l2.pt() && l2.pt() < 10	 )R2_3050= 0.643755;
				if(10	  <l2.pt() && l2.pt() <12	  )R2_3050=0.711892;
				if(12	  <l2.pt() && l2.pt() <14	  )R2_3050=0.642243;
				if(14	  <l2.pt() && l2.pt() <16	  )R2_3050=0.636009;
				if(16	  <l2.pt() && l2.pt() <18	  )R2_3050=0.691781;
				if(18	  <l2.pt() && l2.pt() <20	  )R2_3050=0.794183;
				if(20	  <l2.pt() && l2.pt() <22	  )R2_3050=0.512117;
				if(22	  <l2.pt() && l2.pt() <26	  )R2_3050=0.79749;

				if (pll.pt() < 8 * GeV)
				{
					_h["m_ee_pp"]->fill(pll.mass() / GeV,weight);
					_h["m_ee_pPb"]->fill(pll.mass() / GeV,weight);
					_h["m_ee_0010PbPb"]->fill(pll.mass() / GeV,weight);
					_h["m_ee_3050PbPb"]->fill(pll.mass() / GeV,weight);
					_h["m_ee_0010PbPb_RAA"]->fill(pll.mass() / GeV,weight*R1_0010*R2_0010);
					_h["m_ee_3050PbPb_RAA"]->fill(pll.mass() / GeV,weight*R1_3050*R2_3050);
				}
				if (0.5 < pll.mass() && pll.mass() < 1.10)
				{
					_h["pT_ee_low_pp"]->fill(pll.pt() / GeV,weight);
					_h["pT_ee_low_pPb"]->fill(pll.pt() / GeV,weight);
					//_h["pT_ee_low_0010PbPb"]->fill(pll.pt() / GeV,weight);
					//_h["pT_ee_low_3050PbPb"]->fill(pll.pt() / GeV,weight);
					//_h["pT_ee_low_0010PbPb_RAA"]->fill(pll.pt() / GeV,weight*R1_0010*R2_0010);
					//_h["pT_ee_low_3050PbPb_RAA"]->fill(pll.pt() / GeV,weight*R1_3050*R2_3050);
				}
				if (1.1 < pll.mass() && pll.mass() < 2.70)
				{
					_h["pT_ee_high_pp"]->fill(pll.pt() / GeV,weight);
					_h["pT_ee_high_pPb"]->fill(pll.pt() / GeV,weight);
					//_h["pT_ee_high_0010PbPb"]->fill(pll.pt() / GeV,weight);
					//_h["pT_ee_high_3050PbPb"]->fill(pll.pt() / GeV,weight);
					//_h["pT_ee_high_0010PbPb_RAA"]->fill(pll.pt() / GeV,weight*R1_0010*R2_0010);
					//_h["pT_ee_high_3050PbPb_RAA"]->fill(pll.pt() / GeV,weight*R1_3050*R2_3050);
				}
				if (0.5 < pll.mass() && pll.mass() < 1.2)
				{
					_h["pT_ee_low_0010PbPb"]->fill(pll.pt() / GeV,weight);
					_h["pT_ee_low_3050PbPb"]->fill(pll.pt() / GeV,weight);
					_h["pT_ee_low_0010PbPb_RAA"]->fill(pll.pt() / GeV,weight*R1_0010*R2_0010);
					_h["pT_ee_low_3050PbPb_RAA"]->fill(pll.pt() / GeV,weight*R1_3050*R2_3050);
				}

				if (1.2 < pll.mass() && pll.mass() < 2.60) // 2308.16704 has different cuts
				{
					_h["pT_ee_high_0010PbPb"]->fill(pll.pt() / GeV,weight);
					_h["pT_ee_high_3050PbPb"]->fill(pll.pt() / GeV,weight);
					_h["pT_ee_high_0010PbPb_RAA"]->fill(pll.pt() / GeV,weight*R1_0010*R2_0010);
					_h["pT_ee_high_3050PbPb_RAA"]->fill(pll.pt() / GeV,weight*R1_3050*R2_3050);
				}

				_h["m_Z"]->fill(pll.mass() / GeV,weight);
				_h["m_over_p"]->fill(pll.mass() / pll.pt(),weight);
				_h["p_over_m"]->fill(pll.pt() / pll.mass(),weight);


				if (pll.pt() < 8 * GeV)
				{
					for (int i = 0; i < npdgid; i++)
					{
						if (l1.hasParentWith(Cuts::abspid == i))
						{
							_h["parent_pdgids"]->fill(i,weight);
							_h["ancest_pdgids"]->fill(i,weight);
						}
						else if (l1.hasParentWith(Cuts::abspid == i))
						{
							_h["ancest_pdgids"]->fill(i,weight);
						}
						// we may double count here
						if (l2.hasParentWith(Cuts::abspid == i))
						{
							_h["parent_pdgids"]->fill(i,weight);
							_h["ancest_pdgids"]->fill(i,weight);
						}
						else if (l2.hasParentWith(Cuts::abspid == i))
						{
							_h["ancest_pdgids"]->fill(i,weight);
						}
					}


						_histPdfXQ->fill(x1, Q, weight);
						_histPdfXQ->fill(x2, Q, weight);

						if (qq) {
							_histQQPdfXQ->fill(x1, Q, weight);
							_histQQPdfXQ->fill(x2, Q, weight);
						}
						else if(qg) {
							_histQGPdfXQ->fill(x1, Q, weight);
							_histQGPdfXQ->fill(x2, Q, weight);
						}
						else if (gg) {
							_histGGPdfXQ->fill(x1, Q, weight);
							_histGGPdfXQ->fill(x2, Q, weight);
						}
				}
			}
			/**
			 * Check if both leptons are valid and not the same
			 */
			bool both_valid(const Particle &l1, const Particle &l2) {
				if(!l1.isSame(l2) && valid(l1) && valid(l2)) {
					// APID filter
					if (!_apid || (
								(l1.hasAncestorWith(Cuts::abspid == _apid)) ||
								(l2.hasAncestorWith(Cuts::abspid == _apid))))
					{
						return true;
					}
				}
				return false;
			}

			/// Perform the per-event analysis
			void analyze(const Event &event)
			{
				Particles elecs, posis;
				elecs = apply<ParticleFinder>(event, "AllElecs").particlesByPt();
				posis = apply<ParticleFinder>(event, "AllPosis").particlesByPt();

				// Unlike sign contributions
				for (const Particle &l1 : elecs)
				{
					for (const Particle &l2 : posis)
					{
						if( both_valid(l1,l2) ) {
							bin_em_all(l1,l2,1.0,event);
						}
					}
				}
				// Like sign contributions are subtracted through the negative weight
				for (const Particle &l1 : posis)
				{
					for (const Particle &l2 : posis)
					{
						if( both_valid(l1,l2) ) {
							bin_em_all(l1,l2,-0.5,event); // only subbtract half since loop double counts
						}
					}
				}
				for (const Particle &l1 : elecs)
				{
					for (const Particle &l2 : elecs)
					{
						if( both_valid(l1,l2) ) {
							bin_em_all(l1,l2,-0.5,event); // only subbtract half since loop double counts
						}
					}
				}


				elecs = apply<ParticleFinder>(event, "Elecs").particlesByPt();
				posis = apply<ParticleFinder>(event, "Posis").particlesByPt();


				Jets jets = apply<FastJets>(event, "AntiKtJets").jetsByPt(Cuts::pT > 10*GeV );

				if(jets.size() >= 0){
					_h["xsec"]->fill(0.);
				}
				if(jets.size() >= 1){
					_h["xsec"]->fill(1.);
				}
				if(jets.size() >= 2){
					_h["xsec"]->fill(2.);
				}
				if(jets.size() >= 3){
					_h["xsec"]->fill(3.);
				}
				if(jets.size() >= 4){
					_h["xsec"]->fill(4.);
				}
				// We now allow for pure positron events ? only gives a negative contrib...
				//      if (elecs.size() < 1)
				//        vetoEvent;
				//      if (posis.size() < 1)
				//        vetoEvent;

				Particle l1;
				Particle l2;

				// Unlike sign contributions
				for (const Particle &l1 : elecs)
				{
					for (const Particle &l2 : posis)
					{
						if( both_valid(l1,l2) ) {
							bin_em(l1,l2,1.0,event);
						}
					}
				}
				// Like sign contributions are subtracted through the negative weight
				for (const Particle &l1 : posis)
				{
					for (const Particle &l2 : posis)
					{
						if( both_valid(l1,l2) ) {
							bin_em(l1,l2,-0.5,event); // only subbtract half since loop double counts
						}
					}
				}
				for (const Particle &l1 : elecs)
				{
					for (const Particle &l2 : elecs)
					{
						if( both_valid(l1,l2) ) {
							bin_em(l1,l2,-0.5,event); // only subbtract half since loop double counts
						}
					}
				}



			}

			/// Normalise histograms etc., after the run
			void finalize()
			{
				// normalize(_h);
				scale(_h, crossSectionPerEvent() / (millibarn));


				scale(_h["m_ee_pPb"], 208.);
				scale(_h["pT_ee_low_pPb"], 208.);
				scale(_h["pT_ee_high_pPb"], 208.);

				// <Ncoll> scaling from https://arxiv.org/abs/1807.00923  https://arxiv.org/abs/nucl-ex/0701025 fig 6b -> 1100
				// but we just normalize
				scale(_h["m_ee_0010PbPb"]      , 1.);
				scale(_h["m_ee_3050PbPb"]      , 1.);
				scale(_h["pT_ee_low_0010PbPb"] , 1.);
				scale(_h["pT_ee_low_3050PbPb"] , 1.);
				scale(_h["pT_ee_high_0010PbPb"], 1.);
				scale(_h["pT_ee_high_3050PbPb"], 1.);

				scale(_h["m_ee_0010PbPb_RAA"]      , 1.);
				scale(_h["m_ee_3050PbPb_RAA"]      , 1.);
				scale(_h["pT_ee_low_0010PbPb_RAA"] , 1.);
				scale(_h["pT_ee_low_3050PbPb_RAA"] , 1.);
				scale(_h["pT_ee_high_0010PbPb_RAA"], 1.);
				scale(_h["pT_ee_high_3050PbPb_RAA"], 1.);

				normalize(_h["parent_pdgids"]);
				normalize(_h["ancest_pdgids"]);

				// scale(_h,crossSection());
				// const double sf = crossSection() / sumOfWeights();
				// scale(_h["mll"], sf);
			}

			//@}

			/// @name Histograms
			//@{
			map<string, Histo1DPtr> _h;
			Histo2DPtr _histPdfXQ;
			Histo2DPtr _histQQPdfXQ;
			Histo2DPtr _histQGPdfXQ;
			Histo2DPtr _histGGPdfXQ;
			// map<string, Scatter2DPtr> _s;
			//@}
	};

	// The hook for the plugin system
	DECLARE_RIVET_PLUGIN(ALICE_2020_I1797621);
}


==> anc/ALICE_2020_I1797621.info <==
Name: ALICE_2020_I1797621
Year: 2020
Summary: Dielectron production in proton-proton and proton-lead collisions at $\mathbf{\sqrt{{\textit s}_{\rm NN}}}$ = 5.02 TeV
Experiment: ALICE
Collider: LHC
InspireID: 1797621
Status: EXPERIMENTAL
Authors:
 - Alexander Puck Neuwirth <alexander.neuwirth@uni-muenster.de>
References:
 - Phys. Rev. C 102 (2020) 055204
 - arXiv:2005.11995 [nucl-ex]
Beams: [[p+,p+],[p,Pb],[Pb,Pb]]
Energies: [[2510,2510]]
#Reentrant: ? #TDOO
#NumEvents: ? #TODO
#Luminosity_fb: ? #TODO
#RunInfo: Any!
#NeedCrossSection: yes
Description:
  'The first measurements of dielectron production at midrapidity ($\left | \eta_{\rm e} \right |~<~0.8$) in proton--proton and proton--lead collisions at $\sqrt{s_{\mathrm{NN}}}~=~5.02$~TeV at the LHC are presented. The dielectron cross section is measured with the ALICE detector as a function of the invariant mass $m_{\rm ee}$ and the pair transverse momentum $p_{\rm T, ee}$ in the ranges $m_{\rm ee} <{3.5}$~GeV/$c^2$ and $p_{\rm T,ee} <{8}$~GeV/$c$, in both collision systems. In proton--proton~collisions, the charm and beauty cross sections are determined at midrapidity from a fit to the data with two different event generators. This complements the existing dielectron measurements performed at $\sqrt{s}$ = 7 and 13 TeV. The slope of the $\sqrt{s}$ dependence of the three measurements is described by FONLL calculations.
The dielectron cross section measured in proton--lead collisions is in agreement, within the current precision, with the expected dielectron production without any nuclear matter effects for ${\rm e}^{+}{\rm e}^{-}$~pairs from open heavy-flavor hadron decays.
For the first time at LHC energies, the dielectron production in proton--lead and proton--proton collisions are directly compared at the same $\sqrt{s_{\mathrm{NN}}}$ via the dielectron nuclear modification factor $R_{\rm pPb}$. The measurements are compared to model calculations including cold nuclear matter effects, or additional sources of dielectrons from thermal radiation.'
BibKey: ALICE:2020mfy
BibTeX: '@article{ALICE:2020mfy,
    author = "Acharya, Shreyasi and others",
    collaboration = "ALICE",
    title = "{Dielectron production in proton-proton and proton-lead collisions at $\sqrt{s_{NN}}=$ 5.02 TeV}",
    eprint = "2005.11995",
    archivePrefix = "arXiv",
    primaryClass = "nucl-ex",
    reportNumber = "CERN-EP-2020-081",
    doi = "10.1103/PhysRevC.102.055204",
    journal = "Phys. Rev. C",
    volume = "102",
    number = "5",
    pages = "055204",
    year = "2020"
}'


==> anc/ALICE_2020_I1797621.plot <==
BEGIN PLOT /ALICE_2020_I1797621/.*
LegendAlign=r
MainPlot=1
RatioPlot=1
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=3.0
RatioPlotYMin=0.3
LegendAlign=l
LegendXPos=0.50
LegendYPos=0.94
END PLOT

BEGIN PLOT /ALICE_2020_I1797621/d01-x01-y01
Title=$\text{pp} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV ($p_{T,ee} < 8$ GeV)
# Electrons are measured within $|\eta_{\rm e}| < 0.8$ and $p_{\rm T,e} &gt; 0.2$ GeV/$c$.
XLabel=$m_{ee}$ [GeV]
YLabel=$\text{d}\sigma / \text{d} m_{ee}$ [mb / GeV]
END PLOT

BEGIN PLOT /ALICE_2020_I1797621/d02-x01-y01
Title=$\text{pPb} \to e^+e^- (X)$ at $\sqrt s = 5.02 $ TeV ($p_{T,ee} < 8$ GeV)
# Electrons are measured within $|\eta_{\rm e}| < 0.8$ and $p_{\rm T,e} &gt; 0.2$ GeV/$c$.
XLabel=$m_{ee}$ [GeV]
YLabel=$\text{d}\sigma / \text{d} m_{ee}$ [mb / GeV]
END PLOT

BEGIN PLOT /ALICE_2020_I1797621/d03-x01-y01
Title=$\text{pp} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV ($0.5 < m_{\rm ee} < 1.1$ GeV)
# Electrons are measured within $|\eta_{\\rm e}| < 0.8$ and $p_{\rm T,e} &gt; 0.2$ GeV/$c$.
XLabel=$p_{T,ee}$ [GeV]
YLabel=$\text{d}\sigma / \text{d} p_{T,ee}$ [mb / GeV]
END PLOT

BEGIN PLOT /ALICE_2020_I1797621/d04-x01-y01
Title=$\text{pPb}\to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV ($0.5 < m_{\rm ee} < 1.1$ GeV)
# Electrons are measured within $|\eta_{\rm e}| < 0.8$ and $p_{\rm T,e} &gt; 0.2$ GeV/$c$.
XLabel=$p_{T,ee}$ [GeV]
YLabel=$\text{d}\sigma / \text{d} p_{T,ee}$ [mb / GeV]
END PLOT


BEGIN PLOT /ALICE_2020_I1797621/d05-x01-y01
Title=$\text{pp} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV ($1.1 < m_{\rm ee} < 2.7$ GeV)
# Electrons are measured within $|\eta_{\rm e}| < 0.8$ and $p_{\rm T,e} &gt; 0.2$ GeV/$c$.
XLabel=$p_{T,ee}$ [GeV]
YLabel=$\text{d}\sigma / \text{d} p_{T,ee}$ [mb / GeV]
END PLOT

BEGIN PLOT /ALICE_2020_I1797621/d06-x01-y01
Title=$\text{pPb} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV ($1.1 < m_{\rm ee} < 2.7$ GeV)
# Electrons are measured within $|\eta_{\rm e}| < 0.8$ and $p_{\rm T,e} &gt; 0.2$ GeV/$c$.
XLabel=$p_{T,ee}$ [GeV]
YLabel=$\text{d}\sigma / \text{d} p_{T,ee}$ [mb / GeV]
END PLOT

BEGIN PLOT /ALICE_2020_I1797621/d10-x01-y01
Title=$\text{PbPb} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV (0-10\%, $p_{T,ee} < 8$ GeV)
XLabel=$m_{ee}$ [GeV]
YLabel=$\text{d}\sigma / N_\text{coll}\text{d} m_{ee}$ [mb / GeV]
END PLOT

BEGIN PLOT /ALICE_2020_I1797621/d11-x01-y01
Title=$\text{PbPb} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV (30-50\%, $p_{T,ee} < 8$ GeV)
# Electrons are measured within $|\eta_{\rm e}| < 0.8$ and $p_{\rm T,e} &gt; 0.2$ GeV/$c$.
XLabel=$m_{ee}$ [GeV]
YLabel=$\text{d}\sigma / N_\text{coll}\text{d} m_{ee}$ [mb / GeV]
END PLOT

BEGIN PLOT /ALICE_2020_I1797621/d12-x01-y01
Title=$\text{PbPb} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV (0-10\%, $0.5 < m_{\rm ee} < 1.2$ GeV)
# Electrons are measured within $|\eta_{\\rm e}| < 0.8$ and $p_{\rm T,e} &gt; 0.2$ GeV/$c$.
XLabel=$p_{T,ee}$ [GeV]
YLabel=$\text{d}\sigma / N_\text{coll}\text{d} p_{T,ee}$ [mb / GeV]
END PLOT

BEGIN PLOT /ALICE_2020_I1797621/d13-x01-y01
Title=$\text{PbPb}\to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV (30-50\%, $0.5 < m_{\rm ee} < 1.2$ GeV)
# Electrons are measured within $|\eta_{\rm e}| < 0.8$ and $p_{\rm T,e} &gt; 0.2$ GeV/$c$.
XLabel=$p_{T,ee}$ [GeV]
YLabel=$\text{d}\sigma / N_\text{coll}\text{d} p_{T,ee}$ [mb / GeV]
END PLOT


BEGIN PLOT /ALICE_2020_I1797621/d14-x01-y01
Title=$\text{PbPb} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV (0-10\%, $1.2 < m_{\rm ee} < 2.6$ GeV)
# Electrons are measured within $|\eta_{\rm e}| < 0.8$ and $p_{\rm T,e} &gt; 0.2$ GeV/$c$.
XLabel=$p_{T,ee}$ [GeV]
YLabel=$\text{d}\sigma / N_\text{coll}\text{d} p_{T,ee}$ [mb / GeV]
END PLOT

BEGIN PLOT /ALICE_2020_I1797621/d15-x01-y01
Title=$\text{PbPb} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV (30-50\%, $1.2 < m_{\rm ee} < 2.6$ GeV)
# Electrons are measured within $|\eta_{\rm e}| < 0.8$ and $p_{\rm T,e} &gt; 0.2$ GeV/$c$.
XLabel=$p_{T,ee}$ [GeV]
YLabel=$\text{d}\sigma / N_\text{coll}\text{d} p_{T,ee}$ [mb / GeV]
END PLOT


BEGIN PLOT /ALICE_2020_I1797621/xsec
Title=Jet cross sections
XLabel=$N_\text{jets}$
YLabel=$\sigma$ [mb]
LogY=1
PlotSize=10,10
RatioPlotYMin=-3
RatioPlotYMax=3
RatioPlotYSize=10
END PLOT

BEGIN PLOT /ALICE_2020_I1797621/mass_*
Title=Dilepton invariant mass spectrum
XLabel=$m_{ee}$ [GeV]
YLabel=$\text{d}\sigma / \text{d} m_{ee}$ [mb / GeV]
END PLOT


# BEGIN PLOT /ALICE_2020_I1797621/PdfXQ
Title=PDF sampling $x, Q$ value distribution
XLabel=$x$
YLabel=$Q$
ZLabel=$N$
LogX=1
LogY=0
LogZ=1
#XMin=0.000001
#XMax=1
#YMin=0.0
#YMax=30
#ZMin=0
# END PLOT


# BEGIN PLOT /ALICE_2020_I1797621/QQPdfXQ
Title=QQ-PDF sampling $x, Q$ value distribution
XLabel=$x$
YLabel=$Q$
ZLabel=$N$
LogX=1
LogY=0
LogZ=1
#XMin=0.000001
#XMax=1
#YMin=0.0
#YMax=30
#ZMin=0
# END PLOT


# BEGIN PLOT /ALICE_2020_I1797621/QGPdfXQ
Title=QG-PDF sampling $x, Q$ value distribution
XLabel=$x$
YLabel=$Q$
ZLabel=$N$
LogX=1
LogY=0
LogZ=1
#XMin=0.000001
#XMax=1
#YMin=0.0
#YMax=30
#ZMin=0
# END PLOT


# BEGIN PLOT /ALICE_2020_I1797621/GGPdfXQ
Title=GG-PDF sampling $x, Q$ value distribution
XLabel=$x$
YLabel=$Q$
ZLabel=$N$
LogX=1
LogY=0
LogZ=1
#XMin=0.000001
#XMax=1
#YMin=0.0
#YMax=30
#ZMin=0
# END PLOT


BEGIN PLOT /ALICE_2020_I1797621/d16-x01-y01
Title=$\text{PbPb} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV (0-10\%, $p_{T,ee} < 8$ GeV)
XLabel=$m_{ee}$ [GeV]
YLabel=$\text{d}\sigma / N_\text{coll}\text{d} m_{ee}$ [mb / GeV]
END PLOT

BEGIN PLOT /ALICE_2020_I1797621/d17-x01-y01
Title=$\text{PbPb} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV (30-50\%, $p_{T,ee} < 8$ GeV)
# Electrons are measured within $|\eta_{\rm e}| < 0.8$ and $p_{\rm T,e} &gt; 0.2$ GeV/$c$.
XLabel=$m_{ee}$ [GeV]
YLabel=$\text{d}\sigma / N_\text{coll}\text{d} m_{ee}$ [mb / GeV]
END PLOT

BEGIN PLOT /ALICE_2020_I1797621/d18-x01-y01
Title=$\text{PbPb} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV (0-10\%, $0.5 < m_{\rm ee} < 1.1$ GeV)
# Electrons are measured within $|\eta_{\\rm e}| < 0.8$ and $p_{\rm T,e} &gt; 0.2$ GeV/$c$.
XLabel=$p_{T,ee}$ [GeV]
YLabel=$\text{d}\sigma / N_\text{coll}\text{d} p_{T,ee}$ [mb / GeV]
END PLOT

BEGIN PLOT /ALICE_2020_I1797621/d19-x01-y01
Title=$\text{PbPb}\to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV (30-50\%, $0.5 < m_{\rm ee} < 1.1$ GeV)
# Electrons are measured within $|\eta_{\rm e}| < 0.8$ and $p_{\rm T,e} &gt; 0.2$ GeV/$c$.
XLabel=$p_{T,ee}$ [GeV]
YLabel=$\text{d}\sigma / N_\text{coll}\text{d} p_{T,ee}$ [mb / GeV]
END PLOT


BEGIN PLOT /ALICE_2020_I1797621/d20-x01-y01
Title=$\text{PbPb} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV (0-10\%, $1.2 < m_{\rm ee} < 2.6$ GeV)
# Electrons are measured within $|\eta_{\rm e}| < 0.8$ and $p_{\rm T,e} &gt; 0.2$ GeV/$c$.
XLabel=$p_{T,ee}$ [GeV]
YLabel=$\text{d}\sigma / N_\text{coll}\text{d} p_{T,ee}$ [mb / GeV]
END PLOT

BEGIN PLOT /ALICE_2020_I1797621/d21-x01-y01
Title=$\text{PbPb} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV (30-50\%, $1.2 < m_{\rm ee} < 2.6$ GeV).
# Electrons are measured within $|\eta_{\rm e}| < 0.8$ and $p_{\rm T,e} &gt; 0.2$ GeV/$c$.
XLabel=$p_{T,ee}$ [GeV]
YLabel=$\text{d}\sigma / N_\text{coll}\text{d} p_{T,ee}$ [mb / GeV]
END PLOT

BEGIN PLOT /ALICE_2020_I1797621/rpPb-d01-x01-y01
Title=$\text{pp}/\text{pPb} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV ($p_{T,ee} < 8$ GeV)
YMin=0.4
YMax=2.0
LogY=0
LegendAlign=r
MainPlot=1
RatioPlot=1
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=3.0
RatioPlotYMin=0.3
LegendAlign=l
LegendXPos=0.50
LegendYPos=0.94
XLabel=$m_{ee}$ [GeV]
YLabel=$R_\text{pPb}$
END PLOT


BEGIN PLOT /ALICE_2020_I1797621/rpPb-d03-x01-y01
Title=$\text{pp}/\text{pPb} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV ($0.5 < m_{\rm ee} < 1.1$ GeV)
YMin=0.4
YMax=2.0
LogY=0
LegendAlign=r
MainPlot=1
RatioPlot=1
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=3.0
RatioPlotYMin=0.3
LegendAlign=l
LegendXPos=0.50
LegendYPos=0.94
XLabel=$p_{T,ee}$ [GeV]
YLabel=$R_\text{pPb}$
END PLOT

BEGIN PLOT /ALICE_2020_I1797621/rpPb-d05-x01-y01
Title=$\text{pp}/\text{pPb} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV ($1.1 < m_{\rm ee} < 2.7$ GeV)
YMin=0.4
YMax=2.0
LogY=0
LegendAlign=r
MainPlot=1
RatioPlot=1
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=3.0
RatioPlotYMin=0.3
LegendAlign=l
LegendXPos=0.50
LegendYPos=0.94
XLabel=$p_{T,ee}$ [GeV]
YLabel=$R_\text{pPb}$
END PLOT


==> anc/ALICE_2020_I1797621.yoda <==
BEGIN YODA_SCATTER2D_V2 /REF/ALICE_2020_I1797621/d01-x01-y01
ErrorBreakdown: {0: {stat: {dn: -0.00966461, up: 0.00966461}, syst: {dn: -0.257917, up: 0.257917}}, 1: {stat: {dn: -0.00276491, up: 0.00276491}, syst: {dn: -0.0285747, up: 0.0285747}}, 2: {stat: {dn: -0.00124895, up: 0.00124895}, syst: {dn: -0.00449587, up: 0.00449587}}, 3: {stat: {dn: -0.000900989, up: 0.000900989}, syst: {dn: -0.00110218, up: 0.00110218}}, 4: {stat: {dn: -0.000861907, up: 0.000861907}, syst: {dn: -0.000760234, up: 0.000760234}}, 5: {stat: {dn: -0.000857413, up: 0.000857413}, syst: {dn: -0.000600416, up: 0.000600416}}, 6: {stat: {dn: -0.00089472, up: 0.00089472}, syst: {dn: -0.000436079, up: 0.000436079}}, 7: {stat: {dn: -0.000873676, up: 0.000873676}, syst: {dn: -0.000425517, up: 0.000425517}}, 8: {stat: {dn: -0.000889989, up: 0.000889989}, syst: {dn: -0.000307027, up: 0.000307027}}, 9: {stat: {dn: -0.000851828, up: 0.000851828}, syst: {dn: -0.000241445, up: 0.000241445}}, 10: {stat: {dn: -0.000617365, up: 0.000617365}, syst: {dn: -0.000211095, up: 0.000211095}}, 11: {stat: {dn: -0.000594278, up: 0.000594278}, syst: {dn: -0.000250607, up: 0.000250607}}, 12: {stat: {dn: -0.000809125, up: 0.000809125}, syst: {dn: -0.000339747, up: 0.000339747}}, 13: {stat: {dn: -0.000736499, up: 0.000736499}, syst: {dn: -0.000421539, up: 0.000421539}}, 14: {stat: {dn: -0.000331443, up: 0.000331443}, syst: {dn: -0.000127558, up: 0.000127558}}, 15: {stat: {dn: -0.000576871, up: 0.000576871}, syst: {dn: -0.000170349, up: 0.000170349}}, 16: {stat: {dn: -0.000599141, up: 0.000599141}, syst: {dn: -0.000235712, up: 0.000235712}}, 17: {stat: {dn: -0.000412906, up: 0.000412906}, syst: {dn: -4.91068e-05, up: 4.91068e-05}}, 18: {stat: {dn: -0.000128164, up: 0.000128164}, syst: {dn: -6.03838e-05, up: 6.03838e-05}}, 19: {stat: {dn: -8.08929e-05, up: 8.08929e-05}, syst: {dn: -3.40411e-05, up: 3.40411e-05}}, 20: {stat: {dn: -5.36035e-05, up: 5.36035e-05}, syst: {dn: -2.33525e-05, up: 2.33525e-05}}, 21: {stat: {dn: -3.20826e-05, up: 3.20826e-05}, syst: {dn: -1.41135e-05, up: 1.41135e-05}}, 22: {stat: {dn: -2.61113e-05, up: 2.61113e-05}, syst: {dn: -1.24235e-05, up: 1.24235e-05}}, 23: {stat: {dn: -2.33761e-05, up: 2.33761e-05}, syst: {dn: -1.82848e-05, up: 1.82848e-05}}, 24: {stat: {dn: -5.32202e-05, up: 5.32202e-05}, syst: {dn: -4.77499e-05, up: 4.77499e-05}}, 25: {stat: {dn: -2.2691e-05, up: 2.2691e-05}, syst: {dn: -1.0795e-05, up: 1.0795e-05}}, 26: {stat: {dn: -1.49683e-05, up: 1.49683e-05}, syst: {dn: -1.88893e-06, up: 1.88893e-06}}}
IsRef: 1
Path: /REF/ALICE_2020_I1797621/d01-x01-y01
Title: doi:10.17182/hepdata.98625.v1/t1
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.000000e-02	2.000000e-02	2.000000e-02	3.518660e+00	2.580980e-01	2.580980e-01
6.500000e-02	2.500000e-02	2.500000e-02	3.898320e-01	2.870816e-02	2.870816e-02
1.150000e-01	2.500000e-02	2.500000e-02	6.133520e-02	4.666125e-03	4.666125e-03
1.650000e-01	2.500000e-02	2.500000e-02	2.493610e-02	1.423581e-03	1.423581e-03
2.150000e-01	2.500000e-02	2.500000e-02	1.719990e-02	1.149278e-03	1.149278e-03
2.650000e-01	2.500000e-02	2.500000e-02	1.358410e-02	1.046736e-03	1.046736e-03
3.150000e-01	2.500000e-02	2.500000e-02	9.866030e-03	9.953335e-04	9.953335e-04
3.650000e-01	2.500000e-02	2.500000e-02	9.627080e-03	9.717893e-04	9.717893e-04
4.150000e-01	2.500000e-02	2.500000e-02	6.946300e-03	9.414595e-04	9.414595e-04
4.700000e-01	3.000000e-02	3.000000e-02	5.462560e-03	8.853850e-04	8.853850e-04
5.500000e-01	5.000000e-02	5.000000e-02	4.775910e-03	6.524574e-04	6.524574e-04
6.500000e-01	5.000000e-02	5.000000e-02	5.669830e-03	6.449575e-04	6.449575e-04
7.250000e-01	2.500000e-02	2.500000e-02	7.686590e-03	8.775598e-04	8.775598e-04
7.750000e-01	2.500000e-02	2.500000e-02	9.537090e-03	8.486023e-04	8.486023e-04
8.750000e-01	7.500000e-02	7.500000e-02	2.885930e-03	3.551415e-04	3.551415e-04
9.750000e-01	2.500000e-02	2.500000e-02	3.854040e-03	6.014972e-04	6.014972e-04
1.025000e+00	2.500000e-02	2.500000e-02	5.332850e-03	6.438401e-04	6.438401e-04
1.075000e+00	2.500000e-02	2.500000e-02	1.111010e-03	4.158159e-04	4.158159e-04
1.250000e+00	1.500000e-01	1.500000e-01	1.212530e-03	1.416764e-04	1.416764e-04
1.550000e+00	1.500000e-01	1.500000e-01	6.835560e-04	8.776365e-05	8.776365e-05
1.850000e+00	1.500000e-01	1.500000e-01	4.689260e-04	5.846943e-05	5.846943e-05
2.200000e+00	2.000000e-01	2.000000e-01	2.834040e-04	3.504974e-05	3.504974e-05
2.550000e+00	1.500000e-01	1.500000e-01	2.494680e-04	2.891614e-05	2.891614e-05
2.850000e+00	1.500000e-01	1.500000e-01	3.282720e-04	2.967787e-05	2.967787e-05
3.050000e+00	5.000000e-02	5.000000e-02	8.572700e-04	7.150135e-05	7.150135e-05
3.200000e+00	1.000000e-01	1.000000e-01	1.938050e-04	2.512794e-05	2.512794e-05
3.400000e+00	1.000000e-01	1.000000e-01	3.391260e-05	1.508702e-05	1.508702e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /REF/ALICE_2020_I1797621/d02-x01-y01
ErrorBreakdown: {0: {stat: {dn: -0.842077, up: 0.842077}, syst: {dn: -59.4609, up: 59.4609}}, 1: {stat: {dn: -0.256575, up: 0.256575}, syst: {dn: -6.58566, up: 6.58566}}, 2: {stat: {dn: -0.156296, up: 0.156296}, syst: {dn: -0.92625, up: 0.92625}}, 3: {stat: {dn: -0.116243, up: 0.116243}, syst: {dn: -0.176036, up: 0.176036}}, 4: {stat: {dn: -0.123692, up: 0.123692}, syst: {dn: -0.142393, up: 0.142393}}, 5: {stat: {dn: -0.149996, up: 0.149996}, syst: {dn: -0.100808, up: 0.100808}}, 6: {stat: {dn: -0.136418, up: 0.136418}, syst: {dn: -0.0785172, up: 0.0785172}}, 7: {stat: {dn: -0.142465, up: 0.142465}, syst: {dn: -0.0652245, up: 0.0652245}}, 8: {stat: {dn: -0.150925, up: 0.150925}, syst: {dn: -0.0538218, up: 0.0538218}}, 9: {stat: {dn: -0.142852, up: 0.142852}, syst: {dn: -0.0362669, up: 0.0362669}}, 10: {stat: {dn: -0.108426, up: 0.108426}, syst: {dn: -0.0376034, up: 0.0376034}}, 11: {stat: {dn: -0.105769, up: 0.105769}, syst: {dn: -0.0459428, up: 0.0459428}}, 12: {stat: {dn: -0.144282, up: 0.144282}, syst: {dn: -0.0624356, up: 0.0624356}}, 13: {stat: {dn: -0.125994, up: 0.125994}, syst: {dn: -0.065641, up: 0.065641}}, 14: {stat: {dn: -0.0651192, up: 0.0651192}, syst: {dn: -0.0280843, up: 0.0280843}}, 15: {stat: {dn: -0.103562, up: 0.103562}, syst: {dn: -0.0327664, up: 0.0327664}}, 16: {stat: {dn: -0.0907107, up: 0.0907107}, syst: {dn: -0.0407889, up: 0.0407889}}, 17: {stat: {dn: -0.0925687, up: 0.0925687}, syst: {dn: -0.0174845, up: 0.0174845}}, 18: {stat: {dn: -0.0258951, up: 0.0258951}, syst: {dn: -0.0132529, up: 0.0132529}}, 19: {stat: {dn: -0.0164257, up: 0.0164257}, syst: {dn: -0.00782845, up: 0.00782845}}, 20: {stat: {dn: -0.0106733, up: 0.0106733}, syst: {dn: -0.00418, up: 0.00418}}, 21: {stat: {dn: -0.0059581, up: 0.0059581}, syst: {dn: -0.00292069, up: 0.00292069}}, 22: {stat: {dn: -0.00463399, up: 0.00463399}, syst: {dn: -0.00226908, up: 0.00226908}}, 23: {stat: {dn: -0.00361002, up: 0.00361002}, syst: {dn: -0.00262378, up: 0.00262378}}, 24: {stat: {dn: -0.00646814, up: 0.00646814}, syst: {dn: -0.00765811, up: 0.00765811}}, 25: {stat: {dn: -0.0032376, up: 0.0032376}, syst: {dn: -0.00162373, up: 0.00162373}}, 26: {stat: {dn: -0.00243184, up: 0.00243184}, syst: {dn: -0.000400555, up: 0.000400555}}}
IsRef: 1
Path: /REF/ALICE_2020_I1797621/d02-x01-y01
Title: doi:10.17182/hepdata.98625.v1/t2
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.000000e-02	2.000000e-02	2.000000e-02	5.309860e+02	5.946686e+01	5.946686e+01
6.500000e-02	2.500000e-02	2.500000e-02	5.880990e+01	6.590656e+00	6.590656e+00
1.150000e-01	2.500000e-02	2.500000e-02	8.271400e+00	9.393442e-01	9.393442e-01
1.650000e-01	2.500000e-02	2.500000e-02	3.481260e+00	2.109529e-01	2.109529e-01
2.150000e-01	2.500000e-02	2.500000e-02	2.815930e+00	1.886146e-01	1.886146e-01
2.650000e-01	2.500000e-02	2.500000e-02	1.993560e+00	1.807237e-01	1.807237e-01
3.150000e-01	2.500000e-02	2.500000e-02	1.552740e+00	1.574002e-01	1.574002e-01
3.650000e-01	2.500000e-02	2.500000e-02	1.289870e+00	1.566860e-01	1.566860e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.064370e+00	1.602346e-01	1.602346e-01
4.700000e-01	3.000000e-02	3.000000e-02	7.172070e-01	1.473838e-01	1.473838e-01
5.500000e-01	5.000000e-02	5.000000e-02	7.436390e-01	1.147615e-01	1.147615e-01
6.500000e-01	5.000000e-02	5.000000e-02	9.085560e-01	1.153162e-01	1.153162e-01
7.250000e-01	2.500000e-02	2.500000e-02	1.234720e+00	1.572116e-01	1.572116e-01
7.750000e-01	2.500000e-02	2.500000e-02	1.298100e+00	1.420677e-01	1.420677e-01
8.750000e-01	7.500000e-02	7.500000e-02	5.553910e-01	7.091712e-02	7.091712e-02
9.750000e-01	2.500000e-02	2.500000e-02	6.479830e-01	1.086219e-01	1.086219e-01
1.025000e+00	2.500000e-02	2.500000e-02	8.066340e-01	9.945937e-02	9.945937e-02
1.075000e+00	2.500000e-02	2.500000e-02	3.457700e-01	9.420548e-02	9.420548e-02
1.250000e+00	1.500000e-01	1.500000e-01	2.910790e-01	2.908944e-02	2.908944e-02
1.550000e+00	1.500000e-01	1.500000e-01	1.719400e-01	1.819583e-02	1.819583e-02
1.850000e+00	1.500000e-01	1.500000e-01	9.180710e-02	1.146262e-02	1.146262e-02
2.200000e+00	2.000000e-01	2.000000e-01	6.414840e-02	6.635464e-03	6.635464e-03
2.550000e+00	1.500000e-01	1.500000e-01	4.983690e-02	5.159708e-03	5.159708e-03
2.850000e+00	1.500000e-01	1.500000e-01	5.208130e-02	4.462787e-03	4.462787e-03
3.050000e+00	5.000000e-02	5.000000e-02	1.520110e-01	1.002415e-02	1.002415e-02
3.200000e+00	1.000000e-01	1.000000e-01	3.223060e-02	3.621954e-03	3.621954e-03
3.400000e+00	1.000000e-01	1.000000e-01	7.950900e-03	2.464607e-03	2.464607e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /REF/ALICE_2020_I1797621/d03-x01-y01
ErrorBreakdown: {0: {stat: {dn: -0.000200182, up: 0.000200182}, syst: {dn: -5.9371e-05, up: 5.9371e-05}}, 1: {stat: {dn: -0.000231895, up: 0.000231895}, syst: {dn: -0.000103891, up: 0.000103891}}, 2: {stat: {dn: -0.000178058, up: 0.000178058}, syst: {dn: -7.01235e-05, up: 7.01235e-05}}, 3: {stat: {dn: -0.000138532, up: 0.000138532}, syst: {dn: -6.22129e-05, up: 6.22129e-05}}, 4: {stat: {dn: -4.53095e-05, up: 4.53095e-05}, syst: {dn: -2.65301e-05, up: 2.65301e-05}}, 5: {stat: {dn: -1.99179e-05, up: 1.99179e-05}, syst: {dn: -1.1583e-05, up: 1.1583e-05}}, 6: {stat: {dn: -7.31135e-06, up: 7.31135e-06}, syst: {dn: -3.08509e-06, up: 3.08509e-06}}, 7: {stat: {dn: -3.68425e-06, up: 3.68425e-06}, syst: {dn: -1.08277e-06, up: 1.08277e-06}}, 8: {stat: {dn: -1.21981e-06, up: 1.21981e-06}, syst: {dn: -3.7116e-07, up: 3.7116e-07}}}
IsRef: 1
Path: /REF/ALICE_2020_I1797621/d03-x01-y01
Title: doi:10.17182/hepdata.98625.v1/t3
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.500000e-01	1.500000e-01	1.500000e-01	1.343240e-03	2.088007e-04	2.088007e-04
4.500000e-01	1.500000e-01	1.500000e-01	2.350470e-03	2.541036e-04	2.541036e-04
7.500000e-01	1.500000e-01	1.500000e-01	1.586500e-03	1.913686e-04	1.913686e-04
1.050000e+00	1.500000e-01	1.500000e-01	1.407530e-03	1.518603e-04	1.518603e-04
1.600000e+00	4.000000e-01	4.000000e-01	6.002280e-04	5.250521e-05	5.250521e-05
2.400000e+00	4.000000e-01	4.000000e-01	2.620580e-04	2.304102e-05	2.304102e-05
3.400000e+00	6.000000e-01	6.000000e-01	6.979850e-05	7.935592e-06	7.935592e-06
4.500000e+00	5.000000e-01	5.000000e-01	2.449710e-05	3.840064e-06	3.840064e-06
6.500000e+00	1.500000e+00	1.500000e+00	8.397280e-06	1.275028e-06	1.275028e-06
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /REF/ALICE_2020_I1797621/d04-x01-y01
ErrorBreakdown: {0: {stat: {dn: -0.0356739, up: 0.0356739}, syst: {dn: -0.00938543, up: 0.00938543}}, 1: {stat: {dn: -0.0414123, up: 0.0414123}, syst: {dn: -0.0192398, up: 0.0192398}}, 2: {stat: {dn: -0.0334533, up: 0.0334533}, syst: {dn: -0.0137907, up: 0.0137907}}, 3: {stat: {dn: -0.0252574, up: 0.0252574}, syst: {dn: -0.0110564, up: 0.0110564}}, 4: {stat: {dn: -0.0145856, up: 0.0145856}, syst: {dn: -0.00993765, up: 0.00993765}}, 5: {stat: {dn: -0.00900351, up: 0.00900351}, syst: {dn: -0.00590968, up: 0.00590968}}, 6: {stat: {dn: -0.00366749, up: 0.00366749}, syst: {dn: -0.00251009, up: 0.00251009}}, 7: {stat: {dn: -0.0012049, up: 0.0012049}, syst: {dn: -0.00113289, up: 0.00113289}}, 8: {stat: {dn: -0.000358295, up: 0.000358295}, syst: {dn: -0.000882296, up: 0.000882296}}, 9: {stat: {dn: -0.000186269, up: 0.000186269}, syst: {dn: -0.000255246, up: 0.000255246}}}
IsRef: 1
Path: /REF/ALICE_2020_I1797621/d04-x01-y01
Title: doi:10.17182/hepdata.98625.v1/t4
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.500000e-01	1.500000e-01	1.500000e-01	1.622770e-01	3.688785e-02	3.688785e-02
4.500000e-01	1.500000e-01	1.500000e-01	3.326620e-01	4.566343e-02	4.566343e-02
7.500000e-01	1.500000e-01	1.500000e-01	2.384440e-01	3.618434e-02	3.618434e-02
1.050000e+00	1.500000e-01	1.500000e-01	1.911680e-01	2.757137e-02	2.757137e-02
1.400000e+00	2.000000e-01	2.000000e-01	1.894350e-01	1.764927e-02	1.764927e-02
1.800000e+00	2.000000e-01	2.000000e-01	1.126520e-01	1.076975e-02	1.076975e-02
2.400000e+00	4.000000e-01	4.000000e-01	4.784820e-02	4.444214e-03	4.444214e-03
3.400000e+00	6.000000e-01	6.000000e-01	1.512140e-02	1.653851e-03	1.653851e-03
5.000000e+00	1.000000e+00	1.000000e+00	4.096880e-03	9.522718e-04	9.522718e-04
7.000000e+00	1.000000e+00	1.000000e+00	1.185220e-03	3.159852e-04	3.159852e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /REF/ALICE_2020_I1797621/d05-x01-y01
ErrorBreakdown: {0: {stat: {dn: -4.62434e-05, up: 4.62434e-05}, syst: {dn: -6.35692e-06, up: 6.35692e-06}}, 1: {stat: {dn: -7.3114e-05, up: 7.3114e-05}, syst: {dn: -1.20771e-05, up: 1.20771e-05}}, 2: {stat: {dn: -7.51425e-05, up: 7.51425e-05}, syst: {dn: -2.07267e-05, up: 2.07267e-05}}, 3: {stat: {dn: -6.85705e-05, up: 6.85705e-05}, syst: {dn: -1.90234e-05, up: 1.90234e-05}}, 4: {stat: {dn: -4.88222e-05, up: 4.88222e-05}, syst: {dn: -1.35342e-05, up: 1.35342e-05}}, 5: {stat: {dn: -3.81898e-05, up: 3.81898e-05}, syst: {dn: -1.04358e-05, up: 1.04358e-05}}, 6: {stat: {dn: -1.79074e-05, up: 1.79074e-05}, syst: {dn: -6.63331e-06, up: 6.63331e-06}}, 7: {stat: {dn: -8.06657e-06, up: 8.06657e-06}, syst: {dn: -3.45617e-06, up: 3.45617e-06}}, 8: {stat: {dn: -3.1268e-06, up: 3.1268e-06}, syst: {dn: -9.49986e-07, up: 9.49986e-07}}, 9: {stat: {dn: -1.6621e-06, up: 1.6621e-06}, syst: {dn: -4.33706e-07, up: 4.33706e-07}}}
IsRef: 1
Path: /REF/ALICE_2020_I1797621/d05-x01-y01
Title: doi:10.17182/hepdata.98625.v1/t5
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.500000e-01	1.500000e-01	1.500000e-01	1.438220e-04	4.667829e-05	4.667829e-05
4.500000e-01	1.500000e-01	1.500000e-01	2.732360e-04	7.410475e-05	7.410475e-05
7.500000e-01	1.500000e-01	1.500000e-01	4.689300e-04	7.794865e-05	7.794865e-05
1.050000e+00	1.500000e-01	1.500000e-01	4.303940e-04	7.116040e-05	7.116040e-05
1.400000e+00	2.000000e-01	2.000000e-01	3.062030e-04	5.066342e-05	5.066342e-05
1.800000e+00	2.000000e-01	2.000000e-01	2.361040e-04	3.958998e-05	3.958998e-05
2.400000e+00	4.000000e-01	4.000000e-01	1.500750e-04	1.909649e-05	1.909649e-05
3.400000e+00	6.000000e-01	6.000000e-01	7.819390e-05	8.775800e-06	8.775800e-06
5.000000e+00	1.000000e+00	1.000000e+00	2.149290e-05	3.267928e-06	3.267928e-06
7.000000e+00	1.000000e+00	1.000000e+00	9.812360e-06	1.717754e-06	1.717754e-06
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /REF/ALICE_2020_I1797621/d06-x01-y01
ErrorBreakdown: {0: {stat: {dn: -0.00873953, up: 0.00873953}, syst: {dn: -0.00285365, up: 0.00285365}}, 1: {stat: {dn: -0.0132871, up: 0.0132871}, syst: {dn: -0.0058294, up: 0.0058294}}, 2: {stat: {dn: -0.0109296, up: 0.0109296}, syst: {dn: -0.00382181, up: 0.00382181}}, 3: {stat: {dn: -0.00861892, up: 0.00861892}, syst: {dn: -0.00269925, up: 0.00269925}}, 4: {stat: {dn: -0.00493792, up: 0.00493792}, syst: {dn: -0.00158799, up: 0.00158799}}, 5: {stat: {dn: -0.00256778, up: 0.00256778}, syst: {dn: -0.00102126, up: 0.00102126}}, 6: {stat: {dn: -0.00153499, up: 0.00153499}, syst: {dn: -0.000474632, up: 0.000474632}}, 7: {stat: {dn: -0.000506293, up: 0.000506293}, syst: {dn: -0.000267483, up: 0.000267483}}, 8: {stat: {dn: -0.000236495, up: 0.000236495}, syst: {dn: -9.23465e-05, up: 9.23465e-05}}}
IsRef: 1
Path: /REF/ALICE_2020_I1797621/d06-x01-y01
Title: doi:10.17182/hepdata.98625.v1/t6
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-01	3.000000e-01	3.000000e-01	5.771140e-02	9.193623e-03	9.193623e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.178920e-01	1.450962e-02	1.450962e-02
1.200000e+00	2.000000e-01	2.000000e-01	8.880720e-02	1.157853e-02	1.157853e-02
1.600000e+00	2.000000e-01	2.000000e-01	6.272240e-02	9.031707e-03	9.031707e-03
2.100000e+00	3.000000e-01	3.000000e-01	3.690000e-02	5.186980e-03	5.186980e-03
2.800000e+00	4.000000e-01	4.000000e-01	2.373100e-02	2.763416e-03	2.763416e-03
3.600000e+00	4.000000e-01	4.000000e-01	1.057880e-02	1.606695e-03	1.606695e-03
5.000000e+00	1.000000e+00	1.000000e+00	5.603040e-03	5.726079e-04	5.726079e-04
7.000000e+00	1.000000e+00	1.000000e+00	1.934410e-03	2.538853e-04	2.538853e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /REF/ALICE_2020_I1797621/d07-x01-y01
ErrorBreakdown: {0: {stat: {dn: -0.00229173, up: 0.00229173}, syst: {dn: -0.0971231, up: 0.0971231}}, 1: {stat: {dn: -0.00600739, up: 0.00600739}, syst: {dn: -0.0969406, up: 0.0969406}}, 2: {stat: {dn: -0.0179252, up: 0.0179252}, syst: {dn: -0.0866863, up: 0.0866863}}, 3: {stat: {dn: -0.0328455, up: 0.0328455}, syst: {dn: -0.045204, up: 0.045204}}, 4: {stat: {dn: -0.042499, up: 0.042499}, syst: {dn: -0.0507871, up: 0.0507871}}, 5: {stat: {dn: -0.0664706, up: 0.0664706}, syst: {dn: -0.0478593, up: 0.0478593}}, 6: {stat: {dn: -0.108321, up: 0.108321}, syst: {dn: -0.0466935, up: 0.0466935}}, 7: {stat: {dn: -0.146455, up: 0.146455}, syst: {dn: -0.0504123, up: 0.0504123}}, 8: {stat: {dn: -0.123283, up: 0.123283}, syst: {dn: -0.0527274, up: 0.0527274}}, 9: {stat: {dn: -0.0709573, up: 0.0709573}, syst: {dn: -0.0484631, up: 0.0484631}}, 10: {stat: {dn: -0.152038, up: 0.152038}, syst: {dn: -0.0622236, up: 0.0622236}}, 11: {stat: {dn: -0.101735, up: 0.101735}, syst: {dn: -0.051619, up: 0.051619}}, 12: {stat: {dn: -0.162686, up: 0.162686}, syst: {dn: -0.0804221, up: 0.0804221}}, 13: {stat: {dn: -0.184638, up: 0.184638}, syst: {dn: -0.0816845, up: 0.0816845}}, 14: {stat: {dn: -0.155465, up: 0.155465}, syst: {dn: -0.06403, up: 0.06403}}, 15: {stat: {dn: -0.16187, up: 0.16187}, syst: {dn: -0.0740853, up: 0.0740853}}, 16: {stat: {dn: -0.13926, up: 0.13926}, syst: {dn: -0.0663964, up: 0.0663964}}, 17: {stat: {dn: -0.0770583, up: 0.0770583}, syst: {dn: -0.0580741, up: 0.0580741}}, 18: {stat: {dn: -0.0640835, up: 0.0640835}, syst: {dn: -0.0641931, up: 0.0641931}}}
IsRef: 1
Path: /REF/ALICE_2020_I1797621/d07-x01-y01
Title: doi:10.17182/hepdata.98625.v1/t7
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.000000e-02	2.000000e-02	2.000000e-02	7.256710e-01	9.715013e-02	9.715013e-02
6.500000e-02	2.500000e-02	2.500000e-02	7.243070e-01	9.712656e-02	9.712656e-02
1.150000e-01	2.500000e-02	2.500000e-02	6.476910e-01	8.852021e-02	8.852021e-02
1.650000e-01	2.500000e-02	2.500000e-02	6.730660e-01	5.587690e-02	5.587690e-02
2.400000e-01	5.000000e-02	5.000000e-02	7.561950e-01	6.622307e-02	6.622307e-02
3.400000e-01	5.000000e-02	5.000000e-02	7.126020e-01	8.190759e-02	8.190759e-02
4.450000e-01	5.500000e-02	5.500000e-02	6.952440e-01	1.179564e-01	1.179564e-01
5.500000e-01	5.000000e-02	5.000000e-02	7.506160e-01	1.548886e-01	1.548886e-01
6.500000e-01	5.000000e-02	5.000000e-02	7.850860e-01	1.340853e-01	1.340853e-01
7.500000e-01	5.000000e-02	5.000000e-02	7.215930e-01	8.592794e-02	8.592794e-02
8.750000e-01	7.500000e-02	7.500000e-02	9.264800e-01	1.642782e-01	1.642782e-01
1.000000e+00	5.000000e-02	5.000000e-02	7.685820e-01	1.140812e-01	1.140812e-01
1.225000e+00	1.750000e-01	1.750000e-01	1.197450e+00	1.814785e-01	1.814785e-01
1.550000e+00	1.500000e-01	1.500000e-01	1.210570e+00	2.018998e-01	2.018998e-01
1.850000e+00	1.500000e-01	1.500000e-01	9.489270e-01	1.681345e-01	1.681345e-01
2.200000e+00	2.000000e-01	2.000000e-01	1.097950e+00	1.780183e-01	1.780183e-01
2.550000e+00	1.500000e-01	1.500000e-01	9.839970e-01	1.542784e-01	1.542784e-01
2.850000e+00	1.500000e-01	1.500000e-01	7.732570e-01	9.649136e-02	9.649136e-02
3.050000e+00	5.000000e-02	5.000000e-02	8.547320e-01	9.070529e-02	9.070529e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /REF/ALICE_2020_I1797621/d08-x01-y01
ErrorBreakdown: {0: {stat: {dn: -0.122078, up: 0.122078}, syst: {dn: -0.044131, up: 0.044131}}, 1: {stat: {dn: -0.102534, up: 0.102534}, syst: {dn: -0.051573, up: 0.051573}}, 2: {stat: {dn: -0.082889, up: 0.082889}, syst: {dn: -0.0686483, up: 0.0686483}}, 3: {stat: {dn: -0.0795887, up: 0.0795887}, syst: {dn: -0.0684802, up: 0.0684802}}, 4: {stat: {dn: -0.159107, up: 0.159107}, syst: {dn: -0.0809857, up: 0.0809857}}, 5: {stat: {dn: -0.198655, up: 0.198655}, syst: {dn: -0.234615, up: 0.234615}}, 6: {stat: {dn: -0.176058, up: 0.176058}, syst: {dn: -0.21509, up: 0.21509}}}
IsRef: 1
Path: /REF/ALICE_2020_I1797621/d08-x01-y01
Title: doi:10.17182/hepdata.98625.v1/t8
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.000000e-01	2.000000e-01	2.000000e-01	6.062640e-01	1.298098e-01	1.298098e-01
6.000000e-01	2.000000e-01	2.000000e-01	7.085010e-01	1.147737e-01	1.147737e-01
1.300000e+00	5.000000e-01	5.000000e-01	9.430780e-01	1.076252e-01	1.076252e-01
2.500000e+00	7.000000e-01	7.000000e-01	9.407690e-01	1.049948e-01	1.049948e-01
3.600000e+00	4.000000e-01	4.000000e-01	9.310150e-01	1.785321e-01	1.785321e-01
4.500000e+00	5.000000e-01	5.000000e-01	1.067180e+00	3.074215e-01	3.074215e-01
6.500000e+00	1.500000e+00	1.500000e+00	9.783640e-01	2.779571e-01	2.779571e-01
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /REF/ALICE_2020_I1797621/d09-x01-y01
ErrorBreakdown: {0: {stat: {dn: -0.192311, up: 0.192311}, syst: {dn: -0.0849461, up: 0.0849461}}, 1: {stat: {dn: -0.10304, up: 0.10304}, syst: {dn: -0.07017, up: 0.07017}}, 2: {stat: {dn: -0.152517, up: 0.152517}, syst: {dn: -0.0666095, up: 0.0666095}}, 3: {stat: {dn: -0.143524, up: 0.143524}, syst: {dn: -0.0618586, up: 0.0618586}}}
IsRef: 1
Path: /REF/ALICE_2020_I1797621/d09-x01-y01
Title: doi:10.17182/hepdata.98625.v1/t9
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-01	5.000000e-01	5.000000e-01	1.280810e+00	2.102364e-01	2.102364e-01
2.100000e+00	1.100000e+00	1.100000e+00	1.058020e+00	1.246638e-01	1.246638e-01
4.100000e+00	9.000000e-01	9.000000e-01	1.004330e+00	1.664279e-01	1.664279e-01
6.500000e+00	1.500000e+00	1.500000e+00	9.508110e-01	1.562870e-01	1.562870e-01
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /REF/ALICE_2020_I1797621/d10-x01-y01
IsRef: 1
Path: /REF/ALICE_2020_I1797621/d10-x01-y01
Title: ALI-PREL-20220331_PbPb5.02TeV_0010_dNdm_Pt0.0_8.0GeV_HFeWeighted0.pdf
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.263708e-03    6.263708e-03    6.263708e-03    6.628703e+01    6.883875e+00    9.737260e+00
1.568442e-02    3.156999e-03    3.156999e-03    2.470911e+01    3.747312e+00    3.629655e+00
2.510986e-02    6.268443e-03    6.268443e-03    1.146895e+01    1.468954e+00    1.329068e+00
3.694713e-02    5.568831e-03    5.568831e-03    7.196857e+00    1.091454e+00    8.340005e-01
5.127020e-02    8.754239e-03    8.754239e-03    4.275160e+00    4.439732e-01    7.642645e-01
7.094968e-02    1.092524e-02    1.092524e-02    2.339094e+00    2.995932e-01    2.710635e-01
9.228636e-02    1.041144e-02    1.041144e-02    9.729606e-01    1.246177e-01    1.127506e-01
1.112852e-01    8.587374e-03    8.587374e-03    4.393971e-01    4.563116e-02    6.454540e-02
1.317933e-01    1.192071e-02    1.192071e-02    3.162278e-01    4.050274e-02    3.664574e-02
1.610461e-01    1.733214e-02    1.733214e-02    2.912633e-01    3.024754e-02    3.375275e-02
2.108070e-01    3.242879e-02    3.242879e-02    2.275846e-01    1.796659e-02    3.343113e-02
2.708220e-01    2.758618e-02    2.758618e-02    2.275846e-01    2.914924e-02    2.637341e-02
3.213376e-01    2.292938e-02    2.292938e-02    1.178769e-01    2.826181e-02    2.890306e-02
3.710985e-01    2.683155e-02    2.890150e-02    1.550516e-01    2.707136e-02    2.771836e-02
4.500000e-01    5.000000e-02    5.000000e-02    8.961505e-02    2.332802e-02    2.507449e-02
5.500000e-01    5.000000e-02    5.000000e-02    8.483429e-02    2.033962e-02    2.373682e-02
6.500000e-01    5.000000e-02    5.000000e-02    5.940316e-02    2.212722e-02    1.873392e-02
7.250000e-01    2.500000e-02    2.500000e-02    5.779693e-02    2.617415e-02    2.703736e-02
7.750000e-01    2.500000e-02    2.500000e-02    1.000000e-01    2.397571e-02    2.798022e-02
8.250000e-01    2.500000e-02    2.500000e-02    9.729606e-02    2.532749e-02    2.058081e-02
8.750000e-01    2.500000e-02    2.500000e-02    5.179475e-02    2.102703e-02    2.422954e-02
9.250000e-01    2.500000e-02    2.500000e-02    7.002258e-02    2.099096e-02    2.208295e-02
9.750000e-01    2.500000e-02    2.500000e-02    7.002258e-02    1.822783e-02    2.208295e-02
1.025000e+00    2.500000e-02    2.500000e-02    8.719191e-02    1.522334e-02    1.558718e-02
1.075000e+00    2.500000e-02    2.500000e-02    3.250160e-02    1.782361e-02    1.653001e-02
1.250000e+00    1.500000e-01    1.500000e-01    2.214308e-02    5.308961e-03    5.429419e-03
1.550000e+00    1.500000e-01    1.500000e-01    1.027791e-02    3.464988e-03    3.241334e-03
1.850000e+00    1.500000e-01    1.500000e-01    8.254042e-03    2.313726e-03    2.309499e-03
2.200000e+00    2.000000e-01    2.000000e-01    5.623413e-03    1.229443e-03    1.189507e-03
2.550000e+00    1.500000e-01    1.500000e-01    3.937659e-03    9.440816e-04    8.329238e-04
2.800000e+00    1.000000e-01    1.000000e-01    4.275160e-03    7.464251e-04    9.043146e-04
2.950000e+00    5.000000e-02    5.000000e-02    6.628703e-03    1.005290e-03    1.185004e-03
3.025000e+00    2.500000e-02    2.500000e-02    1.146895e-02    2.002431e-03    1.329068e-03
3.075000e+00    2.500000e-02    2.500000e-02    1.878493e-02    3.279770e-03    2.759419e-03
3.200000e+00    1.000000e-01    1.000000e-01    3.076771e-03    6.726723e-04    5.500302e-04
3.400000e+00    1.000000e-01    1.000000e-01    5.623413e-04    4.444645e-04    4.940128e-04
END YODA_SCATTER2D_V2                  

BEGIN YODA_SCATTER2D_V2 /REF/ALICE_2020_I1797621/d11-x01-y01
IsRef: 1
Path: /REF/ALICE_2020_I1797621/d11-x01-y01
Title: ALI-PREL-20220404_PbPb5.02TeV_3050_dNdm_Pt0.0_8.0GeV_PHSD.pdf
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.263708e-03 6.263708e-03 6.263708e-03 1.557068e+01 1.734203e+00 1.951561e+00
1.568442e-02 3.156999e-03 3.156999e-03 5.707031e+00 7.831487e-01 7.152941e-01
2.510986e-02 6.268443e-03 6.268443e-03 2.497100e+00 2.781174e-01 3.971663e-01
3.694713e-02 5.568831e-03 5.568831e-03 1.701254e+00 1.894792e-01 2.132277e-01
5.127020e-02 8.754239e-03 8.754239e-03 1.029960e+00 1.147131e-01 1.290907e-01
7.094968e-02 1.092524e-02 1.092524e-02 5.223345e-01 5.817562e-02 6.546710e-02
9.228636e-02 1.041144e-02 1.041144e-02 2.648969e-01 2.950321e-02 3.320101e-02
1.112852e-01 8.587374e-03 8.587374e-03 1.092601e-01 1.499324e-02 1.369418e-02
1.317933e-01 1.192071e-02 1.192071e-02 6.614741e-02 7.367246e-03 8.290624e-03
1.610461e-01 1.733214e-02 1.733214e-02 5.878016e-02 8.066121e-03 5.443093e-03
2.108070e-01 3.242879e-02 3.242879e-02 3.775053e-02 5.180325e-03 3.495732e-03
2.708220e-01 2.758618e-02 2.758618e-02 2.894266e-02 4.698041e-03 2.680115e-03
3.213376e-01 2.292938e-02 2.292938e-02 2.154435e-02 5.026679e-03 4.945346e-03
3.710985e-01 2.683155e-02 2.890150e-02 2.154435e-02 5.026679e-03 4.945346e-03
4.500000e-01 5.000000e-02 5.000000e-02 1.971841e-02 3.681218e-03 3.820966e-03
5.500000e-01 5.000000e-02 5.000000e-02 9.152473e-03 3.929128e-03 3.511329e-03
6.500000e-01 5.000000e-02 5.000000e-02 8.627748e-03 3.404403e-03 3.667679e-03
7.250000e-01 2.500000e-02 2.500000e-02 1.467799e-02 4.378389e-03 4.466827e-03
7.750000e-01 2.500000e-02 2.500000e-02 2.424462e-02 3.935444e-03 3.856132e-03
8.250000e-01 2.500000e-02 2.500000e-02 1.000000e-02 3.577675e-03 3.836481e-03
8.750000e-01 2.500000e-02 2.500000e-02 5.878016e-03 3.723581e-03 3.831095e-03
9.250000e-01 2.500000e-02 2.500000e-02 6.235507e-03 3.507174e-03 3.191177e-03
9.750000e-01 2.500000e-02 2.500000e-02 8.627748e-03 3.086727e-03 3.310019e-03
1.025000e+00 2.500000e-02 2.500000e-02 8.886238e-03 2.832115e-03 2.704272e-03
1.075000e+00 2.500000e-02 2.500000e-02 5.071404e-03 2.646942e-03 2.825119e-03
1.250000e+00 1.500000e-01 1.500000e-01 5.071404e-03 8.232023e-04 9.827196e-04
1.550000e+00 1.500000e-01 1.500000e-01 2.728333e-03 5.738987e-04 5.286873e-04
1.850000e+00 1.500000e-01 1.500000e-01 1.858792e-03 3.470168e-04 3.601905e-04
2.200000e+00 2.000000e-01 2.000000e-01 7.017038e-04 2.093156e-04 1.869200e-04
2.550000e+00 1.500000e-01 1.500000e-01 5.878016e-04 1.371446e-04 1.565787e-04
2.800000e+00 1.000000e-01 1.000000e-01 6.614741e-04 1.391396e-04 1.281782e-04
2.950000e+00 5.000000e-02 5.000000e-02 1.229543e-03 1.995823e-04 1.955600e-04
3.025000e+00 2.500000e-02 2.500000e-02 1.511775e-03 1.683757e-04 2.404494e-04
3.075000e+00 2.500000e-02 2.500000e-02 2.571914e-03 3.529315e-04 3.223523e-04
3.200000e+00 1.000000e-01 1.000000e-01 4.375479e-04 1.020877e-04 1.004359e-04
3.400000e+00 1.000000e-01 1.000000e-01 1.229543e-04 8.520373e-05 8.622220e-05
END YODA_SCATTER2D_V2                  

BEGIN YODA_SCATTER2D_V2 /REF/ALICE_2020_I1797621/d12-x01-y01
IsRef: 1
Path: /REF/ALICE_2020_I1797621/d12-x01-y01
Title: ALI-PREL-20220401_PbPb5.02TeV_0010_dNdpT_M0.50_1.10GeV_3panels_1.pdf
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.500000e-01 1.500000e-01 1.500000e-01 1.492496e-02 7.008136e-03 7.350474e-03
4.500000e-01 1.500000e-01 1.500000e-01 2.813684e-02 7.983466e-03 8.609777e-03
7.500000e-01 1.500000e-01 1.500000e-01 2.303132e-02 7.076257e-03 7.047505e-03
1.050000e+00 1.500000e-01 1.500000e-01 2.303132e-02 5.396266e-03 6.060313e-03
1.600000e+00 4.000000e-01 4.000000e-01 1.443512e-02 2.218343e-03 2.621153e-03
2.400000e+00 4.000000e-01 4.000000e-01 4.341913e-03 6.672515e-04 6.200342e-04
3.400000e+00 6.000000e-01 6.000000e-01 8.185467e-04 1.705181e-04 1.814533e-04
4.500000e+00 5.000000e-01 5.000000e-01 2.303132e-04 7.599904e-05 7.047505e-05
6.500000e+00 1.500000e+00 1.500000e+00 3.554059e-05 1.730711e-05 1.750358e-05
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /REF/ALICE_2020_I1797621/d13-x01-y01
IsRef: 1
Path: /REF/ALICE_2020_I1797621/d13-x01-y01
Title: ALI-PREL-20220401_PbPb5.02TeV_3050_dNdpT_M0.50_1.10GeV_3panels_0.pdf
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.500000e-01 1.500000e-01 1.500000e-01 9.219468e-04 9.172632e-04 1.156060e-03
4.500000e-01 1.500000e-01 1.500000e-01 2.651731e-03 1.340597e-03 1.438659e-03
7.500000e-01 1.500000e-01 1.500000e-01 3.874675e-03 1.075315e-03 1.069771e-03
1.050000e+00 1.500000e-01 1.500000e-01 3.670336e-03 7.941070e-04 7.663508e-04
1.600000e+00 4.000000e-01 4.000000e-01 2.078007e-03 2.632292e-04 2.378185e-04
2.400000e+00 4.000000e-01 4.000000e-01 6.482831e-04 9.725155e-05 9.403189e-05
3.400000e+00 6.000000e-01 6.000000e-01 2.955209e-04 3.034786e-05 4.286459e-05
4.500000e+00 5.000000e-01 5.000000e-01 6.309573e-05 1.625882e-05 1.317412e-05
6.500000e+00 1.500000e+00 1.500000e+00 2.253934e-05 3.893229e-06 3.269276e-06
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /REF/ALICE_2020_I1797621/d14-x01-y01
IsRef: 1
Path: /REF/ALICE_2020_I1797621/d14-x01-y01
Title: ALI-PREL-20220401_PbPb5.02TeV_0010_dNdpT_M1.10_2.70GeV_3panels.pdf
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-01 3.000000e-01 3.000000e-01 2.045553e-03 1.834533e-03 1.886275e-03
7.500000e-01 1.500000e-01 1.500000e-01 9.396648e-03 3.318325e-03 3.429850e-03
1.050000e+00 1.500000e-01 1.500000e-01 8.829700e-03 3.118113e-03 2.853655e-03
1.400000e+00 2.000000e-01 2.000000e-01 5.711586e-03 2.130176e-03 2.084774e-03
1.800000e+00 2.000000e-01 2.000000e-01 5.202549e-03 1.507948e-03 1.470500e-03
2.400000e+00 4.000000e-01 4.000000e-01 2.623729e-03 6.408447e-04 7.415965e-04
3.400000e+00 6.000000e-01 6.000000e-01 1.205261e-03 2.655961e-04 2.473930e-04
5.000000e+00 1.000000e+00 1.000000e+00 3.162278e-04 8.456040e-05 7.695511e-05
7.000000e+00 1.000000e+00 1.000000e+00 4.888653e-05 3.025406e-05 3.154113e-05
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /REF/ALICE_2020_I1797621/d15-x01-y01
IsRef: 1
Path: /REF/ALICE_2020_I1797621/d15-x01-y01
Title: ALI-PREL-20220401_PbPb5.02TeV_3050_dNdpT_M1.10_2.70GeV_3panels.pdf
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-01 3.000000e-01 3.000000e-01 1.193777e-03 3.161297e-04 2.993240e-04
9.000000e-01 3.000000e-01 3.000000e-01 1.128838e-03 3.440779e-04 3.642627e-04
1.400000e+00 2.000000e-01 2.000000e-01 1.535447e-03 3.078132e-04 3.320292e-04
1.800000e+00 2.000000e-01 2.000000e-01 9.815283e-04 2.394575e-04 2.461054e-04
2.400000e+00 4.000000e-01 4.000000e-01 7.017038e-04 1.083970e-04 1.053130e-04
3.400000e+00 6.000000e-01 6.000000e-01 2.563934e-04 5.139955e-05 3.848000e-05
5.000000e+00 1.000000e+00 1.000000e+00 5.207139e-05 1.587174e-05 1.680283e-05
7.000000e+00 1.000000e+00 1.000000e+00 2.447169e-05 7.459147e-06 7.896726e-06
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /REF/ALICE_2020_I1797621/d16-x01-y01
IsRef: 1
Path: /REF/ALICE_2020_I1797621/d16-x01-y01
Title: ALI-PREL-20220331_PbPb5.02TeV_0010_dNdm_Pt0.0_8.0GeV_HFeWeighted0.pdf
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.263708e-03    6.263708e-03    6.263708e-03    6.628703e+01    6.883875e+00    9.737260e+00
1.568442e-02    3.156999e-03    3.156999e-03    2.470911e+01    3.747312e+00    3.629655e+00
2.510986e-02    6.268443e-03    6.268443e-03    1.146895e+01    1.468954e+00    1.329068e+00
3.694713e-02    5.568831e-03    5.568831e-03    7.196857e+00    1.091454e+00    8.340005e-01
5.127020e-02    8.754239e-03    8.754239e-03    4.275160e+00    4.439732e-01    7.642645e-01
7.094968e-02    1.092524e-02    1.092524e-02    2.339094e+00    2.995932e-01    2.710635e-01
9.228636e-02    1.041144e-02    1.041144e-02    9.729606e-01    1.246177e-01    1.127506e-01
1.112852e-01    8.587374e-03    8.587374e-03    4.393971e-01    4.563116e-02    6.454540e-02
1.317933e-01    1.192071e-02    1.192071e-02    3.162278e-01    4.050274e-02    3.664574e-02
1.610461e-01    1.733214e-02    1.733214e-02    2.912633e-01    3.024754e-02    3.375275e-02
2.108070e-01    3.242879e-02    3.242879e-02    2.275846e-01    1.796659e-02    3.343113e-02
2.708220e-01    2.758618e-02    2.758618e-02    2.275846e-01    2.914924e-02    2.637341e-02
3.213376e-01    2.292938e-02    2.292938e-02    1.178769e-01    2.826181e-02    2.890306e-02
3.710985e-01    2.683155e-02    2.890150e-02    1.550516e-01    2.707136e-02    2.771836e-02
4.500000e-01    5.000000e-02    5.000000e-02    8.961505e-02    2.332802e-02    2.507449e-02
5.500000e-01    5.000000e-02    5.000000e-02    8.483429e-02    2.033962e-02    2.373682e-02
6.500000e-01    5.000000e-02    5.000000e-02    5.940316e-02    2.212722e-02    1.873392e-02
7.250000e-01    2.500000e-02    2.500000e-02    5.779693e-02    2.617415e-02    2.703736e-02
7.750000e-01    2.500000e-02    2.500000e-02    1.000000e-01    2.397571e-02    2.798022e-02
8.250000e-01    2.500000e-02    2.500000e-02    9.729606e-02    2.532749e-02    2.058081e-02
8.750000e-01    2.500000e-02    2.500000e-02    5.179475e-02    2.102703e-02    2.422954e-02
9.250000e-01    2.500000e-02    2.500000e-02    7.002258e-02    2.099096e-02    2.208295e-02
9.750000e-01    2.500000e-02    2.500000e-02    7.002258e-02    1.822783e-02    2.208295e-02
1.025000e+00    2.500000e-02    2.500000e-02    8.719191e-02    1.522334e-02    1.558718e-02
1.075000e+00    2.500000e-02    2.500000e-02    3.250160e-02    1.782361e-02    1.653001e-02
1.250000e+00    1.500000e-01    1.500000e-01    2.214308e-02    5.308961e-03    5.429419e-03
1.550000e+00    1.500000e-01    1.500000e-01    1.027791e-02    3.464988e-03    3.241334e-03
1.850000e+00    1.500000e-01    1.500000e-01    8.254042e-03    2.313726e-03    2.309499e-03
2.200000e+00    2.000000e-01    2.000000e-01    5.623413e-03    1.229443e-03    1.189507e-03
2.550000e+00    1.500000e-01    1.500000e-01    3.937659e-03    9.440816e-04    8.329238e-04
2.800000e+00    1.000000e-01    1.000000e-01    4.275160e-03    7.464251e-04    9.043146e-04
2.950000e+00    5.000000e-02    5.000000e-02    6.628703e-03    1.005290e-03    1.185004e-03
3.025000e+00    2.500000e-02    2.500000e-02    1.146895e-02    2.002431e-03    1.329068e-03
3.075000e+00    2.500000e-02    2.500000e-02    1.878493e-02    3.279770e-03    2.759419e-03
3.200000e+00    1.000000e-01    1.000000e-01    3.076771e-03    6.726723e-04    5.500302e-04
3.400000e+00    1.000000e-01    1.000000e-01    5.623413e-04    4.444645e-04    4.940128e-04
END YODA_SCATTER2D_V2                  

BEGIN YODA_SCATTER2D_V2 /REF/ALICE_2020_I1797621/d17-x01-y01
IsRef: 1
Path: /REF/ALICE_2020_I1797621/d17-x01-y01
Title: ALI-PREL-20220404_PbPb5.02TeV_3050_dNdm_Pt0.0_8.0GeV_PHSD.pdf
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.263708e-03 6.263708e-03 6.263708e-03 1.557068e+01 1.734203e+00 1.951561e+00
1.568442e-02 3.156999e-03 3.156999e-03 5.707031e+00 7.831487e-01 7.152941e-01
2.510986e-02 6.268443e-03 6.268443e-03 2.497100e+00 2.781174e-01 3.971663e-01
3.694713e-02 5.568831e-03 5.568831e-03 1.701254e+00 1.894792e-01 2.132277e-01
5.127020e-02 8.754239e-03 8.754239e-03 1.029960e+00 1.147131e-01 1.290907e-01
7.094968e-02 1.092524e-02 1.092524e-02 5.223345e-01 5.817562e-02 6.546710e-02
9.228636e-02 1.041144e-02 1.041144e-02 2.648969e-01 2.950321e-02 3.320101e-02
1.112852e-01 8.587374e-03 8.587374e-03 1.092601e-01 1.499324e-02 1.369418e-02
1.317933e-01 1.192071e-02 1.192071e-02 6.614741e-02 7.367246e-03 8.290624e-03
1.610461e-01 1.733214e-02 1.733214e-02 5.878016e-02 8.066121e-03 5.443093e-03
2.108070e-01 3.242879e-02 3.242879e-02 3.775053e-02 5.180325e-03 3.495732e-03
2.708220e-01 2.758618e-02 2.758618e-02 2.894266e-02 4.698041e-03 2.680115e-03
3.213376e-01 2.292938e-02 2.292938e-02 2.154435e-02 5.026679e-03 4.945346e-03
3.710985e-01 2.683155e-02 2.890150e-02 2.154435e-02 5.026679e-03 4.945346e-03
4.500000e-01 5.000000e-02 5.000000e-02 1.971841e-02 3.681218e-03 3.820966e-03
5.500000e-01 5.000000e-02 5.000000e-02 9.152473e-03 3.929128e-03 3.511329e-03
6.500000e-01 5.000000e-02 5.000000e-02 8.627748e-03 3.404403e-03 3.667679e-03
7.250000e-01 2.500000e-02 2.500000e-02 1.467799e-02 4.378389e-03 4.466827e-03
7.750000e-01 2.500000e-02 2.500000e-02 2.424462e-02 3.935444e-03 3.856132e-03
8.250000e-01 2.500000e-02 2.500000e-02 1.000000e-02 3.577675e-03 3.836481e-03
8.750000e-01 2.500000e-02 2.500000e-02 5.878016e-03 3.723581e-03 3.831095e-03
9.250000e-01 2.500000e-02 2.500000e-02 6.235507e-03 3.507174e-03 3.191177e-03
9.750000e-01 2.500000e-02 2.500000e-02 8.627748e-03 3.086727e-03 3.310019e-03
1.025000e+00 2.500000e-02 2.500000e-02 8.886238e-03 2.832115e-03 2.704272e-03
1.075000e+00 2.500000e-02 2.500000e-02 5.071404e-03 2.646942e-03 2.825119e-03
1.250000e+00 1.500000e-01 1.500000e-01 5.071404e-03 8.232023e-04 9.827196e-04
1.550000e+00 1.500000e-01 1.500000e-01 2.728333e-03 5.738987e-04 5.286873e-04
1.850000e+00 1.500000e-01 1.500000e-01 1.858792e-03 3.470168e-04 3.601905e-04
2.200000e+00 2.000000e-01 2.000000e-01 7.017038e-04 2.093156e-04 1.869200e-04
2.550000e+00 1.500000e-01 1.500000e-01 5.878016e-04 1.371446e-04 1.565787e-04
2.800000e+00 1.000000e-01 1.000000e-01 6.614741e-04 1.391396e-04 1.281782e-04
2.950000e+00 5.000000e-02 5.000000e-02 1.229543e-03 1.995823e-04 1.955600e-04
3.025000e+00 2.500000e-02 2.500000e-02 1.511775e-03 1.683757e-04 2.404494e-04
3.075000e+00 2.500000e-02 2.500000e-02 2.571914e-03 3.529315e-04 3.223523e-04
3.200000e+00 1.000000e-01 1.000000e-01 4.375479e-04 1.020877e-04 1.004359e-04
3.400000e+00 1.000000e-01 1.000000e-01 1.229543e-04 8.520373e-05 8.622220e-05
END YODA_SCATTER2D_V2                  

BEGIN YODA_SCATTER2D_V2 /REF/ALICE_2020_I1797621/d18-x01-y01
IsRef: 1
Path: /REF/ALICE_2020_I1797621/d18-x01-y01
Title: ALI-PREL-20220401_PbPb5.02TeV_0010_dNdpT_M0.50_1.10GeV_3panels_1.pdf
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.500000e-01 1.500000e-01 1.500000e-01 1.492496e-02 7.008136e-03 7.350474e-03
4.500000e-01 1.500000e-01 1.500000e-01 2.813684e-02 7.983466e-03 8.609777e-03
7.500000e-01 1.500000e-01 1.500000e-01 2.303132e-02 7.076257e-03 7.047505e-03
1.050000e+00 1.500000e-01 1.500000e-01 2.303132e-02 5.396266e-03 6.060313e-03
1.600000e+00 4.000000e-01 4.000000e-01 1.443512e-02 2.218343e-03 2.621153e-03
2.400000e+00 4.000000e-01 4.000000e-01 4.341913e-03 6.672515e-04 6.200342e-04
3.400000e+00 6.000000e-01 6.000000e-01 8.185467e-04 1.705181e-04 1.814533e-04
4.500000e+00 5.000000e-01 5.000000e-01 2.303132e-04 7.599904e-05 7.047505e-05
6.500000e+00 1.500000e+00 1.500000e+00 3.554059e-05 1.730711e-05 1.750358e-05
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /REF/ALICE_2020_I1797621/d19-x01-y01
IsRef: 1
Path: /REF/ALICE_2020_I1797621/d19-x01-y01
Title: ALI-PREL-20220401_PbPb5.02TeV_3050_dNdpT_M0.50_1.10GeV_3panels_0.pdf
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.500000e-01 1.500000e-01 1.500000e-01 9.219468e-04 9.172632e-04 1.156060e-03
4.500000e-01 1.500000e-01 1.500000e-01 2.651731e-03 1.340597e-03 1.438659e-03
7.500000e-01 1.500000e-01 1.500000e-01 3.874675e-03 1.075315e-03 1.069771e-03
1.050000e+00 1.500000e-01 1.500000e-01 3.670336e-03 7.941070e-04 7.663508e-04
1.600000e+00 4.000000e-01 4.000000e-01 2.078007e-03 2.632292e-04 2.378185e-04
2.400000e+00 4.000000e-01 4.000000e-01 6.482831e-04 9.725155e-05 9.403189e-05
3.400000e+00 6.000000e-01 6.000000e-01 2.955209e-04 3.034786e-05 4.286459e-05
4.500000e+00 5.000000e-01 5.000000e-01 6.309573e-05 1.625882e-05 1.317412e-05
6.500000e+00 1.500000e+00 1.500000e+00 2.253934e-05 3.893229e-06 3.269276e-06
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /REF/ALICE_2020_I1797621/d20-x01-y01
IsRef: 1
Path: /REF/ALICE_2020_I1797621/d20-x01-y01
Title: ALI-PREL-20220401_PbPb5.02TeV_0010_dNdpT_M1.10_2.70GeV_3panels.pdf
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-01 3.000000e-01 3.000000e-01 2.045553e-03 1.834533e-03 1.886275e-03
7.500000e-01 1.500000e-01 1.500000e-01 9.396648e-03 3.318325e-03 3.429850e-03
1.050000e+00 1.500000e-01 1.500000e-01 8.829700e-03 3.118113e-03 2.853655e-03
1.400000e+00 2.000000e-01 2.000000e-01 5.711586e-03 2.130176e-03 2.084774e-03
1.800000e+00 2.000000e-01 2.000000e-01 5.202549e-03 1.507948e-03 1.470500e-03
2.400000e+00 4.000000e-01 4.000000e-01 2.623729e-03 6.408447e-04 7.415965e-04
3.400000e+00 6.000000e-01 6.000000e-01 1.205261e-03 2.655961e-04 2.473930e-04
5.000000e+00 1.000000e+00 1.000000e+00 3.162278e-04 8.456040e-05 7.695511e-05
7.000000e+00 1.000000e+00 1.000000e+00 4.888653e-05 3.025406e-05 3.154113e-05
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /REF/ALICE_2020_I1797621/d21-x01-y01
IsRef: 1
Path: /REF/ALICE_2020_I1797621/d21-x01-y01
Title: ALI-PREL-20220401_PbPb5.02TeV_3050_dNdpT_M1.10_2.70GeV_3panels.pdf
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-01 3.000000e-01 3.000000e-01 1.193777e-03 3.161297e-04 2.993240e-04
9.000000e-01 3.000000e-01 3.000000e-01 1.128838e-03 3.440779e-04 3.642627e-04
1.400000e+00 2.000000e-01 2.000000e-01 1.535447e-03 3.078132e-04 3.320292e-04
1.800000e+00 2.000000e-01 2.000000e-01 9.815283e-04 2.394575e-04 2.461054e-04
2.400000e+00 4.000000e-01 4.000000e-01 7.017038e-04 1.083970e-04 1.053130e-04
3.400000e+00 6.000000e-01 6.000000e-01 2.563934e-04 5.139955e-05 3.848000e-05
5.000000e+00 1.000000e+00 1.000000e+00 5.207139e-05 1.587174e-05 1.680283e-05
7.000000e+00 1.000000e+00 1.000000e+00 2.447169e-05 7.459147e-06 7.896726e-06
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /REF/ALICE_2020_I1797621/rpPb-d01-x01-y01
IsRef: 1
Path: /REF/ALICE_2020_I1797621/rpPb-d01-x01-y01
Title: doi:10.17182/hepdata.98625.v1/t7
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.000000e-02	2.000000e-02	2.000000e-02	7.256710e-01	9.715013e-02	9.715013e-02
6.500000e-02	2.500000e-02	2.500000e-02	7.243070e-01	9.712656e-02	9.712656e-02
1.150000e-01	2.500000e-02	2.500000e-02	6.476910e-01	8.852021e-02	8.852021e-02
1.650000e-01	2.500000e-02	2.500000e-02	6.730660e-01	5.587690e-02	5.587690e-02
2.400000e-01	5.000000e-02	5.000000e-02	7.561950e-01	6.622307e-02	6.622307e-02
3.400000e-01	5.000000e-02	5.000000e-02	7.126020e-01	8.190759e-02	8.190759e-02
4.450000e-01	5.500000e-02	5.500000e-02	6.952440e-01	1.179564e-01	1.179564e-01
5.500000e-01	5.000000e-02	5.000000e-02	7.506160e-01	1.548886e-01	1.548886e-01
6.500000e-01	5.000000e-02	5.000000e-02	7.850860e-01	1.340853e-01	1.340853e-01
7.500000e-01	5.000000e-02	5.000000e-02	7.215930e-01	8.592794e-02	8.592794e-02
8.750000e-01	7.500000e-02	7.500000e-02	9.264800e-01	1.642782e-01	1.642782e-01
1.000000e+00	5.000000e-02	5.000000e-02	7.685820e-01	1.140812e-01	1.140812e-01
1.225000e+00	1.750000e-01	1.750000e-01	1.197450e+00	1.814785e-01	1.814785e-01
1.550000e+00	1.500000e-01	1.500000e-01	1.210570e+00	2.018998e-01	2.018998e-01
1.850000e+00	1.500000e-01	1.500000e-01	9.489270e-01	1.681345e-01	1.681345e-01
2.200000e+00	2.000000e-01	2.000000e-01	1.097950e+00	1.780183e-01	1.780183e-01
2.550000e+00	1.500000e-01	1.500000e-01	9.839970e-01	1.542784e-01	1.542784e-01
2.850000e+00	1.500000e-01	1.500000e-01	7.732570e-01	9.649136e-02	9.649136e-02
3.050000e+00	5.000000e-02	5.000000e-02	8.547320e-01	9.070529e-02	9.070529e-02
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /REF/ALICE_2020_I1797621/rpPb-d03-x01-y01
IsRef: 1
Path: /REF/ALICE_2020_I1797621/rpPb-d03-x01-y01
Title: doi:10.17182/hepdata.98625.v1/t8
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.000000e-01	2.000000e-01	2.000000e-01	6.062640e-01	1.298098e-01	1.298098e-01
6.000000e-01	2.000000e-01	2.000000e-01	7.085010e-01	1.147737e-01	1.147737e-01
1.300000e+00	5.000000e-01	5.000000e-01	9.430780e-01	1.076252e-01	1.076252e-01
2.500000e+00	7.000000e-01	7.000000e-01	9.407690e-01	1.049948e-01	1.049948e-01
3.600000e+00	4.000000e-01	4.000000e-01	9.310150e-01	1.785321e-01	1.785321e-01
4.500000e+00	5.000000e-01	5.000000e-01	1.067180e+00	3.074215e-01	3.074215e-01
6.500000e+00	1.500000e+00	1.500000e+00	9.783640e-01	2.779571e-01	2.779571e-01
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /REF/ALICE_2020_I1797621/rpPb-d05-x01-y01
IsRef: 1
Path: /REF/ALICE_2020_I1797621/rpPb-d05-x01-y01
Title: doi:10.17182/hepdata.98625.v1/t9
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-01	5.000000e-01	5.000000e-01	1.280810e+00	2.102364e-01	2.102364e-01
2.100000e+00	1.100000e+00	1.100000e+00	1.058020e+00	1.246638e-01	1.246638e-01
4.100000e+00	9.000000e-01	9.000000e-01	1.004330e+00	1.664279e-01	1.664279e-01
6.500000e+00	1.500000e+00	1.500000e+00	9.508110e-01	1.562870e-01	1.562870e-01
END YODA_SCATTER2D_V2



==> anc/Fig10_mee.dat <==
# BEGIN PLOT
Legend=1
LogY=0
LegendAlign=l
MainPlot=1
RatioPlot=0
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=2.0
RatioPlotYMin=0.0
LegendXPos=0.50
LegendYPos=0.94
Title=$\text{pp}/\text{pPb} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV ($p_{T,ee} < 8$ GeV)
YMin=0.0
YMax=2.0
XLabel=$m_{ee}$ [GeV]
YLabel=$R_\text{pPb}$
DrawOnly=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR2.0_MUF2.0_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR2.0_MUF1.0_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR1.0_MUF2.0_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR1.0_MUF0.5_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR0.5_MUF1.0_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR0.5_MUF0.5_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_bb.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[_VarBand] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_bb.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01
LegendOnly=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_bb.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01
# END PLOT

# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR2.0_MUF2.0_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.44389635201104544, dn: 0.44389635201104544}}, 1: {"": {up: 0.16596148501421323, dn: 0.16596148501421323}}, 2: {"": {up: 0.14122214968128072, dn: 0.14122214968128072}}, 3: {"": {up: 0.12246488463686182, dn: 0.12246488463686182}}, 4: {"": {up: 0.10041082907049038, dn: 0.10041082907049038}}, 5: {"": {up: 0.10291073354201948, dn: 0.10291073354201948}}, 6: {"": {up: 0.093129690227823844, dn: 0.093129690227823844}}, 7: {"": {up: 0.085962125800904621, dn: 0.085962125800904621}}, 8: {"": {up: 0.082310890536568565, dn: 0.082310890536568565}}, 9: {"": {up: 0.069514848496065804, dn: 0.069514848496065804}}, 10: {"": {up: 0.056141463855332099, dn: 0.056141463855332099}}, 11: {"": {up: 0.053817399390368906, dn: 0.053817399390368906}}, 12: {"": {up: 0.0957905900570242, dn: 0.0957905900570242}}, 13: {"": {up: 0.07887146229632723, dn: 0.07887146229632723}}, 14: {"": {up: 0.050632959238381327, dn: 0.050632959238381327}}, 15: {"": {up: 0.088072847581108463, dn: 0.088072847581108463}}, 16: {"": {up: 0.081882800365368394, dn: 0.081882800365368394}}, 17: {"": {up: 0.087560893061894518, dn: 0.087560893061894518}}, 18: {"": {up: 0.045678794525215873, dn: 0.045678794525215873}}, 19: {"": {up: 0.049771810190537787, dn: 0.049771810190537787}}, 20: {"": {up: 0.067321978411992861, dn: 0.067321978411992861}}, 21: {"": {up: 0.076618646983960245, dn: 0.076618646983960245}}, 22: {"": {up: 0.089398783746301183, dn: 0.089398783746301183}}, 23: {"": {up: 0.13062020591224763, dn: 0.13062020591224763}}, 24: {"": {up: 0.24217505777149317, dn: 0.24217505777149317}}, 25: {"": {up: 0.22914612049400426, dn: 0.22914612049400426}}, 26: {"": {up: 0.23329135827947639, dn: 0.23329135827947639}}, 27: {"": {up: 0.1683011524979125, dn: 0.1683011524979125}}, 28: {"": {up: 0.21144622880370234, dn: 0.21144622880370234}}, 29: {"": {up: 0.28104117629417152, dn: 0.28104117629417152}}, 30: {"": {up: 0.35842133506868273, dn: 0.35842133506868273}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR2.0_MUF2.0_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.000000e+00	4.438964e-01	4.438964e-01
4.000000e-02	9.000000e-02	1.000000e+00	1.659615e-01	1.659615e-01
9.000000e-02	1.400000e-01	1.000000e+00	1.412221e-01	1.412221e-01
1.400000e-01	1.900000e-01	1.000000e+00	1.224649e-01	1.224649e-01
1.900000e-01	2.400000e-01	1.000000e+00	1.004108e-01	1.004108e-01
2.400000e-01	2.900000e-01	1.000000e+00	1.029107e-01	1.029107e-01
2.900000e-01	3.400000e-01	1.000000e+00	9.312969e-02	9.312969e-02
3.400000e-01	3.900000e-01	1.000000e+00	8.596213e-02	8.596213e-02
3.900000e-01	4.400000e-01	1.000000e+00	8.231089e-02	8.231089e-02
4.400000e-01	5.000000e-01	1.000000e+00	6.951485e-02	6.951485e-02
5.000000e-01	6.000000e-01	1.000000e+00	5.614146e-02	5.614146e-02
6.000000e-01	7.000000e-01	1.000000e+00	5.381740e-02	5.381740e-02
7.000000e-01	7.500000e-01	1.000000e+00	9.579059e-02	9.579059e-02
7.500000e-01	8.000000e-01	1.000000e+00	7.887146e-02	7.887146e-02
8.000000e-01	9.500000e-01	1.000000e+00	5.063296e-02	5.063296e-02
9.500000e-01	1.000000e+00	1.000000e+00	8.807285e-02	8.807285e-02
1.000000e+00	1.050000e+00	1.000000e+00	8.188280e-02	8.188280e-02
1.050000e+00	1.100000e+00	1.000000e+00	8.756089e-02	8.756089e-02
1.100000e+00	1.400000e+00	1.000000e+00	4.567879e-02	4.567879e-02
1.400000e+00	1.700000e+00	1.000000e+00	4.977181e-02	4.977181e-02
1.700000e+00	2.000000e+00	1.000000e+00	6.732198e-02	6.732198e-02
2.000000e+00	2.400000e+00	1.000000e+00	7.661865e-02	7.661865e-02
2.400000e+00	2.700000e+00	1.000000e+00	8.939878e-02	8.939878e-02
2.700000e+00	3.000000e+00	1.000000e+00	1.306202e-01	1.306202e-01
3.000000e+00	3.100000e+00	1.000000e+00	2.421751e-01	2.421751e-01
3.100000e+00	3.300000e+00	1.000000e+00	2.291461e-01	2.291461e-01
3.300000e+00	3.500000e+00	1.000000e+00	2.332914e-01	2.332914e-01
3.500000e+00	4.000000e+00	1.000000e+00	1.683012e-01	1.683012e-01
4.000000e+00	5.000000e+00	1.000000e+00	2.114462e-01	2.114462e-01
5.000000e+00	6.000000e+00	1.000000e+00	2.810412e-01	2.810412e-01
6.000000e+00	7.000000e+00	1.000000e+00	3.584213e-01	3.584213e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR2.0_MUF1.0_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.48895911033495526, dn: 0.48895911033495526}}, 1: {"": {up: 0.15558510010629284, dn: 0.15558510010629284}}, 2: {"": {up: 0.12326591691263708, dn: 0.12326591691263708}}, 3: {"": {up: 0.10310714510563262, dn: 0.10310714510563262}}, 4: {"": {up: 0.089423385543953599, dn: 0.089423385543953599}}, 5: {"": {up: 0.086338757354645565, dn: 0.086338757354645565}}, 6: {"": {up: 0.081419713963351292, dn: 0.081419713963351292}}, 7: {"": {up: 0.073487898644953212, dn: 0.073487898644953212}}, 8: {"": {up: 0.073937385320040738, dn: 0.073937385320040738}}, 9: {"": {up: 0.059658122059199729, dn: 0.059658122059199729}}, 10: {"": {up: 0.048404185466695573, dn: 0.048404185466695573}}, 11: {"": {up: 0.044174130103106335, dn: 0.044174130103106335}}, 12: {"": {up: 0.063823294814744719, dn: 0.063823294814744719}}, 13: {"": {up: 0.065807179764772267, dn: 0.065807179764772267}}, 14: {"": {up: 0.038755240288242954, dn: 0.038755240288242954}}, 15: {"": {up: 0.069364064745439311, dn: 0.069364064745439311}}, 16: {"": {up: 0.073520959558415755, dn: 0.073520959558415755}}, 17: {"": {up: 0.078336149256929638, dn: 0.078336149256929638}}, 18: {"": {up: 0.035646886042706813, dn: 0.035646886042706813}}, 19: {"": {up: 0.044858064941967105, dn: 0.044858064941967105}}, 20: {"": {up: 0.056556279839402313, dn: 0.056556279839402313}}, 21: {"": {up: 0.066580608791984394, dn: 0.066580608791984394}}, 22: {"": {up: 0.084118207511998055, dn: 0.084118207511998055}}, 23: {"": {up: 0.12491399096452982, dn: 0.12491399096452982}}, 24: {"": {up: 0.24598237617720822, dn: 0.24598237617720822}}, 25: {"": {up: 0.21876626957088893, dn: 0.21876626957088893}}, 26: {"": {up: 0.20874887070683271, dn: 0.20874887070683271}}, 27: {"": {up: 0.15163118014826291, dn: 0.15163118014826291}}, 28: {"": {up: 0.21358867133327278, dn: 0.21358867133327278}}, 29: {"": {up: 0.2684639642337614, dn: 0.2684639642337614}}, 30: {"": {up: 0.35127395392069044, dn: 0.35127395392069044}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR2.0_MUF1.0_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.000000e+00	4.889591e-01	4.889591e-01
4.000000e-02	9.000000e-02	1.000000e+00	1.555851e-01	1.555851e-01
9.000000e-02	1.400000e-01	1.000000e+00	1.232659e-01	1.232659e-01
1.400000e-01	1.900000e-01	1.000000e+00	1.031071e-01	1.031071e-01
1.900000e-01	2.400000e-01	1.000000e+00	8.942339e-02	8.942339e-02
2.400000e-01	2.900000e-01	1.000000e+00	8.633876e-02	8.633876e-02
2.900000e-01	3.400000e-01	1.000000e+00	8.141971e-02	8.141971e-02
3.400000e-01	3.900000e-01	1.000000e+00	7.348790e-02	7.348790e-02
3.900000e-01	4.400000e-01	1.000000e+00	7.393739e-02	7.393739e-02
4.400000e-01	5.000000e-01	1.000000e+00	5.965812e-02	5.965812e-02
5.000000e-01	6.000000e-01	1.000000e+00	4.840419e-02	4.840419e-02
6.000000e-01	7.000000e-01	1.000000e+00	4.417413e-02	4.417413e-02
7.000000e-01	7.500000e-01	1.000000e+00	6.382329e-02	6.382329e-02
7.500000e-01	8.000000e-01	1.000000e+00	6.580718e-02	6.580718e-02
8.000000e-01	9.500000e-01	1.000000e+00	3.875524e-02	3.875524e-02
9.500000e-01	1.000000e+00	1.000000e+00	6.936406e-02	6.936406e-02
1.000000e+00	1.050000e+00	1.000000e+00	7.352096e-02	7.352096e-02
1.050000e+00	1.100000e+00	1.000000e+00	7.833615e-02	7.833615e-02
1.100000e+00	1.400000e+00	1.000000e+00	3.564689e-02	3.564689e-02
1.400000e+00	1.700000e+00	1.000000e+00	4.485806e-02	4.485806e-02
1.700000e+00	2.000000e+00	1.000000e+00	5.655628e-02	5.655628e-02
2.000000e+00	2.400000e+00	1.000000e+00	6.658061e-02	6.658061e-02
2.400000e+00	2.700000e+00	1.000000e+00	8.411821e-02	8.411821e-02
2.700000e+00	3.000000e+00	1.000000e+00	1.249140e-01	1.249140e-01
3.000000e+00	3.100000e+00	1.000000e+00	2.459824e-01	2.459824e-01
3.100000e+00	3.300000e+00	1.000000e+00	2.187663e-01	2.187663e-01
3.300000e+00	3.500000e+00	1.000000e+00	2.087489e-01	2.087489e-01
3.500000e+00	4.000000e+00	1.000000e+00	1.516312e-01	1.516312e-01
4.000000e+00	5.000000e+00	1.000000e+00	2.135887e-01	2.135887e-01
5.000000e+00	6.000000e+00	1.000000e+00	2.684640e-01	2.684640e-01
6.000000e+00	7.000000e+00	1.000000e+00	3.512740e-01	3.512740e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR1.0_MUF2.0_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.46155988600768916, dn: 0.46155988600768916}}, 1: {"": {up: 0.18133279454552065, dn: 0.18133279454552065}}, 2: {"": {up: 0.15851410587930931, dn: 0.15851410587930931}}, 3: {"": {up: 0.13534763075662051, dn: 0.13534763075662051}}, 4: {"": {up: 0.10911206396619678, dn: 0.10911206396619678}}, 5: {"": {up: 0.1134289913037354, dn: 0.1134289913037354}}, 6: {"": {up: 0.10894953928682725, dn: 0.10894953928682725}}, 7: {"": {up: 0.098603746192945235, dn: 0.098603746192945235}}, 8: {"": {up: 0.093359920808847918, dn: 0.093359920808847918}}, 9: {"": {up: 0.081070883726331158, dn: 0.081070883726331158}}, 10: {"": {up: 0.064153913387781022, dn: 0.064153913387781022}}, 11: {"": {up: 0.061892649914825244, dn: 0.061892649914825244}}, 12: {"": {up: 0.11105233348916743, dn: 0.11105233348916743}}, 13: {"": {up: 0.089723335528950482, dn: 0.089723335528950482}}, 14: {"": {up: 0.060063091741662321, dn: 0.060063091741662321}}, 15: {"": {up: 0.094930417074483034, dn: 0.094930417074483034}}, 16: {"": {up: 0.091856990484554743, dn: 0.091856990484554743}}, 17: {"": {up: 0.10420741871164223, dn: 0.10420741871164223}}, 18: {"": {up: 0.059326492180380538, dn: 0.059326492180380538}}, 19: {"": {up: 0.059144007230151542, dn: 0.059144007230151542}}, 20: {"": {up: 0.085201718959944758, dn: 0.085201718959944758}}, 21: {"": {up: 0.093299192726135835, dn: 0.093299192726135835}}, 22: {"": {up: 0.10033402202352977, dn: 0.10033402202352977}}, 23: {"": {up: 0.14697291359395356, dn: 0.14697291359395356}}, 24: {"": {up: 0.26299621647462118, dn: 0.26299621647462118}}, 25: {"": {up: 0.26098139033500262, dn: 0.26098139033500262}}, 26: {"": {up: 0.26489561194467887, dn: 0.26489561194467887}}, 27: {"": {up: 0.19277961267792695, dn: 0.19277961267792695}}, 28: {"": {up: 0.24271537323547754, dn: 0.24271537323547754}}, 29: {"": {up: 0.36488856080816462, dn: 0.36488856080816462}}, 30: {"": {up: 0.42351865771409414, dn: 0.42351865771409414}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR1.0_MUF2.0_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.000000e+00	4.615599e-01	4.615599e-01
4.000000e-02	9.000000e-02	1.000000e+00	1.813328e-01	1.813328e-01
9.000000e-02	1.400000e-01	1.000000e+00	1.585141e-01	1.585141e-01
1.400000e-01	1.900000e-01	1.000000e+00	1.353476e-01	1.353476e-01
1.900000e-01	2.400000e-01	1.000000e+00	1.091121e-01	1.091121e-01
2.400000e-01	2.900000e-01	1.000000e+00	1.134290e-01	1.134290e-01
2.900000e-01	3.400000e-01	1.000000e+00	1.089495e-01	1.089495e-01
3.400000e-01	3.900000e-01	1.000000e+00	9.860375e-02	9.860375e-02
3.900000e-01	4.400000e-01	1.000000e+00	9.335992e-02	9.335992e-02
4.400000e-01	5.000000e-01	1.000000e+00	8.107088e-02	8.107088e-02
5.000000e-01	6.000000e-01	1.000000e+00	6.415391e-02	6.415391e-02
6.000000e-01	7.000000e-01	1.000000e+00	6.189265e-02	6.189265e-02
7.000000e-01	7.500000e-01	1.000000e+00	1.110523e-01	1.110523e-01
7.500000e-01	8.000000e-01	1.000000e+00	8.972334e-02	8.972334e-02
8.000000e-01	9.500000e-01	1.000000e+00	6.006309e-02	6.006309e-02
9.500000e-01	1.000000e+00	1.000000e+00	9.493042e-02	9.493042e-02
1.000000e+00	1.050000e+00	1.000000e+00	9.185699e-02	9.185699e-02
1.050000e+00	1.100000e+00	1.000000e+00	1.042074e-01	1.042074e-01
1.100000e+00	1.400000e+00	1.000000e+00	5.932649e-02	5.932649e-02
1.400000e+00	1.700000e+00	1.000000e+00	5.914401e-02	5.914401e-02
1.700000e+00	2.000000e+00	1.000000e+00	8.520172e-02	8.520172e-02
2.000000e+00	2.400000e+00	1.000000e+00	9.329919e-02	9.329919e-02
2.400000e+00	2.700000e+00	1.000000e+00	1.003340e-01	1.003340e-01
2.700000e+00	3.000000e+00	1.000000e+00	1.469729e-01	1.469729e-01
3.000000e+00	3.100000e+00	1.000000e+00	2.629962e-01	2.629962e-01
3.100000e+00	3.300000e+00	1.000000e+00	2.609814e-01	2.609814e-01
3.300000e+00	3.500000e+00	1.000000e+00	2.648956e-01	2.648956e-01
3.500000e+00	4.000000e+00	1.000000e+00	1.927796e-01	1.927796e-01
4.000000e+00	5.000000e+00	1.000000e+00	2.427154e-01	2.427154e-01
5.000000e+00	6.000000e+00	1.000000e+00	3.648886e-01	3.648886e-01
6.000000e+00	7.000000e+00	1.000000e+00	4.235187e-01	4.235187e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR1.0_MUF0.5_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.95807201665421937, dn: 0.95807201665421937}}, 1: {"": {up: 0.42100399357588186, dn: 0.42100399357588186}}, 2: {"": {up: 0.29556631760292146, dn: 0.29556631760292146}}, 3: {"": {up: 0.21169521972617386, dn: 0.21169521972617386}}, 4: {"": {up: 0.17830932052308615, dn: 0.17830932052308615}}, 5: {"": {up: 0.17057565275555231, dn: 0.17057565275555231}}, 6: {"": {up: 0.18553399909620918, dn: 0.18553399909620918}}, 7: {"": {up: 0.15290556410364617, dn: 0.15290556410364617}}, 8: {"": {up: 0.14146307580903356, dn: 0.14146307580903356}}, 9: {"": {up: 0.11620913380349891, dn: 0.11620913380349891}}, 10: {"": {up: 0.098351113771702248, dn: 0.098351113771702248}}, 11: {"": {up: 0.078896350649850774, dn: 0.078896350649850774}}, 12: {"": {up: 0.12463665419377415, dn: 0.12463665419377415}}, 13: {"": {up: 0.11387613050410948, dn: 0.11387613050410948}}, 14: {"": {up: 0.073201352305993672, dn: 0.073201352305993672}}, 15: {"": {up: 0.11297210188729992, dn: 0.11297210188729992}}, 16: {"": {up: 0.1412567328340727, dn: 0.1412567328340727}}, 17: {"": {up: 0.14995901003808634, dn: 0.14995901003808634}}, 18: {"": {up: 0.058805632076536163, dn: 0.058805632076536163}}, 19: {"": {up: 0.069764619511164666, dn: 0.069764619511164666}}, 20: {"": {up: 0.086173656614012273, dn: 0.086173656614012273}}, 21: {"": {up: 0.098174746998146351, dn: 0.098174746998146351}}, 22: {"": {up: 0.10228830476767226, dn: 0.10228830476767226}}, 23: {"": {up: 0.15887340702055566, dn: 0.15887340702055566}}, 24: {"": {up: 0.33539186347863292, dn: 0.33539186347863292}}, 25: {"": {up: 0.25369407503181013, dn: 0.25369407503181013}}, 26: {"": {up: 0.2541240651458937, dn: 0.2541240651458937}}, 27: {"": {up: 0.16688151600050982, dn: 0.16688151600050982}}, 28: {"": {up: 0.26267725376929613, dn: 0.26267725376929613}}, 29: {"": {up: 0.29967997580125261, dn: 0.29967997580125261}}, 30: {"": {up: 0.38114327452519414, dn: 0.38114327452519414}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR1.0_MUF0.5_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.000000e+00	9.580720e-01	9.580720e-01
4.000000e-02	9.000000e-02	1.000000e+00	4.210040e-01	4.210040e-01
9.000000e-02	1.400000e-01	1.000000e+00	2.955663e-01	2.955663e-01
1.400000e-01	1.900000e-01	1.000000e+00	2.116952e-01	2.116952e-01
1.900000e-01	2.400000e-01	1.000000e+00	1.783093e-01	1.783093e-01
2.400000e-01	2.900000e-01	1.000000e+00	1.705757e-01	1.705757e-01
2.900000e-01	3.400000e-01	1.000000e+00	1.855340e-01	1.855340e-01
3.400000e-01	3.900000e-01	1.000000e+00	1.529056e-01	1.529056e-01
3.900000e-01	4.400000e-01	1.000000e+00	1.414631e-01	1.414631e-01
4.400000e-01	5.000000e-01	1.000000e+00	1.162091e-01	1.162091e-01
5.000000e-01	6.000000e-01	1.000000e+00	9.835111e-02	9.835111e-02
6.000000e-01	7.000000e-01	1.000000e+00	7.889635e-02	7.889635e-02
7.000000e-01	7.500000e-01	1.000000e+00	1.246367e-01	1.246367e-01
7.500000e-01	8.000000e-01	1.000000e+00	1.138761e-01	1.138761e-01
8.000000e-01	9.500000e-01	1.000000e+00	7.320135e-02	7.320135e-02
9.500000e-01	1.000000e+00	1.000000e+00	1.129721e-01	1.129721e-01
1.000000e+00	1.050000e+00	1.000000e+00	1.412567e-01	1.412567e-01
1.050000e+00	1.100000e+00	1.000000e+00	1.499590e-01	1.499590e-01
1.100000e+00	1.400000e+00	1.000000e+00	5.880563e-02	5.880563e-02
1.400000e+00	1.700000e+00	1.000000e+00	6.976462e-02	6.976462e-02
1.700000e+00	2.000000e+00	1.000000e+00	8.617366e-02	8.617366e-02
2.000000e+00	2.400000e+00	1.000000e+00	9.817475e-02	9.817475e-02
2.400000e+00	2.700000e+00	1.000000e+00	1.022883e-01	1.022883e-01
2.700000e+00	3.000000e+00	1.000000e+00	1.588734e-01	1.588734e-01
3.000000e+00	3.100000e+00	1.000000e+00	3.353919e-01	3.353919e-01
3.100000e+00	3.300000e+00	1.000000e+00	2.536941e-01	2.536941e-01
3.300000e+00	3.500000e+00	1.000000e+00	2.541241e-01	2.541241e-01
3.500000e+00	4.000000e+00	1.000000e+00	1.668815e-01	1.668815e-01
4.000000e+00	5.000000e+00	1.000000e+00	2.626773e-01	2.626773e-01
5.000000e+00	6.000000e+00	1.000000e+00	2.996800e-01	2.996800e-01
6.000000e+00	7.000000e+00	1.000000e+00	3.811433e-01	3.811433e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR0.5_MUF1.0_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.39795416194227246, dn: 0.39795416194227246}}, 1: {"": {up: 0.15100183347919729, dn: 0.15100183347919729}}, 2: {"": {up: 0.12481393501712416, dn: 0.12481393501712416}}, 3: {"": {up: 0.11161809652669012, dn: 0.11161809652669012}}, 4: {"": {up: 0.091170218458646091, dn: 0.091170218458646091}}, 5: {"": {up: 0.089568653798252171, dn: 0.089568653798252171}}, 6: {"": {up: 0.087700799987755082, dn: 0.087700799987755082}}, 7: {"": {up: 0.076816754519374517, dn: 0.076816754519374517}}, 8: {"": {up: 0.075662421115696946, dn: 0.075662421115696946}}, 9: {"": {up: 0.066024447205281236, dn: 0.066024447205281236}}, 10: {"": {up: 0.050901232287823131, dn: 0.050901232287823131}}, 11: {"": {up: 0.047299829903964377, dn: 0.047299829903964377}}, 12: {"": {up: 0.070630016718871938, dn: 0.070630016718871938}}, 13: {"": {up: 0.070763308323166102, dn: 0.070763308323166102}}, 14: {"": {up: 0.044812193091857855, dn: 0.044812193091857855}}, 15: {"": {up: 0.074099601408395596, dn: 0.074099601408395596}}, 16: {"": {up: 0.079127042575756465, dn: 0.079127042575756465}}, 17: {"": {up: 0.081584269421453956, dn: 0.081584269421453956}}, 18: {"": {up: 0.040501397486748129, dn: 0.040501397486748129}}, 19: {"": {up: 0.05149667993075327, dn: 0.05149667993075327}}, 20: {"": {up: 0.067717022312530975, dn: 0.067717022312530975}}, 21: {"": {up: 0.082517114264273814, dn: 0.082517114264273814}}, 22: {"": {up: 0.099103406618744366, dn: 0.099103406618744366}}, 23: {"": {up: 0.14894137148487394, dn: 0.14894137148487394}}, 24: {"": {up: 0.35852193504859525, dn: 0.35852193504859525}}, 25: {"": {up: 0.27905721886163892, dn: 0.27905721886163892}}, 26: {"": {up: 0.24707658513392508, dn: 0.24707658513392508}}, 27: {"": {up: 0.18488208233950482, dn: 0.18488208233950482}}, 28: {"": {up: 0.28434990606794636, dn: 0.28434990606794636}}, 29: {"": {up: 0.39742714643913429, dn: 0.39742714643913429}}, 30: {"": {up: 0.41686642394846496, dn: 0.41686642394846496}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR0.5_MUF1.0_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.000000e+00	3.979542e-01	3.979542e-01
4.000000e-02	9.000000e-02	1.000000e+00	1.510018e-01	1.510018e-01
9.000000e-02	1.400000e-01	1.000000e+00	1.248139e-01	1.248139e-01
1.400000e-01	1.900000e-01	1.000000e+00	1.116181e-01	1.116181e-01
1.900000e-01	2.400000e-01	1.000000e+00	9.117022e-02	9.117022e-02
2.400000e-01	2.900000e-01	1.000000e+00	8.956865e-02	8.956865e-02
2.900000e-01	3.400000e-01	1.000000e+00	8.770080e-02	8.770080e-02
3.400000e-01	3.900000e-01	1.000000e+00	7.681675e-02	7.681675e-02
3.900000e-01	4.400000e-01	1.000000e+00	7.566242e-02	7.566242e-02
4.400000e-01	5.000000e-01	1.000000e+00	6.602445e-02	6.602445e-02
5.000000e-01	6.000000e-01	1.000000e+00	5.090123e-02	5.090123e-02
6.000000e-01	7.000000e-01	1.000000e+00	4.729983e-02	4.729983e-02
7.000000e-01	7.500000e-01	1.000000e+00	7.063002e-02	7.063002e-02
7.500000e-01	8.000000e-01	1.000000e+00	7.076331e-02	7.076331e-02
8.000000e-01	9.500000e-01	1.000000e+00	4.481219e-02	4.481219e-02
9.500000e-01	1.000000e+00	1.000000e+00	7.409960e-02	7.409960e-02
1.000000e+00	1.050000e+00	1.000000e+00	7.912704e-02	7.912704e-02
1.050000e+00	1.100000e+00	1.000000e+00	8.158427e-02	8.158427e-02
1.100000e+00	1.400000e+00	1.000000e+00	4.050140e-02	4.050140e-02
1.400000e+00	1.700000e+00	1.000000e+00	5.149668e-02	5.149668e-02
1.700000e+00	2.000000e+00	1.000000e+00	6.771702e-02	6.771702e-02
2.000000e+00	2.400000e+00	1.000000e+00	8.251711e-02	8.251711e-02
2.400000e+00	2.700000e+00	1.000000e+00	9.910341e-02	9.910341e-02
2.700000e+00	3.000000e+00	1.000000e+00	1.489414e-01	1.489414e-01
3.000000e+00	3.100000e+00	1.000000e+00	3.585219e-01	3.585219e-01
3.100000e+00	3.300000e+00	1.000000e+00	2.790572e-01	2.790572e-01
3.300000e+00	3.500000e+00	1.000000e+00	2.470766e-01	2.470766e-01
3.500000e+00	4.000000e+00	1.000000e+00	1.848821e-01	1.848821e-01
4.000000e+00	5.000000e+00	1.000000e+00	2.843499e-01	2.843499e-01
5.000000e+00	6.000000e+00	1.000000e+00	3.974271e-01	3.974271e-01
6.000000e+00	7.000000e+00	1.000000e+00	4.168664e-01	4.168664e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR0.5_MUF0.5_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.7325793171467827, dn: 0.7325793171467827}}, 1: {"": {up: 0.45028351262808058, dn: 0.45028351262808058}}, 2: {"": {up: 0.46296237772288079, dn: 0.46296237772288079}}, 3: {"": {up: 0.29795983625221834, dn: 0.29795983625221834}}, 4: {"": {up: 0.1946125332384083, dn: 0.1946125332384083}}, 5: {"": {up: 0.21369620884634899, dn: 0.21369620884634899}}, 6: {"": {up: 0.22797730784527662, dn: 0.22797730784527662}}, 7: {"": {up: 0.21102989810435879, dn: 0.21102989810435879}}, 8: {"": {up: 0.17449104440685353, dn: 0.17449104440685353}}, 9: {"": {up: 0.14755397910055615, dn: 0.14755397910055615}}, 10: {"": {up: 0.11976974354532907, dn: 0.11976974354532907}}, 11: {"": {up: 0.099813313267861331, dn: 0.099813313267861331}}, 12: {"": {up: 0.17124237882041227, dn: 0.17124237882041227}}, 13: {"": {up: 0.13084279321228043, dn: 0.13084279321228043}}, 14: {"": {up: 0.10175172132665324, dn: 0.10175172132665324}}, 15: {"": {up: 0.13212109243667497, dn: 0.13212109243667497}}, 16: {"": {up: 0.17850430950451845, dn: 0.17850430950451845}}, 17: {"": {up: 0.16699228906967142, dn: 0.16699228906967142}}, 18: {"": {up: 0.070571982239258341, dn: 0.070571982239258341}}, 19: {"": {up: 0.083735006940069814, dn: 0.083735006940069814}}, 20: {"": {up: 0.10355893681873704, dn: 0.10355893681873704}}, 21: {"": {up: 0.11689176512462236, dn: 0.11689176512462236}}, 22: {"": {up: 0.117176767875383, dn: 0.117176767875383}}, 23: {"": {up: 0.17239305802770202, dn: 0.17239305802770202}}, 24: {"": {up: 0.96279309090460274, dn: 0.96279309090460274}}, 25: {"": {up: 0.31086359602228264, dn: 0.31086359602228264}}, 26: {"": {up: 0.23851722062303221, dn: 0.23851722062303221}}, 27: {"": {up: 0.1673486460517789, dn: 0.1673486460517789}}, 28: {"": {up: 0.31498418553397567, dn: 0.31498418553397567}}, 29: {"": {up: 0.33375024295069766, dn: 0.33375024295069766}}, 30: {"": {up: 0.39279454793688601, dn: 0.39279454793688601}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR0.5_MUF0.5_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.000000e+00	7.325793e-01	7.325793e-01
4.000000e-02	9.000000e-02	1.000000e+00	4.502835e-01	4.502835e-01
9.000000e-02	1.400000e-01	1.000000e+00	4.629624e-01	4.629624e-01
1.400000e-01	1.900000e-01	1.000000e+00	2.979598e-01	2.979598e-01
1.900000e-01	2.400000e-01	1.000000e+00	1.946125e-01	1.946125e-01
2.400000e-01	2.900000e-01	1.000000e+00	2.136962e-01	2.136962e-01
2.900000e-01	3.400000e-01	1.000000e+00	2.279773e-01	2.279773e-01
3.400000e-01	3.900000e-01	1.000000e+00	2.110299e-01	2.110299e-01
3.900000e-01	4.400000e-01	1.000000e+00	1.744910e-01	1.744910e-01
4.400000e-01	5.000000e-01	1.000000e+00	1.475540e-01	1.475540e-01
5.000000e-01	6.000000e-01	1.000000e+00	1.197697e-01	1.197697e-01
6.000000e-01	7.000000e-01	1.000000e+00	9.981331e-02	9.981331e-02
7.000000e-01	7.500000e-01	1.000000e+00	1.712424e-01	1.712424e-01
7.500000e-01	8.000000e-01	1.000000e+00	1.308428e-01	1.308428e-01
8.000000e-01	9.500000e-01	1.000000e+00	1.017517e-01	1.017517e-01
9.500000e-01	1.000000e+00	1.000000e+00	1.321211e-01	1.321211e-01
1.000000e+00	1.050000e+00	1.000000e+00	1.785043e-01	1.785043e-01
1.050000e+00	1.100000e+00	1.000000e+00	1.669923e-01	1.669923e-01
1.100000e+00	1.400000e+00	1.000000e+00	7.057198e-02	7.057198e-02
1.400000e+00	1.700000e+00	1.000000e+00	8.373501e-02	8.373501e-02
1.700000e+00	2.000000e+00	1.000000e+00	1.035589e-01	1.035589e-01
2.000000e+00	2.400000e+00	1.000000e+00	1.168918e-01	1.168918e-01
2.400000e+00	2.700000e+00	1.000000e+00	1.171768e-01	1.171768e-01
2.700000e+00	3.000000e+00	1.000000e+00	1.723931e-01	1.723931e-01
3.000000e+00	3.100000e+00	1.000000e+00	9.627931e-01	9.627931e-01
3.100000e+00	3.300000e+00	1.000000e+00	3.108636e-01	3.108636e-01
3.300000e+00	3.500000e+00	1.000000e+00	2.385172e-01	2.385172e-01
3.500000e+00	4.000000e+00	1.000000e+00	1.673486e-01	1.673486e-01
4.000000e+00	5.000000e+00	1.000000e+00	3.149842e-01	3.149842e-01
5.000000e+00	6.000000e+00	1.000000e+00	3.337502e-01	3.337502e-01
6.000000e+00	7.000000e+00	1.000000e+00	3.927945e-01	3.927945e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.42847825986484578, dn: 0.42847825986484578}}, 1: {"": {up: 0.14714921821890981, dn: 0.14714921821890981}}, 2: {"": {up: 0.11720006104248658, dn: 0.11720006104248658}}, 3: {"": {up: 0.10105594852117425, dn: 0.10105594852117425}}, 4: {"": {up: 0.086036891115641709, dn: 0.086036891115641709}}, 5: {"": {up: 0.082841105986177957, dn: 0.082841105986177957}}, 6: {"": {up: 0.07893419807873385, dn: 0.07893419807873385}}, 7: {"": {up: 0.070597308448117901, dn: 0.070597308448117901}}, 8: {"": {up: 0.0705337011970779, dn: 0.0705337011970779}}, 9: {"": {up: 0.058321187609335461, dn: 0.058321187609335461}}, 10: {"": {up: 0.046747064208006603, dn: 0.046747064208006603}}, 11: {"": {up: 0.042970987764612029, dn: 0.042970987764612029}}, 12: {"": {up: 0.061905739257200339, dn: 0.061905739257200339}}, 13: {"": {up: 0.063880696808412241, dn: 0.063880696808412241}}, 14: {"": {up: 0.037996745421209531, dn: 0.037996745421209531}}, 15: {"": {up: 0.067451160419248105, dn: 0.067451160419248105}}, 16: {"": {up: 0.070976980357256525, dn: 0.070976980357256525}}, 17: {"": {up: 0.075367614595146709, dn: 0.075367614595146709}}, 18: {"": {up: 0.03470642020291248, dn: 0.03470642020291248}}, 19: {"": {up: 0.044303824892926773, dn: 0.044303824892926773}}, 20: {"": {up: 0.056396465215565753, dn: 0.056396465215565753}}, 21: {"": {up: 0.065712645981491638, dn: 0.065712645981491638}}, 22: {"": {up: 0.083751222388419491, dn: 0.083751222388419491}}, 23: {"": {up: 0.12429385370256645, dn: 0.12429385370256645}}, 24: {"": {up: 0.25103093687539807, dn: 0.25103093687539807}}, 25: {"": {up: 0.22357676935775972, dn: 0.22357676935775972}}, 26: {"": {up: 0.20884922607650333, dn: 0.20884922607650333}}, 27: {"": {up: 0.15369663226104696, dn: 0.15369663226104696}}, 28: {"": {up: 0.21955572543161381, dn: 0.21955572543161381}}, 29: {"": {up: 0.30119794717641291, dn: 0.30119794717641291}}, 30: {"": {up: 0.36082397462961002, dn: 0.36082397462961002}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.000000e+00	4.284783e-01	4.284783e-01
4.000000e-02	9.000000e-02	1.000000e+00	1.471492e-01	1.471492e-01
9.000000e-02	1.400000e-01	1.000000e+00	1.172001e-01	1.172001e-01
1.400000e-01	1.900000e-01	1.000000e+00	1.010559e-01	1.010559e-01
1.900000e-01	2.400000e-01	1.000000e+00	8.603689e-02	8.603689e-02
2.400000e-01	2.900000e-01	1.000000e+00	8.284111e-02	8.284111e-02
2.900000e-01	3.400000e-01	1.000000e+00	7.893420e-02	7.893420e-02
3.400000e-01	3.900000e-01	1.000000e+00	7.059731e-02	7.059731e-02
3.900000e-01	4.400000e-01	1.000000e+00	7.053370e-02	7.053370e-02
4.400000e-01	5.000000e-01	1.000000e+00	5.832119e-02	5.832119e-02
5.000000e-01	6.000000e-01	1.000000e+00	4.674706e-02	4.674706e-02
6.000000e-01	7.000000e-01	1.000000e+00	4.297099e-02	4.297099e-02
7.000000e-01	7.500000e-01	1.000000e+00	6.190574e-02	6.190574e-02
7.500000e-01	8.000000e-01	1.000000e+00	6.388070e-02	6.388070e-02
8.000000e-01	9.500000e-01	1.000000e+00	3.799675e-02	3.799675e-02
9.500000e-01	1.000000e+00	1.000000e+00	6.745116e-02	6.745116e-02
1.000000e+00	1.050000e+00	1.000000e+00	7.097698e-02	7.097698e-02
1.050000e+00	1.100000e+00	1.000000e+00	7.536761e-02	7.536761e-02
1.100000e+00	1.400000e+00	1.000000e+00	3.470642e-02	3.470642e-02
1.400000e+00	1.700000e+00	1.000000e+00	4.430382e-02	4.430382e-02
1.700000e+00	2.000000e+00	1.000000e+00	5.639647e-02	5.639647e-02
2.000000e+00	2.400000e+00	1.000000e+00	6.571265e-02	6.571265e-02
2.400000e+00	2.700000e+00	1.000000e+00	8.375122e-02	8.375122e-02
2.700000e+00	3.000000e+00	1.000000e+00	1.242939e-01	1.242939e-01
3.000000e+00	3.100000e+00	1.000000e+00	2.510309e-01	2.510309e-01
3.100000e+00	3.300000e+00	1.000000e+00	2.235768e-01	2.235768e-01
3.300000e+00	3.500000e+00	1.000000e+00	2.088492e-01	2.088492e-01
3.500000e+00	4.000000e+00	1.000000e+00	1.536966e-01	1.536966e-01
4.000000e+00	5.000000e+00	1.000000e+00	2.195557e-01	2.195557e-01
5.000000e+00	6.000000e+00	1.000000e+00	3.011979e-01	3.011979e-01
6.000000e+00	7.000000e+00	1.000000e+00	3.608240e-01	3.608240e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_bb.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
ErrorBandColor=orange
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.14585916530108528, dn: 0.14585916530108528}}, 1: {"": {up: 0.081994064227671151, dn: 0.081994064227671151}}, 2: {"": {up: 0.072358526080965491, dn: 0.072358526080965491}}, 3: {"": {up: 0.061894458712658473, dn: 0.061894458712658473}}, 4: {"": {up: 0.051422389135349925, dn: 0.051422389135349925}}, 5: {"": {up: 0.048234064781000813, dn: 0.048234064781000813}}, 6: {"": {up: 0.047369752228820415, dn: 0.047369752228820415}}, 7: {"": {up: 0.046222077802350207, dn: 0.046222077802350207}}, 8: {"": {up: 0.042703699734114642, dn: 0.042703699734114642}}, 9: {"": {up: 0.038006401637203112, dn: 0.038006401637203112}}, 10: {"": {up: 0.027780856624460053, dn: 0.027780856624460053}}, 11: {"": {up: 0.027393133229506941, dn: 0.027393133229506941}}, 12: {"": {up: 0.036689117141050075, dn: 0.036689117141050075}}, 13: {"": {up: 0.039819448713061346, dn: 0.039819448713061346}}, 14: {"": {up: 0.021944814053287538, dn: 0.021944814053287538}}, 15: {"": {up: 0.036899328431385381, dn: 0.036899328431385381}}, 16: {"": {up: 0.037059339594122269, dn: 0.037059339594122269}}, 17: {"": {up: 0.038415733036324437, dn: 0.038415733036324437}}, 18: {"": {up: 0.016257879423516523, dn: 0.016257879423516523}}, 19: {"": {up: 0.017701112127312103, dn: 0.017701112127312103}}, 20: {"": {up: 0.020064260288614275, dn: 0.020064260288614275}}, 21: {"": {up: 0.023043921478921359, dn: 0.023043921478921359}}, 22: {"": {up: 0.037875476753701134, dn: 0.037875476753701134}}, 23: {"": {up: 0.055357019494784068, dn: 0.055357019494784068}}, 24: {"": {up: 0.1517525747227606, dn: 0.1517525747227606}}, 25: {"": {up: 0.11227526828334077, dn: 0.11227526828334077}}, 26: {"": {up: 0.12464161884460352, dn: 0.12464161884460352}}, 27: {"": {up: 0.1196281843815948, dn: 0.1196281843815948}}, 28: {"": {up: 0.10913558336675216, dn: 0.10913558336675216}}, 29: {"": {up: 0.12546138025037173, dn: 0.12546138025037173}}, 30: {"": {up: 0.14914914238962346, dn: 0.14914914238962346}}}
ErrorType=env
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_bb.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[_VarBand]
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.012952e+00	1.473319e-01	1.466503e-01
4.000000e-02	9.000000e-02	8.567542e-01	8.302705e-02	8.298086e-02
9.000000e-02	1.400000e-01	9.311049e-01	7.701577e-02	7.340438e-02
1.400000e-01	1.900000e-01	1.075701e+00	6.230241e-02	6.235373e-02
1.900000e-01	2.400000e-01	8.182511e-01	5.283128e-02	5.150759e-02
2.400000e-01	2.900000e-01	9.236751e-01	5.268935e-02	4.983825e-02
2.900000e-01	3.400000e-01	9.701220e-01	5.628832e-02	4.910060e-02
3.400000e-01	3.900000e-01	9.651832e-01	4.717935e-02	4.644016e-02
3.900000e-01	4.400000e-01	9.624830e-01	4.420066e-02	4.321915e-02
4.400000e-01	5.000000e-01	9.569019e-01	4.655699e-02	3.998074e-02
5.000000e-01	6.000000e-01	1.009794e+00	3.315579e-02	2.894071e-02
6.000000e-01	7.000000e-01	9.953569e-01	3.121376e-02	2.887744e-02
7.000000e-01	7.500000e-01	9.119414e-01	4.468261e-02	3.776136e-02
7.500000e-01	8.000000e-01	1.034045e+00	4.749775e-02	4.158573e-02
8.000000e-01	9.500000e-01	9.228807e-01	3.088545e-02	2.357723e-02
9.500000e-01	1.000000e+00	8.945023e-01	4.384030e-02	3.878433e-02
1.000000e+00	1.050000e+00	9.236188e-01	4.826576e-02	3.834697e-02
1.050000e+00	1.100000e+00	9.498128e-01	4.077478e-02	3.903581e-02
1.100000e+00	1.400000e+00	9.676239e-01	1.977424e-02	1.740075e-02
1.400000e+00	1.700000e+00	9.791057e-01	2.607039e-02	1.954810e-02
1.700000e+00	2.000000e+00	9.388740e-01	3.162967e-02	2.244097e-02
2.000000e+00	2.400000e+00	9.833529e-01	3.103460e-02	2.517155e-02
2.400000e+00	2.700000e+00	9.972567e-01	4.003416e-02	3.904465e-02
2.700000e+00	3.000000e+00	9.684272e-01	7.056616e-02	5.829922e-02
3.000000e+00	3.100000e+00	1.322623e+00	1.536564e-01	1.575999e-01
3.100000e+00	3.300000e+00	9.200346e-01	1.195930e-01	1.165518e-01
3.300000e+00	3.500000e+00	9.085683e-01	1.300519e-01	1.254737e-01
3.500000e+00	4.000000e+00	7.952276e-01	1.745940e-01	1.356215e-01
4.000000e+00	5.000000e+00	8.651803e-01	1.329627e-01	1.130138e-01
5.000000e+00	6.000000e+00	8.161915e-01	1.300421e-01	1.264617e-01
6.000000e+00	7.000000e+00	8.103618e-01	1.595843e-01	1.524157e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_bb.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01
ErrorBandOpacity=0.2
ErrorBreakdown={0: {"": {up: 0.14585916530108528, dn: 0.14585916530108528}}, 1: {"": {up: 0.081994064227671151, dn: 0.081994064227671151}}, 2: {"": {up: 0.072358526080965491, dn: 0.072358526080965491}}, 3: {"": {up: 0.061894458712658473, dn: 0.061894458712658473}}, 4: {"": {up: 0.051422389135349925, dn: 0.051422389135349925}}, 5: {"": {up: 0.048234064781000813, dn: 0.048234064781000813}}, 6: {"": {up: 0.047369752228820415, dn: 0.047369752228820415}}, 7: {"": {up: 0.046222077802350207, dn: 0.046222077802350207}}, 8: {"": {up: 0.042703699734114642, dn: 0.042703699734114642}}, 9: {"": {up: 0.038006401637203112, dn: 0.038006401637203112}}, 10: {"": {up: 0.027780856624460053, dn: 0.027780856624460053}}, 11: {"": {up: 0.027393133229506941, dn: 0.027393133229506941}}, 12: {"": {up: 0.036689117141050075, dn: 0.036689117141050075}}, 13: {"": {up: 0.039819448713061346, dn: 0.039819448713061346}}, 14: {"": {up: 0.021944814053287538, dn: 0.021944814053287538}}, 15: {"": {up: 0.036899328431385381, dn: 0.036899328431385381}}, 16: {"": {up: 0.037059339594122269, dn: 0.037059339594122269}}, 17: {"": {up: 0.038415733036324437, dn: 0.038415733036324437}}, 18: {"": {up: 0.016257879423516523, dn: 0.016257879423516523}}, 19: {"": {up: 0.017701112127312103, dn: 0.017701112127312103}}, 20: {"": {up: 0.020064260288614275, dn: 0.020064260288614275}}, 21: {"": {up: 0.023043921478921359, dn: 0.023043921478921359}}, 22: {"": {up: 0.037875476753701134, dn: 0.037875476753701134}}, 23: {"": {up: 0.055357019494784068, dn: 0.055357019494784068}}, 24: {"": {up: 0.1517525747227606, dn: 0.1517525747227606}}, 25: {"": {up: 0.11227526828334077, dn: 0.11227526828334077}}, 26: {"": {up: 0.12464161884460352, dn: 0.12464161884460352}}, 27: {"": {up: 0.1196281843815948, dn: 0.1196281843815948}}, 28: {"": {up: 0.10913558336675216, dn: 0.10913558336675216}}, 29: {"": {up: 0.12546138025037173, dn: 0.12546138025037173}}, 30: {"": {up: 0.14914914238962346, dn: 0.14914914238962346}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_bb.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.012952e+00	1.458592e-01	1.458592e-01
4.000000e-02	9.000000e-02	8.567542e-01	8.199406e-02	8.199406e-02
9.000000e-02	1.400000e-01	9.311049e-01	7.235853e-02	7.235853e-02
1.400000e-01	1.900000e-01	1.075701e+00	6.189446e-02	6.189446e-02
1.900000e-01	2.400000e-01	8.182511e-01	5.142239e-02	5.142239e-02
2.400000e-01	2.900000e-01	9.236751e-01	4.823406e-02	4.823406e-02
2.900000e-01	3.400000e-01	9.701220e-01	4.736975e-02	4.736975e-02
3.400000e-01	3.900000e-01	9.651832e-01	4.622208e-02	4.622208e-02
3.900000e-01	4.400000e-01	9.624830e-01	4.270370e-02	4.270370e-02
4.400000e-01	5.000000e-01	9.569019e-01	3.800640e-02	3.800640e-02
5.000000e-01	6.000000e-01	1.009794e+00	2.778086e-02	2.778086e-02
6.000000e-01	7.000000e-01	9.953569e-01	2.739313e-02	2.739313e-02
7.000000e-01	7.500000e-01	9.119414e-01	3.668912e-02	3.668912e-02
7.500000e-01	8.000000e-01	1.034045e+00	3.981945e-02	3.981945e-02
8.000000e-01	9.500000e-01	9.228807e-01	2.194481e-02	2.194481e-02
9.500000e-01	1.000000e+00	8.945023e-01	3.689933e-02	3.689933e-02
1.000000e+00	1.050000e+00	9.236188e-01	3.705934e-02	3.705934e-02
1.050000e+00	1.100000e+00	9.498128e-01	3.841573e-02	3.841573e-02
1.100000e+00	1.400000e+00	9.676239e-01	1.625788e-02	1.625788e-02
1.400000e+00	1.700000e+00	9.791057e-01	1.770111e-02	1.770111e-02
1.700000e+00	2.000000e+00	9.388740e-01	2.006426e-02	2.006426e-02
2.000000e+00	2.400000e+00	9.833529e-01	2.304392e-02	2.304392e-02
2.400000e+00	2.700000e+00	9.972567e-01	3.787548e-02	3.787548e-02
2.700000e+00	3.000000e+00	9.684272e-01	5.535702e-02	5.535702e-02
3.000000e+00	3.100000e+00	1.322623e+00	1.517526e-01	1.517526e-01
3.100000e+00	3.300000e+00	9.200346e-01	1.122753e-01	1.122753e-01
3.300000e+00	3.500000e+00	9.085683e-01	1.246416e-01	1.246416e-01
3.500000e+00	4.000000e+00	7.952276e-01	1.196282e-01	1.196282e-01
4.000000e+00	5.000000e+00	8.651803e-01	1.091356e-01	1.091356e-01
5.000000e+00	6.000000e+00	8.161915e-01	1.254614e-01	1.254614e-01
6.000000e+00	7.000000e+00	8.103618e-01	1.491491e-01	1.491491e-01
# END HISTO1D



==> anc/Fig10_pt.dat <==
# BEGIN PLOT
Legend=1
LogY=0
LegendAlign=l
MainPlot=1
RatioPlot=0
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=2.0
RatioPlotYMin=0.0
LegendXPos=0.50
LegendYPos=0.94
Title=$\text{pp}/\text{pPb} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV ($1.1 < m_{\rm ee} < 2.7$ GeV)
YMin=0.0
YMax=2.0
XLabel=$p_{T,ee}$ [GeV]
YLabel=$R_\text{pPb}$
DrawOnly=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR2.0_MUF2.0_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR2.0_MUF1.0_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR1.0_MUF2.0_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR1.0_MUF0.5_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR0.5_MUF1.0_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR0.5_MUF0.5_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_bb.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[_VarBand] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_bb.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01
LegendOnly=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_bb.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01
# END PLOT

# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR2.0_MUF2.0_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.068068540589147131, dn: 0.068068540589147131}}, 1: {"": {up: 0.031058127909073047, dn: 0.031058127909073047}}, 2: {"": {up: 0.12952903349168271, dn: 0.12952903349168271}}, 3: {"": {up: 0.29096755723227519, dn: 0.29096755723227519}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR2.0_MUF2.0_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	1.000000e+00	6.806854e-02	6.806854e-02
6.000000e-01	4.000000e+00	1.000000e+00	3.105813e-02	3.105813e-02
4.000000e+00	6.000000e+00	1.000000e+00	1.295290e-01	1.295290e-01
6.000000e+00	8.000000e+00	1.000000e+00	2.909676e-01	2.909676e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR2.0_MUF1.0_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.054065648560475597, dn: 0.054065648560475597}}, 1: {"": {up: 0.025476982229967197, dn: 0.025476982229967197}}, 2: {"": {up: 0.12923934430813805, dn: 0.12923934430813805}}, 3: {"": {up: 0.25033469147447368, dn: 0.25033469147447368}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR2.0_MUF1.0_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	1.000000e+00	5.406565e-02	5.406565e-02
6.000000e-01	4.000000e+00	1.000000e+00	2.547698e-02	2.547698e-02
4.000000e+00	6.000000e+00	1.000000e+00	1.292393e-01	1.292393e-01
6.000000e+00	8.000000e+00	1.000000e+00	2.503347e-01	2.503347e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR1.0_MUF2.0_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.10653100394781463, dn: 0.10653100394781463}}, 1: {"": {up: 0.037973748784276423, dn: 0.037973748784276423}}, 2: {"": {up: 0.13319463254397393, dn: 0.13319463254397393}}, 3: {"": {up: 0.33647604312155982, dn: 0.33647604312155982}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR1.0_MUF2.0_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	1.000000e+00	1.065310e-01	1.065310e-01
6.000000e-01	4.000000e+00	1.000000e+00	3.797375e-02	3.797375e-02
4.000000e+00	6.000000e+00	1.000000e+00	1.331946e-01	1.331946e-01
6.000000e+00	8.000000e+00	1.000000e+00	3.364760e-01	3.364760e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR1.0_MUF0.5_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.084694332645590481, dn: 0.084694332645590481}}, 1: {"": {up: 0.039028408577245551, dn: 0.039028408577245551}}, 2: {"": {up: 0.20454497108981229, dn: 0.20454497108981229}}, 3: {"": {up: 0.40814323435262778, dn: 0.40814323435262778}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR1.0_MUF0.5_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	1.000000e+00	8.469433e-02	8.469433e-02
6.000000e-01	4.000000e+00	1.000000e+00	3.902841e-02	3.902841e-02
4.000000e+00	6.000000e+00	1.000000e+00	2.045450e-01	2.045450e-01
6.000000e+00	8.000000e+00	1.000000e+00	4.081432e-01	4.081432e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR0.5_MUF1.0_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.066674047095629019, dn: 0.066674047095629019}}, 1: {"": {up: 0.029492545394072905, dn: 0.029492545394072905}}, 2: {"": {up: 0.12893376055519051, dn: 0.12893376055519051}}, 3: {"": {up: 0.28330031239803571, dn: 0.28330031239803571}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR0.5_MUF1.0_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	1.000000e+00	6.667405e-02	6.667405e-02
6.000000e-01	4.000000e+00	1.000000e+00	2.949255e-02	2.949255e-02
4.000000e+00	6.000000e+00	1.000000e+00	1.289338e-01	1.289338e-01
6.000000e+00	8.000000e+00	1.000000e+00	2.833003e-01	2.833003e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR0.5_MUF0.5_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.10695114928335475, dn: 0.10695114928335475}}, 1: {"": {up: 0.046389851448717732, dn: 0.046389851448717732}}, 2: {"": {up: 0.18310532930753262, dn: 0.18310532930753262}}, 3: {"": {up: 0.6192783072649265, dn: 0.6192783072649265}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR0.5_MUF0.5_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	1.000000e+00	1.069511e-01	1.069511e-01
6.000000e-01	4.000000e+00	1.000000e+00	4.638985e-02	4.638985e-02
4.000000e+00	6.000000e+00	1.000000e+00	1.831053e-01	1.831053e-01
6.000000e+00	8.000000e+00	1.000000e+00	6.192783e-01	6.192783e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.052904852484224468, dn: 0.052904852484224468}}, 1: {"": {up: 0.025100444625822053, dn: 0.025100444625822053}}, 2: {"": {up: 0.12355387386061394, dn: 0.12355387386061394}}, 3: {"": {up: 0.24168155251535267, dn: 0.24168155251535267}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	1.000000e+00	5.290485e-02	5.290485e-02
6.000000e-01	4.000000e+00	1.000000e+00	2.510044e-02	2.510044e-02
4.000000e+00	6.000000e+00	1.000000e+00	1.235539e-01	1.235539e-01
6.000000e+00	8.000000e+00	1.000000e+00	2.416816e-01	2.416816e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_bb.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
ErrorBandColor=orange
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.036734675088509042, dn: 0.036734675088509042}}, 1: {"": {up: 0.010773250993613195, dn: 0.010773250993613195}}, 2: {"": {up: 0.021894783826888583, dn: 0.021894783826888583}}, 3: {"": {up: 0.036507999340719327, dn: 0.036507999340719327}}}
ErrorType=env
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_bb.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[_VarBand]
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	9.485889e-01	4.392870e-02	3.867330e-02
6.000000e-01	4.000000e+00	9.739072e-01	2.163679e-02	1.328683e-02
4.000000e+00	6.000000e+00	9.399340e-01	2.491077e-02	2.320475e-02
6.000000e+00	8.000000e+00	1.017144e+00	3.830265e-02	3.717548e-02
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_bb.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01
ErrorBandOpacity=0.2
ErrorBreakdown={0: {"": {up: 0.036734675088509042, dn: 0.036734675088509042}}, 1: {"": {up: 0.010773250993613195, dn: 0.010773250993613195}}, 2: {"": {up: 0.021894783826888583, dn: 0.021894783826888583}}, 3: {"": {up: 0.036507999340719327, dn: 0.036507999340719327}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_bb.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	9.485889e-01	3.673468e-02	3.673468e-02
6.000000e-01	4.000000e+00	9.739072e-01	1.077325e-02	1.077325e-02
4.000000e+00	6.000000e+00	9.399340e-01	2.189478e-02	2.189478e-02
6.000000e+00	8.000000e+00	1.017144e+00	3.650800e-02	3.650800e-02
# END HISTO1D



==> anc/Fig11_pPb_mee.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=1
RatioPlot=0
PlotTickLabels=0
RatioPlotTickLabels=0
RatioPlotYMax=2.00
RatioPlotYMin=0.00
Title=$\text{pPb} \to e^+e^- (X)$ at $\sqrt s = 5.02 $ TeV ($p_{T,ee} < 8$ GeV)
XLabel=$m_{ee}$ [GeV]
YLabel=$\text{d}\sigma / \text{d} m_{ee}$ [mb / GeV]
LegendXPos=0.50
LegendYPos=0.94
PlotSizeY=10
RatioPlotReference=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/
RatioPlotYLabel=Ratio
XMin=1.0
DrawOnly=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[_VarBand] //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[_VarBand] //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[_VarBand] //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[_VarBand] /ALICE_2020_I1797621/d02-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01 //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cocktail_rebound_rescatter.yoda/ALICE_2020_I1797621/d02-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01
LegendOnly=/ALICE_2020_I1797621/d02-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01 //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cocktail_rebound_rescatter.yoda/ALICE_2020_I1797621/d02-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01
# END PLOT

# BEGIN HISTO1D /ALICE_2020_I1797621/d02-x01-y01
ConnectBins=0
ErrorBars=1
IsRef=1
Path=/ALICE_2020_I1797621/d02-x01-y01
PolyMarker=*
Title=Data
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.309860e+02	5.946686e+01	5.946686e+01
4.000000e-02	9.000000e-02	5.880990e+01	6.590656e+00	6.590656e+00
9.000000e-02	1.400000e-01	8.271400e+00	9.393442e-01	9.393442e-01
1.400000e-01	1.900000e-01	3.481260e+00	2.109529e-01	2.109529e-01
1.900000e-01	2.400000e-01	2.815930e+00	1.886146e-01	1.886146e-01
2.400000e-01	2.900000e-01	1.993560e+00	1.807237e-01	1.807237e-01
2.900000e-01	3.400000e-01	1.552740e+00	1.574002e-01	1.574002e-01
3.400000e-01	3.900000e-01	1.289870e+00	1.566860e-01	1.566860e-01
3.900000e-01	4.400000e-01	1.064370e+00	1.602346e-01	1.602346e-01
4.400000e-01	5.000000e-01	7.172070e-01	1.473838e-01	1.473838e-01
5.000000e-01	6.000000e-01	7.436390e-01	1.147615e-01	1.147615e-01
6.000000e-01	7.000000e-01	9.085560e-01	1.153162e-01	1.153162e-01
7.000000e-01	7.500000e-01	1.234720e+00	1.572116e-01	1.572116e-01
7.500000e-01	8.000000e-01	1.298100e+00	1.420677e-01	1.420677e-01
8.000000e-01	9.500000e-01	5.553910e-01	7.091712e-02	7.091712e-02
9.500000e-01	1.000000e+00	6.479830e-01	1.086219e-01	1.086219e-01
1.000000e+00	1.050000e+00	8.066340e-01	9.945937e-02	9.945937e-02
1.050000e+00	1.100000e+00	3.457700e-01	9.420548e-02	9.420548e-02
1.100000e+00	1.400000e+00	2.910790e-01	2.908944e-02	2.908944e-02
1.400000e+00	1.700000e+00	1.719400e-01	1.819583e-02	1.819583e-02
1.700000e+00	2.000000e+00	9.180710e-02	1.146262e-02	1.146262e-02
2.000000e+00	2.400000e+00	6.414840e-02	6.635464e-03	6.635464e-03
2.400000e+00	2.700000e+00	4.983690e-02	5.159708e-03	5.159708e-03
2.700000e+00	3.000000e+00	5.208130e-02	4.462787e-03	4.462787e-03
3.000000e+00	3.100000e+00	1.520110e-01	1.002415e-02	1.002415e-02
3.100000e+00	3.300000e+00	3.223060e-02	3.621954e-03	3.621954e-03
3.300000e+00	3.500000e+00	7.950900e-03	2.464607e-03	2.464607e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
ErrorBandColor=red!30
ErrorBandOpacity=0.5
ErrorBands=1
ErrorBars=0
ErrorBreakdown={0: {"": {up: 65.324600000000032, dn: 65.347200000000043}}, 1: {"": {up: 7.1924600000000112, dn: 7.1221999999999923}}, 2: {"": {up: 1.4946999999999999, dn: 1.5205099999999998}}, 3: {"": {up: 0.72797299999999998, dn: 0.70865299999999998}}, 4: {"": {up: 0.49630200000000002, dn: 0.50405800000000012}}, 5: {"": {up: 0.35342900000000022, dn: 0.35505099999999978}}, 6: {"": {up: 0.233846, dn: 0.26141399999999981}}, 7: {"": {up: 0.17800900000000008, dn: 0.16573499999999997}}, 8: {"": {up: 0.11385570000000012, dn: 0.11999309999999996}}, 9: {"": {up: 0.093044799999999928, dn: 0.095233400000000024}}, 10: {"": {up: 0.077100599999999964, dn: 0.07665540000000004}}, 11: {"": {up: 0.086143399999999981, dn: 0.086096100000000009}}, 12: {"": {up: 0.14017000000000013, dn: 0.140123}}, 13: {"": {up: 0.2645120000000003, dn: 0.26449999999999996}}, 14: {"": {up: 0.046834900000000013, dn: 0.046146100000000079}}, 15: {"": {up: 0.041900500000000007, dn: 0.040077400000000041}}, 16: {"": {up: 0.04257820000000001, dn: 0.042807999999999957}}, 17: {"": {up: 0.032677999999999985, dn: 0.032509399999999966}}, 18: {"": {up: 0.024651300000000015, dn: 0.0246527}}, 19: {"": {up: 0.015130399999999988, dn: 0.015131000000000006}}, 20: {"": {up: 0.0091570700000000033, dn: 0.009154560000000006}}, 21: {"": {up: 0.0052009800000000009, dn: 0.0052001100000000008}}, 22: {"": {up: 0.0040472199999999972, dn: 0.0040465100000000032}}, 23: {"": {up: 0.0072352099999999919, dn: 0.0072354400000000027}}, 24: {"": {up: 0.023572499999999996, dn: 0.023570800000000003}}, 25: {"": {up: 0.004407330000000001, dn: 0.0044065000000000007}}, 26: {"": {up: 0.00072970099999999927, dn: 0.00072992600000000053}}}
ErrorType=env
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[_VarBand]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.372593e+02	5.750554e+01	5.748565e+01
4.000000e-02	9.000000e-02	5.762119e+01	6.267546e+00	6.329421e+00
9.000000e-02	1.400000e-01	9.421506e+00	1.338361e+00	1.315626e+00
1.400000e-01	1.900000e-01	3.481918e+00	6.256104e-01	6.436896e-01
1.900000e-01	2.400000e-01	2.519410e+00	4.462110e-01	4.389640e-01
2.400000e-01	2.900000e-01	1.952262e+00	3.198940e-01	3.174637e-01
2.900000e-01	3.400000e-01	1.433903e+00	2.411916e-01	2.093983e-01
3.400000e-01	3.900000e-01	1.095854e+00	1.725470e-01	1.731449e-01
3.900000e-01	4.400000e-01	8.949139e-01	1.379690e-01	1.178911e-01
4.400000e-01	5.000000e-01	7.910103e-01	1.564060e-01	1.593488e-01
5.000000e-01	6.000000e-01	8.251972e-01	1.205506e-01	1.370778e-01
6.000000e-01	7.000000e-01	8.832742e-01	1.262205e-01	1.237804e-01
7.000000e-01	7.500000e-01	1.180861e+00	1.574686e-01	1.344963e-01
7.500000e-01	8.000000e-01	1.674132e+00	2.465353e-01	2.337800e-01
8.000000e-01	9.500000e-01	6.022576e-01	7.587000e-02	4.975708e-02
9.500000e-01	1.000000e+00	6.734003e-01	5.725683e-02	3.939765e-02
1.000000e+00	1.050000e+00	8.619014e-01	4.170183e-02	4.447498e-02
1.050000e+00	1.100000e+00	3.850567e-01	5.884758e-02	3.214132e-02
1.100000e+00	1.400000e+00	2.784535e-01	3.946522e-02	3.338724e-02
1.400000e+00	1.700000e+00	1.689059e-01	4.221937e-02	3.945508e-02
1.700000e+00	2.000000e+00	9.392514e-02	3.858442e-02	3.459385e-02
2.000000e+00	2.400000e+00	8.258501e-02	2.669583e-02	4.632237e-02
2.400000e+00	2.700000e+00	5.286376e-02	1.647077e-02	3.127592e-02
2.700000e+00	3.000000e+00	6.083130e-02	1.242340e-02	2.650799e-02
3.000000e+00	3.100000e+00	1.432341e-01	2.253109e-02	3.014382e-02
3.100000e+00	3.300000e+00	3.379900e-02	8.165353e-03	1.984343e-02
3.300000e+00	3.500000e+00	9.324274e-03	4.657250e-03	1.368046e-02
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208120]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039092518465813899, dn: 0.0039092518465813899}}, 1: {"": {up: 0.0058730309040562704, dn: 0.0058730309040562704}}, 2: {"": {up: 0.0074248178428834169, dn: 0.0074248178428834169}}, 3: {"": {up: 0.00902979512502914, dn: 0.00902979512502914}}, 4: {"": {up: 0.0098879219252581089, dn: 0.0098879219252581089}}, 5: {"": {up: 0.011200573199617956, dn: 0.011200573199617956}}, 6: {"": {up: 0.011393684215388795, dn: 0.011393684215388795}}, 7: {"": {up: 0.011732447315031936, dn: 0.011732447315031936}}, 8: {"": {up: 0.012134479799315671, dn: 0.012134479799315671}}, 9: {"": {up: 0.011942655809231789, dn: 0.011942655809231789}}, 10: {"": {up: 0.0097409439994283961, dn: 0.0097409439994283961}}, 11: {"": {up: 0.0096998041217335948, dn: 0.0096998041217335948}}, 12: {"": {up: 0.013625377792927419, dn: 0.013625377792927419}}, 13: {"": {up: 0.013629115892089247, dn: 0.013629115892089247}}, 14: {"": {up: 0.0075820519063846551, dn: 0.0075820519063846551}}, 15: {"": {up: 0.012010675251625105, dn: 0.012010675251625105}}, 16: {"": {up: 0.012325599376906573, dn: 0.012325599376906573}}, 17: {"": {up: 0.011961764083946804, dn: 0.011961764083946804}}, 18: {"": {up: 0.0042145422843609826, dn: 0.0042145422843609826}}, 19: {"": {up: 0.0033274561521445239, dn: 0.0033274561521445239}}, 20: {"": {up: 0.0026347816692174784, dn: 0.0026347816692174784}}, 21: {"": {up: 0.0017961001155280851, dn: 0.0017961001155280851}}, 22: {"": {up: 0.0015633813070108989, dn: 0.0015633813070108989}}, 23: {"": {up: 0.0012508339440371601, dn: 0.0012508339440371601}}, 24: {"": {up: 0.0021960557825337662, dn: 0.0021960557825337662}}, 25: {"": {up: 0.0013381374182048736, dn: 0.0013381374182048736}}, 26: {"": {up: 0.0011338113820208359, dn: 0.0011338113820208359}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208120]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.864823e-02	4.511658e-03	4.511658e-03
4.000000e-02	9.000000e-02	8.926107e-02	6.777536e-03	6.777536e-03
9.000000e-02	1.400000e-01	1.351432e-01	8.570141e-03	8.570141e-03
1.400000e-01	1.900000e-01	2.098708e-01	1.041998e-02	1.041998e-02
1.900000e-01	2.400000e-01	2.442595e-01	1.141302e-02	1.141302e-02
2.400000e-01	2.900000e-01	3.104786e-01	1.292523e-02	1.292523e-02
2.900000e-01	3.400000e-01	3.243132e-01	1.314863e-02	1.314863e-02
3.400000e-01	3.900000e-01	3.384937e-01	1.354403e-02	1.354403e-02
3.900000e-01	4.400000e-01	3.774554e-01	1.401072e-02	1.401072e-02
4.400000e-01	5.000000e-01	4.328573e-01	1.378590e-02	1.378590e-02
5.000000e-01	6.000000e-01	5.139037e-01	1.125731e-02	1.125731e-02
6.000000e-01	7.000000e-01	4.939537e-01	1.120886e-02	1.120886e-02
7.000000e-01	7.500000e-01	4.866488e-01	1.574443e-02	1.574443e-02
7.500000e-01	8.000000e-01	4.822763e-01	1.574617e-02	1.574617e-02
8.000000e-01	9.500000e-01	4.494881e-01	8.761216e-03	8.761216e-03
9.500000e-01	1.000000e+00	3.869383e-01	1.388730e-02	1.388730e-02
1.000000e+00	1.050000e+00	3.989445e-01	1.424839e-02	1.424839e-02
1.050000e+00	1.100000e+00	3.794697e-01	1.383090e-02	1.383090e-02
1.100000e+00	1.400000e+00	2.829578e-01	4.878183e-03	4.878183e-03
1.400000e+00	1.700000e+00	1.771937e-01	3.858845e-03	3.858845e-03
1.700000e+00	2.000000e+00	1.166002e-01	3.061425e-03	3.061425e-03
2.000000e+00	2.400000e+00	7.218367e-02	2.089090e-03	2.089090e-03
2.400000e+00	2.700000e+00	3.854114e-02	1.820546e-03	1.820546e-03
2.700000e+00	3.000000e+00	2.563341e-02	1.457281e-03	1.457281e-03
3.000000e+00	3.100000e+00	2.240987e-02	2.549636e-03	2.549636e-03
3.100000e+00	3.300000e+00	1.539478e-02	1.555539e-03	1.555539e-03
3.300000e+00	3.500000e+00	1.088810e-02	1.318305e-03	1.318305e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208119]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039436166776196692, dn: 0.0039436166776196692}}, 1: {"": {up: 0.0059060406365009045, dn: 0.0059060406365009045}}, 2: {"": {up: 0.0074565702571624684, dn: 0.0074565702571624684}}, 3: {"": {up: 0.0090502198868314815, dn: 0.0090502198868314815}}, 4: {"": {up: 0.0099188870343400945, dn: 0.0099188870343400945}}, 5: {"": {up: 0.011239005294064065, dn: 0.011239005294064065}}, 6: {"": {up: 0.011365866442994999, dn: 0.011365866442994999}}, 7: {"": {up: 0.011767859618469283, dn: 0.011767859618469283}}, 8: {"": {up: 0.012180193758721578, dn: 0.012180193758721578}}, 9: {"": {up: 0.012011686439093852, dn: 0.012011686439093852}}, 10: {"": {up: 0.009778658394687896, dn: 0.009778658394687896}}, 11: {"": {up: 0.009736166596766925, dn: 0.009736166596766925}}, 12: {"": {up: 0.013647622503571807, dn: 0.013647622503571807}}, 13: {"": {up: 0.013627629287590693, dn: 0.013627629287590693}}, 14: {"": {up: 0.0076033647522367118, dn: 0.0076033647522367118}}, 15: {"": {up: 0.011995097331826854, dn: 0.011995097331826854}}, 16: {"": {up: 0.012297354186978585, dn: 0.012297354186978585}}, 17: {"": {up: 0.01195508929284929, dn: 0.01195508929284929}}, 18: {"": {up: 0.0041934366706928017, dn: 0.0041934366706928017}}, 19: {"": {up: 0.0032947446368758564, dn: 0.0032947446368758564}}, 20: {"": {up: 0.0026079129586702083, dn: 0.0026079129586702083}}, 21: {"": {up: 0.0017718440253024533, dn: 0.0017718440253024533}}, 22: {"": {up: 0.0015373588462757215, dn: 0.0015373588462757215}}, 23: {"": {up: 0.0012287929940483157, dn: 0.0012287929940483157}}, 24: {"": {up: 0.0021568991631506539, dn: 0.0021568991631506539}}, 25: {"": {up: 0.0013095628087266395, dn: 0.0013095628087266395}}, 26: {"": {up: 0.0011162357501889992, dn: 0.0011162357501889992}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208119]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.900994e-02	4.551100e-03	4.551100e-03
4.000000e-02	9.000000e-02	8.942775e-02	6.815423e-03	6.815423e-03
9.000000e-02	1.400000e-01	1.356127e-01	8.606475e-03	8.606475e-03
1.400000e-01	1.900000e-01	2.106330e-01	1.044351e-02	1.044351e-02
1.900000e-01	2.400000e-01	2.453226e-01	1.144858e-02	1.144858e-02
2.400000e-01	2.900000e-01	3.118431e-01	1.296936e-02	1.296936e-02
2.900000e-01	3.400000e-01	3.257501e-01	1.311687e-02	1.311687e-02
3.400000e-01	3.900000e-01	3.401310e-01	1.358468e-02	1.358468e-02
3.900000e-01	4.400000e-01	3.791749e-01	1.406312e-02	1.406312e-02
4.400000e-01	5.000000e-01	4.356425e-01	1.386494e-02	1.386494e-02
5.000000e-01	6.000000e-01	5.172452e-01	1.129912e-02	1.129912e-02
6.000000e-01	7.000000e-01	4.958578e-01	1.124961e-02	1.124961e-02
7.000000e-01	7.500000e-01	4.879196e-01	1.576898e-02	1.576898e-02
7.500000e-01	8.000000e-01	4.835165e-01	1.574388e-02	1.574388e-02
8.000000e-01	9.500000e-01	4.510521e-01	8.785383e-03	8.785383e-03
9.500000e-01	1.000000e+00	3.866751e-01	1.386916e-02	1.386916e-02
1.000000e+00	1.050000e+00	3.981337e-01	1.421588e-02	1.421588e-02
1.050000e+00	1.100000e+00	3.792127e-01	1.382308e-02	1.382308e-02
1.100000e+00	1.400000e+00	2.822069e-01	4.854049e-03	4.854049e-03
1.400000e+00	1.700000e+00	1.759684e-01	3.821555e-03	3.821555e-03
1.700000e+00	2.000000e+00	1.159087e-01	3.030893e-03	3.030893e-03
2.000000e+00	2.400000e+00	7.147003e-02	2.061550e-03	2.061550e-03
2.400000e+00	2.700000e+00	3.808524e-02	1.791018e-03	1.791018e-03
2.700000e+00	3.000000e+00	2.528253e-02	1.432284e-03	1.432284e-03
3.000000e+00	3.100000e+00	2.216309e-02	2.505063e-03	2.505063e-03
3.100000e+00	3.300000e+00	1.517799e-02	1.523017e-03	1.523017e-03
3.300000e+00	3.500000e+00	1.071392e-02	1.298288e-03	1.298288e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208118]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.003918760167450925, dn: 0.003918760167450925}}, 1: {"": {up: 0.0058821292063333669, dn: 0.0058821292063333669}}, 2: {"": {up: 0.007435501328088105, dn: 0.007435501328088105}}, 3: {"": {up: 0.0090342326735589461, dn: 0.0090342326735589461}}, 4: {"": {up: 0.0099000181818014871, dn: 0.0099000181818014871}}, 5: {"": {up: 0.011209631572893019, dn: 0.011209631572893019}}, 6: {"": {up: 0.011370196128475524, dn: 0.011370196128475524}}, 7: {"": {up: 0.011739819419394833, dn: 0.011739819419394833}}, 8: {"": {up: 0.012151982554299529, dn: 0.012151982554299529}}, 9: {"": {up: 0.011970210710110516, dn: 0.011970210710110516}}, 10: {"": {up: 0.0097524048316299933, dn: 0.0097524048316299933}}, 11: {"": {up: 0.0097114473689558778, dn: 0.0097114473689558778}}, 12: {"": {up: 0.013629321333067164, dn: 0.013629321333067164}}, 13: {"": {up: 0.013624166763512536, dn: 0.013624166763512536}}, 14: {"": {up: 0.0075721742070704026, dn: 0.0075721742070704026}}, 15: {"": {up: 0.012005198873821281, dn: 0.012005198873821281}}, 16: {"": {up: 0.012314703406903462, dn: 0.012314703406903462}}, 17: {"": {up: 0.011963828818568063, dn: 0.011963828818568063}}, 18: {"": {up: 0.0042055043296454582, dn: 0.0042055043296454582}}, 19: {"": {up: 0.0033137375675612365, dn: 0.0033137375675612365}}, 20: {"": {up: 0.0026237555780471117, dn: 0.0026237555780471117}}, 21: {"": {up: 0.0017864405951500322, dn: 0.0017864405951500322}}, 22: {"": {up: 0.0015529498811401898, dn: 0.0015529498811401898}}, 23: {"": {up: 0.0012415527911987211, dn: 0.0012415527911987211}}, 24: {"": {up: 0.0021811854574978235, dn: 0.0021811854574978235}}, 25: {"": {up: 0.0013263879522975189, dn: 0.0013263879522975189}}, 26: {"": {up: 0.0011263663924318756, dn: 0.0011263663924318756}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208118]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.876355e-02	4.522575e-03	4.522575e-03
4.000000e-02	9.000000e-02	8.927345e-02	6.787975e-03	6.787975e-03
9.000000e-02	1.400000e-01	1.352868e-01	8.582353e-03	8.582353e-03
1.400000e-01	1.900000e-01	2.101487e-01	1.042510e-02	1.042510e-02
1.900000e-01	2.400000e-01	2.447113e-01	1.142689e-02	1.142689e-02
2.400000e-01	2.900000e-01	3.109406e-01	1.293562e-02	1.293562e-02
2.900000e-01	3.400000e-01	3.248310e-01	1.312175e-02	1.312175e-02
3.400000e-01	3.900000e-01	3.389893e-01	1.355249e-02	1.355249e-02
3.900000e-01	4.400000e-01	3.781925e-01	1.403076e-02	1.403076e-02
4.400000e-01	5.000000e-01	4.340621e-01	1.381744e-02	1.381744e-02
5.000000e-01	6.000000e-01	5.152837e-01	1.126987e-02	1.126987e-02
6.000000e-01	7.000000e-01	4.946996e-01	1.122181e-02	1.122181e-02
7.000000e-01	7.500000e-01	4.870541e-01	1.574853e-02	1.574853e-02
7.500000e-01	8.000000e-01	4.827497e-01	1.574025e-02	1.574025e-02
8.000000e-01	9.500000e-01	4.501615e-01	8.749807e-03	8.749807e-03
9.500000e-01	1.000000e+00	3.868806e-01	1.388087e-02	1.388087e-02
1.000000e+00	1.050000e+00	3.986545e-01	1.423583e-02	1.423583e-02
1.050000e+00	1.100000e+00	3.794985e-01	1.383317e-02	1.383317e-02
1.100000e+00	1.400000e+00	2.826623e-01	4.867837e-03	4.867837e-03
1.400000e+00	1.700000e+00	1.766901e-01	3.843194e-03	3.843194e-03
1.700000e+00	2.000000e+00	1.163328e-01	3.048886e-03	3.048886e-03
2.000000e+00	2.400000e+00	7.189526e-02	2.078114e-03	2.078114e-03
2.400000e+00	2.700000e+00	3.836371e-02	1.808699e-03	1.808699e-03
2.700000e+00	3.000000e+00	2.549038e-02	1.446745e-03	1.446745e-03
3.000000e+00	3.100000e+00	2.232127e-02	2.532697e-03	2.532697e-03
3.100000e+00	3.300000e+00	1.530081e-02	1.542154e-03	1.542154e-03
3.300000e+00	3.500000e+00	1.081658e-02	1.309816e-03	1.309816e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208117]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039293622256035398, dn: 0.0039293622256035398}}, 1: {"": {up: 0.0058919738628069292, dn: 0.0058919738628069292}}, 2: {"": {up: 0.0074433487087466185, dn: 0.0074433487087466185}}, 3: {"": {up: 0.0090394136978014256, dn: 0.0090394136978014256}}, 4: {"": {up: 0.0099011130687413143, dn: 0.0099011130687413143}}, 5: {"": {up: 0.011217880370194723, dn: 0.011217880370194723}}, 6: {"": {up: 0.011373899946808033, dn: 0.011373899946808033}}, 7: {"": {up: 0.011753372282030381, dn: 0.011753372282030381}}, 8: {"": {up: 0.012157164143006379, dn: 0.012157164143006379}}, 9: {"": {up: 0.011976148750282327, dn: 0.011976148750282327}}, 10: {"": {up: 0.009756669513722397, dn: 0.009756669513722397}}, 11: {"": {up: 0.0097170370998571395, dn: 0.0097170370998571395}}, 12: {"": {up: 0.01363695273879028, dn: 0.01363695273879028}}, 13: {"": {up: 0.013626544683080874, dn: 0.013626544683080874}}, 14: {"": {up: 0.007574172488720398, dn: 0.007574172488720398}}, 15: {"": {up: 0.012000149999062501, dn: 0.012000149999062501}}, 16: {"": {up: 0.01230575962710144, dn: 0.01230575962710144}}, 17: {"": {up: 0.011951614116929968, dn: 0.011951614116929968}}, 18: {"": {up: 0.0042020920715493378, dn: 0.0042020920715493378}}, 19: {"": {up: 0.0033091125027045476, dn: 0.0033091125027045476}}, 20: {"": {up: 0.0026196191411051424, dn: 0.0026196191411051424}}, 21: {"": {up: 0.0017824603782412671, dn: 0.0017824603782412671}}, 22: {"": {up: 0.0015484917392955839, dn: 0.0015484917392955839}}, 23: {"": {up: 0.0012387255996027177, dn: 0.0012387255996027177}}, 24: {"": {up: 0.0021733110683931078, dn: 0.0021733110683931078}}, 25: {"": {up: 0.0013223653050500096, dn: 0.0013223653050500096}}, 26: {"": {up: 0.0011242477484967436, dn: 0.0011242477484967436}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208117]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.886238e-02	4.534735e-03	4.534735e-03
4.000000e-02	9.000000e-02	8.939158e-02	6.799280e-03	6.799280e-03
9.000000e-02	1.400000e-01	1.354514e-01	8.591342e-03	8.591342e-03
1.400000e-01	1.900000e-01	2.103182e-01	1.043108e-02	1.043108e-02
1.900000e-01	2.400000e-01	2.448132e-01	1.142818e-02	1.142818e-02
2.400000e-01	2.900000e-01	3.112680e-01	1.294512e-02	1.294512e-02
2.900000e-01	3.400000e-01	3.251978e-01	1.312602e-02	1.312602e-02
3.400000e-01	3.900000e-01	3.395498e-01	1.356805e-02	1.356805e-02
3.900000e-01	4.400000e-01	3.783972e-01	1.403673e-02	1.403673e-02
4.400000e-01	5.000000e-01	4.343769e-01	1.382423e-02	1.382423e-02
5.000000e-01	6.000000e-01	5.156767e-01	1.127446e-02	1.127446e-02
6.000000e-01	7.000000e-01	4.949933e-01	1.122804e-02	1.122804e-02
7.000000e-01	7.500000e-01	4.874419e-01	1.575709e-02	1.575709e-02
7.500000e-01	8.000000e-01	4.829752e-01	1.574284e-02	1.574284e-02
8.000000e-01	9.500000e-01	4.503556e-01	8.752052e-03	8.752052e-03
9.500000e-01	1.000000e+00	3.867687e-01	1.387505e-02	1.387505e-02
1.000000e+00	1.050000e+00	3.984247e-01	1.422556e-02	1.422556e-02
1.050000e+00	1.100000e+00	3.792041e-01	1.381917e-02	1.381917e-02
1.100000e+00	1.400000e+00	2.825396e-01	4.863944e-03	4.863944e-03
1.400000e+00	1.700000e+00	1.765165e-01	3.837934e-03	3.837934e-03
1.700000e+00	2.000000e+00	1.162180e-01	3.044194e-03	3.044194e-03
2.000000e+00	2.400000e+00	7.178970e-02	2.073602e-03	2.073602e-03
2.400000e+00	2.700000e+00	3.827966e-02	1.803650e-03	1.803650e-03
2.700000e+00	3.000000e+00	2.544042e-02	1.443550e-03	1.443550e-03
3.000000e+00	3.100000e+00	2.226434e-02	2.523747e-03	2.523747e-03
3.100000e+00	3.300000e+00	1.527885e-02	1.537590e-03	1.537590e-03
3.300000e+00	3.500000e+00	1.079517e-02	1.307416e-03	1.307416e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208116]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039149217744419871, dn: 0.0039149217744419871}}, 1: {"": {up: 0.0058808315738507599, dn: 0.0058808315738507599}}, 2: {"": {up: 0.0074389192763465277, dn: 0.0074389192763465277}}, 3: {"": {up: 0.0090306943254657903, dn: 0.0090306943254657903}}, 4: {"": {up: 0.0098939415805835464, dn: 0.0098939415805835464}}, 5: {"": {up: 0.011204499096345183, dn: 0.011204499096345183}}, 6: {"": {up: 0.011369313083911434, dn: 0.011369313083911434}}, 7: {"": {up: 0.011737497177848439, dn: 0.011737497177848439}}, 8: {"": {up: 0.012145544038864626, dn: 0.012145544038864626}}, 9: {"": {up: 0.011959977238922972, dn: 0.011959977238922972}}, 10: {"": {up: 0.0097477320439166796, dn: 0.0097477320439166796}}, 11: {"": {up: 0.0097094665146958536, dn: 0.0097094665146958536}}, 12: {"": {up: 0.013627131759838521, dn: 0.013627131759838521}}, 13: {"": {up: 0.013623657365039669, dn: 0.013623657365039669}}, 14: {"": {up: 0.0075723767001443449, dn: 0.0075723767001443449}}, 15: {"": {up: 0.012010518723185929, dn: 0.012010518723185929}}, 16: {"": {up: 0.012318154082491406, dn: 0.012318154082491406}}, 17: {"": {up: 0.01196318519458759, dn: 0.01196318519458759}}, 18: {"": {up: 0.0042082643558703529, dn: 0.0042082643558703529}}, 19: {"": {up: 0.0033182612582160821, dn: 0.0033182612582160821}}, 20: {"": {up: 0.0026280804148021545, dn: 0.0026280804148021545}}, 21: {"": {up: 0.0017897613318540553, dn: 0.0017897613318540553}}, 22: {"": {up: 0.0015561440950131965, dn: 0.0015561440950131965}}, 23: {"": {up: 0.0012445003459666509, dn: 0.0012445003459666509}}, 24: {"": {up: 0.0021857225349984364, dn: 0.0021857225349984364}}, 25: {"": {up: 0.0013303317255481824, dn: 0.0013303317255481824}}, 26: {"": {up: 0.0011292359142358154, dn: 0.0011292359142358154}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208116]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.869952e-02	4.518163e-03	4.518163e-03
4.000000e-02	9.000000e-02	8.925510e-02	6.786483e-03	6.786483e-03
9.000000e-02	1.400000e-01	1.352761e-01	8.586261e-03	8.586261e-03
1.400000e-01	1.900000e-01	2.100458e-01	1.042103e-02	1.042103e-02
1.900000e-01	2.400000e-01	2.444913e-01	1.141992e-02	1.141992e-02
2.400000e-01	2.900000e-01	3.106910e-01	1.292974e-02	1.292974e-02
2.900000e-01	3.400000e-01	3.248070e-01	1.312072e-02	1.312072e-02
3.400000e-01	3.900000e-01	3.388855e-01	1.354981e-02	1.354981e-02
3.900000e-01	4.400000e-01	3.779659e-01	1.402338e-02	1.402338e-02
4.400000e-01	5.000000e-01	4.337220e-01	1.380571e-02	1.380571e-02
5.000000e-01	6.000000e-01	5.146713e-01	1.126453e-02	1.126453e-02
6.000000e-01	7.000000e-01	4.943402e-01	1.121955e-02	1.121955e-02
7.000000e-01	7.500000e-01	4.869446e-01	1.574602e-02	1.574602e-02
7.500000e-01	8.000000e-01	4.825913e-01	1.573966e-02	1.573966e-02
8.000000e-01	9.500000e-01	4.500597e-01	8.750034e-03	8.750034e-03
9.500000e-01	1.000000e+00	3.869302e-01	1.388695e-02	1.388695e-02
1.000000e+00	1.050000e+00	3.986812e-01	1.423975e-02	1.423975e-02
1.050000e+00	1.100000e+00	3.794373e-01	1.383242e-02	1.383242e-02
1.100000e+00	1.400000e+00	2.827734e-01	4.870983e-03	4.870983e-03
1.400000e+00	1.700000e+00	1.768385e-01	3.848344e-03	3.848344e-03
1.700000e+00	2.000000e+00	1.164529e-01	3.053796e-03	3.053796e-03
2.000000e+00	2.400000e+00	7.198864e-02	2.081880e-03	2.081880e-03
2.400000e+00	2.700000e+00	3.841242e-02	1.812318e-03	1.812318e-03
2.700000e+00	3.000000e+00	2.553977e-02	1.450083e-03	1.450083e-03
3.000000e+00	3.100000e+00	2.235167e-02	2.537863e-03	2.537863e-03
3.100000e+00	3.300000e+00	1.532950e-02	1.546638e-03	1.546638e-03
3.300000e+00	3.500000e+00	1.084872e-02	1.313078e-03	1.313078e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208115]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039352493567752474, dn: 0.0039352493567752474}}, 1: {"": {up: 0.0058946029552464354, dn: 0.0058946029552464354}}, 2: {"": {up: 0.0074408601653303463, dn: 0.0074408601653303463}}, 3: {"": {up: 0.0090454364184377536, dn: 0.0090454364184377536}}, 4: {"": {up: 0.0099098557002612348, dn: 0.0099098557002612348}}, 5: {"": {up: 0.011226748416171089, dn: 0.011226748416171089}}, 6: {"": {up: 0.011376132910615969, dn: 0.011376132910615969}}, 7: {"": {up: 0.011758169925630437, dn: 0.011758169925630437}}, 8: {"": {up: 0.012166143185085406, dn: 0.012166143185085406}}, 9: {"": {up: 0.011990279627913419, dn: 0.011990279627913419}}, 10: {"": {up: 0.0097656556359519489, dn: 0.0097656556359519489}}, 11: {"": {up: 0.0097210035490169454, dn: 0.0097210035490169454}}, 12: {"": {up: 0.013641121654761373, dn: 0.013641121654761373}}, 13: {"": {up: 0.013628556783460224, dn: 0.013628556783460224}}, 14: {"": {up: 0.0075764400904675877, dn: 0.0075764400904675877}}, 15: {"": {up: 0.011993925128997584, dn: 0.011993925128997584}}, 16: {"": {up: 0.01230139179117549, dn: 0.01230139179117549}}, 17: {"": {up: 0.011952092703790402, dn: 0.011952092703790402}}, 18: {"": {up: 0.0041987458444953159, dn: 0.0041987458444953159}}, 19: {"": {up: 0.0033034461803799174, dn: 0.0033034461803799174}}, 20: {"": {up: 0.0026141962860929593, dn: 0.0026141962860929593}}, 21: {"": {up: 0.0017781616208882706, dn: 0.0017781616208882706}}, 22: {"": {up: 0.0015443229368669394, dn: 0.0015443229368669394}}, 23: {"": {up: 0.0012349295976334493, dn: 0.0012349295976334493}}, 24: {"": {up: 0.0021672572528428627, dn: 0.0021672572528428627}}, 25: {"": {up: 0.0013173254153776904, dn: 0.0013173254153776904}}, 26: {"": {up: 0.0011206185791784811, dn: 0.0011206185791784811}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208115]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.894607e-02	4.541497e-03	4.541497e-03
4.000000e-02	9.000000e-02	8.942480e-02	6.802302e-03	6.802302e-03
9.000000e-02	1.400000e-01	1.354838e-01	8.588500e-03	8.588500e-03
1.400000e-01	1.900000e-01	2.104670e-01	1.043800e-02	1.043800e-02
1.900000e-01	2.400000e-01	2.450906e-01	1.143821e-02	1.143821e-02
2.400000e-01	2.900000e-01	3.115917e-01	1.295529e-02	1.295529e-02
2.900000e-01	3.400000e-01	3.252522e-01	1.312860e-02	1.312860e-02
3.400000e-01	3.900000e-01	3.397228e-01	1.357357e-02	1.357357e-02
3.900000e-01	4.400000e-01	3.786910e-01	1.404703e-02	1.404703e-02
4.400000e-01	5.000000e-01	4.348298e-01	1.384044e-02	1.384044e-02
5.000000e-01	6.000000e-01	5.164383e-01	1.128471e-02	1.128471e-02
6.000000e-01	7.000000e-01	4.954521e-01	1.123256e-02	1.123256e-02
7.000000e-01	7.500000e-01	4.876027e-01	1.576185e-02	1.576185e-02
7.500000e-01	8.000000e-01	4.831834e-01	1.574515e-02	1.574515e-02
8.000000e-01	9.500000e-01	4.504879e-01	8.754651e-03	8.754651e-03
9.500000e-01	1.000000e+00	3.866992e-01	1.386794e-02	1.386794e-02
1.000000e+00	1.050000e+00	3.983688e-01	1.422059e-02	1.422059e-02
1.050000e+00	1.100000e+00	3.792561e-01	1.381974e-02	1.381974e-02
1.100000e+00	1.400000e+00	2.823981e-01	4.860130e-03	4.860130e-03
1.400000e+00	1.700000e+00	1.763239e-01	3.831482e-03	3.831482e-03
1.700000e+00	2.000000e+00	1.160633e-01	3.038037e-03	3.038037e-03
2.000000e+00	2.400000e+00	7.166797e-02	2.068727e-03	2.068727e-03
2.400000e+00	2.700000e+00	3.821351e-02	1.798927e-03	1.798927e-03
2.700000e+00	3.000000e+00	2.537667e-02	1.439251e-03	1.439251e-03
3.000000e+00	3.100000e+00	2.222176e-02	2.516857e-03	2.516857e-03
3.100000e+00	3.300000e+00	1.524181e-02	1.531861e-03	1.531861e-03
3.300000e+00	3.500000e+00	1.075495e-02	1.303292e-03	1.303292e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208114]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0038858589783984693, dn: 0.0038858589783984693}}, 1: {"": {up: 0.0058840387490226471, dn: 0.0058840387490226471}}, 2: {"": {up: 0.0075134945265169367, dn: 0.0075134945265169367}}, 3: {"": {up: 0.0089990043893755298, dn: 0.0089990043893755298}}, 4: {"": {up: 0.0098684426329588622, dn: 0.0098684426329588622}}, 5: {"": {up: 0.011187691450875826, dn: 0.011187691450875826}}, 6: {"": {up: 0.011327984816373994, dn: 0.011327984816373994}}, 7: {"": {up: 0.011714935765935726, dn: 0.011714935765935726}}, 8: {"": {up: 0.01213740829007577, dn: 0.01213740829007577}}, 9: {"": {up: 0.011930237028473307, dn: 0.011930237028473307}}, 10: {"": {up: 0.0097816956607737517, dn: 0.0097816956607737517}}, 11: {"": {up: 0.0097696105347142691, dn: 0.0097696105347142691}}, 12: {"": {up: 0.013635637132162166, dn: 0.013635637132162166}}, 13: {"": {up: 0.013617877955100041, dn: 0.013617877955100041}}, 14: {"": {up: 0.0075957268688827103, dn: 0.0075957268688827103}}, 15: {"": {up: 0.012074647820951126, dn: 0.012074647820951126}}, 16: {"": {up: 0.012373857927097746, dn: 0.012373857927097746}}, 17: {"": {up: 0.012011814184376971, dn: 0.012011814184376971}}, 18: {"": {up: 0.0042300827415075485, dn: 0.0042300827415075485}}, 19: {"": {up: 0.0033510926907834434, dn: 0.0033510926907834434}}, 20: {"": {up: 0.0026650486758114642, dn: 0.0026650486758114642}}, 21: {"": {up: 0.0018178943863712219, dn: 0.0018178943863712219}}, 22: {"": {up: 0.0015803157209171126, dn: 0.0015803157209171126}}, 23: {"": {up: 0.0012654200005443961, dn: 0.0012654200005443961}}, 24: {"": {up: 0.0022245824327275423, dn: 0.0022245824327275423}}, 25: {"": {up: 0.0013591102788221435, dn: 0.0013591102788221435}}, 26: {"": {up: 0.0011510440912493307, dn: 0.0011510440912493307}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208114]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.802147e-02	4.484790e-03	4.484790e-03
4.000000e-02	9.000000e-02	8.845204e-02	6.790077e-03	6.790077e-03
9.000000e-02	1.400000e-01	1.349816e-01	8.671588e-03	8.671588e-03
1.400000e-01	1.900000e-01	2.086346e-01	1.038458e-02	1.038458e-02
1.900000e-01	2.400000e-01	2.423676e-01	1.139054e-02	1.139054e-02
2.400000e-01	2.900000e-01	3.085752e-01	1.291033e-02	1.291033e-02
2.900000e-01	3.400000e-01	3.248728e-01	1.307321e-02	1.307321e-02
3.400000e-01	3.900000e-01	3.374553e-01	1.352380e-02	1.352380e-02
3.900000e-01	4.400000e-01	3.768549e-01	1.401389e-02	1.401389e-02
4.400000e-01	5.000000e-01	4.318560e-01	1.377159e-02	1.377159e-02
5.000000e-01	6.000000e-01	5.101628e-01	1.130394e-02	1.130394e-02
6.000000e-01	7.000000e-01	4.911209e-01	1.128871e-02	1.128871e-02
7.000000e-01	7.500000e-01	4.855168e-01	1.575602e-02	1.575602e-02
7.500000e-01	8.000000e-01	4.809354e-01	1.573321e-02	1.573321e-02
8.000000e-01	9.500000e-01	4.501050e-01	8.776798e-03	8.776798e-03
9.500000e-01	1.000000e+00	3.873533e-01	1.396029e-02	1.396029e-02
1.000000e+00	1.050000e+00	3.987873e-01	1.430343e-02	1.430343e-02
1.050000e+00	1.100000e+00	3.796103e-01	1.388793e-02	1.388793e-02
1.100000e+00	1.400000e+00	2.835090e-01	4.895848e-03	4.895848e-03
1.400000e+00	1.700000e+00	1.778022e-01	3.885697e-03	3.885697e-03
1.700000e+00	2.000000e+00	1.175276e-01	3.095779e-03	3.095779e-03
2.000000e+00	2.400000e+00	7.273560e-02	2.113793e-03	2.113793e-03
2.400000e+00	2.700000e+00	3.880785e-02	1.839690e-03	1.839690e-03
2.700000e+00	3.000000e+00	2.592336e-02	1.473757e-03	1.473757e-03
3.000000e+00	3.100000e+00	2.269614e-02	2.582097e-03	2.582097e-03
3.100000e+00	3.300000e+00	1.551153e-02	1.579317e-03	1.579317e-03
3.300000e+00	3.500000e+00	1.109791e-02	1.337840e-03	1.337840e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208113]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0040085284082815222, dn: 0.0040085284082815222}}, 1: {"": {up: 0.0059255055480524196, dn: 0.0059255055480524196}}, 2: {"": {up: 0.0074541129586289442, dn: 0.0074541129586289442}}, 3: {"": {up: 0.0091540373606403876, dn: 0.0091540373606403876}}, 4: {"": {up: 0.0099933257727345213, dn: 0.0099933257727345213}}, 5: {"": {up: 0.011315403660497492, dn: 0.011315403660497492}}, 6: {"": {up: 0.011492909118234588, dn: 0.011492909118234588}}, 7: {"": {up: 0.011838540450579204, dn: 0.011838540450579204}}, 8: {"": {up: 0.012235968290249862, dn: 0.012235968290249862}}, 9: {"": {up: 0.012113506006841197, dn: 0.012113506006841197}}, 10: {"": {up: 0.0098721836490211247, dn: 0.0098721836490211247}}, 11: {"": {up: 0.0097953259261751996, dn: 0.0097953259261751996}}, 12: {"": {up: 0.013701540059423966, dn: 0.013701540059423966}}, 13: {"": {up: 0.013691127053679681, dn: 0.013691127053679681}}, 14: {"": {up: 0.0075808530742478711, dn: 0.0075808530742478711}}, 15: {"": {up: 0.011951908634188924, dn: 0.011951908634188924}}, 16: {"": {up: 0.012271523132847028, dn: 0.012271523132847028}}, 17: {"": {up: 0.011936736572447253, dn: 0.011936736572447253}}, 18: {"": {up: 0.0041845177606133904, dn: 0.0041845177606133904}}, 19: {"": {up: 0.0032713733099928124, dn: 0.0032713733099928124}}, 20: {"": {up: 0.0025784250145302954, dn: 0.0025784250145302954}}, 21: {"": {up: 0.0017470210359351718, dn: 0.0017470210359351718}}, 22: {"": {up: 0.0015163549130141722, dn: 0.0015163549130141722}}, 23: {"": {up: 0.0012096863689035737, dn: 0.0012096863689035737}}, 24: {"": {up: 0.0021216189573059516, dn: 0.0021216189573059516}}, 25: {"": {up: 0.0012852147680446268, dn: 0.0012852147680446268}}, 26: {"": {up: 0.0010955051346296821, dn: 0.0010955051346296821}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208113]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.968003e-02	4.625535e-03	4.625535e-03
4.000000e-02	9.000000e-02	9.012991e-02	6.837804e-03	6.837804e-03
9.000000e-02	1.400000e-01	1.362878e-01	8.603815e-03	8.603815e-03
1.400000e-01	1.900000e-01	2.123637e-01	1.056258e-02	1.056258e-02
1.900000e-01	2.400000e-01	2.472330e-01	1.153400e-02	1.153400e-02
2.400000e-01	2.900000e-01	3.142839e-01	1.305702e-02	1.305702e-02
2.900000e-01	3.400000e-01	3.254939e-01	1.326257e-02	1.326257e-02
3.400000e-01	3.900000e-01	3.419018e-01	1.366580e-02	1.366580e-02
3.900000e-01	4.400000e-01	3.805254e-01	1.412719e-02	1.412719e-02
4.400000e-01	5.000000e-01	4.383032e-01	1.398168e-02	1.398168e-02
5.000000e-01	6.000000e-01	5.212497e-01	1.140631e-02	1.140631e-02
6.000000e-01	7.000000e-01	4.990285e-01	1.131747e-02	1.131747e-02
7.000000e-01	7.500000e-01	4.891448e-01	1.583095e-02	1.583095e-02
7.500000e-01	8.000000e-01	4.847916e-01	1.581673e-02	1.581673e-02
8.000000e-01	9.500000e-01	4.506195e-01	8.759704e-03	8.759704e-03
9.500000e-01	1.000000e+00	3.858757e-01	1.381996e-02	1.381996e-02
1.000000e+00	1.050000e+00	3.977194e-01	1.418651e-02	1.418651e-02
1.050000e+00	1.100000e+00	3.790568e-01	1.380231e-02	1.380231e-02
1.100000e+00	1.400000e+00	2.815333e-01	4.843945e-03	4.843945e-03
1.400000e+00	1.700000e+00	1.751018e-01	3.795005e-03	3.795005e-03
1.700000e+00	2.000000e+00	1.148291e-01	2.997424e-03	2.997424e-03
2.000000e+00	2.400000e+00	7.076942e-02	2.033407e-03	2.033407e-03
2.400000e+00	2.700000e+00	3.769886e-02	1.767256e-03	1.767256e-03
2.700000e+00	3.000000e+00	2.492447e-02	1.410676e-03	1.410676e-03
3.000000e+00	3.100000e+00	2.177927e-02	2.464912e-03	2.464912e-03
3.100000e+00	3.300000e+00	1.498508e-02	1.495406e-03	1.495406e-03
3.300000e+00	3.500000e+00	1.048724e-02	1.274778e-03	1.274778e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208112]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039504295652498349, dn: 0.0039504295652498349}}, 1: {"": {up: 0.0059002125385446925, dn: 0.0059002125385446925}}, 2: {"": {up: 0.0074554785225362926, dn: 0.0074554785225362926}}, 3: {"": {up: 0.0090613288208739023, dn: 0.0090613288208739023}}, 4: {"": {up: 0.0099087678345998204, dn: 0.0099087678345998204}}, 5: {"": {up: 0.01124094124172883, dn: 0.01124094124172883}}, 6: {"": {up: 0.011402829473424556, dn: 0.011402829473424556}}, 7: {"": {up: 0.011774438415482926, dn: 0.011774438415482926}}, 8: {"": {up: 0.012161453860455997, dn: 0.012161453860455997}}, 9: {"": {up: 0.011991102025159231, dn: 0.011991102025159231}}, 10: {"": {up: 0.0097664271870525933, dn: 0.0097664271870525933}}, 11: {"": {up: 0.009722624645639678, dn: 0.009722624645639678}}, 12: {"": {up: 0.013645182299991438, dn: 0.013645182299991438}}, 13: {"": {up: 0.013641407552008688, dn: 0.013641407552008688}}, 14: {"": {up: 0.0075708652081515797, dn: 0.0075708652081515797}}, 15: {"": {up: 0.011984014352461356, dn: 0.011984014352461356}}, 16: {"": {up: 0.012305636107085231, dn: 0.012305636107085231}}, 17: {"": {up: 0.011937081720420604, dn: 0.011937081720420604}}, 18: {"": {up: 0.0042003716766760351, dn: 0.0042003716766760351}}, 19: {"": {up: 0.0033053344090357259, dn: 0.0033053344090357259}}, 20: {"": {up: 0.0026140283939629348, dn: 0.0026140283939629348}}, 21: {"": {up: 0.0017776859958946636, dn: 0.0017776859958946636}}, 22: {"": {up: 0.0015442668163241726, dn: 0.0015442668163241726}}, 23: {"": {up: 0.0012364083288119493, dn: 0.0012364083288119493}}, 24: {"": {up: 0.0021650905292850899, dn: 0.0021650905292850899}}, 25: {"": {up: 0.0013185242697804258, dn: 0.0013185242697804258}}, 26: {"": {up: 0.001121453298180534, dn: 0.001121453298180534}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208112]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.907500e-02	4.558880e-03	4.558880e-03
4.000000e-02	9.000000e-02	8.961703e-02	6.808744e-03	6.808744e-03
9.000000e-02	1.400000e-01	1.358620e-01	8.605280e-03	8.605280e-03
1.400000e-01	1.900000e-01	2.107457e-01	1.045620e-02	1.045620e-02
1.900000e-01	2.400000e-01	2.450750e-01	1.143697e-02	1.143697e-02
2.400000e-01	2.900000e-01	3.120293e-01	1.297156e-02	1.297156e-02
2.900000e-01	3.400000e-01	3.252273e-01	1.315919e-02	1.315919e-02
3.400000e-01	3.900000e-01	3.401305e-01	1.359221e-02	1.359221e-02
3.900000e-01	4.400000e-01	3.784590e-01	1.404167e-02	1.404167e-02
4.400000e-01	5.000000e-01	4.347723e-01	1.384134e-02	1.384134e-02
5.000000e-01	6.000000e-01	5.162883e-01	1.128545e-02	1.128545e-02
6.000000e-01	7.000000e-01	4.956405e-01	1.123433e-02	1.123433e-02
7.000000e-01	7.500000e-01	4.877006e-01	1.576642e-02	1.576642e-02
7.500000e-01	8.000000e-01	4.832926e-01	1.575976e-02	1.575976e-02
8.000000e-01	9.500000e-01	4.501817e-01	8.748237e-03	8.748237e-03
9.500000e-01	1.000000e+00	3.864444e-01	1.385659e-02	1.385659e-02
1.000000e+00	1.050000e+00	3.985391e-01	1.422539e-02	1.422539e-02
1.050000e+00	1.100000e+00	3.789267e-01	1.380255e-02	1.380255e-02
1.100000e+00	1.400000e+00	2.824016e-01	4.861980e-03	4.861980e-03
1.400000e+00	1.700000e+00	1.763876e-01	3.833633e-03	3.833633e-03
1.700000e+00	2.000000e+00	1.159693e-01	3.037835e-03	3.037835e-03
2.000000e+00	2.400000e+00	7.166090e-02	2.068180e-03	2.068180e-03
2.400000e+00	2.700000e+00	3.817919e-02	1.798859e-03	1.798859e-03
2.700000e+00	3.000000e+00	2.538704e-02	1.440930e-03	1.440930e-03
3.000000e+00	3.100000e+00	2.216675e-02	2.514380e-03	2.514380e-03
3.100000e+00	3.300000e+00	1.525205e-02	1.533231e-03	1.533231e-03
3.300000e+00	3.500000e+00	1.076064e-02	1.304247e-03	1.304247e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208111]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039020915865725135, dn: 0.0039020915865725135}}, 1: {"": {up: 0.0058785396145641482, dn: 0.0058785396145641482}}, 2: {"": {up: 0.0074311614166292983, dn: 0.0074311614166292983}}, 3: {"": {up: 0.0090165625379076721, dn: 0.0090165625379076721}}, 4: {"": {up: 0.0098950634156633899, dn: 0.0098950634156633899}}, 5: {"": {up: 0.011193476671704823, dn: 0.011193476671704823}}, 6: {"": {up: 0.011345938480354976, dn: 0.011345938480354976}}, 7: {"": {up: 0.011724939232251912, dn: 0.011724939232251912}}, 8: {"": {up: 0.012151905200420225, dn: 0.012151905200420225}}, 9: {"": {up: 0.011961288252803987, dn: 0.011961288252803987}}, 10: {"": {up: 0.0097487532536217197, dn: 0.0097487532536217197}}, 11: {"": {up: 0.0097143100629946966, dn: 0.0097143100629946966}}, 12: {"": {up: 0.013626562295751621, dn: 0.013626562295751621}}, 13: {"": {up: 0.013613815042081322, dn: 0.013613815042081322}}, 14: {"": {up: 0.0075782378485297593, dn: 0.0075782378485297593}}, 15: {"": {up: 0.01202303123176513, dn: 0.01202303123176513}}, 16: {"": {up: 0.012318920407243474, dn: 0.012318920407243474}}, 17: {"": {up: 0.011979235367918927, dn: 0.011979235367918927}}, 18: {"": {up: 0.0042074338972822884, dn: 0.0042074338972822884}}, 19: {"": {up: 0.0033173989141427581, dn: 0.0033173989141427581}}, 20: {"": {up: 0.002629147728405115, dn: 0.002629147728405115}}, 21: {"": {up: 0.0017907467017978843, dn: 0.0017907467017978843}}, 22: {"": {up: 0.0015565863648095814, dn: 0.0015565863648095814}}, 23: {"": {up: 0.0012434566516145412, dn: 0.0012434566516145412}}, 24: {"": {up: 0.0021882618673275812, dn: 0.0021882618673275812}}, 25: {"": {up: 0.0013296713879752413, dn: 0.0013296713879752413}}, 26: {"": {up: 0.0011290628857596895, dn: 0.0011290628857596895}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208111]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.856421e-02	4.503474e-03	4.503474e-03
4.000000e-02	9.000000e-02	8.905345e-02	6.783843e-03	6.783843e-03
9.000000e-02	1.400000e-01	1.349229e-01	8.577339e-03	8.577339e-03
1.400000e-01	1.900000e-01	2.097445e-01	1.040485e-02	1.040485e-02
1.900000e-01	2.400000e-01	2.444469e-01	1.142120e-02	1.142120e-02
2.400000e-01	2.900000e-01	3.102534e-01	1.291710e-02	1.291710e-02
2.900000e-01	3.400000e-01	3.248757e-01	1.309394e-02	1.309394e-02
3.400000e-01	3.900000e-01	3.384922e-01	1.353542e-02	1.353542e-02
3.900000e-01	4.400000e-01	3.781682e-01	1.403066e-02	1.403066e-02
4.400000e-01	5.000000e-01	4.337482e-01	1.380724e-02	1.380724e-02
5.000000e-01	6.000000e-01	5.147309e-01	1.126583e-02	1.126583e-02
6.000000e-01	7.000000e-01	4.940873e-01	1.122517e-02	1.122517e-02
7.000000e-01	7.500000e-01	4.868442e-01	1.574545e-02	1.574545e-02
7.500000e-01	8.000000e-01	4.824622e-01	1.572849e-02	1.572849e-02
8.000000e-01	9.500000e-01	4.503880e-01	8.756771e-03	8.756771e-03
9.500000e-01	1.000000e+00	3.871745e-01	1.390127e-02	1.390127e-02
1.000000e+00	1.050000e+00	3.985313e-01	1.424069e-02	1.424069e-02
1.050000e+00	1.100000e+00	3.797407e-01	1.385079e-02	1.385079e-02
1.100000e+00	1.400000e+00	2.827752e-01	4.870041e-03	4.870041e-03
1.400000e+00	1.700000e+00	1.767868e-01	3.847360e-03	3.847360e-03
1.700000e+00	2.000000e+00	1.165636e-01	3.055019e-03	3.055019e-03
2.000000e+00	2.400000e+00	7.200409e-02	2.083005e-03	2.083005e-03
2.400000e+00	2.700000e+00	3.844903e-02	1.812821e-03	1.812821e-03
2.700000e+00	3.000000e+00	2.553553e-02	1.448896e-03	1.448896e-03
3.000000e+00	3.100000e+00	2.241122e-02	2.540763e-03	2.540763e-03
3.100000e+00	3.300000e+00	1.532127e-02	1.545879e-03	1.545879e-03
3.300000e+00	3.500000e+00	1.084933e-02	1.312873e-03	1.312873e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208110]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.003930112911863984, dn: 0.003930112911863984}}, 1: {"": {up: 0.0058889625571912074, dn: 0.0058889625571912074}}, 2: {"": {up: 0.0074349498989569511, dn: 0.0074349498989569511}}, 3: {"": {up: 0.0090507723427340741, dn: 0.0090507723427340741}}, 4: {"": {up: 0.0099160153287497516, dn: 0.0099160153287497516}}, 5: {"": {up: 0.011223270468094407, dn: 0.011223270468094407}}, 6: {"": {up: 0.011387631887271371, dn: 0.011387631887271371}}, 7: {"": {up: 0.011755221818409047, dn: 0.011755221818409047}}, 8: {"": {up: 0.012164974311522407, dn: 0.012164974311522407}}, 9: {"": {up: 0.011993979971450491, dn: 0.011993979971450491}}, 10: {"": {up: 0.0097679399056300551, dn: 0.0097679399056300551}}, 11: {"": {up: 0.0097212499196348244, dn: 0.0097212499196348244}}, 12: {"": {up: 0.013637927995117136, dn: 0.013637927995117136}}, 13: {"": {up: 0.013632665183301456, dn: 0.013632665183301456}}, 14: {"": {up: 0.0075715344107607019, dn: 0.0075715344107607019}}, 15: {"": {up: 0.011995117339984622, dn: 0.011995117339984622}}, 16: {"": {up: 0.01230451136778701, dn: 0.01230451136778701}}, 17: {"": {up: 0.011953973397996155, dn: 0.011953973397996155}}, 18: {"": {up: 0.0042001693087567607, dn: 0.0042001693087567607}}, 19: {"": {up: 0.0033049005700289649, dn: 0.0033049005700289649}}, 20: {"": {up: 0.002614494214948658, dn: 0.002614494214948658}}, 21: {"": {up: 0.0017786905295750584, dn: 0.0017786905295750584}}, 22: {"": {up: 0.0015452896168679825, dn: 0.0015452896168679825}}, 23: {"": {up: 0.0012354859592709085, dn: 0.0012354859592709085}}, 24: {"": {up: 0.0021690852910846983, dn: 0.0021690852910846983}}, 25: {"": {up: 0.0013182628721161817, dn: 0.0013182628721161817}}, 26: {"": {up: 0.0011206438997290789, dn: 0.0011206438997290789}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208110]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.891096e-02	4.535602e-03	4.535602e-03
4.000000e-02	9.000000e-02	8.945187e-02	6.795836e-03	6.795836e-03
9.000000e-02	1.400000e-01	1.354613e-01	8.581746e-03	8.581746e-03
1.400000e-01	1.900000e-01	2.105367e-01	1.044410e-02	1.044410e-02
1.900000e-01	2.400000e-01	2.452529e-01	1.144527e-02	1.144527e-02
2.400000e-01	2.900000e-01	3.115060e-01	1.295130e-02	1.295130e-02
2.900000e-01	3.400000e-01	3.250465e-01	1.314177e-02	1.314177e-02
3.400000e-01	3.900000e-01	3.395514e-01	1.357018e-02	1.357018e-02
3.900000e-01	4.400000e-01	3.786390e-01	1.404569e-02	1.404569e-02
4.400000e-01	5.000000e-01	4.348925e-01	1.384468e-02	1.384468e-02
5.000000e-01	6.000000e-01	5.164646e-01	1.128741e-02	1.128741e-02
6.000000e-01	7.000000e-01	4.955242e-01	1.123289e-02	1.123289e-02
7.000000e-01	7.500000e-01	4.874644e-01	1.575826e-02	1.575826e-02
7.500000e-01	8.000000e-01	4.831760e-01	1.574990e-02	1.574990e-02
8.000000e-01	9.500000e-01	4.502617e-01	8.749049e-03	8.749049e-03
9.500000e-01	1.000000e+00	3.867295e-01	1.386932e-02	1.386932e-02
1.000000e+00	1.050000e+00	3.984892e-01	1.422417e-02	1.422417e-02
1.050000e+00	1.100000e+00	3.793418e-01	1.382190e-02	1.382190e-02
1.100000e+00	1.400000e+00	2.824392e-01	4.861758e-03	4.861758e-03
1.400000e+00	1.700000e+00	1.763781e-01	3.833142e-03	3.833142e-03
1.700000e+00	2.000000e+00	1.160381e-01	3.038374e-03	3.038374e-03
2.000000e+00	2.400000e+00	7.167904e-02	2.069326e-03	2.069326e-03
2.400000e+00	2.700000e+00	3.822705e-02	1.800024e-03	1.800024e-03
2.700000e+00	3.000000e+00	2.538081e-02	1.439881e-03	1.439881e-03
3.000000e+00	3.100000e+00	2.222024e-02	2.518938e-03	2.518938e-03
3.100000e+00	3.300000e+00	1.524317e-02	1.532930e-03	1.532930e-03
3.300000e+00	3.500000e+00	1.075596e-02	1.303318e-03	1.303318e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208109]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039222283207380982, dn: 0.0039222283207380982}}, 1: {"": {up: 0.0058887937644308795, dn: 0.0058887937644308795}}, 2: {"": {up: 0.0074470450515623943, dn: 0.0074470450515623943}}, 3: {"": {up: 0.0090291505691288618, dn: 0.0090291505691288618}}, 4: {"": {up: 0.0098905429577955967, dn: 0.0098905429577955967}}, 5: {"": {up: 0.011209902764966344, dn: 0.011209902764966344}}, 6: {"": {up: 0.011361503421642745, dn: 0.011361503421642745}}, 7: {"": {up: 0.011743730242133463, dn: 0.011743730242133463}}, 8: {"": {up: 0.012149348953750571, dn: 0.012149348953750571}}, 9: {"": {up: 0.011961592471090313, dn: 0.011961592471090313}}, 10: {"": {up: 0.0097480834013666529, dn: 0.0097480834013666529}}, 11: {"": {up: 0.0097127323653027758, dn: 0.0097127323653027758}}, 12: {"": {up: 0.013632530212693447, dn: 0.013632530212693447}}, 13: {"": {up: 0.013621391999351595, dn: 0.013621391999351595}}, 14: {"": {up: 0.0075754603820493999, dn: 0.0075754603820493999}}, 15: {"": {up: 0.012007944037178045, dn: 0.012007944037178045}}, 16: {"": {up: 0.012313330987186196, dn: 0.012313330987186196}}, 17: {"": {up: 0.011959949832670694, dn: 0.011959949832670694}}, 18: {"": {up: 0.0042058015486547496, dn: 0.0042058015486547496}}, 19: {"": {up: 0.0033151281188582198, dn: 0.0033151281188582198}}, 20: {"": {up: 0.0026260686713539434, dn: 0.0026260686713539434}}, 21: {"": {up: 0.0017877019116731968, dn: 0.0017877019116731968}}, 22: {"": {up: 0.0015537435080761836, dn: 0.0015537435080761836}}, 23: {"": {up: 0.0012427357813397924, dn: 0.0012427357813397924}}, 24: {"": {up: 0.0021816056013862794, dn: 0.0021816056013862794}}, 25: {"": {up: 0.0013278213358731681, dn: 0.0013278213358731681}}, 26: {"": {up: 0.0011281704215232724, dn: 0.0011281704215232724}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208109]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.875760e-02	4.526546e-03	4.526546e-03
4.000000e-02	9.000000e-02	8.925681e-02	6.795613e-03	6.795613e-03
9.000000e-02	1.400000e-01	1.353460e-01	8.595556e-03	8.595556e-03
1.400000e-01	1.900000e-01	2.100533e-01	1.041928e-02	1.041928e-02
1.900000e-01	2.400000e-01	2.444170e-01	1.141603e-02	1.141603e-02
2.400000e-01	2.900000e-01	3.108848e-01	1.293594e-02	1.293594e-02
2.900000e-01	3.400000e-01	3.250823e-01	1.311178e-02	1.311178e-02
3.400000e-01	3.900000e-01	3.391765e-01	1.355697e-02	1.355697e-02
3.900000e-01	4.400000e-01	3.781043e-01	1.402774e-02	1.402774e-02
4.400000e-01	5.000000e-01	4.338423e-01	1.380754e-02	1.380754e-02
5.000000e-01	6.000000e-01	5.148518e-01	1.126479e-02	1.126479e-02
6.000000e-01	7.000000e-01	4.944206e-01	1.122320e-02	1.122320e-02
7.000000e-01	7.500000e-01	4.871628e-01	1.575210e-02	1.575210e-02
7.500000e-01	8.000000e-01	4.826831e-01	1.573699e-02	1.573699e-02
8.000000e-01	9.500000e-01	4.503235e-01	8.753538e-03	8.753538e-03
9.500000e-01	1.000000e+00	3.868735e-01	1.388396e-02	1.388396e-02
1.000000e+00	1.050000e+00	3.985225e-01	1.423422e-02	1.423422e-02
1.050000e+00	1.100000e+00	3.793218e-01	1.382869e-02	1.382869e-02
1.100000e+00	1.400000e+00	2.826872e-01	4.868169e-03	4.868169e-03
1.400000e+00	1.700000e+00	1.767209e-01	3.844772e-03	3.844772e-03
1.700000e+00	2.000000e+00	1.164223e-01	3.051511e-03	3.051511e-03
2.000000e+00	2.400000e+00	7.193185e-02	2.079543e-03	2.079543e-03
2.400000e+00	2.700000e+00	3.837246e-02	1.809595e-03	1.809595e-03
2.700000e+00	3.000000e+00	2.551493e-02	1.448084e-03	1.448084e-03
3.000000e+00	3.100000e+00	2.233405e-02	2.533175e-03	2.533175e-03
3.100000e+00	3.300000e+00	1.531463e-02	1.543781e-03	1.543781e-03
3.300000e+00	3.500000e+00	1.083831e-02	1.311868e-03	1.311868e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208108]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039232567784941129, dn: 0.0039232567784941129}}, 1: {"": {up: 0.0058879680705656015, dn: 0.0058879680705656015}}, 2: {"": {up: 0.0074513327666934828, dn: 0.0074513327666934828}}, 3: {"": {up: 0.0090258849981594627, dn: 0.0090258849981594627}}, 4: {"": {up: 0.0098907795446061819, dn: 0.0098907795446061819}}, 5: {"": {up: 0.011211820547975253, dn: 0.011211820547975253}}, 6: {"": {up: 0.011353943808210422, dn: 0.011353943808210422}}, 7: {"": {up: 0.011741350859249548, dn: 0.011741350859249548}}, 8: {"": {up: 0.012149971193381492, dn: 0.012149971193381492}}, 9: {"": {up: 0.011965624374292662, dn: 0.011965624374292662}}, 10: {"": {up: 0.0097480849401305504, dn: 0.0097480849401305504}}, 11: {"": {up: 0.0097161612790237304, dn: 0.0097161612790237304}}, 12: {"": {up: 0.013629409378252591, dn: 0.013629409378252591}}, 13: {"": {up: 0.013619193808739183, dn: 0.013619193808739183}}, 14: {"": {up: 0.0075778214400827543, dn: 0.0075778214400827543}}, 15: {"": {up: 0.012008328776311873, dn: 0.012008328776311873}}, 16: {"": {up: 0.012318954501093009, dn: 0.012318954501093009}}, 17: {"": {up: 0.011961981441216156, dn: 0.011961981441216156}}, 18: {"": {up: 0.0042050987569325383, dn: 0.0042050987569325383}}, 19: {"": {up: 0.0033140659820428036, dn: 0.0033140659820428036}}, 20: {"": {up: 0.0026255718953739921, dn: 0.0026255718953739921}}, 21: {"": {up: 0.0017875050699228802, dn: 0.0017875050699228802}}, 22: {"": {up: 0.0015527531105176437, dn: 0.0015527531105176437}}, 23: {"": {up: 0.0012426638054330444, dn: 0.0012426638054330444}}, 24: {"": {up: 0.0021808681757501968, dn: 0.0021808681757501968}}, 25: {"": {up: 0.0013272609954338313, dn: 0.0013272609954338313}}, 26: {"": {up: 0.0011279463639730385, dn: 0.0011279463639730385}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208108]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.875436e-02	4.527724e-03	4.527724e-03
4.000000e-02	9.000000e-02	8.922036e-02	6.794669e-03	6.794669e-03
9.000000e-02	1.400000e-01	1.353834e-01	8.600462e-03	8.600462e-03
1.400000e-01	1.900000e-01	2.099955e-01	1.041554e-02	1.041554e-02
1.900000e-01	2.400000e-01	2.444343e-01	1.141630e-02	1.141630e-02
2.400000e-01	2.900000e-01	3.109020e-01	1.293813e-02	1.293813e-02
2.900000e-01	3.400000e-01	3.251183e-01	1.310312e-02	1.310312e-02
3.400000e-01	3.900000e-01	3.391203e-01	1.355424e-02	1.355424e-02
3.900000e-01	4.400000e-01	3.781296e-01	1.402844e-02	1.402844e-02
4.400000e-01	5.000000e-01	4.339804e-01	1.381215e-02	1.381215e-02
5.000000e-01	6.000000e-01	5.149498e-01	1.126466e-02	1.126466e-02
6.000000e-01	7.000000e-01	4.944106e-01	1.122704e-02	1.122704e-02
7.000000e-01	7.500000e-01	4.870775e-01	1.574844e-02	1.574844e-02
7.500000e-01	8.000000e-01	4.826963e-01	1.573441e-02	1.573441e-02
8.000000e-01	9.500000e-01	4.503972e-01	8.756217e-03	8.756217e-03
9.500000e-01	1.000000e+00	3.868530e-01	1.388437e-02	1.388437e-02
1.000000e+00	1.050000e+00	3.986257e-01	1.424062e-02	1.424062e-02
1.050000e+00	1.100000e+00	3.793308e-01	1.383099e-02	1.383099e-02
1.100000e+00	1.400000e+00	2.826741e-01	4.867357e-03	4.867357e-03
1.400000e+00	1.700000e+00	1.766860e-01	3.843555e-03	3.843555e-03
1.700000e+00	2.000000e+00	1.164096e-01	3.050944e-03	3.050944e-03
2.000000e+00	2.400000e+00	7.192434e-02	2.079318e-03	2.079318e-03
2.400000e+00	2.700000e+00	3.835208e-02	1.808466e-03	1.808466e-03
2.700000e+00	3.000000e+00	2.551309e-02	1.448000e-03	1.448000e-03
3.000000e+00	3.100000e+00	2.233905e-02	2.532339e-03	2.532339e-03
3.100000e+00	3.300000e+00	1.531178e-02	1.543137e-03	1.543137e-03
3.300000e+00	3.500000e+00	1.083740e-02	1.311604e-03	1.311604e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208107]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039351651807770401, dn: 0.0039351651807770401}}, 1: {"": {up: 0.0058942795997475386, dn: 0.0058942795997475386}}, 2: {"": {up: 0.0074354179438683851, dn: 0.0074354179438683851}}, 3: {"": {up: 0.0090572004504703343, dn: 0.0090572004504703343}}, 4: {"": {up: 0.0099197399159453806, dn: 0.0099197399159453806}}, 5: {"": {up: 0.011227603484270366, dn: 0.011227603484270366}}, 6: {"": {up: 0.011392441353809979, dn: 0.011392441353809979}}, 7: {"": {up: 0.011762963912211925, dn: 0.011762963912211925}}, 8: {"": {up: 0.012171065688755443, dn: 0.012171065688755443}}, 9: {"": {up: 0.011999347204466304, dn: 0.011999347204466304}}, 10: {"": {up: 0.0097735991323565155, dn: 0.0097735991323565155}}, 11: {"": {up: 0.0097243112866670419, dn: 0.0097243112866670419}}, 12: {"": {up: 0.013644738179972516, dn: 0.013644738179972516}}, 13: {"": {up: 0.013634899339562419, dn: 0.013634899339562419}}, 14: {"": {up: 0.0075735152560309415, dn: 0.0075735152560309415}}, 15: {"": {up: 0.01199236757275225, dn: 0.01199236757275225}}, 16: {"": {up: 0.012295513002717688, dn: 0.012295513002717688}}, 17: {"": {up: 0.011951496977366464, dn: 0.011951496977366464}}, 18: {"": {up: 0.0041982337556008822, dn: 0.0041982337556008822}}, 19: {"": {up: 0.0033016507655683051, dn: 0.0033016507655683051}}, 20: {"": {up: 0.0026115159497034578, dn: 0.0026115159497034578}}, 21: {"": {up: 0.0017757239720744896, dn: 0.0017757239720744896}}, 22: {"": {up: 0.0015428170482738516, dn: 0.0015428170482738516}}, 23: {"": {up: 0.0012326326838654471, dn: 0.0012326326838654471}}, 24: {"": {up: 0.0021645479897659911, dn: 0.0021645479897659911}}, 25: {"": {up: 0.0013150455315311346, dn: 0.0013150455315311346}}, 26: {"": {up: 0.0011184861420688223, dn: 0.0011184861420688223}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208107]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.897148e-02	4.541402e-03	4.541402e-03
4.000000e-02	9.000000e-02	8.950573e-02	6.801935e-03	6.801935e-03
9.000000e-02	1.400000e-01	1.354877e-01	8.582283e-03	8.582283e-03
1.400000e-01	1.900000e-01	2.106927e-01	1.045148e-02	1.045148e-02
1.900000e-01	2.400000e-01	2.453606e-01	1.144955e-02	1.144955e-02
2.400000e-01	2.900000e-01	3.116884e-01	1.295628e-02	1.295628e-02
2.900000e-01	3.400000e-01	3.251909e-01	1.314730e-02	1.314730e-02
3.400000e-01	3.900000e-01	3.398323e-01	1.357906e-02	1.357906e-02
3.900000e-01	4.400000e-01	3.788471e-01	1.405269e-02	1.405269e-02
4.400000e-01	5.000000e-01	4.351127e-01	1.385084e-02	1.385084e-02
5.000000e-01	6.000000e-01	5.168067e-01	1.129384e-02	1.129384e-02
6.000000e-01	7.000000e-01	4.957759e-01	1.123637e-02	1.123637e-02
7.000000e-01	7.500000e-01	4.877211e-01	1.576603e-02	1.576603e-02
7.500000e-01	8.000000e-01	4.833168e-01	1.575244e-02	1.575244e-02
8.000000e-01	9.500000e-01	4.504030e-01	8.751314e-03	8.751314e-03
9.500000e-01	1.000000e+00	3.866980e-01	1.386618e-02	1.386618e-02
1.000000e+00	1.050000e+00	3.982751e-01	1.421388e-02	1.421388e-02
1.050000e+00	1.100000e+00	3.793023e-01	1.381908e-02	1.381908e-02
1.100000e+00	1.400000e+00	2.823541e-01	4.859553e-03	4.859553e-03
1.400000e+00	1.700000e+00	1.762493e-01	3.829444e-03	3.829444e-03
1.700000e+00	2.000000e+00	1.159629e-01	3.034993e-03	3.034993e-03
2.000000e+00	2.400000e+00	7.159446e-02	2.065960e-03	2.065960e-03
2.400000e+00	2.700000e+00	3.818634e-02	1.797223e-03	1.797223e-03
2.700000e+00	3.000000e+00	2.533604e-02	1.436648e-03	1.436648e-03
3.000000e+00	3.100000e+00	2.218204e-02	2.513769e-03	2.513769e-03
3.100000e+00	3.300000e+00	1.521826e-02	1.529275e-03	1.529275e-03
3.300000e+00	3.500000e+00	1.073227e-02	1.300870e-03	1.300870e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208106]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039510829211749018, dn: 0.0039510829211749018}}, 1: {"": {up: 0.0059098372228006428, dn: 0.0059098372228006428}}, 2: {"": {up: 0.0074536729201112621, dn: 0.0074536729201112621}}, 3: {"": {up: 0.0090611213434099881, dn: 0.0090611213434099881}}, 4: {"": {up: 0.0099287844170371665, dn: 0.0099287844170371665}}, 5: {"": {up: 0.011248674588590428, dn: 0.011248674588590428}}, 6: {"": {up: 0.011376060829654514, dn: 0.011376060829654514}}, 7: {"": {up: 0.011777743417140657, dn: 0.011777743417140657}}, 8: {"": {up: 0.012188425657155237, dn: 0.012188425657155237}}, 9: {"": {up: 0.012024401116988, dn: 0.012024401116988}}, 10: {"": {up: 0.0097893161150307152, dn: 0.0097893161150307152}}, 11: {"": {up: 0.0097395846934045429, dn: 0.0097395846934045429}}, 12: {"": {up: 0.0136548247883303, dn: 0.0136548247883303}}, 13: {"": {up: 0.013633970808242172, dn: 0.013633970808242172}}, 14: {"": {up: 0.0076026223546002024, dn: 0.0076026223546002024}}, 15: {"": {up: 0.01198931691131733, dn: 0.01198931691131733}}, 16: {"": {up: 0.012290814456332816, dn: 0.012290814456332816}}, 17: {"": {up: 0.011951284449798682, dn: 0.011951284449798682}}, 18: {"": {up: 0.0041908365645907898, dn: 0.0041908365645907898}}, 19: {"": {up: 0.003290024822601394, dn: 0.003290024822601394}}, 20: {"": {up: 0.0026027067107575186, dn: 0.0026027067107575186}}, 21: {"": {up: 0.001767421497549467, dn: 0.001767421497549467}}, 22: {"": {up: 0.0015334217365820201, dn: 0.0015334217365820201}}, 23: {"": {up: 0.0012251367270635558, dn: 0.0012251367270635558}}, 24: {"": {up: 0.0021504541380833937, dn: 0.0021504541380833937}}, 25: {"": {up: 0.0013048863935224417, dn: 0.0013048863935224417}}, 26: {"": {up: 0.0011128272552377559, dn: 0.0011128272552377559}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208106]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.910439e-02	4.559667e-03	4.559667e-03
4.000000e-02	9.000000e-02	8.953870e-02	6.819787e-03	6.819787e-03
9.000000e-02	1.400000e-01	1.356791e-01	8.603171e-03	8.603171e-03
1.400000e-01	1.900000e-01	2.108660e-01	1.045603e-02	1.045603e-02
1.900000e-01	2.400000e-01	2.456253e-01	1.145994e-02	1.145994e-02
2.400000e-01	2.900000e-01	3.121878e-01	1.298045e-02	1.298045e-02
2.900000e-01	3.400000e-01	3.258093e-01	1.312857e-02	1.312857e-02
3.400000e-01	3.900000e-01	3.404390e-01	1.359603e-02	1.359603e-02
3.900000e-01	4.400000e-01	3.794285e-01	1.407259e-02	1.407259e-02
4.400000e-01	5.000000e-01	4.360415e-01	1.387952e-02	1.387952e-02
5.000000e-01	6.000000e-01	5.179272e-01	1.131125e-02	1.131125e-02
6.000000e-01	7.000000e-01	4.963359e-01	1.125350e-02	1.125350e-02
7.000000e-01	7.500000e-01	4.881878e-01	1.577721e-02	1.577721e-02
7.500000e-01	8.000000e-01	4.837561e-01	1.575112e-02	1.575112e-02
8.000000e-01	9.500000e-01	4.510950e-01	8.784532e-03	8.784532e-03
9.500000e-01	1.000000e+00	3.866036e-01	1.386255e-02	1.386255e-02
1.000000e+00	1.050000e+00	3.980272e-01	1.420841e-02	1.420841e-02
1.050000e+00	1.100000e+00	3.791698e-01	1.381874e-02	1.381874e-02
1.100000e+00	1.400000e+00	2.820797e-01	4.851090e-03	4.851090e-03
1.400000e+00	1.700000e+00	1.757980e-01	3.816188e-03	3.816188e-03
1.700000e+00	2.000000e+00	1.157448e-01	3.024985e-03	3.024985e-03
2.000000e+00	2.400000e+00	7.134510e-02	2.056535e-03	2.056535e-03
2.400000e+00	2.700000e+00	3.801735e-02	1.786562e-03	1.786562e-03
2.700000e+00	3.000000e+00	2.521806e-02	1.428147e-03	1.428147e-03
3.000000e+00	3.100000e+00	2.210531e-02	2.497729e-03	2.497729e-03
3.100000e+00	3.300000e+00	1.514312e-02	1.517708e-03	1.517708e-03
3.300000e+00	3.500000e+00	1.067600e-02	1.294419e-03	1.294419e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208105]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039629313645330767, dn: 0.0039629313645330767}}, 1: {"": {up: 0.0059113917143089074, dn: 0.0059113917143089074}}, 2: {"": {up: 0.0074565461173387746, dn: 0.0074565461173387746}}, 3: {"": {up: 0.0090791211028380947, dn: 0.0090791211028380947}}, 4: {"": {up: 0.0099418227704983781, dn: 0.0099418227704983781}}, 5: {"": {up: 0.011261383573966392, dn: 0.011261383573966392}}, 6: {"": {up: 0.01139107369829551, dn: 0.01139107369829551}}, 7: {"": {up: 0.011788216150037294, dn: 0.011788216150037294}}, 8: {"": {up: 0.012197949007927523, dn: 0.012197949007927523}}, 9: {"": {up: 0.012044294407634588, dn: 0.012044294407634588}}, 10: {"": {up: 0.0098034259317852784, dn: 0.0098034259317852784}}, 11: {"": {up: 0.0097458103819025779, dn: 0.0097458103819025779}}, 12: {"": {up: 0.013659244488623799, dn: 0.013659244488623799}}, 13: {"": {up: 0.013643087627073265, dn: 0.013643087627073265}}, 14: {"": {up: 0.0075953553058578024, dn: 0.0075953553058578024}}, 15: {"": {up: 0.011979731215682585, dn: 0.011979731215682585}}, 16: {"": {up: 0.012285690863765039, dn: 0.012285690863765039}}, 17: {"": {up: 0.011947369584975588, dn: 0.011947369584975588}}, 18: {"": {up: 0.0041885744061142781, dn: 0.0041885744061142781}}, 19: {"": {up: 0.003284766692205432, dn: 0.003284766692205432}}, 20: {"": {up: 0.0025968080834405578, dn: 0.0025968080834405578}}, 21: {"": {up: 0.0017626769414728273, dn: 0.0017626769414728273}}, 22: {"": {up: 0.0015288078143878415, dn: 0.0015288078143878415}}, 23: {"": {up: 0.0012214786121746062, dn: 0.0012214786121746062}}, 24: {"": {up: 0.0021433718762734551, dn: 0.0021433718762734551}}, 25: {"": {up: 0.0013000635561387006, dn: 0.0013000635561387006}}, 26: {"": {up: 0.001108746815102527, dn: 0.001108746815102527}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208105]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.923603e-02	4.573253e-03	4.573253e-03
4.000000e-02	9.000000e-02	8.965079e-02	6.821584e-03	6.821584e-03
9.000000e-02	1.400000e-01	1.358713e-01	8.606487e-03	8.606487e-03
1.400000e-01	1.900000e-01	2.112166e-01	1.047667e-02	1.047667e-02
1.900000e-01	2.400000e-01	2.459975e-01	1.147491e-02	1.147491e-02
2.400000e-01	2.900000e-01	3.126315e-01	1.299503e-02	1.299503e-02
2.900000e-01	3.400000e-01	3.257749e-01	1.314579e-02	1.314579e-02
3.400000e-01	3.900000e-01	3.407393e-01	1.360806e-02	1.360806e-02
3.900000e-01	4.400000e-01	3.797021e-01	1.408352e-02	1.408352e-02
4.400000e-01	5.000000e-01	4.366730e-01	1.390231e-02	1.390231e-02
5.000000e-01	6.000000e-01	5.186755e-01	1.132736e-02	1.132736e-02
6.000000e-01	7.000000e-01	4.969516e-01	1.126061e-02	1.126061e-02
7.000000e-01	7.500000e-01	4.883201e-01	1.578227e-02	1.578227e-02
7.500000e-01	8.000000e-01	4.840004e-01	1.576156e-02	1.576156e-02
8.000000e-01	9.500000e-01	4.510488e-01	8.776218e-03	8.776218e-03
9.500000e-01	1.000000e+00	3.864264e-01	1.385160e-02	1.385160e-02
1.000000e+00	1.050000e+00	3.979699e-01	1.420257e-02	1.420257e-02
1.050000e+00	1.100000e+00	3.791357e-01	1.381430e-02	1.381430e-02
1.100000e+00	1.400000e+00	2.819568e-01	4.848516e-03	4.848516e-03
1.400000e+00	1.700000e+00	1.756145e-01	3.810208e-03	3.810208e-03
1.700000e+00	2.000000e+00	1.155340e-01	3.018287e-03	3.018287e-03
2.000000e+00	2.400000e+00	7.121191e-02	2.051155e-03	2.051155e-03
2.400000e+00	2.700000e+00	3.792899e-02	1.781336e-03	1.781336e-03
2.700000e+00	3.000000e+00	2.515094e-02	1.424008e-03	1.424008e-03
3.000000e+00	3.100000e+00	2.203013e-02	2.489671e-03	2.489671e-03
3.100000e+00	3.300000e+00	1.510625e-02	1.512234e-03	1.512234e-03
3.300000e+00	3.500000e+00	1.063339e-02	1.289786e-03	1.289786e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208104]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039318387873868883, dn: 0.0039318387873868883}}, 1: {"": {up: 0.005915086812549754, dn: 0.005915086812549754}}, 2: {"": {up: 0.0074307523172287178, dn: 0.0074307523172287178}}, 3: {"": {up: 0.0090549986195471079, dn: 0.0090549986195471079}}, 4: {"": {up: 0.0099251055410005604, dn: 0.0099251055410005604}}, 5: {"": {up: 0.011236946204374213, dn: 0.011236946204374213}}, 6: {"": {up: 0.011393368246484433, dn: 0.011393368246484433}}, 7: {"": {up: 0.011786051077438959, dn: 0.011786051077438959}}, 8: {"": {up: 0.012185719510968569, dn: 0.012185719510968569}}, 9: {"": {up: 0.01200025925645868, dn: 0.01200025925645868}}, 10: {"": {up: 0.009783671601193495, dn: 0.009783671601193495}}, 11: {"": {up: 0.0097333216324130608, dn: 0.0097333216324130608}}, 12: {"": {up: 0.013672764168228737, dn: 0.013672764168228737}}, 13: {"": {up: 0.013642112739601579, dn: 0.013642112739601579}}, 14: {"": {up: 0.0075893902551156592, dn: 0.0075893902551156592}}, 15: {"": {up: 0.012003197907224549, dn: 0.012003197907224549}}, 16: {"": {up: 0.012281377772872215, dn: 0.012281377772872215}}, 17: {"": {up: 0.011944561942574526, dn: 0.011944561942574526}}, 18: {"": {up: 0.0041935373559270428, dn: 0.0041935373559270428}}, 19: {"": {up: 0.003297545214920402, dn: 0.003297545214920402}}, 20: {"": {up: 0.0026068623114984626, dn: 0.0026068623114984626}}, 21: {"": {up: 0.001770237801822117, dn: 0.001770237801822117}}, 22: {"": {up: 0.0015385537942424286, dn: 0.0015385537942424286}}, 23: {"": {up: 0.0012266856882583164, dn: 0.0012266856882583164}}, 24: {"": {up: 0.0021558886798719434, dn: 0.0021558886798719434}}, 25: {"": {up: 0.0013086165404731841, dn: 0.0013086165404731841}}, 26: {"": {up: 0.0011164320400275146, dn: 0.0011164320400275146}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208104]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.894728e-02	4.537609e-03	4.537609e-03
4.000000e-02	9.000000e-02	8.967536e-02	6.825792e-03	6.825792e-03
9.000000e-02	1.400000e-01	1.353216e-01	8.576908e-03	8.576908e-03
1.400000e-01	1.900000e-01	2.106968e-01	1.044901e-02	1.044901e-02
1.900000e-01	2.400000e-01	2.454946e-01	1.145571e-02	1.145571e-02
2.400000e-01	2.900000e-01	3.119229e-01	1.296703e-02	1.296703e-02
2.900000e-01	3.400000e-01	3.258443e-01	1.314839e-02	1.314839e-02
3.400000e-01	3.900000e-01	3.405750e-01	1.360554e-02	1.360554e-02
3.900000e-01	4.400000e-01	3.792715e-01	1.406948e-02	1.406948e-02
4.400000e-01	5.000000e-01	4.351820e-01	1.385189e-02	1.385189e-02
5.000000e-01	6.000000e-01	5.174207e-01	1.130503e-02	1.130503e-02
6.000000e-01	7.000000e-01	4.959475e-01	1.124648e-02	1.124648e-02
7.000000e-01	7.500000e-01	4.886838e-01	1.579788e-02	1.579788e-02
7.500000e-01	8.000000e-01	4.836502e-01	1.576054e-02	1.576054e-02
8.000000e-01	9.500000e-01	4.508429e-01	8.769419e-03	8.769419e-03
9.500000e-01	1.000000e+00	3.869327e-01	1.387850e-02	1.387850e-02
1.000000e+00	1.050000e+00	3.978292e-01	1.419766e-02	1.419766e-02
1.050000e+00	1.100000e+00	3.790332e-01	1.381108e-02	1.381108e-02
1.100000e+00	1.400000e+00	2.821218e-01	4.854185e-03	4.854185e-03
1.400000e+00	1.700000e+00	1.760211e-01	3.824768e-03	3.824768e-03
1.700000e+00	2.000000e+00	1.158744e-01	3.029708e-03	3.029708e-03
2.000000e+00	2.400000e+00	7.142394e-02	2.059733e-03	2.059733e-03
2.400000e+00	2.700000e+00	3.812773e-02	1.792389e-03	1.792389e-03
2.700000e+00	3.000000e+00	2.524739e-02	1.429901e-03	1.429901e-03
3.000000e+00	3.100000e+00	2.213954e-02	2.503915e-03	2.503915e-03
3.100000e+00	3.300000e+00	1.515961e-02	1.521967e-03	1.521967e-03
3.300000e+00	3.500000e+00	1.070526e-02	1.298539e-03	1.298539e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208103]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039616213536884113, dn: 0.0039616213536884113}}, 1: {"": {up: 0.0059019979667905686, dn: 0.0059019979667905686}}, 2: {"": {up: 0.0074657993543893186, dn: 0.0074657993543893186}}, 3: {"": {up: 0.0090702238120125827, dn: 0.0090702238120125827}}, 4: {"": {up: 0.0099338834299582991, dn: 0.0099338834299582991}}, 5: {"": {up: 0.011255109062110417, dn: 0.011255109062110417}}, 6: {"": {up: 0.011376727121628597, dn: 0.011376727121628597}}, 7: {"": {up: 0.011771796804226619, dn: 0.011771796804226619}}, 8: {"": {up: 0.012188931044189234, dn: 0.012188931044189234}}, 9: {"": {up: 0.012039485961710419, dn: 0.012039485961710419}}, 10: {"": {up: 0.0097923403739861928, dn: 0.0097923403739861928}}, 11: {"": {up: 0.0097417185342217744, dn: 0.0097417185342217744}}, 12: {"": {up: 0.013642347305357669, dn: 0.013642347305357669}}, 13: {"": {up: 0.013636537683737748, dn: 0.013636537683737748}}, 14: {"": {up: 0.0075940210399731986, dn: 0.0075940210399731986}}, 15: {"": {up: 0.011980073455534394, dn: 0.011980073455534394}}, 16: {"": {up: 0.012300988578159063, dn: 0.012300988578159063}}, 17: {"": {up: 0.011956691850173265, dn: 0.011956691850173265}}, 18: {"": {up: 0.0041921421201523666, dn: 0.0041921421201523666}}, 19: {"": {up: 0.0032888248492263746, dn: 0.0032888248492263746}}, 20: {"": {up: 0.0026021049171776299, dn: 0.0026021049171776299}}, 21: {"": {up: 0.0017679972779956427, dn: 0.0017679972779956427}}, 22: {"": {up: 0.0015326940696404835, dn: 0.0015326940696404835}}, 23: {"": {up: 0.0012265552485631376, dn: 0.0012265552485631376}}, 24: {"": {up: 0.002150991399331943, dn: 0.002150991399331943}}, 25: {"": {up: 0.0013054770200964872, dn: 0.0013054770200964872}}, 26: {"": {up: 0.0011118446384275088, dn: 0.0011118446384275088}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208103]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.919859e-02	4.571738e-03	4.571738e-03
4.000000e-02	9.000000e-02	8.944663e-02	6.810806e-03	6.810806e-03
9.000000e-02	1.400000e-01	1.359431e-01	8.617085e-03	8.617085e-03
1.400000e-01	1.900000e-01	2.110015e-01	1.046644e-02	1.046644e-02
1.900000e-01	2.400000e-01	2.457060e-01	1.146578e-02	1.146578e-02
2.400000e-01	2.900000e-01	3.123129e-01	1.298780e-02	1.298780e-02
2.900000e-01	3.400000e-01	3.255081e-01	1.312933e-02	1.312933e-02
3.400000e-01	3.900000e-01	3.401345e-01	1.358922e-02	1.358922e-02
3.900000e-01	4.400000e-01	3.793529e-01	1.407316e-02	1.407316e-02
4.400000e-01	5.000000e-01	4.364682e-01	1.389679e-02	1.389679e-02
5.000000e-01	6.000000e-01	5.180033e-01	1.131477e-02	1.131477e-02
6.000000e-01	7.000000e-01	4.965626e-01	1.125597e-02	1.125597e-02
7.000000e-01	7.500000e-01	4.876052e-01	1.576298e-02	1.576298e-02
7.500000e-01	8.000000e-01	4.837285e-01	1.575409e-02	1.575409e-02
8.000000e-01	9.500000e-01	4.509452e-01	8.774702e-03	8.774702e-03
9.500000e-01	1.000000e+00	3.863366e-01	1.385199e-02	1.385199e-02
1.000000e+00	1.050000e+00	3.983116e-01	1.422007e-02	1.422007e-02
1.050000e+00	1.100000e+00	3.793212e-01	1.382496e-02	1.382496e-02
1.100000e+00	1.400000e+00	2.821328e-01	4.852578e-03	4.852578e-03
1.400000e+00	1.700000e+00	1.757850e-01	3.814816e-03	3.814816e-03
1.700000e+00	2.000000e+00	1.156764e-01	3.024297e-03	3.024297e-03
2.000000e+00	2.400000e+00	7.136408e-02	2.057187e-03	2.057187e-03
2.400000e+00	2.700000e+00	3.798399e-02	1.785732e-03	1.785732e-03
2.700000e+00	3.000000e+00	2.523402e-02	1.429757e-03	1.429757e-03
3.000000e+00	3.100000e+00	2.209409e-02	2.498339e-03	2.498339e-03
3.100000e+00	3.300000e+00	1.515297e-02	1.518373e-03	1.518373e-03
3.300000e+00	3.500000e+00	1.066879e-02	1.293294e-03	1.293294e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208102]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.003877296093929377, dn: 0.003877296093929377}}, 1: {"": {up: 0.006059535295713691, dn: 0.006059535295713691}}, 2: {"": {up: 0.0073795826440253356, dn: 0.0073795826440253356}}, 3: {"": {up: 0.0090749325066360707, dn: 0.0090749325066360707}}, 4: {"": {up: 0.010008522368461793, dn: 0.010008522368461793}}, 5: {"": {up: 0.011281666543556411, dn: 0.011281666543556411}}, 6: {"": {up: 0.011658459589499796, dn: 0.011658459589499796}}, 7: {"": {up: 0.011943706292437037, dn: 0.011943706292437037}}, 8: {"": {up: 0.012306812747417586, dn: 0.012306812747417586}}, 9: {"": {up: 0.011994367891269264, dn: 0.011994367891269264}}, 10: {"": {up: 0.009831739418841412, dn: 0.009831739418841412}}, 11: {"": {up: 0.0098729828319510417, dn: 0.0098729828319510417}}, 12: {"": {up: 0.013878407689645081, dn: 0.013878407689645081}}, 13: {"": {up: 0.015231198245706068, dn: 0.015231198245706068}}, 14: {"": {up: 0.0076404421047185245, dn: 0.0076404421047185245}}, 15: {"": {up: 0.012110932251482532, dn: 0.012110932251482532}}, 16: {"": {up: 0.012233182742034051, dn: 0.012233182742034051}}, 17: {"": {up: 0.01190760597265461, dn: 0.01190760597265461}}, 18: {"": {up: 0.0042103866277998243, dn: 0.0042103866277998243}}, 19: {"": {up: 0.0033227614018062341, dn: 0.0033227614018062341}}, 20: {"": {up: 0.0026050529958354224, dn: 0.0026050529958354224}}, 21: {"": {up: 0.0017707263693185352, dn: 0.0017707263693185352}}, 22: {"": {up: 0.0015416254048532297, dn: 0.0015416254048532297}}, 23: {"": {up: 0.0012239385423931861, dn: 0.0012239385423931861}}, 24: {"": {up: 0.0021492919764424731, dn: 0.0021492919764424731}}, 25: {"": {up: 0.0013048919495498488, dn: 0.0013048919495498488}}, 26: {"": {up: 0.0011253964856884876, dn: 0.0011253964856884876}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208102]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.850961e-02	4.475083e-03	4.475083e-03
4.000000e-02	9.000000e-02	9.090875e-02	6.991390e-03	6.991390e-03
9.000000e-02	1.400000e-01	1.343793e-01	8.518339e-03	8.518339e-03
1.400000e-01	1.900000e-01	2.102466e-01	1.047186e-02	1.047186e-02
1.900000e-01	2.400000e-01	2.460225e-01	1.155128e-02	1.155128e-02
2.400000e-01	2.900000e-01	3.117675e-01	1.301826e-02	1.301826e-02
2.900000e-01	3.400000e-01	3.280679e-01	1.345213e-02	1.345213e-02
3.400000e-01	3.900000e-01	3.423291e-01	1.378614e-02	1.378614e-02
3.900000e-01	4.400000e-01	3.796090e-01	1.420817e-02	1.420817e-02
4.400000e-01	5.000000e-01	4.329849e-01	1.384506e-02	1.384506e-02
5.000000e-01	6.000000e-01	5.168402e-01	1.135988e-02	1.135988e-02
6.000000e-01	7.000000e-01	4.962577e-01	1.140638e-02	1.140638e-02
7.000000e-01	7.500000e-01	4.913860e-01	1.603324e-02	1.603324e-02
7.500000e-01	8.000000e-01	4.892158e-01	1.758025e-02	1.758025e-02
8.000000e-01	9.500000e-01	4.499935e-01	8.827738e-03	8.827738e-03
9.500000e-01	1.000000e+00	3.881356e-01	1.400172e-02	1.400172e-02
1.000000e+00	1.050000e+00	3.961846e-01	1.414242e-02	1.414242e-02
1.050000e+00	1.100000e+00	3.774530e-01	1.376866e-02	1.376866e-02
1.100000e+00	1.400000e+00	2.817006e-01	4.873384e-03	4.873384e-03
1.400000e+00	1.700000e+00	1.761455e-01	3.853471e-03	3.853471e-03
1.700000e+00	2.000000e+00	1.155934e-01	3.027594e-03	3.027594e-03
2.000000e+00	2.400000e+00	7.135536e-02	2.060252e-03	2.060252e-03
2.400000e+00	2.700000e+00	3.816187e-02	1.795829e-03	1.795829e-03
2.700000e+00	3.000000e+00	2.517902e-02	1.426752e-03	1.426752e-03
3.000000e+00	3.100000e+00	2.206637e-02	2.496533e-03	2.496533e-03
3.100000e+00	3.300000e+00	1.509637e-02	1.517722e-03	1.517722e-03
3.300000e+00	3.500000e+00	1.068569e-02	1.308732e-03	1.308732e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208101]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039597971854629125, dn: 0.0039597971854629125}}, 1: {"": {up: 0.0058824270501214044, dn: 0.0058824270501214044}}, 2: {"": {up: 0.0074780478736097937, dn: 0.0074780478736097937}}, 3: {"": {up: 0.0090516937641526539, dn: 0.0090516937641526539}}, 4: {"": {up: 0.0099079140085085553, dn: 0.0099079140085085553}}, 5: {"": {up: 0.011238547948912263, dn: 0.011238547948912263}}, 6: {"": {up: 0.011352560944562235, dn: 0.011352560944562235}}, 7: {"": {up: 0.011736687778074359, dn: 0.011736687778074359}}, 8: {"": {up: 0.012172068024785276, dn: 0.012172068024785276}}, 9: {"": {up: 0.012015268064702787, dn: 0.012015268064702787}}, 10: {"": {up: 0.0097641251528234746, dn: 0.0097641251528234746}}, 11: {"": {up: 0.0097339729812651547, dn: 0.0097339729812651547}}, 12: {"": {up: 0.01361535897433482, dn: 0.01361535897433482}}, 13: {"": {up: 0.013629701390712847, dn: 0.013629701390712847}}, 14: {"": {up: 0.0075897445426194874, dn: 0.0075897445426194874}}, 15: {"": {up: 0.011989780648535644, dn: 0.011989780648535644}}, 16: {"": {up: 0.012335067085346546, dn: 0.012335067085346546}}, 17: {"": {up: 0.01197824695020101, dn: 0.01197824695020101}}, 18: {"": {up: 0.0042037298253389766, dn: 0.0042037298253389766}}, 19: {"": {up: 0.0033037162576575953, dn: 0.0033037162576575953}}, 20: {"": {up: 0.0026185619463107352, dn: 0.0026185619463107352}}, 21: {"": {up: 0.00178278731905968, dn: 0.00178278731905968}}, 22: {"": {up: 0.0015451274668741362, dn: 0.0015451274668741362}}, 23: {"": {up: 0.0012391134823825558, dn: 0.0012391134823825558}}, 24: {"": {up: 0.0021734704966941678, dn: 0.0021734704966941678}}, 25: {"": {up: 0.0013218298869370464, dn: 0.0013218298869370464}}, 26: {"": {up: 0.0011213025907398937, dn: 0.0011213025907398937}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208101]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.910078e-02	4.569615e-03	4.569615e-03
4.000000e-02	9.000000e-02	8.898231e-02	6.788326e-03	6.788326e-03
9.000000e-02	1.400000e-01	1.359472e-01	8.631085e-03	8.631085e-03
1.400000e-01	1.900000e-01	2.104666e-01	1.044513e-02	1.044513e-02
1.900000e-01	2.400000e-01	2.446883e-01	1.143597e-02	1.143597e-02
2.400000e-01	2.900000e-01	3.114885e-01	1.296877e-02	1.296877e-02
2.900000e-01	3.400000e-01	3.247566e-01	1.310158e-02	1.310158e-02
3.400000e-01	3.900000e-01	3.385397e-01	1.354893e-02	1.354893e-02
3.900000e-01	4.400000e-01	3.784603e-01	1.405378e-02	1.405378e-02
4.400000e-01	5.000000e-01	4.354173e-01	1.386904e-02	1.386904e-02
5.000000e-01	6.000000e-01	5.159789e-01	1.128289e-02	1.128289e-02
6.000000e-01	7.000000e-01	4.952491e-01	1.124734e-02	1.124734e-02
7.000000e-01	7.500000e-01	4.860600e-01	1.573230e-02	1.573230e-02
7.500000e-01	8.000000e-01	4.829414e-01	1.574643e-02	1.574643e-02
8.000000e-01	9.500000e-01	4.506909e-01	8.769873e-03	8.769873e-03
9.500000e-01	1.000000e+00	3.861754e-01	1.386313e-02	1.386313e-02
1.000000e+00	1.050000e+00	3.990049e-01	1.425910e-02	1.425910e-02
1.050000e+00	1.100000e+00	3.797097e-01	1.384963e-02	1.384963e-02
1.100000e+00	1.400000e+00	2.826121e-01	4.865804e-03	4.865804e-03
1.400000e+00	1.700000e+00	1.763130e-01	3.831767e-03	3.831767e-03
1.700000e+00	2.000000e+00	1.161890e-01	3.042991e-03	3.042991e-03
2.000000e+00	2.400000e+00	7.178007e-02	2.073974e-03	2.073974e-03
2.400000e+00	2.700000e+00	3.818060e-02	1.799821e-03	1.799821e-03
2.700000e+00	3.000000e+00	2.544976e-02	1.443985e-03	1.443985e-03
3.000000e+00	3.100000e+00	2.227909e-02	2.523935e-03	2.523935e-03
3.100000e+00	3.300000e+00	1.529008e-02	1.536952e-03	1.536952e-03
3.300000e+00	3.500000e+00	1.077518e-02	1.304037e-03	1.304037e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208100]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039290281877329405, dn: 0.0039290281877329405}}, 1: {"": {up: 0.0058847467235217518, dn: 0.0058847467235217518}}, 2: {"": {up: 0.0074584716933162633, dn: 0.0074584716933162633}}, 3: {"": {up: 0.0090162763932789929, dn: 0.0090162763932789929}}, 4: {"": {up: 0.0098847539170178675, dn: 0.0098847539170178675}}, 5: {"": {up: 0.011213359888989565, dn: 0.011213359888989565}}, 6: {"": {up: 0.011332464868685882, dn: 0.011332464868685882}}, 7: {"": {up: 0.011723494359618213, dn: 0.011723494359618213}}, 8: {"": {up: 0.012153068748262722, dn: 0.012153068748262722}}, 9: {"": {up: 0.011974642189040791, dn: 0.011974642189040791}}, 10: {"": {up: 0.0097467507406314661, dn: 0.0097467507406314661}}, 11: {"": {up: 0.009722323282014441, dn: 0.009722323282014441}}, 12: {"": {up: 0.013619766517822532, dn: 0.013619766517822532}}, 13: {"": {up: 0.013609742098952488, dn: 0.013609742098952488}}, 14: {"": {up: 0.0076030169450466657, dn: 0.0076030169450466657}}, 15: {"": {up: 0.012006932997231214, dn: 0.012006932997231214}}, 16: {"": {up: 0.012334097453806652, dn: 0.012334097453806652}}, 17: {"": {up: 0.011978238601731046, dn: 0.011978238601731046}}, 18: {"": {up: 0.0042046508640895394, dn: 0.0042046508640895394}}, 19: {"": {up: 0.0033120290860236519, dn: 0.0033120290860236519}}, 20: {"": {up: 0.0026268665321591382, dn: 0.0026268665321591382}}, 21: {"": {up: 0.0017883213148089474, dn: 0.0017883213148089474}}, 22: {"": {up: 0.001552542359414961, dn: 0.001552542359414961}}, 23: {"": {up: 0.0012431340322838179, dn: 0.0012431340322838179}}, 24: {"": {up: 0.0021828252334990064, dn: 0.0021828252334990064}}, 25: {"": {up: 0.0013281210411705722, dn: 0.0013281210411705722}}, 26: {"": {up: 0.0011279114548580476, dn: 0.0011279114548580476}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208100]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.877961e-02	4.534357e-03	4.534357e-03
4.000000e-02	9.000000e-02	8.886866e-02	6.790967e-03	6.790967e-03
9.000000e-02	1.400000e-01	1.353372e-01	8.608618e-03	8.608618e-03
1.400000e-01	1.900000e-01	2.097724e-01	1.040454e-02	1.040454e-02
1.900000e-01	2.400000e-01	2.441541e-01	1.140941e-02	1.140941e-02
2.400000e-01	2.900000e-01	3.107379e-01	1.293991e-02	1.293991e-02
2.900000e-01	3.400000e-01	3.251069e-01	1.307853e-02	1.307853e-02
3.400000e-01	3.900000e-01	3.384813e-01	1.353379e-02	1.353379e-02
3.900000e-01	4.400000e-01	3.780783e-01	1.403199e-02	1.403199e-02
4.400000e-01	5.000000e-01	4.341321e-01	1.382251e-02	1.382251e-02
5.000000e-01	6.000000e-01	5.150602e-01	1.126315e-02	1.126315e-02
6.000000e-01	7.000000e-01	4.941641e-01	1.123409e-02	1.123409e-02
7.000000e-01	7.500000e-01	4.864961e-01	1.573741e-02	1.573741e-02
7.500000e-01	8.000000e-01	4.824946e-01	1.572364e-02	1.572364e-02
8.000000e-01	9.500000e-01	4.508574e-01	8.785076e-03	8.785076e-03
9.500000e-01	1.000000e+00	3.866768e-01	1.388277e-02	1.388277e-02
1.000000e+00	1.050000e+00	3.988807e-01	1.425800e-02	1.425800e-02
1.050000e+00	1.100000e+00	3.796489e-01	1.384961e-02	1.384961e-02
1.100000e+00	1.400000e+00	2.827040e-01	4.866858e-03	4.866858e-03
1.400000e+00	1.700000e+00	1.766075e-01	3.841245e-03	3.841245e-03
1.700000e+00	2.000000e+00	1.165270e-01	3.052436e-03	3.052436e-03
2.000000e+00	2.400000e+00	7.193677e-02	2.080259e-03	2.080259e-03
2.400000e+00	2.700000e+00	3.835704e-02	1.808239e-03	1.808239e-03
2.700000e+00	3.000000e+00	2.552667e-02	1.448541e-03	1.448541e-03
3.000000e+00	3.100000e+00	2.240022e-02	2.534596e-03	2.534596e-03
3.100000e+00	3.300000e+00	1.532759e-02	1.544116e-03	1.544116e-03
3.300000e+00	3.500000e+00	1.084546e-02	1.311561e-03	1.311561e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208099]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039448756317531728, dn: 0.0039448756317531728}}, 1: {"": {up: 0.0059363608380892758, dn: 0.0059363608380892758}}, 2: {"": {up: 0.0074353964252082726, dn: 0.0074353964252082726}}, 3: {"": {up: 0.0090746812616201589, dn: 0.0090746812616201589}}, 4: {"": {up: 0.0099488612413682811, dn: 0.0099488612413682811}}, 5: {"": {up: 0.011257541472275378, dn: 0.011257541472275378}}, 6: {"": {up: 0.01143628611044686, dn: 0.01143628611044686}}, 7: {"": {up: 0.011815802977368915, dn: 0.011815802977368915}}, 8: {"": {up: 0.012203864961560337, dn: 0.012203864961560337}}, 9: {"": {up: 0.012020342710958323, dn: 0.012020342710958323}}, 10: {"": {up: 0.0097998704073064165, dn: 0.0097998704073064165}}, 11: {"": {up: 0.0097557946882865509, dn: 0.0097557946882865509}}, 12: {"": {up: 0.013693253813465945, dn: 0.013693253813465945}}, 13: {"": {up: 0.013741430784310624, dn: 0.013741430784310624}}, 14: {"": {up: 0.0075872993292153169, dn: 0.0075872993292153169}}, 15: {"": {up: 0.011997531412753197, dn: 0.011997531412753197}}, 16: {"": {up: 0.012268690231642487, dn: 0.012268690231642487}}, 17: {"": {up: 0.011929060315045764, dn: 0.011929060315045764}}, 18: {"": {up: 0.0041906973697040523, dn: 0.0041906973697040523}}, 19: {"": {up: 0.0032904699090285298, dn: 0.0032904699090285298}}, 20: {"": {up: 0.0025974483205210793, dn: 0.0025974483205210793}}, 21: {"": {up: 0.0017637203222166493, dn: 0.0017637203222166493}}, 22: {"": {up: 0.0015314989026730917, dn: 0.0015314989026730917}}, 23: {"": {up: 0.0012222283838228532, dn: 0.0012222283838228532}}, 24: {"": {up: 0.0021436611206065181, dn: 0.0021436611206065181}}, 25: {"": {up: 0.001300749783778573, dn: 0.001300749783778573}}, 26: {"": {up: 0.0011118558809486048, dn: 0.0011118558809486048}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208099]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.909463e-02	4.552544e-03	4.552544e-03
4.000000e-02	9.000000e-02	9.008463e-02	6.850205e-03	6.850205e-03
9.000000e-02	1.400000e-01	1.355797e-01	8.582273e-03	8.582273e-03
1.400000e-01	1.900000e-01	2.110755e-01	1.047157e-02	1.047157e-02
1.900000e-01	2.400000e-01	2.461186e-01	1.148295e-02	1.148295e-02
2.400000e-01	2.900000e-01	3.125733e-01	1.299061e-02	1.299061e-02
2.900000e-01	3.400000e-01	3.262958e-01	1.319758e-02	1.319758e-02
3.400000e-01	3.900000e-01	3.413489e-01	1.363963e-02	1.363963e-02
3.900000e-01	4.400000e-01	3.796617e-01	1.409027e-02	1.409027e-02
4.400000e-01	5.000000e-01	4.357235e-01	1.387483e-02	1.387483e-02
5.000000e-01	6.000000e-01	5.182503e-01	1.132323e-02	1.132323e-02
6.000000e-01	7.000000e-01	4.969568e-01	1.127201e-02	1.127201e-02
7.000000e-01	7.500000e-01	4.892402e-01	1.582115e-02	1.582115e-02
7.500000e-01	8.000000e-01	4.850218e-01	1.587403e-02	1.587403e-02
8.000000e-01	9.500000e-01	4.506265e-01	8.766950e-03	8.766950e-03
9.500000e-01	1.000000e+00	3.868636e-01	1.387194e-02	1.387194e-02
1.000000e+00	1.050000e+00	3.975506e-01	1.418306e-02	1.418306e-02
1.050000e+00	1.100000e+00	3.786527e-01	1.379329e-02	1.379329e-02
1.100000e+00	1.400000e+00	2.818965e-01	4.850914e-03	4.850914e-03
1.400000e+00	1.700000e+00	1.757572e-01	3.816683e-03	3.816683e-03
1.700000e+00	2.000000e+00	1.154886e-01	3.018984e-03	3.018984e-03
2.000000e+00	2.400000e+00	7.124130e-02	2.052318e-03	2.052318e-03
2.400000e+00	2.700000e+00	3.797545e-02	1.784367e-03	1.784367e-03
2.700000e+00	3.000000e+00	2.515482e-02	1.424841e-03	1.424841e-03
3.000000e+00	3.100000e+00	2.201388e-02	2.489976e-03	2.489976e-03
3.100000e+00	3.300000e+00	1.510140e-02	1.513008e-03	1.513008e-03
3.300000e+00	3.500000e+00	1.063875e-02	1.293320e-03	1.293320e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208098]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039432489776832502, dn: 0.0039432489776832502}}, 1: {"": {up: 0.0059118362629558691, dn: 0.0059118362629558691}}, 2: {"": {up: 0.007444493266838245, dn: 0.007444493266838245}}, 3: {"": {up: 0.0090329707184292393, dn: 0.0090329707184292393}}, 4: {"": {up: 0.009911399497548266, dn: 0.009911399497548266}}, 5: {"": {up: 0.011242932001929036, dn: 0.011242932001929036}}, 6: {"": {up: 0.011359901408022861, dn: 0.011359901408022861}}, 7: {"": {up: 0.011764259432705487, dn: 0.011764259432705487}}, 8: {"": {up: 0.012172130462659365, dn: 0.012172130462659365}}, 9: {"": {up: 0.011996904693387465, dn: 0.011996904693387465}}, 10: {"": {up: 0.0097729386573333216, dn: 0.0097729386573333216}}, 11: {"": {up: 0.0097302661834093741, dn: 0.0097302661834093741}}, 12: {"": {up: 0.01365263930527719, dn: 0.01365263930527719}}, 13: {"": {up: 0.013623752786952634, dn: 0.013623752786952634}}, 14: {"": {up: 0.0076240963034607924, dn: 0.0076240963034607924}}, 15: {"": {up: 0.011996611188164754, dn: 0.011996611188164754}}, 16: {"": {up: 0.012309591382332711, dn: 0.012309591382332711}}, 17: {"": {up: 0.011957690412450046, dn: 0.011957690412450046}}, 18: {"": {up: 0.0041942116197339315, dn: 0.0041942116197339315}}, 19: {"": {up: 0.0032968008061688456, dn: 0.0032968008061688456}}, 20: {"": {up: 0.002610247114738372, dn: 0.002610247114738372}}, 21: {"": {up: 0.001773785676173985, dn: 0.001773785676173985}}, 22: {"": {up: 0.0015401890215886549, dn: 0.0015401890215886549}}, 23: {"": {up: 0.0012315554753598761, dn: 0.0012315554753598761}}, 24: {"": {up: 0.0021600393514933911, dn: 0.0021600393514933911}}, 25: {"": {up: 0.0013117550266722839, dn: 0.0013117550266722839}}, 26: {"": {up: 0.001118806842131383, dn: 0.001118806842131383}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208098]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.899977e-02	4.550690e-03	4.550690e-03
4.000000e-02	9.000000e-02	8.937324e-02	6.822063e-03	6.822063e-03
9.000000e-02	1.400000e-01	1.353958e-01	8.592639e-03	8.592639e-03
1.400000e-01	1.900000e-01	2.102455e-01	1.042375e-02	1.042375e-02
1.900000e-01	2.400000e-01	2.450706e-01	1.144000e-02	1.144000e-02
2.400000e-01	2.900000e-01	3.117633e-01	1.297385e-02	1.297385e-02
2.900000e-01	3.400000e-01	3.258333e-01	1.311003e-02	1.311003e-02
3.400000e-01	3.900000e-01	3.399287e-01	1.358057e-02	1.358057e-02
3.900000e-01	4.400000e-01	3.788091e-01	1.405388e-02	1.405388e-02
4.400000e-01	5.000000e-01	4.348426e-01	1.384800e-02	1.384800e-02
5.000000e-01	6.000000e-01	5.171025e-01	1.129255e-02	1.129255e-02
6.000000e-01	7.000000e-01	4.955602e-01	1.124284e-02	1.124284e-02
7.000000e-01	7.500000e-01	4.879635e-01	1.577471e-02	1.577471e-02
7.500000e-01	8.000000e-01	4.835070e-01	1.573942e-02	1.573942e-02
8.000000e-01	9.500000e-01	4.511443e-01	8.809108e-03	8.809108e-03
9.500000e-01	1.000000e+00	3.867394e-01	1.387088e-02	1.387088e-02
1.000000e+00	1.050000e+00	3.984194e-01	1.422989e-02	1.422989e-02
1.050000e+00	1.100000e+00	3.792427e-01	1.382605e-02	1.382605e-02
1.100000e+00	1.400000e+00	2.822302e-01	4.854935e-03	4.854935e-03
1.400000e+00	1.700000e+00	1.760594e-01	3.823901e-03	3.823901e-03
1.700000e+00	2.000000e+00	1.160062e-01	3.033553e-03	3.033553e-03
2.000000e+00	2.400000e+00	7.152916e-02	2.063762e-03	2.063762e-03
2.400000e+00	2.700000e+00	3.814566e-02	1.794234e-03	1.794234e-03
2.700000e+00	3.000000e+00	2.531965e-02	1.435422e-03	1.435422e-03
3.000000e+00	3.100000e+00	2.222210e-02	2.508640e-03	2.508640e-03
3.100000e+00	3.300000e+00	1.520830e-02	1.525514e-03	1.525514e-03
3.300000e+00	3.500000e+00	1.072987e-02	1.301216e-03	1.301216e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208097]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039543330663969105, dn: 0.0039543330663969105}}, 1: {"": {up: 0.0059083710106932188, dn: 0.0059083710106932188}}, 2: {"": {up: 0.0074583510241875827, dn: 0.0074583510241875827}}, 3: {"": {up: 0.0090678310526828877, dn: 0.0090678310526828877}}, 4: {"": {up: 0.0099322202955834625, dn: 0.0099322202955834625}}, 5: {"": {up: 0.011251005288417566, dn: 0.011251005288417566}}, 6: {"": {up: 0.011379107170599975, dn: 0.011379107170599975}}, 7: {"": {up: 0.011779358216813005, dn: 0.011779358216813005}}, 8: {"": {up: 0.012191227993930718, dn: 0.012191227993930718}}, 9: {"": {up: 0.012031741584473779, dn: 0.012031741584473779}}, 10: {"": {up: 0.0097927197447900058, dn: 0.0097927197447900058}}, 11: {"": {up: 0.009741797575396444, dn: 0.009741797575396444}}, 12: {"": {up: 0.013653127114328045, dn: 0.013653127114328045}}, 13: {"": {up: 0.013636036080914413, dn: 0.013636036080914413}}, 14: {"": {up: 0.0075982161649224582, dn: 0.0075982161649224582}}, 15: {"": {up: 0.011986540785397584, dn: 0.011986540785397584}}, 16: {"": {up: 0.012289159450507578, dn: 0.012289159450507578}}, 17: {"": {up: 0.011950564840207333, dn: 0.011950564840207333}}, 18: {"": {up: 0.0041904547618499752, dn: 0.0041904547618499752}}, 19: {"": {up: 0.0032887322785535452, dn: 0.0032887322785535452}}, 20: {"": {up: 0.0026013812570333558, dn: 0.0026013812570333558}}, 21: {"": {up: 0.0017664133859320703, dn: 0.0017664133859320703}}, 22: {"": {up: 0.001532087900002258, dn: 0.001532087900002258}}, 23: {"": {up: 0.00122424625336935, dn: 0.00122424625336935}}, 24: {"": {up: 0.0021487964072940909, dn: 0.0021487964072940909}}, 25: {"": {up: 0.0013038626269665085, dn: 0.0013038626269665085}}, 26: {"": {up: 0.0011116933030292113, dn: 0.0011116933030292113}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208097]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.913679e-02	4.563390e-03	4.563390e-03
4.000000e-02	9.000000e-02	8.955321e-02	6.818109e-03	6.818109e-03
9.000000e-02	1.400000e-01	1.357835e-01	8.608535e-03	8.608535e-03
1.400000e-01	1.900000e-01	2.110025e-01	1.046372e-02	1.046372e-02
1.900000e-01	2.400000e-01	2.457246e-01	1.146388e-02	1.146388e-02
2.400000e-01	2.900000e-01	3.122873e-01	1.298313e-02	1.298313e-02
2.900000e-01	3.400000e-01	3.257677e-01	1.313207e-02	1.313207e-02
3.400000e-01	3.900000e-01	3.404950e-01	1.359789e-02	1.359789e-02
3.900000e-01	4.400000e-01	3.795247e-01	1.407580e-02	1.407580e-02
4.400000e-01	5.000000e-01	4.363293e-01	1.388793e-02	1.388793e-02
5.000000e-01	6.000000e-01	5.180682e-01	1.131514e-02	1.131514e-02
6.000000e-01	7.000000e-01	4.964989e-01	1.125603e-02	1.125603e-02
7.000000e-01	7.500000e-01	4.881395e-01	1.577528e-02	1.577528e-02
7.500000e-01	8.000000e-01	4.837861e-01	1.575349e-02	1.575349e-02
8.000000e-01	9.500000e-01	4.510647e-01	8.779489e-03	8.779489e-03
9.500000e-01	1.000000e+00	3.865317e-01	1.385938e-02	1.385938e-02
1.000000e+00	1.050000e+00	3.980006e-01	1.420652e-02	1.420652e-02
1.050000e+00	1.100000e+00	3.791655e-01	1.381792e-02	1.381792e-02
1.100000e+00	1.400000e+00	2.820613e-01	4.850654e-03	4.850654e-03
1.400000e+00	1.700000e+00	1.757521e-01	3.814715e-03	3.814715e-03
1.700000e+00	2.000000e+00	1.156899e-01	3.023477e-03	3.023477e-03
2.000000e+00	2.400000e+00	7.131619e-02	2.055390e-03	2.055390e-03
2.400000e+00	2.700000e+00	3.798827e-02	1.785048e-03	1.785048e-03
2.700000e+00	3.000000e+00	2.520312e-02	1.427137e-03	1.427137e-03
3.000000e+00	3.100000e+00	2.208203e-02	2.495842e-03	2.495842e-03
3.100000e+00	3.300000e+00	1.513346e-02	1.516544e-03	1.516544e-03
3.300000e+00	3.500000e+00	1.066683e-02	1.293129e-03	1.293129e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208096]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039544903274631987, dn: 0.0039544903274631987}}, 1: {"": {up: 0.0058997864368127767, dn: 0.0058997864368127767}}, 2: {"": {up: 0.0074610455031449818, dn: 0.0074610455031449818}}, 3: {"": {up: 0.0090640763456625879, dn: 0.0090640763456625879}}, 4: {"": {up: 0.0099216026931136514, dn: 0.0099216026931136514}}, 5: {"": {up: 0.011244093560621064, dn: 0.011244093560621064}}, 6: {"": {up: 0.011371861764900227, dn: 0.011371861764900227}}, 7: {"": {up: 0.011767874914359008, dn: 0.011767874914359008}}, 8: {"": {up: 0.01218232490126577, dn: 0.01218232490126577}}, 9: {"": {up: 0.01202219821829602, dn: 0.01202219821829602}}, 10: {"": {up: 0.0097827353025623683, dn: 0.0097827353025623683}}, 11: {"": {up: 0.0097356314638548259, dn: 0.0097356314638548259}}, 12: {"": {up: 0.013642963021279493, dn: 0.013642963021279493}}, 13: {"": {up: 0.013631870011117318, dn: 0.013631870011117318}}, 14: {"": {up: 0.0075908600010509766, dn: 0.0075908600010509766}}, 15: {"": {up: 0.011986744345317444, dn: 0.011986744345317444}}, 16: {"": {up: 0.012296716634939576, dn: 0.012296716634939576}}, 17: {"": {up: 0.011954801545822487, dn: 0.011954801545822487}}, 18: {"": {up: 0.0041936367139857158, dn: 0.0041936367139857158}}, 19: {"": {up: 0.0032933891695671527, dn: 0.0032933891695671527}}, 20: {"": {up: 0.002606265101208581, dn: 0.002606265101208581}}, 21: {"": {up: 0.0017704575679750136, dn: 0.0017704575679750136}}, 22: {"": {up: 0.0015359868344343162, dn: 0.0015359868344343162}}, 23: {"": {up: 0.001227706986395551, dn: 0.001227706986395551}}, 24: {"": {up: 0.0021555405354574037, dn: 0.0021555405354574037}}, 25: {"": {up: 0.0013087438634049081, dn: 0.0013087438634049081}}, 26: {"": {up: 0.0011142919276383536, dn: 0.0011142919276383536}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208096]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.911671e-02	4.563556e-03	4.563556e-03
4.000000e-02	9.000000e-02	8.943996e-02	6.808253e-03	6.808253e-03
9.000000e-02	1.400000e-01	1.358016e-01	8.611610e-03	8.611610e-03
1.400000e-01	1.900000e-01	2.109099e-01	1.045939e-02	1.045939e-02
1.900000e-01	2.400000e-01	2.454173e-01	1.145170e-02	1.145170e-02
2.400000e-01	2.900000e-01	3.120771e-01	1.297519e-02	1.297519e-02
2.900000e-01	3.400000e-01	3.254712e-01	1.312374e-02	1.312374e-02
3.400000e-01	3.900000e-01	3.400973e-01	1.358470e-02	1.358470e-02
3.900000e-01	4.400000e-01	3.792319e-01	1.406558e-02	1.406558e-02
4.400000e-01	5.000000e-01	4.360094e-01	1.387700e-02	1.387700e-02
5.000000e-01	6.000000e-01	5.174471e-01	1.130386e-02	1.130386e-02
6.000000e-01	7.000000e-01	4.960965e-01	1.124905e-02	1.124905e-02
7.000000e-01	7.500000e-01	4.877461e-01	1.576371e-02	1.576371e-02
7.500000e-01	8.000000e-01	4.834810e-01	1.574877e-02	1.574877e-02
8.000000e-01	9.500000e-01	4.509609e-01	8.771092e-03	8.771092e-03
9.500000e-01	1.000000e+00	3.864806e-01	1.385962e-02	1.385962e-02
1.000000e+00	1.050000e+00	3.981885e-01	1.421518e-02	1.421518e-02
1.050000e+00	1.100000e+00	3.792750e-01	1.382278e-02	1.382278e-02
1.100000e+00	1.400000e+00	2.822082e-01	4.854287e-03	4.854287e-03
1.400000e+00	1.700000e+00	1.759256e-01	3.820018e-03	3.820018e-03
1.700000e+00	2.000000e+00	1.158445e-01	3.029024e-03	3.029024e-03
2.000000e+00	2.400000e+00	7.143008e-02	2.059979e-03	2.059979e-03
2.400000e+00	2.700000e+00	3.805330e-02	1.789467e-03	1.789467e-03
2.700000e+00	3.000000e+00	2.526503e-02	1.431056e-03	1.431056e-03
3.000000e+00	3.100000e+00	2.212961e-02	2.503517e-03	2.503517e-03
3.100000e+00	3.300000e+00	1.517070e-02	1.522092e-03	1.522092e-03
3.300000e+00	3.500000e+00	1.070089e-02	1.296084e-03	1.296084e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208095]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039328393051331241, dn: 0.0039328393051331241}}, 1: {"": {up: 0.0059213528859543589, dn: 0.0059213528859543589}}, 2: {"": {up: 0.0074350144586274999, dn: 0.0074350144586274999}}, 3: {"": {up: 0.0090296422963481813, dn: 0.0090296422963481813}}, 4: {"": {up: 0.0099191330266309077, dn: 0.0099191330266309077}}, 5: {"": {up: 0.01124240009962286, dn: 0.01124240009962286}}, 6: {"": {up: 0.011372588095943674, dn: 0.011372588095943674}}, 7: {"": {up: 0.011773670625595064, dn: 0.011773670625595064}}, 8: {"": {up: 0.012176791038693244, dn: 0.012176791038693244}}, 9: {"": {up: 0.01199367889070461, dn: 0.01199367889070461}}, 10: {"": {up: 0.0097763669120998157, dn: 0.0097763669120998157}}, 11: {"": {up: 0.0097338070660970069, dn: 0.0097338070660970069}}, 12: {"": {up: 0.013664665381925737, dn: 0.013664665381925737}}, 13: {"": {up: 0.013641746222533231, dn: 0.013641746222533231}}, 14: {"": {up: 0.0076244373198580701, dn: 0.0076244373198580701}}, 15: {"": {up: 0.012002439751983751, dn: 0.012002439751983751}}, 16: {"": {up: 0.012303006136713082, dn: 0.012303006136713082}}, 17: {"": {up: 0.011952249997385421, dn: 0.011952249997385421}}, 18: {"": {up: 0.0041935201336241526, dn: 0.0041935201336241526}}, 19: {"": {up: 0.003296761879312621, dn: 0.003296761879312621}}, 20: {"": {up: 0.0026088324336121446, dn: 0.0026088324336121446}}, 21: {"": {up: 0.0017731005682137724, dn: 0.0017731005682137724}}, 22: {"": {up: 0.00153989104953709, dn: 0.00153989104953709}}, 23: {"": {up: 0.0012310492363111331, dn: 0.0012310492363111331}}, 24: {"": {up: 0.0021584397142380396, dn: 0.0021584397142380396}}, 25: {"": {up: 0.0013105103967538771, dn: 0.0013105103967538771}}, 26: {"": {up: 0.0011191167276026204, dn: 0.0011191167276026204}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208095]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.892646e-02	4.538764e-03	4.538764e-03
4.000000e-02	9.000000e-02	8.950849e-02	6.832979e-03	6.832979e-03
9.000000e-02	1.400000e-01	1.352500e-01	8.581795e-03	8.581795e-03
1.400000e-01	1.900000e-01	2.101604e-01	1.041994e-02	1.041994e-02
1.900000e-01	2.400000e-01	2.452518e-01	1.144887e-02	1.144887e-02
2.400000e-01	2.900000e-01	3.117387e-01	1.297323e-02	1.297323e-02
2.900000e-01	3.400000e-01	3.261279e-01	1.312457e-02	1.312457e-02
3.400000e-01	3.900000e-01	3.401674e-01	1.359135e-02	1.359135e-02
3.900000e-01	4.400000e-01	3.789006e-01	1.405922e-02	1.405922e-02
4.400000e-01	5.000000e-01	4.346772e-01	1.384430e-02	1.384430e-02
5.000000e-01	6.000000e-01	5.172266e-01	1.129644e-02	1.129644e-02
6.000000e-01	7.000000e-01	4.957074e-01	1.124689e-02	1.124689e-02
7.000000e-01	7.500000e-01	4.883132e-01	1.578847e-02	1.578847e-02
7.500000e-01	8.000000e-01	4.838720e-01	1.576000e-02	1.576000e-02
8.000000e-01	9.500000e-01	4.510345e-01	8.809486e-03	8.809486e-03
9.500000e-01	1.000000e+00	3.869203e-01	1.387755e-02	1.387755e-02
1.000000e+00	1.050000e+00	3.982623e-01	1.422236e-02	1.422236e-02
1.050000e+00	1.100000e+00	3.790952e-01	1.381982e-02	1.381982e-02
1.100000e+00	1.400000e+00	2.821592e-01	4.854139e-03	4.854139e-03
1.400000e+00	1.700000e+00	1.760509e-01	3.823853e-03	3.823853e-03
1.700000e+00	2.000000e+00	1.159361e-01	3.031939e-03	3.031939e-03
2.000000e+00	2.400000e+00	7.151154e-02	2.062981e-03	2.062981e-03
2.400000e+00	2.700000e+00	3.814558e-02	1.793893e-03	1.793893e-03
2.700000e+00	3.000000e+00	2.530471e-02	1.434848e-03	1.434848e-03
3.000000e+00	3.100000e+00	2.221203e-02	2.506818e-03	2.506818e-03
3.100000e+00	3.300000e+00	1.519590e-02	1.524098e-03	1.524098e-03
3.300000e+00	3.500000e+00	1.072134e-02	1.301568e-03	1.301568e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208094]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039327948077671178, dn: 0.0039327948077671178}}, 1: {"": {up: 0.0059245023419693243, dn: 0.0059245023419693243}}, 2: {"": {up: 0.0074345463883144858, dn: 0.0074345463883144858}}, 3: {"": {up: 0.0090299656699236713, dn: 0.0090299656699236713}}, 4: {"": {up: 0.0099195584579153551, dn: 0.0099195584579153551}}, 5: {"": {up: 0.011242830604434101, dn: 0.011242830604434101}}, 6: {"": {up: 0.011377261533427092, dn: 0.011377261533427092}}, 7: {"": {up: 0.011776403525694935, dn: 0.011776403525694935}}, 8: {"": {up: 0.01217817720350628, dn: 0.01217817720350628}}, 9: {"": {up: 0.011992058714925567, dn: 0.011992058714925567}}, 10: {"": {up: 0.0097759372952162527, dn: 0.0097759372952162527}}, 11: {"": {up: 0.0097358861948977221, dn: 0.0097358861948977221}}, 12: {"": {up: 0.013667718170931081, dn: 0.013667718170931081}}, 13: {"": {up: 0.013654379517209842, dn: 0.013654379517209842}}, 14: {"": {up: 0.007624996903460214, dn: 0.007624996903460214}}, 15: {"": {up: 0.012003526148594824, dn: 0.012003526148594824}}, 16: {"": {up: 0.012300743066985823, dn: 0.012300743066985823}}, 17: {"": {up: 0.011949826776987178, dn: 0.011949826776987178}}, 18: {"": {up: 0.0041935042360510136, dn: 0.0041935042360510136}}, 19: {"": {up: 0.0032967804159681471, dn: 0.0032967804159681471}}, 20: {"": {up: 0.0026085462106954001, dn: 0.0026085462106954001}}, 21: {"": {up: 0.0017729146200536566, dn: 0.0017729146200536566}}, 22: {"": {up: 0.0015396954965908741, dn: 0.0015396954965908741}}, 23: {"": {up: 0.001230818156078848, dn: 0.001230818156078848}}, 24: {"": {up: 0.0021578920269559342, dn: 0.0021578920269559342}}, 25: {"": {up: 0.0013102927153884373, dn: 0.0013102927153884373}}, 26: {"": {up: 0.0011191953582820105, dn: 0.0011191953582820105}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208094]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.892541e-02	4.538711e-03	4.538711e-03
4.000000e-02	9.000000e-02	8.956042e-02	6.836589e-03	6.836589e-03
9.000000e-02	1.400000e-01	1.352439e-01	8.581258e-03	8.581258e-03
1.400000e-01	1.900000e-01	2.101663e-01	1.042031e-02	1.042031e-02
1.900000e-01	2.400000e-01	2.452608e-01	1.144935e-02	1.144935e-02
2.400000e-01	2.900000e-01	3.117626e-01	1.297373e-02	1.297373e-02
2.900000e-01	3.400000e-01	3.262240e-01	1.312992e-02	1.312992e-02
3.400000e-01	3.900000e-01	3.402417e-01	1.359447e-02	1.359447e-02
3.900000e-01	4.400000e-01	3.789313e-01	1.406081e-02	1.406081e-02
4.400000e-01	5.000000e-01	4.346207e-01	1.384244e-02	1.384244e-02
5.000000e-01	6.000000e-01	5.171976e-01	1.129590e-02	1.129590e-02
6.000000e-01	7.000000e-01	4.957337e-01	1.124924e-02	1.124924e-02
7.000000e-01	7.500000e-01	4.884141e-01	1.579193e-02	1.579193e-02
7.500000e-01	8.000000e-01	4.840492e-01	1.577443e-02	1.577443e-02
8.000000e-01	9.500000e-01	4.510182e-01	8.810115e-03	8.810115e-03
9.500000e-01	1.000000e+00	3.869446e-01	1.387878e-02	1.387878e-02
1.000000e+00	1.050000e+00	3.981954e-01	1.421975e-02	1.421975e-02
1.050000e+00	1.100000e+00	3.790247e-01	1.381704e-02	1.381704e-02
1.100000e+00	1.400000e+00	2.821448e-01	4.854116e-03	4.854116e-03
1.400000e+00	1.700000e+00	1.760441e-01	3.823870e-03	3.823870e-03
1.700000e+00	2.000000e+00	1.159248e-01	3.031610e-03	3.031610e-03
2.000000e+00	2.400000e+00	7.150556e-02	2.062767e-03	2.062767e-03
2.400000e+00	2.700000e+00	3.814014e-02	1.793667e-03	1.793667e-03
2.700000e+00	3.000000e+00	2.530060e-02	1.434583e-03	1.434583e-03
3.000000e+00	3.100000e+00	2.220602e-02	2.506190e-03	2.506190e-03
3.100000e+00	3.300000e+00	1.519342e-02	1.523849e-03	1.523849e-03
3.300000e+00	3.500000e+00	1.071992e-02	1.301655e-03	1.301655e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208093]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039560365266261121, dn: 0.0039560365266261121}}, 1: {"": {up: 0.005900649455780272, dn: 0.005900649455780272}}, 2: {"": {up: 0.0074621069410723377, dn: 0.0074621069410723377}}, 3: {"": {up: 0.0090659406572070628, dn: 0.0090659406572070628}}, 4: {"": {up: 0.0099238278904866164, dn: 0.0099238278904866164}}, 5: {"": {up: 0.011246755976725024, dn: 0.011246755976725024}}, 6: {"": {up: 0.011371101969466274, dn: 0.011371101969466274}}, 7: {"": {up: 0.011769720472466629, dn: 0.011769720472466629}}, 8: {"": {up: 0.012184852892013103, dn: 0.012184852892013103}}, 9: {"": {up: 0.012026821876308156, dn: 0.012026821876308156}}, 10: {"": {up: 0.009786032393161186, dn: 0.009786032393161186}}, 11: {"": {up: 0.0097372650164201675, dn: 0.0097372650164201675}}, 12: {"": {up: 0.013644143065799318, dn: 0.013644143065799318}}, 13: {"": {up: 0.013632338023978121, dn: 0.013632338023978121}}, 14: {"": {up: 0.0075939244721612131, dn: 0.0075939244721612131}}, 15: {"": {up: 0.011985763221422313, dn: 0.011985763221422313}}, 16: {"": {up: 0.012295766751203429, dn: 0.012295766751203429}}, 17: {"": {up: 0.011955079255278892, dn: 0.011955079255278892}}, 18: {"": {up: 0.0041927212059843823, dn: 0.0041927212059843823}}, 19: {"": {up: 0.0032919269939251893, dn: 0.0032919269939251893}}, 20: {"": {up: 0.0026049644911207521, dn: 0.0026049644911207521}}, 21: {"": {up: 0.0017692464850890622, dn: 0.0017692464850890622}}, 22: {"": {up: 0.0015347703411259924, dn: 0.0015347703411259924}}, 23: {"": {up: 0.0012266435686231131, dn: 0.0012266435686231131}}, 24: {"": {up: 0.0021537102869234738, dn: 0.0021537102869234738}}, 25: {"": {up: 0.0013073846985489791, dn: 0.0013073846985489791}}, 26: {"": {up: 0.001113371568704715, dn: 0.001113371568704715}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208093]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.913436e-02	4.565334e-03	4.565334e-03
4.000000e-02	9.000000e-02	8.943493e-02	6.809246e-03	6.809246e-03
9.000000e-02	1.400000e-01	1.358200e-01	8.612827e-03	8.612827e-03
1.400000e-01	1.900000e-01	2.109531e-01	1.046154e-02	1.046154e-02
1.900000e-01	2.400000e-01	2.454785e-01	1.145425e-02	1.145425e-02
2.400000e-01	2.900000e-01	3.121461e-01	1.297826e-02	1.297826e-02
2.900000e-01	3.400000e-01	3.254992e-01	1.312288e-02	1.312288e-02
3.400000e-01	3.900000e-01	3.401635e-01	1.358683e-02	1.358683e-02
3.900000e-01	4.400000e-01	3.793060e-01	1.406848e-02	1.406848e-02
4.400000e-01	5.000000e-01	4.361671e-01	1.388229e-02	1.388229e-02
5.000000e-01	6.000000e-01	5.176451e-01	1.130761e-02	1.130761e-02
6.000000e-01	7.000000e-01	4.961909e-01	1.125090e-02	1.125090e-02
7.000000e-01	7.500000e-01	4.877824e-01	1.576505e-02	1.576505e-02
7.500000e-01	8.000000e-01	4.835139e-01	1.574931e-02	1.574931e-02
8.000000e-01	9.500000e-01	4.510298e-01	8.774598e-03	8.774598e-03
9.500000e-01	1.000000e+00	3.864589e-01	1.385850e-02	1.385850e-02
1.000000e+00	1.050000e+00	3.981648e-01	1.421410e-02	1.421410e-02
1.050000e+00	1.100000e+00	3.792818e-01	1.382311e-02	1.382311e-02
1.100000e+00	1.400000e+00	2.821713e-01	4.853244e-03	4.853244e-03
1.400000e+00	1.700000e+00	1.758699e-01	3.818356e-03	3.818356e-03
1.700000e+00	2.000000e+00	1.158089e-01	3.027549e-03	3.027549e-03
2.000000e+00	2.400000e+00	7.139460e-02	2.058606e-03	2.058606e-03
2.400000e+00	2.700000e+00	3.803314e-02	1.788090e-03	1.788090e-03
2.700000e+00	3.000000e+00	2.524763e-02	1.429854e-03	1.429854e-03
3.000000e+00	3.100000e+00	2.211791e-02	2.501438e-03	2.501438e-03
3.100000e+00	3.300000e+00	1.516047e-02	1.520549e-03	1.520549e-03
3.300000e+00	3.500000e+00	1.069148e-02	1.295039e-03	1.295039e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208092]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039520580081775112, dn: 0.0039520580081775112}}, 1: {"": {up: 0.0058974462269697726, dn: 0.0058974462269697726}}, 2: {"": {up: 0.0074555455870110518, dn: 0.0074555455870110518}}, 3: {"": {up: 0.0090505381055493057, dn: 0.0090505381055493057}}, 4: {"": {up: 0.0099144561121626874, dn: 0.0099144561121626874}}, 5: {"": {up: 0.011240355866252636, dn: 0.011240355866252636}}, 6: {"": {up: 0.011373838402228149, dn: 0.011373838402228149}}, 7: {"": {up: 0.011758892805022082, dn: 0.011758892805022082}}, 8: {"": {up: 0.012167334958814937, dn: 0.012167334958814937}}, 9: {"": {up: 0.012003295843688562, dn: 0.012003295843688562}}, 10: {"": {up: 0.0097686324529076239, dn: 0.0097686324529076239}}, 11: {"": {up: 0.0097260696069892509, dn: 0.0097260696069892509}}, 12: {"": {up: 0.013634676380464615, dn: 0.013634676380464615}}, 13: {"": {up: 0.013633338549306245, dn: 0.013633338549306245}}, 14: {"": {up: 0.0075809820530646924, dn: 0.0075809820530646924}}, 15: {"": {up: 0.011982919510703549, dn: 0.011982919510703549}}, 16: {"": {up: 0.012312707257138851, dn: 0.012312707257138851}}, 17: {"": {up: 0.011954558963006527, dn: 0.011954558963006527}}, 18: {"": {up: 0.0041982761012375356, dn: 0.0041982761012375356}}, 19: {"": {up: 0.0032994491122677497, dn: 0.0032994491122677497}}, 20: {"": {up: 0.0026114270258062178, dn: 0.0026114270258062178}}, 21: {"": {up: 0.0017769345092039836, dn: 0.0017769345092039836}}, 22: {"": {up: 0.0015415933315891047, dn: 0.0015415933315891047}}, 23: {"": {up: 0.0012354666234980934, dn: 0.0012354666234980934}}, 24: {"": {up: 0.0021634518714313917, dn: 0.0021634518714313917}}, 25: {"": {up: 0.0013156708364936893, dn: 0.0013156708364936893}}, 26: {"": {up: 0.001119061548798813, dn: 0.001119061548798813}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208092]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.909917e-02	4.560768e-03	4.560768e-03
4.000000e-02	9.000000e-02	8.940974e-02	6.805570e-03	6.805570e-03
9.000000e-02	1.400000e-01	1.357881e-01	8.605351e-03	8.605351e-03
1.400000e-01	1.900000e-01	2.105523e-01	1.044383e-02	1.044383e-02
1.900000e-01	2.400000e-01	2.451668e-01	1.144349e-02	1.144349e-02
2.400000e-01	2.900000e-01	3.118869e-01	1.297086e-02	1.297086e-02
2.900000e-01	3.400000e-01	3.252140e-01	1.312598e-02	1.312598e-02
3.400000e-01	3.900000e-01	3.396501e-01	1.357440e-02	1.357440e-02
3.900000e-01	4.400000e-01	3.786249e-01	1.404839e-02	1.404839e-02
4.400000e-01	5.000000e-01	4.351024e-01	1.385531e-02	1.385531e-02
5.000000e-01	6.000000e-01	5.167314e-01	1.128789e-02	1.128789e-02
6.000000e-01	7.000000e-01	4.958206e-01	1.123822e-02	1.123822e-02
7.000000e-01	7.500000e-01	4.872592e-01	1.575434e-02	1.575434e-02
7.500000e-01	8.000000e-01	4.834793e-01	1.575051e-02	1.575051e-02
8.000000e-01	9.500000e-01	4.505056e-01	8.759810e-03	8.759810e-03
9.500000e-01	1.000000e+00	3.864361e-01	1.385530e-02	1.385530e-02
1.000000e+00	1.050000e+00	3.986477e-01	1.423351e-02	1.423351e-02
1.050000e+00	1.100000e+00	3.793000e-01	1.382253e-02	1.382253e-02
1.100000e+00	1.400000e+00	2.823733e-01	4.859576e-03	4.859576e-03
1.400000e+00	1.700000e+00	1.762185e-01	3.826911e-03	3.826911e-03
1.700000e+00	2.000000e+00	1.159355e-01	3.034879e-03	3.034879e-03
2.000000e+00	2.400000e+00	7.164006e-02	2.067330e-03	2.067330e-03
2.400000e+00	2.700000e+00	3.813885e-02	1.795819e-03	1.795819e-03
2.700000e+00	3.000000e+00	2.537014e-02	1.439860e-03	1.439860e-03
3.000000e+00	3.100000e+00	2.219216e-02	2.512516e-03	2.512516e-03
3.100000e+00	3.300000e+00	1.524639e-02	1.529966e-03	1.529966e-03
3.300000e+00	3.500000e+00	1.072801e-02	1.301507e-03	1.301507e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208091]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039181564542524333, dn: 0.0039181564542524333}}, 1: {"": {up: 0.0058885641713409213, dn: 0.0058885641713409213}}, 2: {"": {up: 0.0074334110608791143, dn: 0.0074334110608791143}}, 3: {"": {up: 0.0090402389348954726, dn: 0.0090402389348954726}}, 4: {"": {up: 0.0099046938367624501, dn: 0.0099046938367624501}}, 5: {"": {up: 0.011211702814470247, dn: 0.011211702814470247}}, 6: {"": {up: 0.011374691204599788, dn: 0.011374691204599788}}, 7: {"": {up: 0.011750519988494128, dn: 0.011750519988494128}}, 8: {"": {up: 0.012160544395708609, dn: 0.012160544395708609}}, 9: {"": {up: 0.011977781514120218, dn: 0.011977781514120218}}, 10: {"": {up: 0.0097615587894557109, dn: 0.0097615587894557109}}, 11: {"": {up: 0.0097175115127279398, dn: 0.0097175115127279398}}, 12: {"": {up: 0.013641413416504891, dn: 0.013641413416504891}}, 13: {"": {up: 0.013625433571083147, dn: 0.013625433571083147}}, 14: {"": {up: 0.0075755542518169778, dn: 0.0075755542518169778}}, 15: {"": {up: 0.012009013281698034, dn: 0.012009013281698034}}, 16: {"": {up: 0.012302134774095093, dn: 0.012302134774095093}}, 17: {"": {up: 0.011957181942247085, dn: 0.011957181942247085}}, 18: {"": {up: 0.0042020312548417208, dn: 0.0042020312548417208}}, 19: {"": {up: 0.0033102838079066398, dn: 0.0033102838079066398}}, 20: {"": {up: 0.0026201108967200434, dn: 0.0026201108967200434}}, 21: {"": {up: 0.001781879625563972, dn: 0.001781879625563972}}, 22: {"": {up: 0.0015493823141999367, dn: 0.0015493823141999367}}, 23: {"": {up: 0.001236771334294798, dn: 0.001236771334294798}}, 24: {"": {up: 0.0021750590796573762, dn: 0.0021750590796573762}}, 25: {"": {up: 0.0013219776851369333, dn: 0.0013219776851369333}}, 26: {"": {up: 0.0011238940119068159, dn: 0.0011238940119068159}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208091]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.876604e-02	4.521890e-03	4.521890e-03
4.000000e-02	9.000000e-02	8.936189e-02	6.795358e-03	6.795358e-03
9.000000e-02	1.400000e-01	1.352421e-01	8.579937e-03	8.579937e-03
1.400000e-01	1.900000e-01	2.103311e-01	1.043203e-02	1.043203e-02
1.900000e-01	2.400000e-01	2.448839e-01	1.143228e-02	1.143228e-02
2.400000e-01	2.900000e-01	3.110700e-01	1.293805e-02	1.293805e-02
2.900000e-01	3.400000e-01	3.251611e-01	1.312693e-02	1.312693e-02
3.400000e-01	3.900000e-01	3.394450e-01	1.356478e-02	1.356478e-02
3.900000e-01	4.400000e-01	3.785226e-01	1.404059e-02	1.404059e-02
4.400000e-01	5.000000e-01	4.344540e-01	1.382613e-02	1.382613e-02
5.000000e-01	6.000000e-01	5.157643e-01	1.128017e-02	1.128017e-02
6.000000e-01	7.000000e-01	4.948997e-01	1.122865e-02	1.122865e-02
7.000000e-01	7.500000e-01	4.875865e-01	1.576226e-02	1.576226e-02
7.500000e-01	8.000000e-01	4.828489e-01	1.574164e-02	1.574164e-02
8.000000e-01	9.500000e-01	4.504374e-01	8.753653e-03	8.753653e-03
9.500000e-01	1.000000e+00	3.869553e-01	1.388521e-02	1.388521e-02
1.000000e+00	1.050000e+00	3.983059e-01	1.422142e-02	1.422142e-02
1.050000e+00	1.100000e+00	3.793328e-01	1.382556e-02	1.382556e-02
1.100000e+00	1.400000e+00	2.825292e-01	4.863883e-03	4.863883e-03
1.400000e+00	1.700000e+00	1.765111e-01	3.839276e-03	3.839276e-03
1.700000e+00	2.000000e+00	1.162584e-01	3.044757e-03	3.044757e-03
2.000000e+00	2.400000e+00	7.175457e-02	2.072942e-03	2.072942e-03
2.400000e+00	2.700000e+00	3.831198e-02	1.804663e-03	1.804663e-03
2.700000e+00	3.000000e+00	2.542073e-02	1.441327e-03	1.441327e-03
3.000000e+00	3.100000e+00	2.227888e-02	2.525738e-03	2.525738e-03
3.100000e+00	3.300000e+00	1.525632e-02	1.537152e-03	1.537152e-03
3.300000e+00	3.500000e+00	1.080132e-02	1.307014e-03	1.307014e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208090]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039044429820398198, dn: 0.0039044429820398198}}, 1: {"": {up: 0.005871023760810376, dn: 0.005871023760810376}}, 2: {"": {up: 0.007427212128383028, dn: 0.007427212128383028}}, 3: {"": {up: 0.0090251138496974127, dn: 0.0090251138496974127}}, 4: {"": {up: 0.0098846284705091502, dn: 0.0098846284705091502}}, 5: {"": {up: 0.011196578048671838, dn: 0.011196578048671838}}, 6: {"": {up: 0.01138600193219726, dn: 0.01138600193219726}}, 7: {"": {up: 0.011728063778817036, dn: 0.011728063778817036}}, 8: {"": {up: 0.012131919881041089, dn: 0.012131919881041089}}, 9: {"": {up: 0.011937017587692869, dn: 0.011937017587692869}}, 10: {"": {up: 0.0097389799260497525, dn: 0.0097389799260497525}}, 11: {"": {up: 0.0096980626931361946, dn: 0.0096980626931361946}}, 12: {"": {up: 0.013622874880141845, dn: 0.013622874880141845}}, 13: {"": {up: 0.013626935091941976, dn: 0.013626935091941976}}, 14: {"": {up: 0.0075828871663620213, dn: 0.0075828871663620213}}, 15: {"": {up: 0.012016117509412087, dn: 0.012016117509412087}}, 16: {"": {up: 0.012328355932564558, dn: 0.012328355932564558}}, 17: {"": {up: 0.011965234640407172, dn: 0.011965234640407172}}, 18: {"": {up: 0.0042162094613790524, dn: 0.0042162094613790524}}, 19: {"": {up: 0.0033301946890034323, dn: 0.0033301946890034323}}, 20: {"": {up: 0.0026377246086563143, dn: 0.0026377246086563143}}, 21: {"": {up: 0.0017985515005136778, dn: 0.0017985515005136778}}, 22: {"": {up: 0.0015654974360318249, dn: 0.0015654974360318249}}, 23: {"": {up: 0.0012525675852246686, dn: 0.0012525675852246686}}, 24: {"": {up: 0.0021996536090939391, dn: 0.0021996536090939391}}, 25: {"": {up: 0.0013406084439537165, dn: 0.0013406084439537165}}, 26: {"": {up: 0.0011356106286927741, dn: 0.0011356106286927741}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208090]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.858189e-02	4.506140e-03	4.506140e-03
4.000000e-02	9.000000e-02	8.920178e-02	6.775228e-03	6.775228e-03
9.000000e-02	1.400000e-01	1.350931e-01	8.572872e-03	8.572872e-03
1.400000e-01	1.900000e-01	2.097552e-01	1.041460e-02	1.041460e-02
1.900000e-01	2.400000e-01	2.441067e-01	1.140923e-02	1.140923e-02
2.400000e-01	2.900000e-01	3.102484e-01	1.292065e-02	1.292065e-02
2.900000e-01	3.400000e-01	3.242886e-01	1.313981e-02	1.313981e-02
3.400000e-01	3.900000e-01	3.383321e-01	1.353898e-02	1.353898e-02
3.900000e-01	4.400000e-01	3.773583e-01	1.400777e-02	1.400777e-02
4.400000e-01	5.000000e-01	4.326845e-01	1.377944e-02	1.377944e-02
5.000000e-01	6.000000e-01	5.135107e-01	1.125511e-02	1.125511e-02
6.000000e-01	7.000000e-01	4.936818e-01	1.120689e-02	1.120689e-02
7.000000e-01	7.500000e-01	4.865195e-01	1.574158e-02	1.574158e-02
7.500000e-01	8.000000e-01	4.821404e-01	1.574369e-02	1.574369e-02
8.000000e-01	9.500000e-01	4.494759e-01	8.762174e-03	8.762174e-03
9.500000e-01	1.000000e+00	3.870081e-01	1.389351e-02	1.389351e-02
1.000000e+00	1.050000e+00	3.989487e-01	1.425155e-02	1.425155e-02
1.050000e+00	1.100000e+00	3.794999e-01	1.383486e-02	1.383486e-02
1.100000e+00	1.400000e+00	2.830294e-01	4.880082e-03	4.880082e-03
1.400000e+00	1.700000e+00	1.772817e-01	3.861960e-03	3.861960e-03
1.700000e+00	2.000000e+00	1.166949e-01	3.064766e-03	3.064766e-03
2.000000e+00	2.400000e+00	7.224996e-02	2.091870e-03	2.091870e-03
2.400000e+00	2.700000e+00	3.857786e-02	1.822941e-03	1.822941e-03
2.700000e+00	3.000000e+00	2.566603e-02	1.459243e-03	1.459243e-03
3.000000e+00	3.100000e+00	2.244029e-02	2.553731e-03	2.553731e-03
3.100000e+00	3.300000e+00	1.541067e-02	1.558344e-03	1.558344e-03
3.300000e+00	3.500000e+00	1.090896e-02	1.320348e-03	1.320348e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208089]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039118609701777485, dn: 0.0039118609701777485}}, 1: {"": {up: 0.0058729927634894969, dn: 0.0058729927634894969}}, 2: {"": {up: 0.0074298344530682476, dn: 0.0074298344530682476}}, 3: {"": {up: 0.0090420351691419577, dn: 0.0090420351691419577}}, 4: {"": {up: 0.009897112710280714, dn: 0.009897112710280714}}, 5: {"": {up: 0.011206117971893749, dn: 0.011206117971893749}}, 6: {"": {up: 0.011404271129712753, dn: 0.011404271129712753}}, 7: {"": {up: 0.011738159992094164, dn: 0.011738159992094164}}, 8: {"": {up: 0.012141925712175976, dn: 0.012141925712175976}}, 9: {"": {up: 0.011955520575124374, dn: 0.011955520575124374}}, 10: {"": {up: 0.0097519721082455959, dn: 0.0097519721082455959}}, 11: {"": {up: 0.0097060233875671253, dn: 0.0097060233875671253}}, 12: {"": {up: 0.013626770710626918, dn: 0.013626770710626918}}, 13: {"": {up: 0.013634758523714294, dn: 0.013634758523714294}}, 14: {"": {up: 0.0075884180755206795, dn: 0.0075884180755206795}}, 15: {"": {up: 0.012010725207080535, dn: 0.012010725207080535}}, 16: {"": {up: 0.012318128104545745, dn: 0.012318128104545745}}, 17: {"": {up: 0.011960175583995402, dn: 0.011960175583995402}}, 18: {"": {up: 0.0042133161919482567, dn: 0.0042133161919482567}}, 19: {"": {up: 0.0033248069283961599, dn: 0.0033248069283961599}}, 20: {"": {up: 0.00263179638692324, dn: 0.00263179638692324}}, 21: {"": {up: 0.001793539621809343, dn: 0.001793539621809343}}, 22: {"": {up: 0.0015605116682250928, dn: 0.0015605116682250928}}, 23: {"": {up: 0.001247992165217573, dn: 0.001247992165217573}}, 24: {"": {up: 0.0021921904570543112, dn: 0.0021921904570543112}}, 25: {"": {up: 0.0013352575594243999, dn: 0.0013352575594243999}}, 26: {"": {up: 0.0011313046671874015, dn: 0.0011313046671874015}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208089]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.867969e-02	4.514645e-03	4.514645e-03
4.000000e-02	9.000000e-02	8.933489e-02	6.777498e-03	6.777498e-03
9.000000e-02	1.400000e-01	1.352587e-01	8.575888e-03	8.575888e-03
1.400000e-01	1.900000e-01	2.101432e-01	1.043401e-02	1.043401e-02
1.900000e-01	2.400000e-01	2.445063e-01	1.142355e-02	1.142355e-02
2.400000e-01	2.900000e-01	3.105953e-01	1.293160e-02	1.293160e-02
2.900000e-01	3.400000e-01	3.243046e-01	1.316077e-02	1.316077e-02
3.400000e-01	3.900000e-01	3.386857e-01	1.355057e-02	1.355057e-02
3.900000e-01	4.400000e-01	3.777296e-01	1.401926e-02	1.401926e-02
4.400000e-01	5.000000e-01	4.333962e-01	1.380064e-02	1.380064e-02
5.000000e-01	6.000000e-01	5.142079e-01	1.126987e-02	1.126987e-02
6.000000e-01	7.000000e-01	4.942642e-01	1.121594e-02	1.121594e-02
7.000000e-01	7.500000e-01	4.867383e-01	1.574598e-02	1.574598e-02
7.500000e-01	8.000000e-01	4.823818e-01	1.575260e-02	1.575260e-02
8.000000e-01	9.500000e-01	4.494819e-01	8.768492e-03	8.768492e-03
9.500000e-01	1.000000e+00	3.869196e-01	1.388734e-02	1.388734e-02
1.000000e+00	1.050000e+00	3.987527e-01	1.423983e-02	1.423983e-02
1.050000e+00	1.100000e+00	3.794392e-01	1.382909e-02	1.382909e-02
1.100000e+00	1.400000e+00	2.829043e-01	4.876783e-03	4.876783e-03
1.400000e+00	1.700000e+00	1.770823e-01	3.855825e-03	3.855825e-03
1.700000e+00	2.000000e+00	1.164975e-01	3.058029e-03	3.058029e-03
2.000000e+00	2.400000e+00	7.210684e-02	2.086180e-03	2.086180e-03
2.400000e+00	2.700000e+00	3.848462e-02	1.817288e-03	1.817288e-03
2.700000e+00	3.000000e+00	2.558995e-02	1.454055e-03	1.454055e-03
3.000000e+00	3.100000e+00	2.236019e-02	2.545233e-03	2.545233e-03
3.100000e+00	3.300000e+00	1.536575e-02	1.552262e-03	1.552262e-03
3.300000e+00	3.500000e+00	1.086733e-02	1.315452e-03	1.315452e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208088]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039169591202870627, dn: 0.0039169591202870627}}, 1: {"": {up: 0.00587288787565368, dn: 0.00587288787565368}}, 2: {"": {up: 0.0074303001285277821, dn: 0.0074303001285277821}}, 3: {"": {up: 0.0090353129442205821, dn: 0.0090353129442205821}}, 4: {"": {up: 0.0098953079790373398, dn: 0.0098953079790373398}}, 5: {"": {up: 0.011203963584374954, dn: 0.011203963584374954}}, 6: {"": {up: 0.011380390151484253, dn: 0.011380390151484253}}, 7: {"": {up: 0.011731804635263923, dn: 0.011731804635263923}}, 8: {"": {up: 0.012142696570366898, dn: 0.012142696570366898}}, 9: {"": {up: 0.011959770529199592, dn: 0.011959770529199592}}, 10: {"": {up: 0.0097467820330609661, dn: 0.0097467820330609661}}, 11: {"": {up: 0.0097055947782709352, dn: 0.0097055947782709352}}, 12: {"": {up: 0.013622336069852322, dn: 0.013622336069852322}}, 13: {"": {up: 0.013626753098225553, dn: 0.013626753098225553}}, 14: {"": {up: 0.0075756921209293596, dn: 0.0075756921209293596}}, 15: {"": {up: 0.012007174521926454, dn: 0.012007174521926454}}, 16: {"": {up: 0.012322899009567503, dn: 0.012322899009567503}}, 17: {"": {up: 0.011968460218424078, dn: 0.011968460218424078}}, 18: {"": {up: 0.0042108708521318193, dn: 0.0042108708521318193}}, 19: {"": {up: 0.0033203594182959566, dn: 0.0033203594182959566}}, 20: {"": {up: 0.0026293138099342779, dn: 0.0026293138099342779}}, 21: {"": {up: 0.0017914587282435513, dn: 0.0017914587282435513}}, 22: {"": {up: 0.0015582796782206817, dn: 0.0015582796782206817}}, 23: {"": {up: 0.0012461438297582052, dn: 0.0012461438297582052}}, 24: {"": {up: 0.0021893745682271893, dn: 0.0021893745682271893}}, 25: {"": {up: 0.0013322231419698445, dn: 0.0013322231419698445}}, 26: {"": {up: 0.0011293665259781689, dn: 0.0011293665259781689}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208088]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.873080e-02	4.520494e-03	4.520494e-03
4.000000e-02	9.000000e-02	8.924258e-02	6.777371e-03	6.777371e-03
9.000000e-02	1.400000e-01	1.352425e-01	8.576407e-03	8.576407e-03
1.400000e-01	1.900000e-01	2.100723e-01	1.042631e-02	1.042631e-02
1.900000e-01	2.400000e-01	2.445193e-01	1.142148e-02	1.142148e-02
2.400000e-01	2.900000e-01	3.106735e-01	1.292911e-02	1.292911e-02
2.900000e-01	3.400000e-01	3.243701e-01	1.313341e-02	1.313341e-02
3.400000e-01	3.900000e-01	3.385656e-01	1.354328e-02	1.354328e-02
3.900000e-01	4.400000e-01	3.778171e-01	1.402013e-02	1.402013e-02
4.400000e-01	5.000000e-01	4.335492e-01	1.380549e-02	1.380549e-02
5.000000e-01	6.000000e-01	5.145964e-01	1.126372e-02	1.126372e-02
6.000000e-01	7.000000e-01	4.943636e-01	1.121530e-02	1.121530e-02
7.000000e-01	7.500000e-01	4.866706e-01	1.574074e-02	1.574074e-02
7.500000e-01	8.000000e-01	4.825028e-01	1.574333e-02	1.574333e-02
8.000000e-01	9.500000e-01	4.497994e-01	8.753883e-03	8.753883e-03
9.500000e-01	1.000000e+00	3.868892e-01	1.388319e-02	1.388319e-02
1.000000e+00	1.050000e+00	3.988722e-01	1.424525e-02	1.424525e-02
1.050000e+00	1.100000e+00	3.796350e-01	1.383851e-02	1.383851e-02
1.100000e+00	1.400000e+00	2.828510e-01	4.873973e-03	4.873973e-03
1.400000e+00	1.700000e+00	1.769373e-01	3.850740e-03	3.850740e-03
1.700000e+00	2.000000e+00	1.164662e-01	3.055200e-03	3.055200e-03
2.000000e+00	2.400000e+00	7.204130e-02	2.083811e-03	2.083811e-03
2.400000e+00	2.700000e+00	3.844973e-02	1.814745e-03	1.814745e-03
2.700000e+00	3.000000e+00	2.556176e-02	1.451950e-03	1.451950e-03
3.000000e+00	3.100000e+00	2.236363e-02	2.542015e-03	2.542015e-03
3.100000e+00	3.300000e+00	1.534752e-02	1.548793e-03	1.548793e-03
3.300000e+00	3.500000e+00	1.084511e-02	1.313232e-03	1.313232e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208087]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039187266745717283, dn: 0.0039187266745717283}}, 1: {"": {up: 0.0058876195529262926, dn: 0.0058876195529262926}}, 2: {"": {up: 0.0074324343253068829, dn: 0.0074324343253068829}}, 3: {"": {up: 0.0090349521304763994, dn: 0.0090349521304763994}}, 4: {"": {up: 0.0098977148877910232, dn: 0.0098977148877910232}}, 5: {"": {up: 0.011212170173521272, dn: 0.011212170173521272}}, 6: {"": {up: 0.01138522902712105, dn: 0.01138522902712105}}, 7: {"": {up: 0.011749035705112147, dn: 0.011749035705112147}}, 8: {"": {up: 0.012150160492767166, dn: 0.012150160492767166}}, 9: {"": {up: 0.011963183104842959, dn: 0.011963183104842959}}, 10: {"": {up: 0.0097515327000425971, dn: 0.0097515327000425971}}, 11: {"": {up: 0.0097095695064199437, dn: 0.0097095695064199437}}, 12: {"": {up: 0.013636970338018617, dn: 0.013636970338018617}}, 13: {"": {up: 0.013628427642248378, dn: 0.013628427642248378}}, 14: {"": {up: 0.0075709151068781393, dn: 0.0075709151068781393}}, 15: {"": {up: 0.012002606383615175, dn: 0.012002606383615175}}, 16: {"": {up: 0.012309593007081905, dn: 0.012309593007081905}}, 17: {"": {up: 0.011950820892306929, dn: 0.011950820892306929}}, 18: {"": {up: 0.0042055294289515795, dn: 0.0042055294289515795}}, 19: {"": {up: 0.0033153535088869309, dn: 0.0033153535088869309}}, 20: {"": {up: 0.0026240373896387645, dn: 0.0026240373896387645}}, 21: {"": {up: 0.001786602397009475, dn: 0.001786602397009475}}, 22: {"": {up: 0.0015534903354132003, dn: 0.0015534903354132003}}, 23: {"": {up: 0.0012425998730260866, dn: 0.0012425998730260866}}, 24: {"": {up: 0.0021805253954035918, dn: 0.0021805253954035918}}, 25: {"": {up: 0.0013274644063024834, dn: 0.0013274644063024834}}, 26: {"": {up: 0.0011276335841043392, dn: 0.0011276335841043392}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208087]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.877483e-02	4.522542e-03	4.522542e-03
4.000000e-02	9.000000e-02	8.937710e-02	6.794283e-03	6.794283e-03
9.000000e-02	1.400000e-01	1.353046e-01	8.578857e-03	8.578857e-03
1.400000e-01	1.900000e-01	2.101489e-01	1.042594e-02	1.042594e-02
1.900000e-01	2.400000e-01	2.446737e-01	1.142427e-02	1.142427e-02
2.400000e-01	2.900000e-01	3.110718e-01	1.293856e-02	1.293856e-02
2.900000e-01	3.400000e-01	3.249805e-01	1.313899e-02	1.313899e-02
3.400000e-01	3.900000e-01	3.392938e-01	1.356308e-02	1.356308e-02
3.900000e-01	4.400000e-01	3.780961e-01	1.402870e-02	1.402870e-02
4.400000e-01	5.000000e-01	4.338145e-01	1.380940e-02	1.380940e-02
5.000000e-01	6.000000e-01	5.151890e-01	1.126893e-02	1.126893e-02
6.000000e-01	7.000000e-01	4.947027e-01	1.121972e-02	1.121972e-02
7.000000e-01	7.500000e-01	4.873045e-01	1.575736e-02	1.575736e-02
7.500000e-01	8.000000e-01	4.827611e-01	1.574517e-02	1.574517e-02
8.000000e-01	9.500000e-01	4.500099e-01	8.748388e-03	8.748388e-03
9.500000e-01	1.000000e+00	3.868384e-01	1.387796e-02	1.387796e-02
1.000000e+00	1.050000e+00	3.985798e-01	1.423001e-02	1.423001e-02
1.050000e+00	1.100000e+00	3.792219e-01	1.381833e-02	1.381833e-02
1.100000e+00	1.400000e+00	2.826379e-01	4.867884e-03	4.867884e-03
1.400000e+00	1.700000e+00	1.767518e-01	3.845056e-03	3.845056e-03
1.700000e+00	2.000000e+00	1.163198e-01	3.049218e-03	3.049218e-03
2.000000e+00	2.400000e+00	7.191309e-02	2.078308e-03	2.078308e-03
2.400000e+00	2.700000e+00	3.837403e-02	1.809328e-03	1.809328e-03
2.700000e+00	3.000000e+00	2.550039e-02	1.447949e-03	1.447949e-03
3.000000e+00	3.100000e+00	2.231123e-02	2.531964e-03	2.531964e-03
3.100000e+00	3.300000e+00	1.531433e-02	1.543401e-03	1.543401e-03
3.300000e+00	3.500000e+00	1.082679e-02	1.311280e-03	1.311280e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208086]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039012874477536257, dn: 0.0039012874477536257}}, 1: {"": {up: 0.005870970958878949, dn: 0.005870970958878949}}, 2: {"": {up: 0.007428606868047331, dn: 0.007428606868047331}}, 3: {"": {up: 0.0090192616105754467, dn: 0.0090192616105754467}}, 4: {"": {up: 0.0098804169952487336, dn: 0.0098804169952487336}}, 5: {"": {up: 0.011193657132501426, dn: 0.011193657132501426}}, 6: {"": {up: 0.011378119352511635, dn: 0.011378119352511635}}, 7: {"": {up: 0.011725251383232689, dn: 0.011725251383232689}}, 8: {"": {up: 0.012129623242294052, dn: 0.012129623242294052}}, 9: {"": {up: 0.011931264951099417, dn: 0.011931264951099417}}, 10: {"": {up: 0.0097359082781217701, dn: 0.0097359082781217701}}, 11: {"": {up: 0.009696365298399191, dn: 0.009696365298399191}}, 12: {"": {up: 0.01362226706536029, dn: 0.01362226706536029}}, 13: {"": {up: 0.013624003816793347, dn: 0.013624003816793347}}, 14: {"": {up: 0.0075809117012548216, dn: 0.0075809117012548216}}, 15: {"": {up: 0.01201920629659046, dn: 0.01201920629659046}}, 16: {"": {up: 0.012330768021498083, dn: 0.012330768021498083}}, 17: {"": {up: 0.011966603528152828, dn: 0.011966603528152828}}, 18: {"": {up: 0.0042170329221701231, dn: 0.0042170329221701231}}, 19: {"": {up: 0.0033320622576549917, dn: 0.0033320622576549917}}, 20: {"": {up: 0.0026398505849973986, dn: 0.0026398505849973986}}, 21: {"": {up: 0.0018003004957506405, dn: 0.0018003004957506405}}, 22: {"": {up: 0.0015670322268543156, dn: 0.0015670322268543156}}, 23: {"": {up: 0.001253974570006196, dn: 0.001253974570006196}}, 24: {"": {up: 0.0022020862835048019, dn: 0.0022020862835048019}}, 25: {"": {up: 0.0013424256962677691, dn: 0.0013424256962677691}}, 26: {"": {up: 0.0011371610484007962, dn: 0.0011371610484007962}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208086]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.853654e-02	4.502522e-03	4.502522e-03
4.000000e-02	9.000000e-02	8.914878e-02	6.775163e-03	6.775163e-03
9.000000e-02	1.400000e-01	1.350430e-01	8.574461e-03	8.574461e-03
1.400000e-01	1.900000e-01	2.096220e-01	1.040789e-02	1.040789e-02
1.900000e-01	2.400000e-01	2.439549e-01	1.140439e-02	1.140439e-02
2.400000e-01	2.900000e-01	3.101131e-01	1.291730e-02	1.291730e-02
2.900000e-01	3.400000e-01	3.243294e-01	1.313078e-02	1.313078e-02
3.400000e-01	3.900000e-01	3.382444e-01	1.353576e-02	1.353576e-02
3.900000e-01	4.400000e-01	3.772665e-01	1.400513e-02	1.400513e-02
4.400000e-01	5.000000e-01	4.324918e-01	1.377284e-02	1.377284e-02
5.000000e-01	6.000000e-01	5.132416e-01	1.125162e-02	1.125162e-02
6.000000e-01	7.000000e-01	4.934580e-01	1.120497e-02	1.120497e-02
7.000000e-01	7.500000e-01	4.864636e-01	1.574091e-02	1.574091e-02
7.500000e-01	8.000000e-01	4.820364e-01	1.574034e-02	1.574034e-02
8.000000e-01	9.500000e-01	4.495014e-01	8.759917e-03	8.759917e-03
9.500000e-01	1.000000e+00	3.870462e-01	1.389705e-02	1.389705e-02
1.000000e+00	1.050000e+00	3.989649e-01	1.425430e-02	1.425430e-02
1.050000e+00	1.100000e+00	3.794930e-01	1.383642e-02	1.383642e-02
1.100000e+00	1.400000e+00	2.830673e-01	4.881021e-03	4.881021e-03
1.400000e+00	1.700000e+00	1.773447e-01	3.864086e-03	3.864086e-03
1.700000e+00	2.000000e+00	1.167693e-01	3.067182e-03	3.067182e-03
2.000000e+00	2.400000e+00	7.229900e-02	2.093855e-03	2.093855e-03
2.400000e+00	2.700000e+00	3.860722e-02	1.824682e-03	1.824682e-03
2.700000e+00	3.000000e+00	2.569150e-02	1.460838e-03	1.460838e-03
3.000000e+00	3.100000e+00	2.246769e-02	2.556503e-03	2.556503e-03
3.100000e+00	3.300000e+00	1.542433e-02	1.560411e-03	1.560411e-03
3.300000e+00	3.500000e+00	1.092603e-02	1.322110e-03	1.322110e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208085]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039216100010072393, dn: 0.0039216100010072393}}, 1: {"": {up: 0.0058778179624755312, dn: 0.0058778179624755312}}, 2: {"": {up: 0.0074221964404076477, dn: 0.0074221964404076477}}, 3: {"": {up: 0.0090457437505160419, dn: 0.0090457437505160419}}, 4: {"": {up: 0.0099004807964058004, dn: 0.0099004807964058004}}, 5: {"": {up: 0.011212245091862737, dn: 0.011212245091862737}}, 6: {"": {up: 0.011414382155859323, dn: 0.011414382155859323}}, 7: {"": {up: 0.011744510206900927, dn: 0.011744510206900927}}, 8: {"": {up: 0.012144391298043723, dn: 0.012144391298043723}}, 9: {"": {up: 0.011962503918494656, dn: 0.011962503918494656}}, 10: {"": {up: 0.009752392014270141, dn: 0.009752392014270141}}, 11: {"": {up: 0.0097090694713757222, dn: 0.0097090694713757222}}, 12: {"": {up: 0.013632330688477289, dn: 0.013632330688477289}}, 13: {"": {up: 0.013636782611745326, dn: 0.013636782611745326}}, 14: {"": {up: 0.0075822687897488883, dn: 0.0075822687897488883}}, 15: {"": {up: 0.011999109966993375, dn: 0.011999109966993375}}, 16: {"": {up: 0.012317660492155146, dn: 0.012317660492155146}}, 17: {"": {up: 0.011955696550180576, dn: 0.011955696550180576}}, 18: {"": {up: 0.0042103747523891, dn: 0.0042103747523891}}, 19: {"": {up: 0.0033199564923521371, dn: 0.0033199564923521371}}, 20: {"": {up: 0.0026268775296072622, dn: 0.0026268775296072622}}, 21: {"": {up: 0.0017894250123992349, dn: 0.0017894250123992349}}, 22: {"": {up: 0.0015573824193177458, dn: 0.0015573824193177458}}, 23: {"": {up: 0.0012456091771588006, dn: 0.0012456091771588006}}, 24: {"": {up: 0.0021863167657043643, dn: 0.0021863167657043643}}, 25: {"": {up: 0.0013311538228168844, dn: 0.0013311538228168844}}, 26: {"": {up: 0.0011285413151497811, dn: 0.0011285413151497811}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208085]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.880876e-02	4.525833e-03	4.525833e-03
4.000000e-02	9.000000e-02	8.941054e-02	6.783040e-03	6.783040e-03
9.000000e-02	1.400000e-01	1.352926e-01	8.567164e-03	8.567164e-03
1.400000e-01	1.900000e-01	2.102330e-01	1.043828e-02	1.043828e-02
1.900000e-01	2.400000e-01	2.447100e-01	1.142744e-02	1.142744e-02
2.400000e-01	2.900000e-01	3.110352e-01	1.293864e-02	1.293864e-02
2.900000e-01	3.400000e-01	3.243643e-01	1.317238e-02	1.317238e-02
3.400000e-01	3.900000e-01	3.389100e-01	1.355788e-02	1.355788e-02
3.900000e-01	4.400000e-01	3.778026e-01	1.402210e-02	1.402210e-02
4.400000e-01	5.000000e-01	4.334923e-01	1.380864e-02	1.380864e-02
5.000000e-01	6.000000e-01	5.149441e-01	1.127028e-02	1.127028e-02
6.000000e-01	7.000000e-01	4.947003e-01	1.121938e-02	1.121938e-02
7.000000e-01	7.500000e-01	4.869595e-01	1.575232e-02	1.575232e-02
7.500000e-01	8.000000e-01	4.826393e-01	1.575490e-02	1.575490e-02
8.000000e-01	9.500000e-01	4.495392e-01	8.761452e-03	8.761452e-03
9.500000e-01	1.000000e+00	3.867782e-01	1.387406e-02	1.387406e-02
1.000000e+00	1.050000e+00	3.988634e-01	1.423932e-02	1.423932e-02
1.050000e+00	1.100000e+00	3.794305e-01	1.382398e-02	1.382398e-02
1.100000e+00	1.400000e+00	2.827736e-01	4.873434e-03	4.873434e-03
1.400000e+00	1.700000e+00	1.769366e-01	3.850309e-03	3.850309e-03
1.700000e+00	2.000000e+00	1.163433e-01	3.052448e-03	3.052448e-03
2.000000e+00	2.400000e+00	7.199740e-02	2.081516e-03	2.081516e-03
2.400000e+00	2.700000e+00	3.843418e-02	1.813749e-03	1.813749e-03
2.700000e+00	3.000000e+00	2.553970e-02	1.451364e-03	1.451364e-03
3.000000e+00	3.100000e+00	2.232225e-02	2.538547e-03	2.538547e-03
3.100000e+00	3.300000e+00	1.534436e-02	1.547606e-03	1.547606e-03
3.300000e+00	3.500000e+00	1.083002e-02	1.312319e-03	1.312319e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208084]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039453556557045646, dn: 0.0039453556557045646}}, 1: {"": {up: 0.0058982892435010354, dn: 0.0058982892435010354}}, 2: {"": {up: 0.0074525995464669887, dn: 0.0074525995464669887}}, 3: {"": {up: 0.0090628163393064558, dn: 0.0090628163393064558}}, 4: {"": {up: 0.0099115427658866533, dn: 0.0099115427658866533}}, 5: {"": {up: 0.011242748774209985, dn: 0.011242748774209985}}, 6: {"": {up: 0.011401168361181224, dn: 0.011401168361181224}}, 7: {"": {up: 0.011770909905355662, dn: 0.011770909905355662}}, 8: {"": {up: 0.012161945568041326, dn: 0.012161945568041326}}, 9: {"": {up: 0.011991922049631761, dn: 0.011991922049631761}}, 10: {"": {up: 0.0097675580366845035, dn: 0.0097675580366845035}}, 11: {"": {up: 0.0097237945268295375, dn: 0.0097237945268295375}}, 12: {"": {up: 0.013645342062403552, dn: 0.013645342062403552}}, 13: {"": {up: 0.013641256540363121, dn: 0.013641256540363121}}, 14: {"": {up: 0.0075707976975862889, dn: 0.0075707976975862889}}, 15: {"": {up: 0.011986183712925468, dn: 0.011986183712925468}}, 16: {"": {up: 0.012310652297908497, dn: 0.012310652297908497}}, 17: {"": {up: 0.011941540939091562, dn: 0.011941540939091562}}, 18: {"": {up: 0.0042002208936620915, dn: 0.0042002208936620915}}, 19: {"": {up: 0.0033060204341641788, dn: 0.0033060204341641788}}, 20: {"": {up: 0.0026139340296019537, dn: 0.0026139340296019537}}, 21: {"": {up: 0.0017776466184256086, dn: 0.0017776466184256086}}, 22: {"": {up: 0.0015450170800925709, dn: 0.0015450170800925709}}, 23: {"": {up: 0.0012353910761824017, dn: 0.0012353910761824017}}, 24: {"": {up: 0.0021667164096854006, dn: 0.0021667164096854006}}, 25: {"": {up: 0.0013182055985315815, dn: 0.0013182055985315815}}, 26: {"": {up: 0.0011215021176975092, dn: 0.0011215021176975092}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208084]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.903132e-02	4.553059e-03	4.553059e-03
4.000000e-02	9.000000e-02	8.961945e-02	6.806524e-03	6.806524e-03
9.000000e-02	1.400000e-01	1.358099e-01	8.601973e-03	8.601973e-03
1.400000e-01	1.900000e-01	2.107696e-01	1.045789e-02	1.045789e-02
1.900000e-01	2.400000e-01	2.451433e-01	1.144014e-02	1.144014e-02
2.400000e-01	2.900000e-01	3.120565e-01	1.297362e-02	1.297362e-02
2.900000e-01	3.400000e-01	3.251268e-01	1.315728e-02	1.315728e-02
3.400000e-01	3.900000e-01	3.399833e-01	1.358814e-02	1.358814e-02
3.900000e-01	4.400000e-01	3.784826e-01	1.404221e-02	1.404221e-02
4.400000e-01	5.000000e-01	4.347726e-01	1.384227e-02	1.384227e-02
5.000000e-01	6.000000e-01	5.163617e-01	1.128674e-02	1.128674e-02
6.000000e-01	7.000000e-01	4.956596e-01	1.123566e-02	1.123566e-02
7.000000e-01	7.500000e-01	4.877213e-01	1.576659e-02	1.576659e-02
7.500000e-01	8.000000e-01	4.832601e-01	1.575958e-02	1.575958e-02
8.000000e-01	9.500000e-01	4.501463e-01	8.748150e-03	8.748150e-03
9.500000e-01	1.000000e+00	3.865027e-01	1.385906e-02	1.385906e-02
1.000000e+00	1.050000e+00	3.986827e-01	1.423110e-02	1.423110e-02
1.050000e+00	1.100000e+00	3.790211e-01	1.380762e-02	1.380762e-02
1.100000e+00	1.400000e+00	2.823746e-01	4.861797e-03	4.861797e-03
1.400000e+00	1.700000e+00	1.764028e-01	3.834404e-03	3.834404e-03
1.700000e+00	2.000000e+00	1.159685e-01	3.037719e-03	3.037719e-03
2.000000e+00	2.400000e+00	7.164754e-02	2.068127e-03	2.068127e-03
2.400000e+00	2.700000e+00	3.819391e-02	1.799702e-03	1.799702e-03
2.700000e+00	3.000000e+00	2.537491e-02	1.439766e-03	1.439766e-03
3.000000e+00	3.100000e+00	2.217972e-02	2.516219e-03	2.516219e-03
3.100000e+00	3.300000e+00	1.524037e-02	1.532859e-03	1.532859e-03
3.300000e+00	3.500000e+00	1.076411e-02	1.304294e-03	1.304294e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208083]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00390580257437572, dn: 0.00390580257437572}}, 1: {"": {up: 0.0058795346754653985, dn: 0.0058795346754653985}}, 2: {"": {up: 0.0074332819131255846, dn: 0.0074332819131255846}}, 3: {"": {up: 0.0090150407652988488, dn: 0.0090150407652988488}}, 4: {"": {up: 0.0098909898392425845, dn: 0.0098909898392425845}}, 5: {"": {up: 0.011191847032550082, dn: 0.011191847032550082}}, 6: {"": {up: 0.011347241074375736, dn: 0.011347241074375736}}, 7: {"": {up: 0.011727316828669723, dn: 0.011727316828669723}}, 8: {"": {up: 0.01215012592527337, dn: 0.01215012592527337}}, 9: {"": {up: 0.011958519743030258, dn: 0.011958519743030258}}, 10: {"": {up: 0.0097462090065830245, dn: 0.0097462090065830245}}, 11: {"": {up: 0.0097117222983361725, dn: 0.0097117222983361725}}, 12: {"": {up: 0.013625512834385341, dn: 0.013625512834385341}}, 13: {"": {up: 0.0136128703806361, dn: 0.0136128703806361}}, 14: {"": {up: 0.0075777627891673261, dn: 0.0075777627891673261}}, 15: {"": {up: 0.012019811978562715, dn: 0.012019811978562715}}, 16: {"": {up: 0.012315317291893038, dn: 0.012315317291893038}}, 17: {"": {up: 0.011974168864685339, dn: 0.011974168864685339}}, 18: {"": {up: 0.0042076425175572585, dn: 0.0042076425175572585}}, 19: {"": {up: 0.0033171456940501651, dn: 0.0033171456940501651}}, 20: {"": {up: 0.0026294484001190984, dn: 0.0026294484001190984}}, 21: {"": {up: 0.00179104438805966, dn: 0.00179104438805966}}, 22: {"": {up: 0.0015562479808108262, dn: 0.0015562479808108262}}, 23: {"": {up: 0.0012447275471631006, dn: 0.0012447275471631006}}, 24: {"": {up: 0.002187247356839183, dn: 0.002187247356839183}}, 25: {"": {up: 0.0013303517392028337, dn: 0.0013303517392028337}}, 26: {"": {up: 0.0011292490867828931, dn: 0.0011292490867828931}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208083]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.860131e-02	4.507731e-03	4.507731e-03
4.000000e-02	9.000000e-02	8.904798e-02	6.784996e-03	6.784996e-03
9.000000e-02	1.400000e-01	1.349796e-01	8.579779e-03	8.579779e-03
1.400000e-01	1.900000e-01	2.097213e-01	1.040311e-02	1.040311e-02
1.900000e-01	2.400000e-01	2.443606e-01	1.141654e-02	1.141654e-02
2.400000e-01	2.900000e-01	3.102443e-01	1.291524e-02	1.291524e-02
2.900000e-01	3.400000e-01	3.249372e-01	1.309544e-02	1.309544e-02
3.400000e-01	3.900000e-01	3.386235e-01	1.353817e-02	1.353817e-02
3.900000e-01	4.400000e-01	3.781149e-01	1.402864e-02	1.402864e-02
4.400000e-01	5.000000e-01	4.336997e-01	1.380407e-02	1.380407e-02
5.000000e-01	6.000000e-01	5.146081e-01	1.126294e-02	1.126294e-02
6.000000e-01	7.000000e-01	4.940522e-01	1.122223e-02	1.122223e-02
7.000000e-01	7.500000e-01	4.868038e-01	1.574427e-02	1.574427e-02
7.500000e-01	8.000000e-01	4.824617e-01	1.572742e-02	1.572742e-02
8.000000e-01	9.500000e-01	4.503858e-01	8.756241e-03	8.756241e-03
9.500000e-01	1.000000e+00	3.871091e-01	1.389761e-02	1.389761e-02
1.000000e+00	1.050000e+00	3.984391e-01	1.423660e-02	1.423660e-02
1.050000e+00	1.100000e+00	3.796435e-01	1.384502e-02	1.384502e-02
1.100000e+00	1.400000e+00	2.828083e-01	4.870290e-03	4.870290e-03
1.400000e+00	1.700000e+00	1.767954e-01	3.847082e-03	3.847082e-03
1.700000e+00	2.000000e+00	1.165706e-01	3.055368e-03	3.055368e-03
2.000000e+00	2.400000e+00	7.202772e-02	2.083349e-03	2.083349e-03
2.400000e+00	2.700000e+00	3.844096e-02	1.812445e-03	1.812445e-03
2.700000e+00	3.000000e+00	2.555259e-02	1.450348e-03	1.450348e-03
3.000000e+00	3.100000e+00	2.240178e-02	2.539617e-03	2.539617e-03
3.100000e+00	3.300000e+00	1.533638e-02	1.546664e-03	1.546664e-03
3.300000e+00	3.500000e+00	1.084856e-02	1.313094e-03	1.313094e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208082]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 65.324600000000032, dn: 65.347200000000043}}, 1: {"": {up: 7.1924600000000112, dn: 7.1221999999999923}}, 2: {"": {up: 1.4946999999999999, dn: 1.5205099999999998}}, 3: {"": {up: 0.72797299999999998, dn: 0.70865299999999998}}, 4: {"": {up: 0.49630200000000002, dn: 0.50405800000000012}}, 5: {"": {up: 0.35342900000000022, dn: 0.35505099999999978}}, 6: {"": {up: 0.233846, dn: 0.26141399999999981}}, 7: {"": {up: 0.17800900000000008, dn: 0.16573499999999997}}, 8: {"": {up: 0.11385570000000012, dn: 0.11999309999999996}}, 9: {"": {up: 0.093044799999999928, dn: 0.095233400000000024}}, 10: {"": {up: 0.077100599999999964, dn: 0.07665540000000004}}, 11: {"": {up: 0.086143399999999981, dn: 0.086096100000000009}}, 12: {"": {up: 0.14017000000000013, dn: 0.140123}}, 13: {"": {up: 0.2645120000000003, dn: 0.26449999999999996}}, 14: {"": {up: 0.046834900000000013, dn: 0.046146100000000079}}, 15: {"": {up: 0.041900500000000007, dn: 0.040077400000000041}}, 16: {"": {up: 0.04257820000000001, dn: 0.042807999999999957}}, 17: {"": {up: 0.032677999999999985, dn: 0.032509399999999966}}, 18: {"": {up: 0.024651300000000015, dn: 0.0246527}}, 19: {"": {up: 0.015130399999999988, dn: 0.015131000000000006}}, 20: {"": {up: 0.0091570700000000033, dn: 0.009154560000000006}}, 21: {"": {up: 0.0052009800000000009, dn: 0.0052001100000000008}}, 22: {"": {up: 0.0040472199999999972, dn: 0.0040465100000000032}}, 23: {"": {up: 0.0072352099999999919, dn: 0.0072354400000000027}}, 24: {"": {up: 0.023572499999999996, dn: 0.023570800000000003}}, 25: {"": {up: 0.004407330000000001, dn: 0.0044065000000000007}}, 26: {"": {up: 0.00072970099999999927, dn: 0.00072992600000000053}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208082]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.372593e+02	5.750554e+01	5.748565e+01
4.000000e-02	9.000000e-02	5.762119e+01	6.267541e+00	6.329369e+00
9.000000e-02	1.400000e-01	9.421506e+00	1.338089e+00	1.315377e+00
1.400000e-01	1.900000e-01	3.481918e+00	6.239068e-01	6.409007e-01
1.900000e-01	2.400000e-01	2.519410e+00	4.439625e-01	4.371175e-01
2.400000e-01	2.900000e-01	1.952262e+00	3.133721e-01	3.115537e-01
2.900000e-01	3.400000e-01	1.433903e+00	2.309770e-01	2.062875e-01
3.400000e-01	3.900000e-01	1.095854e+00	1.483600e-01	1.573369e-01
3.900000e-01	4.400000e-01	8.949134e-01	1.076694e-01	1.011894e-01
4.400000e-01	5.000000e-01	7.910106e-01	8.911391e-02	8.462719e-02
5.000000e-01	6.000000e-01	8.251981e-01	6.855474e-02	6.890421e-02
6.000000e-01	7.000000e-01	8.832796e-01	7.700484e-02	7.693140e-02
7.000000e-01	7.500000e-01	1.180860e+00	1.247474e-01	1.245589e-01
7.500000e-01	8.000000e-01	1.674123e+00	2.346082e-01	2.333378e-01
8.000000e-01	9.500000e-01	6.022565e-01	5.105686e-02	4.578027e-02
9.500000e-01	1.000000e+00	6.733973e-01	5.210492e-02	3.939765e-02
1.000000e+00	1.050000e+00	8.619021e-01	4.026926e-02	4.008013e-02
1.050000e+00	1.100000e+00	3.850560e-01	3.177528e-02	3.190879e-02
1.100000e+00	1.400000e+00	2.784543e-01	3.180374e-02	3.180291e-02
1.400000e+00	1.700000e+00	1.689062e-01	1.949115e-02	1.949079e-02
1.700000e+00	2.000000e+00	9.392518e-02	2.160561e-02	9.536686e-03
2.000000e+00	2.400000e+00	8.258499e-02	8.021576e-03	5.067166e-03
2.400000e+00	2.700000e+00	5.286359e-02	5.206164e-03	4.358458e-03
2.700000e+00	3.000000e+00	6.083112e-02	6.670410e-03	6.670217e-03
3.000000e+00	3.100000e+00	1.432341e-01	2.090119e-02	2.089873e-02
3.100000e+00	3.300000e+00	3.379899e-02	4.209699e-03	4.210372e-03
3.300000e+00	3.500000e+00	9.324284e-03	1.460178e-03	1.481802e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01
ErrorBars=0
ErrorBreakdown={0: {"": {up: 65.324600000000032, dn: 65.347200000000043}}, 1: {"": {up: 7.1924600000000112, dn: 7.1221999999999923}}, 2: {"": {up: 1.4946999999999999, dn: 1.5205099999999998}}, 3: {"": {up: 0.72797299999999998, dn: 0.70865299999999998}}, 4: {"": {up: 0.49630200000000002, dn: 0.50405800000000012}}, 5: {"": {up: 0.35342900000000022, dn: 0.35505099999999978}}, 6: {"": {up: 0.233846, dn: 0.26141399999999981}}, 7: {"": {up: 0.17800900000000008, dn: 0.16573499999999997}}, 8: {"": {up: 0.11385570000000012, dn: 0.11999309999999996}}, 9: {"": {up: 0.093044799999999928, dn: 0.095233400000000024}}, 10: {"": {up: 0.077100599999999964, dn: 0.07665540000000004}}, 11: {"": {up: 0.086143399999999981, dn: 0.086096100000000009}}, 12: {"": {up: 0.14017000000000013, dn: 0.140123}}, 13: {"": {up: 0.2645120000000003, dn: 0.26449999999999996}}, 14: {"": {up: 0.046834900000000013, dn: 0.046146100000000079}}, 15: {"": {up: 0.041900500000000007, dn: 0.040077400000000041}}, 16: {"": {up: 0.04257820000000001, dn: 0.042807999999999957}}, 17: {"": {up: 0.032677999999999985, dn: 0.032509399999999966}}, 18: {"": {up: 0.024651300000000015, dn: 0.0246527}}, 19: {"": {up: 0.015130399999999988, dn: 0.015131000000000006}}, 20: {"": {up: 0.0091570700000000033, dn: 0.009154560000000006}}, 21: {"": {up: 0.0052009800000000009, dn: 0.0052001100000000008}}, 22: {"": {up: 0.0040472199999999972, dn: 0.0040465100000000032}}, 23: {"": {up: 0.0072352099999999919, dn: 0.0072354400000000027}}, 24: {"": {up: 0.023572499999999996, dn: 0.023570800000000003}}, 25: {"": {up: 0.004407330000000001, dn: 0.0044065000000000007}}, 26: {"": {up: 0.00072970099999999927, dn: 0.00072992600000000053}}}
LineColor=red
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d02-x01-y01
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.372593e+02	5.750554e+01	5.748565e+01
4.000000e-02	9.000000e-02	5.762119e+01	6.267541e+00	6.329369e+00
9.000000e-02	1.400000e-01	9.421506e+00	1.338089e+00	1.315377e+00
1.400000e-01	1.900000e-01	3.481918e+00	6.239068e-01	6.409007e-01
1.900000e-01	2.400000e-01	2.519410e+00	4.439625e-01	4.371175e-01
2.400000e-01	2.900000e-01	1.952262e+00	3.133721e-01	3.115537e-01
2.900000e-01	3.400000e-01	1.433903e+00	2.309770e-01	2.062875e-01
3.400000e-01	3.900000e-01	1.095854e+00	1.483600e-01	1.573369e-01
3.900000e-01	4.400000e-01	8.949139e-01	1.076694e-01	1.011894e-01
4.400000e-01	5.000000e-01	7.910103e-01	8.911391e-02	8.462719e-02
5.000000e-01	6.000000e-01	8.251972e-01	6.855474e-02	6.890421e-02
6.000000e-01	7.000000e-01	8.832742e-01	7.700484e-02	7.693140e-02
7.000000e-01	7.500000e-01	1.180861e+00	1.247474e-01	1.245589e-01
7.500000e-01	8.000000e-01	1.674132e+00	2.346082e-01	2.333378e-01
8.000000e-01	9.500000e-01	6.022576e-01	5.105686e-02	4.578027e-02
9.500000e-01	1.000000e+00	6.734003e-01	5.210492e-02	3.939765e-02
1.000000e+00	1.050000e+00	8.619014e-01	4.026926e-02	4.008013e-02
1.050000e+00	1.100000e+00	3.850567e-01	3.177528e-02	3.190879e-02
1.100000e+00	1.400000e+00	2.784535e-01	3.180374e-02	3.180291e-02
1.400000e+00	1.700000e+00	1.689059e-01	1.949115e-02	1.949079e-02
1.700000e+00	2.000000e+00	9.392514e-02	2.160561e-02	9.536686e-03
2.000000e+00	2.400000e+00	8.258501e-02	8.021576e-03	5.067166e-03
2.400000e+00	2.700000e+00	5.286376e-02	5.206164e-03	4.358458e-03
2.700000e+00	3.000000e+00	6.083130e-02	6.670410e-03	6.670217e-03
3.000000e+00	3.100000e+00	1.432341e-01	2.090119e-02	2.089873e-02
3.100000e+00	3.300000e+00	3.379900e-02	4.209699e-03	4.210372e-03
3.300000e+00	3.500000e+00	9.324274e-03	1.460178e-03	1.481803e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cocktail_rebound_rescatter.yoda/ALICE_2020_I1797621/d02-x01-y01
ErrorBandColor=blue
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorBreakdown={0: {"": {up: 65.324600000000032, dn: 65.347200000000043}}, 1: {"": {up: 7.1924600000000112, dn: 7.1221999999999923}}, 2: {"": {up: 1.4946999999999999, dn: 1.5205099999999998}}, 3: {"": {up: 0.72797299999999998, dn: 0.70865299999999998}}, 4: {"": {up: 0.49630200000000002, dn: 0.50405800000000012}}, 5: {"": {up: 0.35342900000000022, dn: 0.35505099999999978}}, 6: {"": {up: 0.233846, dn: 0.26141399999999981}}, 7: {"": {up: 0.17800900000000008, dn: 0.16573499999999997}}, 8: {"": {up: 0.11385570000000012, dn: 0.11999309999999996}}, 9: {"": {up: 0.093044799999999928, dn: 0.095233400000000024}}, 10: {"": {up: 0.077100599999999964, dn: 0.07665540000000004}}, 11: {"": {up: 0.086143399999999981, dn: 0.086096100000000009}}, 12: {"": {up: 0.14017000000000013, dn: 0.140123}}, 13: {"": {up: 0.2645120000000003, dn: 0.26449999999999996}}, 14: {"": {up: 0.046834900000000013, dn: 0.046146100000000079}}, 15: {"": {up: 0.041900500000000007, dn: 0.040077400000000041}}, 16: {"": {up: 0.04257820000000001, dn: 0.042807999999999957}}, 17: {"": {up: 0.032677999999999985, dn: 0.032509399999999966}}, 18: {"": {up: 0.024651300000000015, dn: 0.0246527}}, 19: {"": {up: 0.015130399999999988, dn: 0.015131000000000006}}, 20: {"": {up: 0.0091570700000000033, dn: 0.009154560000000006}}, 21: {"": {up: 0.0052009800000000009, dn: 0.0052001100000000008}}, 22: {"": {up: 0.0040472199999999972, dn: 0.0040465100000000032}}, 23: {"": {up: 0.0072352099999999919, dn: 0.0072354400000000027}}, 24: {"": {up: 0.023572499999999996, dn: 0.023570800000000003}}, 25: {"": {up: 0.004407330000000001, dn: 0.0044065000000000007}}, 26: {"": {up: 0.00072970099999999927, dn: 0.00072992600000000053}}}
LineColor=blue
LineStyle=solid
Path=//home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cocktail_rebound_rescatter.yoda/ALICE_2020_I1797621/d02-x01-y01
Title=ALICE cocktail
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	6.105203e+02	6.534720e+01	6.532460e+01
4.000000e-02	9.000000e-02	6.547348e+01	7.122200e+00	7.192460e+00
9.000000e-02	1.400000e-01	1.071096e+01	1.520510e+00	1.494700e+00
1.400000e-01	1.900000e-01	3.930462e+00	7.086530e-01	7.279730e-01
1.900000e-01	2.400000e-01	2.844201e+00	5.040580e-01	4.963020e-01
2.400000e-01	2.900000e-01	2.167610e+00	3.550510e-01	3.534290e-01
2.900000e-01	3.400000e-01	1.600248e+00	2.614140e-01	2.338460e-01
3.400000e-01	3.900000e-01	1.235928e+00	1.657350e-01	1.780090e-01
3.900000e-01	4.400000e-01	9.898693e-01	1.199931e-01	1.138557e-01
4.400000e-01	5.000000e-01	8.450307e-01	9.523340e-02	9.304480e-02
5.000000e-01	6.000000e-01	8.189127e-01	7.665540e-02	7.710060e-02
6.000000e-01	7.000000e-01	9.136211e-01	8.609610e-02	8.614340e-02
7.000000e-01	7.500000e-01	1.245294e+00	1.401230e-01	1.401700e-01
7.500000e-01	8.000000e-01	1.795543e+00	2.645000e-01	2.645120e-01
8.000000e-01	9.500000e-01	5.644917e-01	4.614610e-02	4.683490e-02
9.500000e-01	1.000000e+00	6.820948e-01	4.007740e-02	4.190050e-02
1.000000e+00	1.050000e+00	8.423761e-01	4.280800e-02	4.257820e-02
1.050000e+00	1.100000e+00	3.219820e-01	3.250940e-02	3.267800e-02
1.100000e+00	1.400000e+00	2.383910e-01	2.465270e-02	2.465130e-02
1.400000e+00	1.700000e+00	1.481653e-01	1.513100e-02	1.513040e-02
1.700000e+00	2.000000e+00	9.271933e-02	9.154560e-03	9.157070e-03
2.000000e+00	2.400000e+00	5.637984e-02	5.200110e-03	5.200980e-03
2.400000e+00	2.700000e+00	4.267369e-02	4.046510e-03	4.047220e-03
2.700000e+00	3.000000e+00	5.605401e-02	7.235440e-03	7.235210e-03
3.000000e+00	3.100000e+00	1.488041e-01	2.357080e-02	2.357250e-02
3.100000e+00	3.300000e+00	3.071853e-02	4.406500e-03	4.407330e-03
3.300000e+00	3.500000e+00	6.807915e-03	7.299260e-04	7.297010e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
ErrorBandColor=green
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039244450244588719, dn: 0.0039244450244588719}}, 1: {"": {up: 0.0058873861772436847, dn: 0.0058873861772436847}}, 2: {"": {up: 0.007439741931008088, dn: 0.007439741931008088}}, 3: {"": {up: 0.009037185402546527, dn: 0.009037185402546527}}, 4: {"": {up: 0.0099008343082792796, dn: 0.0099008343082792796}}, 5: {"": {up: 0.011214078651409578, dn: 0.011214078651409578}}, 6: {"": {up: 0.011372334852614909, dn: 0.011372334852614909}}, 7: {"": {up: 0.011747140928753688, dn: 0.011747140928753688}}, 8: {"": {up: 0.012154992389960597, dn: 0.012154992389960597}}, 9: {"": {up: 0.011973681787802597, dn: 0.011973681787802597}}, 10: {"": {up: 0.0097548018944517804, dn: 0.0097548018944517804}}, 11: {"": {up: 0.0097144660172342988, dn: 0.0097144660172342988}}, 12: {"": {up: 0.013633461776086059, dn: 0.013633461776086059}}, 13: {"": {up: 0.013625514302219923, dn: 0.013625514302219923}}, 14: {"": {up: 0.0075728198182711346, dn: 0.0075728198182711346}}, 15: {"": {up: 0.012002544730181169, dn: 0.012002544730181169}}, 16: {"": {up: 0.012309952071393281, dn: 0.012309952071393281}}, 17: {"": {up: 0.011957337496282347, dn: 0.011957337496282347}}, 18: {"": {up: 0.0042036478867235744, dn: 0.0042036478867235744}}, 19: {"": {up: 0.003311200017449196, dn: 0.003311200017449196}}, 20: {"": {up: 0.0026214665106895152, dn: 0.0026214665106895152}}, 21: {"": {up: 0.0017842344296644433, dn: 0.0017842344296644433}}, 22: {"": {up: 0.0015504923949077154, dn: 0.0015504923949077154}}, 23: {"": {up: 0.0012399569885013491, dn: 0.0012399569885013491}}, 24: {"": {up: 0.0021768902131251342, dn: 0.0021768902131251342}}, 25: {"": {up: 0.0013241505767849838, dn: 0.0013241505767849838}}, 26: {"": {up: 0.0011251445462694995, dn: 0.0011251445462694995}}}
ErrorType=env
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[_VarBand]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.269014e-02	5.932579e-03	1.934109e-02
4.000000e-02	9.000000e-02	7.214302e-02	8.853210e-03	2.312398e-02
9.000000e-02	1.400000e-01	1.079818e-01	2.493151e-02	2.357660e-02
1.400000e-01	1.900000e-01	1.698851e-01	4.133794e-02	5.285837e-02
1.900000e-01	2.400000e-01	1.954843e-01	4.064299e-02	3.661588e-02
2.400000e-01	2.900000e-01	2.508714e-01	5.743373e-02	5.427103e-02
2.900000e-01	3.400000e-01	2.620420e-01	6.197002e-02	3.320253e-02
3.400000e-01	3.900000e-01	2.704200e-01	7.812897e-02	6.412772e-02
3.900000e-01	4.400000e-01	3.011388e-01	7.645500e-02	5.401440e-02
4.400000e-01	5.000000e-01	3.452003e-01	1.126380e-01	1.177782e-01
5.000000e-01	6.000000e-01	3.895722e-01	8.731730e-02	1.042240e-01
6.000000e-01	7.000000e-01	3.784017e-01	8.831282e-02	8.611062e-02
7.000000e-01	7.500000e-01	3.751436e-01	8.562297e-02	4.775773e-02
7.500000e-01	8.000000e-01	3.732818e-01	6.757651e-02	1.906101e-02
8.000000e-01	9.500000e-01	3.479929e-01	4.991836e-02	1.906622e-02
9.500000e-01	1.000000e+00	2.950882e-01	2.381273e-02	1.200254e-02
1.000000e+00	1.050000e+00	3.057932e-01	1.558530e-02	2.051077e-02
1.050000e+00	1.100000e+00	2.908992e-01	4.475029e-02	1.243199e-02
1.100000e+00	1.400000e+00	2.109213e-01	2.086602e-02	9.720989e-03
1.400000e+00	1.700000e+00	1.260563e-01	3.292668e-02	3.016916e-02
1.700000e+00	2.000000e+00	8.005547e-02	2.815893e-02	2.938918e-02
2.000000e+00	2.400000e+00	4.892925e-02	2.243299e-02	4.043034e-02
2.400000e+00	2.700000e+00	2.583185e-02	1.381661e-02	2.727156e-02
2.700000e+00	3.000000e+00	1.784182e-02	9.290564e-03	2.254510e-02
3.000000e+00	3.100000e+00	1.652308e-02	7.709242e-03	1.915442e-02
3.100000e+00	3.300000e+00	1.140325e-02	6.320057e-03	1.706789e-02
3.300000e+00	3.500000e+00	8.261540e-03	4.041276e-03	1.196376e-02
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208120]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039092518465813899, dn: 0.0039092518465813899}}, 1: {"": {up: 0.0058730309040562704, dn: 0.0058730309040562704}}, 2: {"": {up: 0.0074248178428834169, dn: 0.0074248178428834169}}, 3: {"": {up: 0.00902979512502914, dn: 0.00902979512502914}}, 4: {"": {up: 0.0098879219252581089, dn: 0.0098879219252581089}}, 5: {"": {up: 0.011200573199617956, dn: 0.011200573199617956}}, 6: {"": {up: 0.011393684215388795, dn: 0.011393684215388795}}, 7: {"": {up: 0.011732447315031936, dn: 0.011732447315031936}}, 8: {"": {up: 0.012134479799315671, dn: 0.012134479799315671}}, 9: {"": {up: 0.011942655809231789, dn: 0.011942655809231789}}, 10: {"": {up: 0.0097409439994283961, dn: 0.0097409439994283961}}, 11: {"": {up: 0.0096998041217335948, dn: 0.0096998041217335948}}, 12: {"": {up: 0.013625377792927419, dn: 0.013625377792927419}}, 13: {"": {up: 0.013629115892089247, dn: 0.013629115892089247}}, 14: {"": {up: 0.0075820519063846551, dn: 0.0075820519063846551}}, 15: {"": {up: 0.012010675251625105, dn: 0.012010675251625105}}, 16: {"": {up: 0.012325599376906573, dn: 0.012325599376906573}}, 17: {"": {up: 0.011961764083946804, dn: 0.011961764083946804}}, 18: {"": {up: 0.0042145422843609826, dn: 0.0042145422843609826}}, 19: {"": {up: 0.0033274561521445239, dn: 0.0033274561521445239}}, 20: {"": {up: 0.0026347816692174784, dn: 0.0026347816692174784}}, 21: {"": {up: 0.0017961001155280851, dn: 0.0017961001155280851}}, 22: {"": {up: 0.0015633813070108989, dn: 0.0015633813070108989}}, 23: {"": {up: 0.0012508339440371601, dn: 0.0012508339440371601}}, 24: {"": {up: 0.0021960557825337662, dn: 0.0021960557825337662}}, 25: {"": {up: 0.0013381374182048736, dn: 0.0013381374182048736}}, 26: {"": {up: 0.0011338113820208359, dn: 0.0011338113820208359}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208120]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.254342e-02	3.909252e-03	3.909252e-03
4.000000e-02	9.000000e-02	7.206992e-02	5.873031e-03	5.873031e-03
9.000000e-02	1.400000e-01	1.077611e-01	7.424818e-03	7.424818e-03
1.400000e-01	1.900000e-01	1.695522e-01	9.029795e-03	9.029795e-03
1.900000e-01	2.400000e-01	1.950273e-01	9.887922e-03	9.887922e-03
2.400000e-01	2.900000e-01	2.503004e-01	1.120057e-02	1.120057e-02
2.900000e-01	3.400000e-01	2.614028e-01	1.139368e-02	1.139368e-02
3.400000e-01	3.900000e-01	2.697054e-01	1.173245e-02	1.173245e-02
3.900000e-01	4.400000e-01	3.003716e-01	1.213448e-02	1.213448e-02
4.400000e-01	5.000000e-01	3.439722e-01	1.194266e-02	1.194266e-02
5.000000e-01	6.000000e-01	3.881999e-01	9.740944e-03	9.740944e-03
6.000000e-01	7.000000e-01	3.776446e-01	9.699804e-03	9.699804e-03
7.000000e-01	7.500000e-01	3.746656e-01	1.362538e-02	1.362538e-02
7.500000e-01	8.000000e-01	3.727720e-01	1.362912e-02	1.362912e-02
8.000000e-01	9.500000e-01	3.473172e-01	7.582052e-03	7.582052e-03
9.500000e-01	1.000000e+00	2.951770e-01	1.201068e-02	1.201068e-02
1.000000e+00	1.050000e+00	3.061648e-01	1.232560e-02	1.232560e-02
1.050000e+00	1.100000e+00	2.909938e-01	1.196176e-02	1.196176e-02
1.100000e+00	1.400000e+00	2.112282e-01	4.214542e-03	4.214542e-03
1.400000e+00	1.700000e+00	1.265669e-01	3.327456e-03	3.327456e-03
1.700000e+00	2.000000e+00	8.034927e-02	2.634782e-03	2.634782e-03
2.000000e+00	2.400000e+00	4.923523e-02	1.796100e-03	1.796100e-03
2.400000e+00	2.700000e+00	2.602953e-02	1.563381e-03	1.563381e-03
2.700000e+00	3.000000e+00	1.799460e-02	1.250834e-03	1.250834e-03
3.000000e+00	3.100000e+00	1.662865e-02	2.196056e-03	2.196056e-03
3.100000e+00	3.300000e+00	1.149535e-02	1.338137e-03	1.338137e-03
3.300000e+00	3.500000e+00	8.333400e-03	1.133811e-03	1.133811e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208119]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039436166776196692, dn: 0.0039436166776196692}}, 1: {"": {up: 0.0059060406365009045, dn: 0.0059060406365009045}}, 2: {"": {up: 0.0074565702571624684, dn: 0.0074565702571624684}}, 3: {"": {up: 0.0090502198868314815, dn: 0.0090502198868314815}}, 4: {"": {up: 0.0099188870343400945, dn: 0.0099188870343400945}}, 5: {"": {up: 0.011239005294064065, dn: 0.011239005294064065}}, 6: {"": {up: 0.011365866442994999, dn: 0.011365866442994999}}, 7: {"": {up: 0.011767859618469283, dn: 0.011767859618469283}}, 8: {"": {up: 0.012180193758721578, dn: 0.012180193758721578}}, 9: {"": {up: 0.012011686439093852, dn: 0.012011686439093852}}, 10: {"": {up: 0.009778658394687896, dn: 0.009778658394687896}}, 11: {"": {up: 0.009736166596766925, dn: 0.009736166596766925}}, 12: {"": {up: 0.013647622503571807, dn: 0.013647622503571807}}, 13: {"": {up: 0.013627629287590693, dn: 0.013627629287590693}}, 14: {"": {up: 0.0076033647522367118, dn: 0.0076033647522367118}}, 15: {"": {up: 0.011995097331826854, dn: 0.011995097331826854}}, 16: {"": {up: 0.012297354186978585, dn: 0.012297354186978585}}, 17: {"": {up: 0.01195508929284929, dn: 0.01195508929284929}}, 18: {"": {up: 0.0041934366706928017, dn: 0.0041934366706928017}}, 19: {"": {up: 0.0032947446368758564, dn: 0.0032947446368758564}}, 20: {"": {up: 0.0026079129586702083, dn: 0.0026079129586702083}}, 21: {"": {up: 0.0017718440253024533, dn: 0.0017718440253024533}}, 22: {"": {up: 0.0015373588462757215, dn: 0.0015373588462757215}}, 23: {"": {up: 0.0012287929940483157, dn: 0.0012287929940483157}}, 24: {"": {up: 0.0021568991631506539, dn: 0.0021568991631506539}}, 25: {"": {up: 0.0013095628087266395, dn: 0.0013095628087266395}}, 26: {"": {up: 0.0011162357501889992, dn: 0.0011162357501889992}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208119]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.285794e-02	3.943617e-03	3.943617e-03
4.000000e-02	9.000000e-02	7.222736e-02	5.906041e-03	5.906041e-03
9.000000e-02	1.400000e-01	1.082052e-01	7.456570e-03	7.456570e-03
1.400000e-01	1.900000e-01	1.702311e-01	9.050220e-03	9.050220e-03
1.900000e-01	2.400000e-01	1.959754e-01	9.918887e-03	9.918887e-03
2.400000e-01	2.900000e-01	2.515162e-01	1.123901e-02	1.123901e-02
2.900000e-01	3.400000e-01	2.626844e-01	1.136587e-02	1.136587e-02
3.400000e-01	3.900000e-01	2.711714e-01	1.176786e-02	1.176786e-02
3.900000e-01	4.400000e-01	3.019140e-01	1.218019e-02	1.218019e-02
4.400000e-01	5.000000e-01	3.464430e-01	1.201169e-02	1.201169e-02
5.000000e-01	6.000000e-01	3.910738e-01	9.778658e-03	9.778658e-03
6.000000e-01	7.000000e-01	3.792319e-01	9.736167e-03	9.736167e-03
7.000000e-01	7.500000e-01	3.756530e-01	1.364762e-02	1.364762e-02
7.500000e-01	8.000000e-01	3.738344e-01	1.362763e-02	1.362763e-02
8.000000e-01	9.500000e-01	3.486765e-01	7.603365e-03	7.603365e-03
9.500000e-01	1.000000e+00	2.949698e-01	1.199510e-02	1.199510e-02
1.000000e+00	1.050000e+00	3.054284e-01	1.229735e-02	1.229735e-02
1.050000e+00	1.100000e+00	2.908016e-01	1.195509e-02	1.195509e-02
1.100000e+00	1.400000e+00	2.105921e-01	4.193437e-03	4.193437e-03
1.400000e+00	1.700000e+00	1.255222e-01	3.294745e-03	3.294745e-03
1.700000e+00	2.000000e+00	7.973707e-02	2.607913e-03	2.607913e-03
2.000000e+00	2.400000e+00	4.860635e-02	1.771844e-03	1.771844e-03
2.400000e+00	2.700000e+00	2.562684e-02	1.537359e-03	1.537359e-03
2.700000e+00	3.000000e+00	1.768132e-02	1.228793e-03	1.228793e-03
3.000000e+00	3.100000e+00	1.641198e-02	2.156899e-03	2.156899e-03
3.100000e+00	3.300000e+00	1.130846e-02	1.309563e-03	1.309563e-03
3.300000e+00	3.500000e+00	8.183705e-03	1.116236e-03	1.116236e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208118]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.003918760167450925, dn: 0.003918760167450925}}, 1: {"": {up: 0.0058821292063333669, dn: 0.0058821292063333669}}, 2: {"": {up: 0.007435501328088105, dn: 0.007435501328088105}}, 3: {"": {up: 0.0090342326735589461, dn: 0.0090342326735589461}}, 4: {"": {up: 0.0099000181818014871, dn: 0.0099000181818014871}}, 5: {"": {up: 0.011209631572893019, dn: 0.011209631572893019}}, 6: {"": {up: 0.011370196128475524, dn: 0.011370196128475524}}, 7: {"": {up: 0.011739819419394833, dn: 0.011739819419394833}}, 8: {"": {up: 0.012151982554299529, dn: 0.012151982554299529}}, 9: {"": {up: 0.011970210710110516, dn: 0.011970210710110516}}, 10: {"": {up: 0.0097524048316299933, dn: 0.0097524048316299933}}, 11: {"": {up: 0.0097114473689558778, dn: 0.0097114473689558778}}, 12: {"": {up: 0.013629321333067164, dn: 0.013629321333067164}}, 13: {"": {up: 0.013624166763512536, dn: 0.013624166763512536}}, 14: {"": {up: 0.0075721742070704026, dn: 0.0075721742070704026}}, 15: {"": {up: 0.012005198873821281, dn: 0.012005198873821281}}, 16: {"": {up: 0.012314703406903462, dn: 0.012314703406903462}}, 17: {"": {up: 0.011963828818568063, dn: 0.011963828818568063}}, 18: {"": {up: 0.0042055043296454582, dn: 0.0042055043296454582}}, 19: {"": {up: 0.0033137375675612365, dn: 0.0033137375675612365}}, 20: {"": {up: 0.0026237555780471117, dn: 0.0026237555780471117}}, 21: {"": {up: 0.0017864405951500322, dn: 0.0017864405951500322}}, 22: {"": {up: 0.0015529498811401898, dn: 0.0015529498811401898}}, 23: {"": {up: 0.0012415527911987211, dn: 0.0012415527911987211}}, 24: {"": {up: 0.0021811854574978235, dn: 0.0021811854574978235}}, 25: {"": {up: 0.0013263879522975189, dn: 0.0013263879522975189}}, 26: {"": {up: 0.0011263663924318756, dn: 0.0011263663924318756}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208118]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.264376e-02	3.918760e-03	3.918760e-03
4.000000e-02	9.000000e-02	7.208662e-02	5.882129e-03	5.882129e-03
9.000000e-02	1.400000e-01	1.078989e-01	7.435501e-03	7.435501e-03
1.400000e-01	1.900000e-01	1.698019e-01	9.034233e-03	9.034233e-03
1.900000e-01	2.400000e-01	1.954307e-01	9.900018e-03	9.900018e-03
2.400000e-01	2.900000e-01	2.507170e-01	1.120963e-02	1.120963e-02
2.900000e-01	3.400000e-01	2.618670e-01	1.137020e-02	1.137020e-02
3.400000e-01	3.900000e-01	2.701566e-01	1.173982e-02	1.173982e-02
3.900000e-01	4.400000e-01	3.010304e-01	1.215198e-02	1.215198e-02
4.400000e-01	5.000000e-01	3.450362e-01	1.197021e-02	1.197021e-02
5.000000e-01	6.000000e-01	3.893859e-01	9.752405e-03	9.752405e-03
6.000000e-01	7.000000e-01	3.782660e-01	9.711447e-03	9.711447e-03
7.000000e-01	7.500000e-01	3.749760e-01	1.362932e-02	1.362932e-02
7.500000e-01	8.000000e-01	3.731750e-01	1.362417e-02	1.362417e-02
8.000000e-01	9.500000e-01	3.479020e-01	7.572174e-03	7.572174e-03
9.500000e-01	1.000000e+00	2.951350e-01	1.200520e-02	1.200520e-02
1.000000e+00	1.050000e+00	3.058976e-01	1.231470e-02	1.231470e-02
1.050000e+00	1.100000e+00	2.910280e-01	1.196383e-02	1.196383e-02
1.100000e+00	1.400000e+00	2.109790e-01	4.205504e-03	4.205504e-03
1.400000e+00	1.700000e+00	1.261373e-01	3.313738e-03	3.313738e-03
1.700000e+00	2.000000e+00	8.011197e-02	2.623756e-03	2.623756e-03
2.000000e+00	2.400000e+00	4.898123e-02	1.786441e-03	1.786441e-03
2.400000e+00	2.700000e+00	2.587251e-02	1.552950e-03	1.552950e-03
2.700000e+00	3.000000e+00	1.786632e-02	1.241553e-03	1.241553e-03
3.000000e+00	3.100000e+00	1.655093e-02	2.181185e-03	2.181185e-03
3.100000e+00	3.300000e+00	1.141471e-02	1.326388e-03	1.326388e-03
3.300000e+00	3.500000e+00	8.272155e-03	1.126366e-03	1.126366e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208117]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039293622256035398, dn: 0.0039293622256035398}}, 1: {"": {up: 0.0058919738628069292, dn: 0.0058919738628069292}}, 2: {"": {up: 0.0074433487087466185, dn: 0.0074433487087466185}}, 3: {"": {up: 0.0090394136978014256, dn: 0.0090394136978014256}}, 4: {"": {up: 0.0099011130687413143, dn: 0.0099011130687413143}}, 5: {"": {up: 0.011217880370194723, dn: 0.011217880370194723}}, 6: {"": {up: 0.011373899946808033, dn: 0.011373899946808033}}, 7: {"": {up: 0.011753372282030381, dn: 0.011753372282030381}}, 8: {"": {up: 0.012157164143006379, dn: 0.012157164143006379}}, 9: {"": {up: 0.011976148750282327, dn: 0.011976148750282327}}, 10: {"": {up: 0.009756669513722397, dn: 0.009756669513722397}}, 11: {"": {up: 0.0097170370998571395, dn: 0.0097170370998571395}}, 12: {"": {up: 0.01363695273879028, dn: 0.01363695273879028}}, 13: {"": {up: 0.013626544683080874, dn: 0.013626544683080874}}, 14: {"": {up: 0.007574172488720398, dn: 0.007574172488720398}}, 15: {"": {up: 0.012000149999062501, dn: 0.012000149999062501}}, 16: {"": {up: 0.01230575962710144, dn: 0.01230575962710144}}, 17: {"": {up: 0.011951614116929968, dn: 0.011951614116929968}}, 18: {"": {up: 0.0042020920715493378, dn: 0.0042020920715493378}}, 19: {"": {up: 0.0033091125027045476, dn: 0.0033091125027045476}}, 20: {"": {up: 0.0026196191411051424, dn: 0.0026196191411051424}}, 21: {"": {up: 0.0017824603782412671, dn: 0.0017824603782412671}}, 22: {"": {up: 0.0015484917392955839, dn: 0.0015484917392955839}}, 23: {"": {up: 0.0012387255996027177, dn: 0.0012387255996027177}}, 24: {"": {up: 0.0021733110683931078, dn: 0.0021733110683931078}}, 25: {"": {up: 0.0013223653050500096, dn: 0.0013223653050500096}}, 26: {"": {up: 0.0011242477484967436, dn: 0.0011242477484967436}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208117]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.272985e-02	3.929362e-03	3.929362e-03
4.000000e-02	9.000000e-02	7.219004e-02	5.891974e-03	5.891974e-03
9.000000e-02	1.400000e-01	1.080513e-01	7.443349e-03	7.443349e-03
1.400000e-01	1.900000e-01	1.699489e-01	9.039414e-03	9.039414e-03
1.900000e-01	2.400000e-01	1.955208e-01	9.901113e-03	9.901113e-03
2.400000e-01	2.900000e-01	2.510002e-01	1.121788e-02	1.121788e-02
2.900000e-01	3.400000e-01	2.621890e-01	1.137390e-02	1.137390e-02
3.400000e-01	3.900000e-01	2.706446e-01	1.175337e-02	1.175337e-02
3.900000e-01	4.400000e-01	3.012182e-01	1.215716e-02	1.215716e-02
4.400000e-01	5.000000e-01	3.453242e-01	1.197615e-02	1.197615e-02
5.000000e-01	6.000000e-01	3.897240e-01	9.756670e-03	9.756670e-03
6.000000e-01	7.000000e-01	3.785081e-01	9.717037e-03	9.717037e-03
7.000000e-01	7.500000e-01	3.752826e-01	1.363695e-02	1.363695e-02
7.500000e-01	8.000000e-01	3.733714e-01	1.362654e-02	1.362654e-02
8.000000e-01	9.500000e-01	3.480703e-01	7.574172e-03	7.574172e-03
9.500000e-01	1.000000e+00	2.950430e-01	1.200015e-02	1.200015e-02
1.000000e+00	1.050000e+00	3.056976e-01	1.230576e-02	1.230576e-02
1.050000e+00	1.100000e+00	2.907838e-01	1.195161e-02	1.195161e-02
1.100000e+00	1.400000e+00	2.108732e-01	4.202092e-03	4.202092e-03
1.400000e+00	1.700000e+00	1.259903e-01	3.309113e-03	3.309113e-03
1.700000e+00	2.000000e+00	8.001123e-02	2.619619e-03	2.619619e-03
2.000000e+00	2.400000e+00	4.888820e-02	1.782460e-03	1.782460e-03
2.400000e+00	2.700000e+00	2.579912e-02	1.548492e-03	1.548492e-03
2.700000e+00	3.000000e+00	1.782278e-02	1.238726e-03	1.238726e-03
3.000000e+00	3.100000e+00	1.650062e-02	2.173311e-03	2.173311e-03
3.100000e+00	3.300000e+00	1.139526e-02	1.322365e-03	1.322365e-03
3.300000e+00	3.500000e+00	8.253535e-03	1.124248e-03	1.124248e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208116]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039149217744419871, dn: 0.0039149217744419871}}, 1: {"": {up: 0.0058808315738507599, dn: 0.0058808315738507599}}, 2: {"": {up: 0.0074389192763465277, dn: 0.0074389192763465277}}, 3: {"": {up: 0.0090306943254657903, dn: 0.0090306943254657903}}, 4: {"": {up: 0.0098939415805835464, dn: 0.0098939415805835464}}, 5: {"": {up: 0.011204499096345183, dn: 0.011204499096345183}}, 6: {"": {up: 0.011369313083911434, dn: 0.011369313083911434}}, 7: {"": {up: 0.011737497177848439, dn: 0.011737497177848439}}, 8: {"": {up: 0.012145544038864626, dn: 0.012145544038864626}}, 9: {"": {up: 0.011959977238922972, dn: 0.011959977238922972}}, 10: {"": {up: 0.0097477320439166796, dn: 0.0097477320439166796}}, 11: {"": {up: 0.0097094665146958536, dn: 0.0097094665146958536}}, 12: {"": {up: 0.013627131759838521, dn: 0.013627131759838521}}, 13: {"": {up: 0.013623657365039669, dn: 0.013623657365039669}}, 14: {"": {up: 0.0075723767001443449, dn: 0.0075723767001443449}}, 15: {"": {up: 0.012010518723185929, dn: 0.012010518723185929}}, 16: {"": {up: 0.012318154082491406, dn: 0.012318154082491406}}, 17: {"": {up: 0.01196318519458759, dn: 0.01196318519458759}}, 18: {"": {up: 0.0042082643558703529, dn: 0.0042082643558703529}}, 19: {"": {up: 0.0033182612582160821, dn: 0.0033182612582160821}}, 20: {"": {up: 0.0026280804148021545, dn: 0.0026280804148021545}}, 21: {"": {up: 0.0017897613318540553, dn: 0.0017897613318540553}}, 22: {"": {up: 0.0015561440950131965, dn: 0.0015561440950131965}}, 23: {"": {up: 0.0012445003459666509, dn: 0.0012445003459666509}}, 24: {"": {up: 0.0021857225349984364, dn: 0.0021857225349984364}}, 25: {"": {up: 0.0013303317255481824, dn: 0.0013303317255481824}}, 26: {"": {up: 0.0011292359142358154, dn: 0.0011292359142358154}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208116]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.258896e-02	3.914922e-03	3.914922e-03
4.000000e-02	9.000000e-02	7.207042e-02	5.880832e-03	5.880832e-03
9.000000e-02	1.400000e-01	1.078895e-01	7.438919e-03	7.438919e-03
1.400000e-01	1.900000e-01	1.697104e-01	9.030694e-03	9.030694e-03
1.900000e-01	2.400000e-01	1.952353e-01	9.893942e-03	9.893942e-03
2.400000e-01	2.900000e-01	2.504940e-01	1.120450e-02	1.120450e-02
2.900000e-01	3.400000e-01	2.618430e-01	1.136931e-02	1.136931e-02
3.400000e-01	3.900000e-01	2.700614e-01	1.173750e-02	1.173750e-02
3.900000e-01	4.400000e-01	3.008302e-01	1.214554e-02	1.214554e-02
4.400000e-01	5.000000e-01	3.447393e-01	1.195998e-02	1.195998e-02
5.000000e-01	6.000000e-01	3.888562e-01	9.747732e-03	9.747732e-03
6.000000e-01	7.000000e-01	3.779543e-01	9.709467e-03	9.709467e-03
7.000000e-01	7.500000e-01	3.748808e-01	1.362713e-02	1.362713e-02
7.500000e-01	8.000000e-01	3.730360e-01	1.362366e-02	1.362366e-02
8.000000e-01	9.500000e-01	3.478105e-01	7.572377e-03	7.572377e-03
9.500000e-01	1.000000e+00	2.951774e-01	1.201052e-02	1.201052e-02
1.000000e+00	1.050000e+00	3.059268e-01	1.231815e-02	1.231815e-02
1.050000e+00	1.100000e+00	2.909756e-01	1.196319e-02	1.196319e-02
1.100000e+00	1.400000e+00	2.110735e-01	4.208264e-03	4.208264e-03
1.400000e+00	1.700000e+00	1.262661e-01	3.318261e-03	3.318261e-03
1.700000e+00	2.000000e+00	8.021783e-02	2.628080e-03	2.628080e-03
2.000000e+00	2.400000e+00	4.906395e-02	1.789761e-03	1.789761e-03
2.400000e+00	2.700000e+00	2.591630e-02	1.556144e-03	1.556144e-03
2.700000e+00	3.000000e+00	1.791036e-02	1.244500e-03	1.244500e-03
3.000000e+00	3.100000e+00	1.657721e-02	2.185723e-03	2.185723e-03
3.100000e+00	3.300000e+00	1.143939e-02	1.330332e-03	1.330332e-03
3.300000e+00	3.500000e+00	8.300335e-03	1.129236e-03	1.129236e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208115]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039352493567752474, dn: 0.0039352493567752474}}, 1: {"": {up: 0.0058946029552464354, dn: 0.0058946029552464354}}, 2: {"": {up: 0.0074408601653303463, dn: 0.0074408601653303463}}, 3: {"": {up: 0.0090454364184377536, dn: 0.0090454364184377536}}, 4: {"": {up: 0.0099098557002612348, dn: 0.0099098557002612348}}, 5: {"": {up: 0.011226748416171089, dn: 0.011226748416171089}}, 6: {"": {up: 0.011376132910615969, dn: 0.011376132910615969}}, 7: {"": {up: 0.011758169925630437, dn: 0.011758169925630437}}, 8: {"": {up: 0.012166143185085406, dn: 0.012166143185085406}}, 9: {"": {up: 0.011990279627913419, dn: 0.011990279627913419}}, 10: {"": {up: 0.0097656556359519489, dn: 0.0097656556359519489}}, 11: {"": {up: 0.0097210035490169454, dn: 0.0097210035490169454}}, 12: {"": {up: 0.013641121654761373, dn: 0.013641121654761373}}, 13: {"": {up: 0.013628556783460224, dn: 0.013628556783460224}}, 14: {"": {up: 0.0075764400904675877, dn: 0.0075764400904675877}}, 15: {"": {up: 0.011993925128997584, dn: 0.011993925128997584}}, 16: {"": {up: 0.01230139179117549, dn: 0.01230139179117549}}, 17: {"": {up: 0.011952092703790402, dn: 0.011952092703790402}}, 18: {"": {up: 0.0041987458444953159, dn: 0.0041987458444953159}}, 19: {"": {up: 0.0033034461803799174, dn: 0.0033034461803799174}}, 20: {"": {up: 0.0026141962860929593, dn: 0.0026141962860929593}}, 21: {"": {up: 0.0017781616208882706, dn: 0.0017781616208882706}}, 22: {"": {up: 0.0015443229368669394, dn: 0.0015443229368669394}}, 23: {"": {up: 0.0012349295976334493, dn: 0.0012349295976334493}}, 24: {"": {up: 0.0021672572528428627, dn: 0.0021672572528428627}}, 25: {"": {up: 0.0013173254153776904, dn: 0.0013173254153776904}}, 26: {"": {up: 0.0011206185791784811, dn: 0.0011206185791784811}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208115]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.280166e-02	3.935249e-03	3.935249e-03
4.000000e-02	9.000000e-02	7.221928e-02	5.894603e-03	5.894603e-03
9.000000e-02	1.400000e-01	1.080802e-01	7.440860e-03	7.440860e-03
1.400000e-01	1.900000e-01	1.700806e-01	9.045436e-03	9.045436e-03
1.900000e-01	2.400000e-01	1.957668e-01	9.909856e-03	9.909856e-03
2.400000e-01	2.900000e-01	2.512886e-01	1.122675e-02	1.122675e-02
2.900000e-01	3.400000e-01	2.622402e-01	1.137613e-02	1.137613e-02
3.400000e-01	3.900000e-01	2.708010e-01	1.175817e-02	1.175817e-02
3.900000e-01	4.400000e-01	3.014778e-01	1.216614e-02	1.216614e-02
4.400000e-01	5.000000e-01	3.457207e-01	1.199028e-02	1.199028e-02
5.000000e-01	6.000000e-01	3.903826e-01	9.765656e-03	9.765656e-03
6.000000e-01	7.000000e-01	3.789047e-01	9.721004e-03	9.721004e-03
7.000000e-01	7.500000e-01	3.754196e-01	1.364112e-02	1.364112e-02
7.500000e-01	8.000000e-01	3.735536e-01	1.362856e-02	1.362856e-02
8.000000e-01	9.500000e-01	3.481889e-01	7.576440e-03	7.576440e-03
9.500000e-01	1.000000e+00	2.949838e-01	1.199393e-02	1.199393e-02
1.000000e+00	1.050000e+00	3.056420e-01	1.230139e-02	1.230139e-02
1.050000e+00	1.100000e+00	2.908290e-01	1.195209e-02	1.195209e-02
1.100000e+00	1.400000e+00	2.107528e-01	4.198746e-03	4.198746e-03
1.400000e+00	1.700000e+00	1.258235e-01	3.303446e-03	3.303446e-03
1.700000e+00	2.000000e+00	7.987493e-02	2.614196e-03	2.614196e-03
2.000000e+00	2.400000e+00	4.878055e-02	1.778162e-03	1.778162e-03
2.400000e+00	2.700000e+00	2.573990e-02	1.544323e-03	1.544323e-03
2.700000e+00	3.000000e+00	1.776604e-02	1.234930e-03	1.234930e-03
3.000000e+00	3.100000e+00	1.646372e-02	2.167257e-03	2.167257e-03
3.100000e+00	3.300000e+00	1.136333e-02	1.317325e-03	1.317325e-03
3.300000e+00	3.500000e+00	8.218330e-03	1.120619e-03	1.120619e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208114]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0038858589783984693, dn: 0.0038858589783984693}}, 1: {"": {up: 0.0058840387490226471, dn: 0.0058840387490226471}}, 2: {"": {up: 0.0075134945265169367, dn: 0.0075134945265169367}}, 3: {"": {up: 0.0089990043893755298, dn: 0.0089990043893755298}}, 4: {"": {up: 0.0098684426329588622, dn: 0.0098684426329588622}}, 5: {"": {up: 0.011187691450875826, dn: 0.011187691450875826}}, 6: {"": {up: 0.011327984816373994, dn: 0.011327984816373994}}, 7: {"": {up: 0.011714935765935726, dn: 0.011714935765935726}}, 8: {"": {up: 0.01213740829007577, dn: 0.01213740829007577}}, 9: {"": {up: 0.011930237028473307, dn: 0.011930237028473307}}, 10: {"": {up: 0.0097816956607737517, dn: 0.0097816956607737517}}, 11: {"": {up: 0.0097696105347142691, dn: 0.0097696105347142691}}, 12: {"": {up: 0.013635637132162166, dn: 0.013635637132162166}}, 13: {"": {up: 0.013617877955100041, dn: 0.013617877955100041}}, 14: {"": {up: 0.0075957268688827103, dn: 0.0075957268688827103}}, 15: {"": {up: 0.012074647820951126, dn: 0.012074647820951126}}, 16: {"": {up: 0.012373857927097746, dn: 0.012373857927097746}}, 17: {"": {up: 0.012011814184376971, dn: 0.012011814184376971}}, 18: {"": {up: 0.0042300827415075485, dn: 0.0042300827415075485}}, 19: {"": {up: 0.0033510926907834434, dn: 0.0033510926907834434}}, 20: {"": {up: 0.0026650486758114642, dn: 0.0026650486758114642}}, 21: {"": {up: 0.0018178943863712219, dn: 0.0018178943863712219}}, 22: {"": {up: 0.0015803157209171126, dn: 0.0015803157209171126}}, 23: {"": {up: 0.0012654200005443961, dn: 0.0012654200005443961}}, 24: {"": {up: 0.0022245824327275423, dn: 0.0022245824327275423}}, 25: {"": {up: 0.0013591102788221435, dn: 0.0013591102788221435}}, 26: {"": {up: 0.0011510440912493307, dn: 0.0011510440912493307}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208114]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.200300e-02	3.885859e-03	3.885859e-03
4.000000e-02	9.000000e-02	7.137672e-02	5.884039e-03	5.884039e-03
9.000000e-02	1.400000e-01	1.076330e-01	7.513495e-03	7.513495e-03
1.400000e-01	1.900000e-01	1.684751e-01	8.999004e-03	8.999004e-03
1.900000e-01	2.400000e-01	1.933835e-01	9.868443e-03	9.868443e-03
2.400000e-01	2.900000e-01	2.486346e-01	1.118769e-02	1.118769e-02
2.900000e-01	3.400000e-01	2.618824e-01	1.132798e-02	1.132798e-02
3.400000e-01	3.900000e-01	2.687946e-01	1.171494e-02	1.171494e-02
3.900000e-01	4.400000e-01	2.998514e-01	1.213741e-02	1.213741e-02
4.400000e-01	5.000000e-01	3.430812e-01	1.193024e-02	1.193024e-02
5.000000e-01	6.000000e-01	3.849506e-01	9.781696e-03	9.781696e-03
6.000000e-01	7.000000e-01	3.751785e-01	9.769611e-03	9.769611e-03
7.000000e-01	7.500000e-01	3.737072e-01	1.363564e-02	1.363564e-02
7.500000e-01	8.000000e-01	3.715866e-01	1.361788e-02	1.361788e-02
8.000000e-01	9.500000e-01	3.478241e-01	7.595727e-03	7.595727e-03
9.500000e-01	1.000000e+00	2.955422e-01	1.207465e-02	1.207465e-02
1.000000e+00	1.050000e+00	3.060366e-01	1.237386e-02	1.237386e-02
1.050000e+00	1.100000e+00	2.911178e-01	1.201181e-02	1.201181e-02
1.100000e+00	1.400000e+00	2.117009e-01	4.230083e-03	4.230083e-03
1.400000e+00	1.700000e+00	1.271037e-01	3.351093e-03	3.351093e-03
1.700000e+00	2.000000e+00	8.115373e-02	2.665049e-03	2.665049e-03
2.000000e+00	2.400000e+00	4.971868e-02	1.817894e-03	1.817894e-03
2.400000e+00	2.700000e+00	2.626876e-02	1.580316e-03	1.580316e-03
2.700000e+00	3.000000e+00	1.824749e-02	1.265420e-03	1.265420e-03
3.000000e+00	3.100000e+00	1.687330e-02	2.224582e-03	2.224582e-03
3.100000e+00	3.300000e+00	1.160049e-02	1.359110e-03	1.359110e-03
3.300000e+00	3.500000e+00	8.518470e-03	1.151044e-03	1.151044e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208113]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0040085284082815222, dn: 0.0040085284082815222}}, 1: {"": {up: 0.0059255055480524196, dn: 0.0059255055480524196}}, 2: {"": {up: 0.0074541129586289442, dn: 0.0074541129586289442}}, 3: {"": {up: 0.0091540373606403876, dn: 0.0091540373606403876}}, 4: {"": {up: 0.0099933257727345213, dn: 0.0099933257727345213}}, 5: {"": {up: 0.011315403660497492, dn: 0.011315403660497492}}, 6: {"": {up: 0.011492909118234588, dn: 0.011492909118234588}}, 7: {"": {up: 0.011838540450579204, dn: 0.011838540450579204}}, 8: {"": {up: 0.012235968290249862, dn: 0.012235968290249862}}, 9: {"": {up: 0.012113506006841197, dn: 0.012113506006841197}}, 10: {"": {up: 0.0098721836490211247, dn: 0.0098721836490211247}}, 11: {"": {up: 0.0097953259261751996, dn: 0.0097953259261751996}}, 12: {"": {up: 0.013701540059423966, dn: 0.013701540059423966}}, 13: {"": {up: 0.013691127053679681, dn: 0.013691127053679681}}, 14: {"": {up: 0.0075808530742478711, dn: 0.0075808530742478711}}, 15: {"": {up: 0.011951908634188924, dn: 0.011951908634188924}}, 16: {"": {up: 0.012271523132847028, dn: 0.012271523132847028}}, 17: {"": {up: 0.011936736572447253, dn: 0.011936736572447253}}, 18: {"": {up: 0.0041845177606133904, dn: 0.0041845177606133904}}, 19: {"": {up: 0.0032713733099928124, dn: 0.0032713733099928124}}, 20: {"": {up: 0.0025784250145302954, dn: 0.0025784250145302954}}, 21: {"": {up: 0.0017470210359351718, dn: 0.0017470210359351718}}, 22: {"": {up: 0.0015163549130141722, dn: 0.0015163549130141722}}, 23: {"": {up: 0.0012096863689035737, dn: 0.0012096863689035737}}, 24: {"": {up: 0.0021216189573059516, dn: 0.0021216189573059516}}, 25: {"": {up: 0.0012852147680446268, dn: 0.0012852147680446268}}, 26: {"": {up: 0.0010955051346296821, dn: 0.0010955051346296821}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208113]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.343795e-02	4.008528e-03	4.008528e-03
4.000000e-02	9.000000e-02	7.282726e-02	5.925506e-03	5.925506e-03
9.000000e-02	1.400000e-01	1.087757e-01	7.454113e-03	7.454113e-03
1.400000e-01	1.900000e-01	1.717316e-01	9.154037e-03	9.154037e-03
1.900000e-01	2.400000e-01	1.976355e-01	9.993326e-03	9.993326e-03
2.400000e-01	2.900000e-01	2.536478e-01	1.131540e-02	1.131540e-02
2.900000e-01	3.400000e-01	2.624602e-01	1.149291e-02	1.149291e-02
3.400000e-01	3.900000e-01	2.727112e-01	1.183854e-02	1.183854e-02
3.900000e-01	4.400000e-01	3.030720e-01	1.223597e-02	1.223597e-02
4.400000e-01	5.000000e-01	3.487732e-01	1.211351e-02	1.211351e-02
5.000000e-01	6.000000e-01	3.945456e-01	9.872184e-03	9.872184e-03
6.000000e-01	7.000000e-01	3.819865e-01	9.795326e-03	9.795326e-03
7.000000e-01	7.500000e-01	3.767024e-01	1.370154e-02	1.370154e-02
7.500000e-01	8.000000e-01	3.749548e-01	1.369113e-02	1.369113e-02
8.000000e-01	9.500000e-01	3.483261e-01	7.580853e-03	7.580853e-03
9.500000e-01	1.000000e+00	2.942692e-01	1.195191e-02	1.195191e-02
1.000000e+00	1.050000e+00	3.050656e-01	1.227152e-02	1.227152e-02
1.050000e+00	1.100000e+00	2.906622e-01	1.193674e-02	1.193674e-02
1.100000e+00	1.400000e+00	2.100138e-01	4.184518e-03	4.184518e-03
1.400000e+00	1.700000e+00	1.247598e-01	3.271373e-03	3.271373e-03
1.700000e+00	2.000000e+00	7.880280e-02	2.578425e-03	2.578425e-03
2.000000e+00	2.400000e+00	4.799748e-02	1.747021e-03	1.747021e-03
2.400000e+00	2.700000e+00	2.528539e-02	1.516355e-03	1.516355e-03
2.700000e+00	3.000000e+00	1.737121e-02	1.209686e-03	1.209686e-03
3.000000e+00	3.100000e+00	1.608175e-02	2.121619e-03	2.121619e-03
3.100000e+00	3.300000e+00	1.113862e-02	1.285215e-03	1.285215e-03
3.300000e+00	3.500000e+00	7.984870e-03	1.095505e-03	1.095505e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208112]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039504295652498349, dn: 0.0039504295652498349}}, 1: {"": {up: 0.0059002125385446925, dn: 0.0059002125385446925}}, 2: {"": {up: 0.0074554785225362926, dn: 0.0074554785225362926}}, 3: {"": {up: 0.0090613288208739023, dn: 0.0090613288208739023}}, 4: {"": {up: 0.0099087678345998204, dn: 0.0099087678345998204}}, 5: {"": {up: 0.01124094124172883, dn: 0.01124094124172883}}, 6: {"": {up: 0.011402829473424556, dn: 0.011402829473424556}}, 7: {"": {up: 0.011774438415482926, dn: 0.011774438415482926}}, 8: {"": {up: 0.012161453860455997, dn: 0.012161453860455997}}, 9: {"": {up: 0.011991102025159231, dn: 0.011991102025159231}}, 10: {"": {up: 0.0097664271870525933, dn: 0.0097664271870525933}}, 11: {"": {up: 0.009722624645639678, dn: 0.009722624645639678}}, 12: {"": {up: 0.013645182299991438, dn: 0.013645182299991438}}, 13: {"": {up: 0.013641407552008688, dn: 0.013641407552008688}}, 14: {"": {up: 0.0075708652081515797, dn: 0.0075708652081515797}}, 15: {"": {up: 0.011984014352461356, dn: 0.011984014352461356}}, 16: {"": {up: 0.012305636107085231, dn: 0.012305636107085231}}, 17: {"": {up: 0.011937081720420604, dn: 0.011937081720420604}}, 18: {"": {up: 0.0042003716766760351, dn: 0.0042003716766760351}}, 19: {"": {up: 0.0033053344090357259, dn: 0.0033053344090357259}}, 20: {"": {up: 0.0026140283939629348, dn: 0.0026140283939629348}}, 21: {"": {up: 0.0017776859958946636, dn: 0.0017776859958946636}}, 22: {"": {up: 0.0015442668163241726, dn: 0.0015442668163241726}}, 23: {"": {up: 0.0012364083288119493, dn: 0.0012364083288119493}}, 24: {"": {up: 0.0021650905292850899, dn: 0.0021650905292850899}}, 25: {"": {up: 0.0013185242697804258, dn: 0.0013185242697804258}}, 26: {"": {up: 0.001121453298180534, dn: 0.001121453298180534}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208112]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.291375e-02	3.950430e-03	3.950430e-03
4.000000e-02	9.000000e-02	7.238088e-02	5.900213e-03	5.900213e-03
9.000000e-02	1.400000e-01	1.084050e-01	7.455479e-03	7.455479e-03
1.400000e-01	1.900000e-01	1.703208e-01	9.061329e-03	9.061329e-03
1.900000e-01	2.400000e-01	1.957504e-01	9.908768e-03	9.908768e-03
2.400000e-01	2.900000e-01	2.516612e-01	1.124094e-02	1.124094e-02
2.900000e-01	3.400000e-01	2.622118e-01	1.140283e-02	1.140283e-02
3.400000e-01	3.900000e-01	2.711472e-01	1.177444e-02	1.177444e-02
3.900000e-01	4.400000e-01	3.012710e-01	1.216145e-02	1.216145e-02
4.400000e-01	5.000000e-01	3.456788e-01	1.199110e-02	1.199110e-02
5.000000e-01	6.000000e-01	3.902505e-01	9.766427e-03	9.766427e-03
6.000000e-01	7.000000e-01	3.790588e-01	9.722625e-03	9.722625e-03
7.000000e-01	7.500000e-01	3.754772e-01	1.364518e-02	1.364518e-02
7.500000e-01	8.000000e-01	3.736482e-01	1.364141e-02	1.364141e-02
8.000000e-01	9.500000e-01	3.479233e-01	7.570865e-03	7.570865e-03
9.500000e-01	1.000000e+00	2.947524e-01	1.198401e-02	1.198401e-02
1.000000e+00	1.050000e+00	3.057996e-01	1.230564e-02	1.230564e-02
1.050000e+00	1.100000e+00	2.905474e-01	1.193708e-02	1.193708e-02
1.100000e+00	1.400000e+00	2.107545e-01	4.200372e-03	4.200372e-03
1.400000e+00	1.700000e+00	1.258784e-01	3.305334e-03	3.305334e-03
1.700000e+00	2.000000e+00	7.979867e-02	2.614028e-03	2.614028e-03
2.000000e+00	2.400000e+00	4.877745e-02	1.777686e-03	1.777686e-03
2.400000e+00	2.700000e+00	2.571210e-02	1.544267e-03	1.544267e-03
2.700000e+00	3.000000e+00	1.777861e-02	1.236408e-03	1.236408e-03
3.000000e+00	3.100000e+00	1.641854e-02	2.165091e-03	2.165091e-03
3.100000e+00	3.300000e+00	1.137068e-02	1.318524e-03	1.318524e-03
3.300000e+00	3.500000e+00	8.222795e-03	1.121453e-03	1.121453e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208111]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039020915865725135, dn: 0.0039020915865725135}}, 1: {"": {up: 0.0058785396145641482, dn: 0.0058785396145641482}}, 2: {"": {up: 0.0074311614166292983, dn: 0.0074311614166292983}}, 3: {"": {up: 0.0090165625379076721, dn: 0.0090165625379076721}}, 4: {"": {up: 0.0098950634156633899, dn: 0.0098950634156633899}}, 5: {"": {up: 0.011193476671704823, dn: 0.011193476671704823}}, 6: {"": {up: 0.011345938480354976, dn: 0.011345938480354976}}, 7: {"": {up: 0.011724939232251912, dn: 0.011724939232251912}}, 8: {"": {up: 0.012151905200420225, dn: 0.012151905200420225}}, 9: {"": {up: 0.011961288252803987, dn: 0.011961288252803987}}, 10: {"": {up: 0.0097487532536217197, dn: 0.0097487532536217197}}, 11: {"": {up: 0.0097143100629946966, dn: 0.0097143100629946966}}, 12: {"": {up: 0.013626562295751621, dn: 0.013626562295751621}}, 13: {"": {up: 0.013613815042081322, dn: 0.013613815042081322}}, 14: {"": {up: 0.0075782378485297593, dn: 0.0075782378485297593}}, 15: {"": {up: 0.01202303123176513, dn: 0.01202303123176513}}, 16: {"": {up: 0.012318920407243474, dn: 0.012318920407243474}}, 17: {"": {up: 0.011979235367918927, dn: 0.011979235367918927}}, 18: {"": {up: 0.0042074338972822884, dn: 0.0042074338972822884}}, 19: {"": {up: 0.0033173989141427581, dn: 0.0033173989141427581}}, 20: {"": {up: 0.002629147728405115, dn: 0.002629147728405115}}, 21: {"": {up: 0.0017907467017978843, dn: 0.0017907467017978843}}, 22: {"": {up: 0.0015565863648095814, dn: 0.0015565863648095814}}, 23: {"": {up: 0.0012434566516145412, dn: 0.0012434566516145412}}, 24: {"": {up: 0.0021882618673275812, dn: 0.0021882618673275812}}, 25: {"": {up: 0.0013296713879752413, dn: 0.0013296713879752413}}, 26: {"": {up: 0.0011290628857596895, dn: 0.0011290628857596895}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208111]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.247142e-02	3.902092e-03	3.902092e-03
4.000000e-02	9.000000e-02	7.190072e-02	5.878540e-03	5.878540e-03
9.000000e-02	1.400000e-01	1.075869e-01	7.431161e-03	7.431161e-03
1.400000e-01	1.900000e-01	1.694504e-01	9.016563e-03	9.016563e-03
1.900000e-01	2.400000e-01	1.951996e-01	9.895063e-03	9.895063e-03
2.400000e-01	2.900000e-01	2.501206e-01	1.119348e-02	1.119348e-02
2.900000e-01	3.400000e-01	2.619092e-01	1.134594e-02	1.134594e-02
3.400000e-01	3.900000e-01	2.697274e-01	1.172494e-02	1.172494e-02
3.900000e-01	4.400000e-01	3.010118e-01	1.215191e-02	1.215191e-02
4.400000e-01	5.000000e-01	3.447542e-01	1.196129e-02	1.196129e-02
5.000000e-01	6.000000e-01	3.889080e-01	9.748753e-03	9.748753e-03
6.000000e-01	7.000000e-01	3.777419e-01	9.714310e-03	9.714310e-03
7.000000e-01	7.500000e-01	3.748180e-01	1.362656e-02	1.362656e-02
7.500000e-01	8.000000e-01	3.729230e-01	1.361382e-02	1.361382e-02
8.000000e-01	9.500000e-01	3.480943e-01	7.578238e-03	7.578238e-03
9.500000e-01	1.000000e+00	2.953992e-01	1.202303e-02	1.202303e-02
1.000000e+00	1.050000e+00	3.057876e-01	1.231892e-02	1.231892e-02
1.050000e+00	1.100000e+00	2.912358e-01	1.197924e-02	1.197924e-02
1.100000e+00	1.400000e+00	2.110763e-01	4.207434e-03	4.207434e-03
1.400000e+00	1.700000e+00	1.262222e-01	3.317399e-03	3.317399e-03
1.700000e+00	2.000000e+00	8.030900e-02	2.629148e-03	2.629148e-03
2.000000e+00	2.400000e+00	4.907470e-02	1.790747e-03	1.790747e-03
2.400000e+00	2.700000e+00	2.594653e-02	1.556586e-03	1.556586e-03
2.700000e+00	3.000000e+00	1.790339e-02	1.243457e-03	1.243457e-03
3.000000e+00	3.100000e+00	1.662643e-02	2.188262e-03	2.188262e-03
3.100000e+00	3.300000e+00	1.143385e-02	1.329671e-03	1.329671e-03
3.300000e+00	3.500000e+00	8.301445e-03	1.129063e-03	1.129063e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208110]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.003930112911863984, dn: 0.003930112911863984}}, 1: {"": {up: 0.0058889625571912074, dn: 0.0058889625571912074}}, 2: {"": {up: 0.0074349498989569511, dn: 0.0074349498989569511}}, 3: {"": {up: 0.0090507723427340741, dn: 0.0090507723427340741}}, 4: {"": {up: 0.0099160153287497516, dn: 0.0099160153287497516}}, 5: {"": {up: 0.011223270468094407, dn: 0.011223270468094407}}, 6: {"": {up: 0.011387631887271371, dn: 0.011387631887271371}}, 7: {"": {up: 0.011755221818409047, dn: 0.011755221818409047}}, 8: {"": {up: 0.012164974311522407, dn: 0.012164974311522407}}, 9: {"": {up: 0.011993979971450491, dn: 0.011993979971450491}}, 10: {"": {up: 0.0097679399056300551, dn: 0.0097679399056300551}}, 11: {"": {up: 0.0097212499196348244, dn: 0.0097212499196348244}}, 12: {"": {up: 0.013637927995117136, dn: 0.013637927995117136}}, 13: {"": {up: 0.013632665183301456, dn: 0.013632665183301456}}, 14: {"": {up: 0.0075715344107607019, dn: 0.0075715344107607019}}, 15: {"": {up: 0.011995117339984622, dn: 0.011995117339984622}}, 16: {"": {up: 0.01230451136778701, dn: 0.01230451136778701}}, 17: {"": {up: 0.011953973397996155, dn: 0.011953973397996155}}, 18: {"": {up: 0.0042001693087567607, dn: 0.0042001693087567607}}, 19: {"": {up: 0.0033049005700289649, dn: 0.0033049005700289649}}, 20: {"": {up: 0.002614494214948658, dn: 0.002614494214948658}}, 21: {"": {up: 0.0017786905295750584, dn: 0.0017786905295750584}}, 22: {"": {up: 0.0015452896168679825, dn: 0.0015452896168679825}}, 23: {"": {up: 0.0012354859592709085, dn: 0.0012354859592709085}}, 24: {"": {up: 0.0021690852910846983, dn: 0.0021690852910846983}}, 25: {"": {up: 0.0013182628721161817, dn: 0.0013182628721161817}}, 26: {"": {up: 0.0011206438997290789, dn: 0.0011206438997290789}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208110]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.277171e-02	3.930113e-03	3.930113e-03
4.000000e-02	9.000000e-02	7.224212e-02	5.888963e-03	5.888963e-03
9.000000e-02	1.400000e-01	1.080539e-01	7.434950e-03	7.434950e-03
1.400000e-01	1.900000e-01	1.701393e-01	9.050772e-03	9.050772e-03
1.900000e-01	2.400000e-01	1.959027e-01	9.916015e-03	9.916015e-03
2.400000e-01	2.900000e-01	2.512146e-01	1.122327e-02	1.122327e-02
2.900000e-01	3.400000e-01	2.620592e-01	1.138763e-02	1.138763e-02
3.400000e-01	3.900000e-01	2.706504e-01	1.175522e-02	1.175522e-02
3.900000e-01	4.400000e-01	3.014236e-01	1.216497e-02	1.216497e-02
4.400000e-01	5.000000e-01	3.457737e-01	1.199398e-02	1.199398e-02
5.000000e-01	6.000000e-01	3.904054e-01	9.767940e-03	9.767940e-03
6.000000e-01	7.000000e-01	3.789704e-01	9.721250e-03	9.721250e-03
7.000000e-01	7.500000e-01	3.753054e-01	1.363793e-02	1.363793e-02
7.500000e-01	8.000000e-01	3.735460e-01	1.363267e-02	1.363267e-02
8.000000e-01	9.500000e-01	3.479940e-01	7.571534e-03	7.571534e-03
9.500000e-01	1.000000e+00	2.950058e-01	1.199512e-02	1.199512e-02
1.000000e+00	1.050000e+00	3.057500e-01	1.230451e-02	1.230451e-02
1.050000e+00	1.100000e+00	2.908982e-01	1.195397e-02	1.195397e-02
1.100000e+00	1.400000e+00	2.107891e-01	4.200169e-03	4.200169e-03
1.400000e+00	1.700000e+00	1.258681e-01	3.304901e-03	3.304901e-03
1.700000e+00	2.000000e+00	7.985480e-02	2.614494e-03	2.614494e-03
2.000000e+00	2.400000e+00	4.879253e-02	1.778691e-03	1.778691e-03
2.400000e+00	2.700000e+00	2.575155e-02	1.545290e-03	1.545290e-03
2.700000e+00	3.000000e+00	1.776982e-02	1.235486e-03	1.235486e-03
3.000000e+00	3.100000e+00	1.646209e-02	2.169085e-03	2.169085e-03
3.100000e+00	3.300000e+00	1.136425e-02	1.318263e-03	1.318263e-03
3.300000e+00	3.500000e+00	8.219740e-03	1.120644e-03	1.120644e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208109]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039222283207380982, dn: 0.0039222283207380982}}, 1: {"": {up: 0.0058887937644308795, dn: 0.0058887937644308795}}, 2: {"": {up: 0.0074470450515623943, dn: 0.0074470450515623943}}, 3: {"": {up: 0.0090291505691288618, dn: 0.0090291505691288618}}, 4: {"": {up: 0.0098905429577955967, dn: 0.0098905429577955967}}, 5: {"": {up: 0.011209902764966344, dn: 0.011209902764966344}}, 6: {"": {up: 0.011361503421642745, dn: 0.011361503421642745}}, 7: {"": {up: 0.011743730242133463, dn: 0.011743730242133463}}, 8: {"": {up: 0.012149348953750571, dn: 0.012149348953750571}}, 9: {"": {up: 0.011961592471090313, dn: 0.011961592471090313}}, 10: {"": {up: 0.0097480834013666529, dn: 0.0097480834013666529}}, 11: {"": {up: 0.0097127323653027758, dn: 0.0097127323653027758}}, 12: {"": {up: 0.013632530212693447, dn: 0.013632530212693447}}, 13: {"": {up: 0.013621391999351595, dn: 0.013621391999351595}}, 14: {"": {up: 0.0075754603820493999, dn: 0.0075754603820493999}}, 15: {"": {up: 0.012007944037178045, dn: 0.012007944037178045}}, 16: {"": {up: 0.012313330987186196, dn: 0.012313330987186196}}, 17: {"": {up: 0.011959949832670694, dn: 0.011959949832670694}}, 18: {"": {up: 0.0042058015486547496, dn: 0.0042058015486547496}}, 19: {"": {up: 0.0033151281188582198, dn: 0.0033151281188582198}}, 20: {"": {up: 0.0026260686713539434, dn: 0.0026260686713539434}}, 21: {"": {up: 0.0017877019116731968, dn: 0.0017877019116731968}}, 22: {"": {up: 0.0015537435080761836, dn: 0.0015537435080761836}}, 23: {"": {up: 0.0012427357813397924, dn: 0.0012427357813397924}}, 24: {"": {up: 0.0021816056013862794, dn: 0.0021816056013862794}}, 25: {"": {up: 0.0013278213358731681, dn: 0.0013278213358731681}}, 26: {"": {up: 0.0011281704215232724, dn: 0.0011281704215232724}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208109]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.263903e-02	3.922228e-03	3.922228e-03
4.000000e-02	9.000000e-02	7.207296e-02	5.888794e-03	5.888794e-03
9.000000e-02	1.400000e-01	1.079576e-01	7.447045e-03	7.447045e-03
1.400000e-01	1.900000e-01	1.697185e-01	9.029151e-03	9.029151e-03
1.900000e-01	2.400000e-01	1.951762e-01	9.890543e-03	9.890543e-03
2.400000e-01	2.900000e-01	2.506626e-01	1.120990e-02	1.120990e-02
2.900000e-01	3.400000e-01	2.620856e-01	1.136150e-02	1.136150e-02
3.400000e-01	3.900000e-01	2.703178e-01	1.174373e-02	1.174373e-02
3.900000e-01	4.400000e-01	3.009606e-01	1.214935e-02	1.214935e-02
4.400000e-01	5.000000e-01	3.448482e-01	1.196159e-02	1.196159e-02
5.000000e-01	6.000000e-01	3.890117e-01	9.748083e-03	9.748083e-03
6.000000e-01	7.000000e-01	3.780176e-01	9.712732e-03	9.712732e-03
7.000000e-01	7.500000e-01	3.750582e-01	1.363253e-02	1.363253e-02
7.500000e-01	8.000000e-01	3.731164e-01	1.362139e-02	1.362139e-02
8.000000e-01	9.500000e-01	3.480387e-01	7.575460e-03	7.575460e-03
9.500000e-01	1.000000e+00	2.951320e-01	1.200794e-02	1.200794e-02
1.000000e+00	1.050000e+00	3.057848e-01	1.231333e-02	1.231333e-02
1.050000e+00	1.100000e+00	2.908818e-01	1.195995e-02	1.195995e-02
1.100000e+00	1.400000e+00	2.109987e-01	4.205802e-03	4.205802e-03
1.400000e+00	1.700000e+00	1.261669e-01	3.315128e-03	3.315128e-03
1.700000e+00	2.000000e+00	8.018950e-02	2.626069e-03	2.626069e-03
2.000000e+00	2.400000e+00	4.901233e-02	1.787702e-03	1.787702e-03
2.400000e+00	2.700000e+00	2.588141e-02	1.553744e-03	1.553744e-03
2.700000e+00	3.000000e+00	1.788839e-02	1.242736e-03	1.242736e-03
3.000000e+00	3.100000e+00	1.656203e-02	2.181606e-03	2.181606e-03
3.100000e+00	3.300000e+00	1.142672e-02	1.327821e-03	1.327821e-03
3.300000e+00	3.500000e+00	8.290860e-03	1.128170e-03	1.128170e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208108]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039232567784941129, dn: 0.0039232567784941129}}, 1: {"": {up: 0.0058879680705656015, dn: 0.0058879680705656015}}, 2: {"": {up: 0.0074513327666934828, dn: 0.0074513327666934828}}, 3: {"": {up: 0.0090258849981594627, dn: 0.0090258849981594627}}, 4: {"": {up: 0.0098907795446061819, dn: 0.0098907795446061819}}, 5: {"": {up: 0.011211820547975253, dn: 0.011211820547975253}}, 6: {"": {up: 0.011353943808210422, dn: 0.011353943808210422}}, 7: {"": {up: 0.011741350859249548, dn: 0.011741350859249548}}, 8: {"": {up: 0.012149971193381492, dn: 0.012149971193381492}}, 9: {"": {up: 0.011965624374292662, dn: 0.011965624374292662}}, 10: {"": {up: 0.0097480849401305504, dn: 0.0097480849401305504}}, 11: {"": {up: 0.0097161612790237304, dn: 0.0097161612790237304}}, 12: {"": {up: 0.013629409378252591, dn: 0.013629409378252591}}, 13: {"": {up: 0.013619193808739183, dn: 0.013619193808739183}}, 14: {"": {up: 0.0075778214400827543, dn: 0.0075778214400827543}}, 15: {"": {up: 0.012008328776311873, dn: 0.012008328776311873}}, 16: {"": {up: 0.012318954501093009, dn: 0.012318954501093009}}, 17: {"": {up: 0.011961981441216156, dn: 0.011961981441216156}}, 18: {"": {up: 0.0042050987569325383, dn: 0.0042050987569325383}}, 19: {"": {up: 0.0033140659820428036, dn: 0.0033140659820428036}}, 20: {"": {up: 0.0026255718953739921, dn: 0.0026255718953739921}}, 21: {"": {up: 0.0017875050699228802, dn: 0.0017875050699228802}}, 22: {"": {up: 0.0015527531105176437, dn: 0.0015527531105176437}}, 23: {"": {up: 0.0012426638054330444, dn: 0.0012426638054330444}}, 24: {"": {up: 0.0021808681757501968, dn: 0.0021808681757501968}}, 25: {"": {up: 0.0013272609954338313, dn: 0.0013272609954338313}}, 26: {"": {up: 0.0011279463639730385, dn: 0.0011279463639730385}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208108]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.263630e-02	3.923257e-03	3.923257e-03
4.000000e-02	9.000000e-02	7.204214e-02	5.887968e-03	5.887968e-03
9.000000e-02	1.400000e-01	1.079920e-01	7.451333e-03	7.451333e-03
1.400000e-01	1.900000e-01	1.696698e-01	9.025885e-03	9.025885e-03
1.900000e-01	2.400000e-01	1.951921e-01	9.890780e-03	9.890780e-03
2.400000e-01	2.900000e-01	2.506820e-01	1.121182e-02	1.121182e-02
2.900000e-01	3.400000e-01	2.621186e-01	1.135394e-02	1.135394e-02
3.400000e-01	3.900000e-01	2.702712e-01	1.174135e-02	1.174135e-02
3.900000e-01	4.400000e-01	3.009858e-01	1.214997e-02	1.214997e-02
4.400000e-01	5.000000e-01	3.449732e-01	1.196562e-02	1.196562e-02
5.000000e-01	6.000000e-01	3.890924e-01	9.748085e-03	9.748085e-03
6.000000e-01	7.000000e-01	3.780041e-01	9.716161e-03	9.716161e-03
7.000000e-01	7.500000e-01	3.749744e-01	1.362941e-02	1.362941e-02
7.500000e-01	8.000000e-01	3.731254e-01	1.361919e-02	1.361919e-02
8.000000e-01	9.500000e-01	3.481018e-01	7.577821e-03	7.577821e-03
9.500000e-01	1.000000e+00	2.951138e-01	1.200833e-02	1.200833e-02
1.000000e+00	1.050000e+00	3.058724e-01	1.231895e-02	1.231895e-02
1.050000e+00	1.100000e+00	2.908908e-01	1.196198e-02	1.196198e-02
1.100000e+00	1.400000e+00	2.109891e-01	4.205099e-03	4.205099e-03
1.400000e+00	1.700000e+00	1.261383e-01	3.314066e-03	3.314066e-03
1.700000e+00	2.000000e+00	8.017763e-02	2.625572e-03	2.625572e-03
2.000000e+00	2.400000e+00	4.900580e-02	1.787505e-03	1.787505e-03
2.400000e+00	2.700000e+00	2.586333e-02	1.552753e-03	1.552753e-03
2.700000e+00	3.000000e+00	1.788611e-02	1.242664e-03	1.242664e-03
3.000000e+00	3.100000e+00	1.656593e-02	2.180868e-03	2.180868e-03
3.100000e+00	3.300000e+00	1.142447e-02	1.327261e-03	1.327261e-03
3.300000e+00	3.500000e+00	8.290640e-03	1.127946e-03	1.127946e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208107]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039351651807770401, dn: 0.0039351651807770401}}, 1: {"": {up: 0.0058942795997475386, dn: 0.0058942795997475386}}, 2: {"": {up: 0.0074354179438683851, dn: 0.0074354179438683851}}, 3: {"": {up: 0.0090572004504703343, dn: 0.0090572004504703343}}, 4: {"": {up: 0.0099197399159453806, dn: 0.0099197399159453806}}, 5: {"": {up: 0.011227603484270366, dn: 0.011227603484270366}}, 6: {"": {up: 0.011392441353809979, dn: 0.011392441353809979}}, 7: {"": {up: 0.011762963912211925, dn: 0.011762963912211925}}, 8: {"": {up: 0.012171065688755443, dn: 0.012171065688755443}}, 9: {"": {up: 0.011999347204466304, dn: 0.011999347204466304}}, 10: {"": {up: 0.0097735991323565155, dn: 0.0097735991323565155}}, 11: {"": {up: 0.0097243112866670419, dn: 0.0097243112866670419}}, 12: {"": {up: 0.013644738179972516, dn: 0.013644738179972516}}, 13: {"": {up: 0.013634899339562419, dn: 0.013634899339562419}}, 14: {"": {up: 0.0075735152560309415, dn: 0.0075735152560309415}}, 15: {"": {up: 0.01199236757275225, dn: 0.01199236757275225}}, 16: {"": {up: 0.012295513002717688, dn: 0.012295513002717688}}, 17: {"": {up: 0.011951496977366464, dn: 0.011951496977366464}}, 18: {"": {up: 0.0041982337556008822, dn: 0.0041982337556008822}}, 19: {"": {up: 0.0033016507655683051, dn: 0.0033016507655683051}}, 20: {"": {up: 0.0026115159497034578, dn: 0.0026115159497034578}}, 21: {"": {up: 0.0017757239720744896, dn: 0.0017757239720744896}}, 22: {"": {up: 0.0015428170482738516, dn: 0.0015428170482738516}}, 23: {"": {up: 0.0012326326838654471, dn: 0.0012326326838654471}}, 24: {"": {up: 0.0021645479897659911, dn: 0.0021645479897659911}}, 25: {"": {up: 0.0013150455315311346, dn: 0.0013150455315311346}}, 26: {"": {up: 0.0011184861420688223, dn: 0.0011184861420688223}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208107]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.282409e-02	3.935165e-03	3.935165e-03
4.000000e-02	9.000000e-02	7.228944e-02	5.894280e-03	5.894280e-03
9.000000e-02	1.400000e-01	1.080799e-01	7.435418e-03	7.435418e-03
1.400000e-01	1.900000e-01	1.702760e-01	9.057200e-03	9.057200e-03
1.900000e-01	2.400000e-01	1.959991e-01	9.919740e-03	9.919740e-03
2.400000e-01	2.900000e-01	2.513728e-01	1.122760e-02	1.122760e-02
2.900000e-01	3.400000e-01	2.621870e-01	1.139244e-02	1.139244e-02
3.400000e-01	3.900000e-01	2.708972e-01	1.176296e-02	1.176296e-02
3.900000e-01	4.400000e-01	3.016076e-01	1.217107e-02	1.217107e-02
4.400000e-01	5.000000e-01	3.459662e-01	1.199935e-02	1.199935e-02
5.000000e-01	6.000000e-01	3.907032e-01	9.773599e-03	9.773599e-03
6.000000e-01	7.000000e-01	3.791858e-01	9.724311e-03	9.724311e-03
7.000000e-01	7.500000e-01	3.755238e-01	1.364474e-02	1.364474e-02
7.500000e-01	8.000000e-01	3.736690e-01	1.363490e-02	1.363490e-02
8.000000e-01	9.500000e-01	3.481175e-01	7.573515e-03	7.573515e-03
9.500000e-01	1.000000e+00	2.949824e-01	1.199237e-02	1.199237e-02
1.000000e+00	1.050000e+00	3.055618e-01	1.229551e-02	1.229551e-02
1.050000e+00	1.100000e+00	2.908668e-01	1.195150e-02	1.195150e-02
1.100000e+00	1.400000e+00	2.107155e-01	4.198234e-03	4.198234e-03
1.400000e+00	1.700000e+00	1.257570e-01	3.301651e-03	3.301651e-03
1.700000e+00	2.000000e+00	7.978867e-02	2.611516e-03	2.611516e-03
2.000000e+00	2.400000e+00	4.871765e-02	1.775724e-03	1.775724e-03
2.400000e+00	2.700000e+00	2.571571e-02	1.542817e-03	1.542817e-03
2.700000e+00	3.000000e+00	1.773060e-02	1.232633e-03	1.232633e-03
3.000000e+00	3.100000e+00	1.642925e-02	2.164548e-03	2.164548e-03
3.100000e+00	3.300000e+00	1.134257e-02	1.315046e-03	1.315046e-03
3.300000e+00	3.500000e+00	8.198705e-03	1.118486e-03	1.118486e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208106]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039510829211749018, dn: 0.0039510829211749018}}, 1: {"": {up: 0.0059098372228006428, dn: 0.0059098372228006428}}, 2: {"": {up: 0.0074536729201112621, dn: 0.0074536729201112621}}, 3: {"": {up: 0.0090611213434099881, dn: 0.0090611213434099881}}, 4: {"": {up: 0.0099287844170371665, dn: 0.0099287844170371665}}, 5: {"": {up: 0.011248674588590428, dn: 0.011248674588590428}}, 6: {"": {up: 0.011376060829654514, dn: 0.011376060829654514}}, 7: {"": {up: 0.011777743417140657, dn: 0.011777743417140657}}, 8: {"": {up: 0.012188425657155237, dn: 0.012188425657155237}}, 9: {"": {up: 0.012024401116988, dn: 0.012024401116988}}, 10: {"": {up: 0.0097893161150307152, dn: 0.0097893161150307152}}, 11: {"": {up: 0.0097395846934045429, dn: 0.0097395846934045429}}, 12: {"": {up: 0.0136548247883303, dn: 0.0136548247883303}}, 13: {"": {up: 0.013633970808242172, dn: 0.013633970808242172}}, 14: {"": {up: 0.0076026223546002024, dn: 0.0076026223546002024}}, 15: {"": {up: 0.01198931691131733, dn: 0.01198931691131733}}, 16: {"": {up: 0.012290814456332816, dn: 0.012290814456332816}}, 17: {"": {up: 0.011951284449798682, dn: 0.011951284449798682}}, 18: {"": {up: 0.0041908365645907898, dn: 0.0041908365645907898}}, 19: {"": {up: 0.003290024822601394, dn: 0.003290024822601394}}, 20: {"": {up: 0.0026027067107575186, dn: 0.0026027067107575186}}, 21: {"": {up: 0.001767421497549467, dn: 0.001767421497549467}}, 22: {"": {up: 0.0015334217365820201, dn: 0.0015334217365820201}}, 23: {"": {up: 0.0012251367270635558, dn: 0.0012251367270635558}}, 24: {"": {up: 0.0021504541380833937, dn: 0.0021504541380833937}}, 25: {"": {up: 0.0013048863935224417, dn: 0.0013048863935224417}}, 26: {"": {up: 0.0011128272552377559, dn: 0.0011128272552377559}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208106]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.293974e-02	3.951083e-03	3.951083e-03
4.000000e-02	9.000000e-02	7.232354e-02	5.909837e-03	5.909837e-03
9.000000e-02	1.400000e-01	1.082639e-01	7.453673e-03	7.453673e-03
1.400000e-01	1.900000e-01	1.704340e-01	9.061121e-03	9.061121e-03
1.900000e-01	2.400000e-01	1.962398e-01	9.928784e-03	9.928784e-03
2.400000e-01	2.900000e-01	2.518184e-01	1.124867e-02	1.124867e-02
2.900000e-01	3.400000e-01	2.627382e-01	1.137606e-02	1.137606e-02
3.400000e-01	3.900000e-01	2.714424e-01	1.177774e-02	1.177774e-02
3.900000e-01	4.400000e-01	3.021366e-01	1.218843e-02	1.218843e-02
4.400000e-01	5.000000e-01	3.467947e-01	1.202440e-02	1.202440e-02
5.000000e-01	6.000000e-01	3.916639e-01	9.789316e-03	9.789316e-03
6.000000e-01	7.000000e-01	3.796432e-01	9.739585e-03	9.739585e-03
7.000000e-01	7.500000e-01	3.758762e-01	1.365482e-02	1.365482e-02
7.500000e-01	8.000000e-01	3.740430e-01	1.363397e-02	1.363397e-02
8.000000e-01	9.500000e-01	3.487171e-01	7.602622e-03	7.602622e-03
9.500000e-01	1.000000e+00	2.949098e-01	1.198932e-02	1.198932e-02
1.000000e+00	1.050000e+00	3.053330e-01	1.229081e-02	1.229081e-02
1.050000e+00	1.100000e+00	2.907668e-01	1.195128e-02	1.195128e-02
1.100000e+00	1.400000e+00	2.104834e-01	4.190837e-03	4.190837e-03
1.400000e+00	1.700000e+00	1.253745e-01	3.290025e-03	3.290025e-03
1.700000e+00	2.000000e+00	7.959410e-02	2.602707e-03	2.602707e-03
2.000000e+00	2.400000e+00	4.849695e-02	1.767421e-03	1.767421e-03
2.400000e+00	2.700000e+00	2.556674e-02	1.533422e-03	1.533422e-03
2.700000e+00	3.000000e+00	1.762473e-02	1.225137e-03	1.225137e-03
3.000000e+00	3.100000e+00	1.636179e-02	2.150454e-03	2.150454e-03
3.100000e+00	3.300000e+00	1.127796e-02	1.304886e-03	1.304886e-03
3.300000e+00	3.500000e+00	8.150560e-03	1.112827e-03	1.112827e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208105]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039629313645330767, dn: 0.0039629313645330767}}, 1: {"": {up: 0.0059113917143089074, dn: 0.0059113917143089074}}, 2: {"": {up: 0.0074565461173387746, dn: 0.0074565461173387746}}, 3: {"": {up: 0.0090791211028380947, dn: 0.0090791211028380947}}, 4: {"": {up: 0.0099418227704983781, dn: 0.0099418227704983781}}, 5: {"": {up: 0.011261383573966392, dn: 0.011261383573966392}}, 6: {"": {up: 0.01139107369829551, dn: 0.01139107369829551}}, 7: {"": {up: 0.011788216150037294, dn: 0.011788216150037294}}, 8: {"": {up: 0.012197949007927523, dn: 0.012197949007927523}}, 9: {"": {up: 0.012044294407634588, dn: 0.012044294407634588}}, 10: {"": {up: 0.0098034259317852784, dn: 0.0098034259317852784}}, 11: {"": {up: 0.0097458103819025779, dn: 0.0097458103819025779}}, 12: {"": {up: 0.013659244488623799, dn: 0.013659244488623799}}, 13: {"": {up: 0.013643087627073265, dn: 0.013643087627073265}}, 14: {"": {up: 0.0075953553058578024, dn: 0.0075953553058578024}}, 15: {"": {up: 0.011979731215682585, dn: 0.011979731215682585}}, 16: {"": {up: 0.012285690863765039, dn: 0.012285690863765039}}, 17: {"": {up: 0.011947369584975588, dn: 0.011947369584975588}}, 18: {"": {up: 0.0041885744061142781, dn: 0.0041885744061142781}}, 19: {"": {up: 0.003284766692205432, dn: 0.003284766692205432}}, 20: {"": {up: 0.0025968080834405578, dn: 0.0025968080834405578}}, 21: {"": {up: 0.0017626769414728273, dn: 0.0017626769414728273}}, 22: {"": {up: 0.0015288078143878415, dn: 0.0015288078143878415}}, 23: {"": {up: 0.0012214786121746062, dn: 0.0012214786121746062}}, 24: {"": {up: 0.0021433718762734551, dn: 0.0021433718762734551}}, 25: {"": {up: 0.0013000635561387006, dn: 0.0013000635561387006}}, 26: {"": {up: 0.001108746815102527, dn: 0.001108746815102527}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208105]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.305382e-02	3.962931e-03	3.962931e-03
4.000000e-02	9.000000e-02	7.241946e-02	5.911392e-03	5.911392e-03
9.000000e-02	1.400000e-01	1.084293e-01	7.456546e-03	7.456546e-03
1.400000e-01	1.900000e-01	1.707400e-01	9.079121e-03	9.079121e-03
1.900000e-01	2.400000e-01	1.965643e-01	9.941823e-03	9.941823e-03
2.400000e-01	2.900000e-01	2.522088e-01	1.126138e-02	1.126138e-02
2.900000e-01	3.400000e-01	2.627094e-01	1.139107e-02	1.139107e-02
3.400000e-01	3.900000e-01	2.717052e-01	1.178822e-02	1.178822e-02
3.900000e-01	4.400000e-01	3.023726e-01	1.219795e-02	1.219795e-02
4.400000e-01	5.000000e-01	3.473502e-01	1.204429e-02	1.204429e-02
5.000000e-01	6.000000e-01	3.923119e-01	9.803426e-03	9.803426e-03
6.000000e-01	7.000000e-01	3.801753e-01	9.745810e-03	9.745810e-03
7.000000e-01	7.500000e-01	3.759828e-01	1.365924e-02	1.365924e-02
7.500000e-01	8.000000e-01	3.742572e-01	1.364309e-02	1.364309e-02
8.000000e-01	9.500000e-01	3.486809e-01	7.595355e-03	7.595355e-03
9.500000e-01	1.000000e+00	2.947534e-01	1.197973e-02	1.197973e-02
1.000000e+00	1.050000e+00	3.052822e-01	1.228569e-02	1.228569e-02
1.050000e+00	1.100000e+00	2.907360e-01	1.194737e-02	1.194737e-02
1.100000e+00	1.400000e+00	2.103787e-01	4.188574e-03	4.188574e-03
1.400000e+00	1.700000e+00	1.252141e-01	3.284767e-03	3.284767e-03
1.700000e+00	2.000000e+00	7.941107e-02	2.596808e-03	2.596808e-03
2.000000e+00	2.400000e+00	4.838108e-02	1.762677e-03	1.762677e-03
2.400000e+00	2.700000e+00	2.548849e-02	1.528808e-03	1.528808e-03
2.700000e+00	3.000000e+00	1.756621e-02	1.221479e-03	1.221479e-03
3.000000e+00	3.100000e+00	1.629735e-02	2.143372e-03	2.143372e-03
3.100000e+00	3.300000e+00	1.124548e-02	1.300064e-03	1.300064e-03
3.300000e+00	3.500000e+00	8.113405e-03	1.108747e-03	1.108747e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208104]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039318387873868883, dn: 0.0039318387873868883}}, 1: {"": {up: 0.005915086812549754, dn: 0.005915086812549754}}, 2: {"": {up: 0.0074307523172287178, dn: 0.0074307523172287178}}, 3: {"": {up: 0.0090549986195471079, dn: 0.0090549986195471079}}, 4: {"": {up: 0.0099251055410005604, dn: 0.0099251055410005604}}, 5: {"": {up: 0.011236946204374213, dn: 0.011236946204374213}}, 6: {"": {up: 0.011393368246484433, dn: 0.011393368246484433}}, 7: {"": {up: 0.011786051077438959, dn: 0.011786051077438959}}, 8: {"": {up: 0.012185719510968569, dn: 0.012185719510968569}}, 9: {"": {up: 0.01200025925645868, dn: 0.01200025925645868}}, 10: {"": {up: 0.009783671601193495, dn: 0.009783671601193495}}, 11: {"": {up: 0.0097333216324130608, dn: 0.0097333216324130608}}, 12: {"": {up: 0.013672764168228737, dn: 0.013672764168228737}}, 13: {"": {up: 0.013642112739601579, dn: 0.013642112739601579}}, 14: {"": {up: 0.0075893902551156592, dn: 0.0075893902551156592}}, 15: {"": {up: 0.012003197907224549, dn: 0.012003197907224549}}, 16: {"": {up: 0.012281377772872215, dn: 0.012281377772872215}}, 17: {"": {up: 0.011944561942574526, dn: 0.011944561942574526}}, 18: {"": {up: 0.0041935373559270428, dn: 0.0041935373559270428}}, 19: {"": {up: 0.003297545214920402, dn: 0.003297545214920402}}, 20: {"": {up: 0.0026068623114984626, dn: 0.0026068623114984626}}, 21: {"": {up: 0.001770237801822117, dn: 0.001770237801822117}}, 22: {"": {up: 0.0015385537942424286, dn: 0.0015385537942424286}}, 23: {"": {up: 0.0012266856882583164, dn: 0.0012266856882583164}}, 24: {"": {up: 0.0021558886798719434, dn: 0.0021558886798719434}}, 25: {"": {up: 0.0013086165404731841, dn: 0.0013086165404731841}}, 26: {"": {up: 0.0011164320400275146, dn: 0.0011164320400275146}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208104]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.280355e-02	3.931839e-03	3.931839e-03
4.000000e-02	9.000000e-02	7.244102e-02	5.915087e-03	5.915087e-03
9.000000e-02	1.400000e-01	1.079478e-01	7.430752e-03	7.430752e-03
1.400000e-01	1.900000e-01	1.702746e-01	9.054999e-03	9.054999e-03
1.900000e-01	2.400000e-01	1.961195e-01	9.925106e-03	9.925106e-03
2.400000e-01	2.900000e-01	2.515712e-01	1.123695e-02	1.123695e-02
2.900000e-01	3.400000e-01	2.627602e-01	1.139337e-02	1.139337e-02
3.400000e-01	3.900000e-01	2.715516e-01	1.178605e-02	1.178605e-02
3.900000e-01	4.400000e-01	3.019944e-01	1.218572e-02	1.218572e-02
4.400000e-01	5.000000e-01	3.460308e-01	1.200026e-02	1.200026e-02
5.000000e-01	6.000000e-01	3.912251e-01	9.783672e-03	9.783672e-03
6.000000e-01	7.000000e-01	3.793128e-01	9.733322e-03	9.733322e-03
7.000000e-01	7.500000e-01	3.763226e-01	1.367276e-02	1.367276e-02
7.500000e-01	8.000000e-01	3.739468e-01	1.364211e-02	1.364211e-02
8.000000e-01	9.500000e-01	3.484994e-01	7.589390e-03	7.589390e-03
9.500000e-01	1.000000e+00	2.952052e-01	1.200320e-02	1.200320e-02
1.000000e+00	1.050000e+00	3.051654e-01	1.228138e-02	1.228138e-02
1.050000e+00	1.100000e+00	2.906560e-01	1.194456e-02	1.194456e-02
1.100000e+00	1.400000e+00	2.105157e-01	4.193537e-03	4.193537e-03
1.400000e+00	1.700000e+00	1.255672e-01	3.297545e-03	3.297545e-03
1.700000e+00	2.000000e+00	7.971013e-02	2.606862e-03	2.606862e-03
2.000000e+00	2.400000e+00	4.856788e-02	1.770238e-03	1.770238e-03
2.400000e+00	2.700000e+00	2.566625e-02	1.538554e-03	1.538554e-03
2.700000e+00	3.000000e+00	1.765225e-02	1.226686e-03	1.226686e-03
3.000000e+00	3.100000e+00	1.638819e-02	2.155889e-03	2.155889e-03
3.100000e+00	3.300000e+00	1.129267e-02	1.308617e-03	1.308617e-03
3.300000e+00	3.500000e+00	8.175310e-03	1.116432e-03	1.116432e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208103]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039616213536884113, dn: 0.0039616213536884113}}, 1: {"": {up: 0.0059019979667905686, dn: 0.0059019979667905686}}, 2: {"": {up: 0.0074657993543893186, dn: 0.0074657993543893186}}, 3: {"": {up: 0.0090702238120125827, dn: 0.0090702238120125827}}, 4: {"": {up: 0.0099338834299582991, dn: 0.0099338834299582991}}, 5: {"": {up: 0.011255109062110417, dn: 0.011255109062110417}}, 6: {"": {up: 0.011376727121628597, dn: 0.011376727121628597}}, 7: {"": {up: 0.011771796804226619, dn: 0.011771796804226619}}, 8: {"": {up: 0.012188931044189234, dn: 0.012188931044189234}}, 9: {"": {up: 0.012039485961710419, dn: 0.012039485961710419}}, 10: {"": {up: 0.0097923403739861928, dn: 0.0097923403739861928}}, 11: {"": {up: 0.0097417185342217744, dn: 0.0097417185342217744}}, 12: {"": {up: 0.013642347305357669, dn: 0.013642347305357669}}, 13: {"": {up: 0.013636537683737748, dn: 0.013636537683737748}}, 14: {"": {up: 0.0075940210399731986, dn: 0.0075940210399731986}}, 15: {"": {up: 0.011980073455534394, dn: 0.011980073455534394}}, 16: {"": {up: 0.012300988578159063, dn: 0.012300988578159063}}, 17: {"": {up: 0.011956691850173265, dn: 0.011956691850173265}}, 18: {"": {up: 0.0041921421201523666, dn: 0.0041921421201523666}}, 19: {"": {up: 0.0032888248492263746, dn: 0.0032888248492263746}}, 20: {"": {up: 0.0026021049171776299, dn: 0.0026021049171776299}}, 21: {"": {up: 0.0017679972779956427, dn: 0.0017679972779956427}}, 22: {"": {up: 0.0015326940696404835, dn: 0.0015326940696404835}}, 23: {"": {up: 0.0012265552485631376, dn: 0.0012265552485631376}}, 24: {"": {up: 0.002150991399331943, dn: 0.002150991399331943}}, 25: {"": {up: 0.0013054770200964872, dn: 0.0013054770200964872}}, 26: {"": {up: 0.0011118446384275088, dn: 0.0011118446384275088}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208103]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.302095e-02	3.961621e-03	3.961621e-03
4.000000e-02	9.000000e-02	7.224094e-02	5.901998e-03	5.901998e-03
9.000000e-02	1.400000e-01	1.084875e-01	7.465799e-03	7.465799e-03
1.400000e-01	1.900000e-01	1.705583e-01	9.070224e-03	9.070224e-03
1.900000e-01	2.400000e-01	1.963115e-01	9.933883e-03	9.933883e-03
2.400000e-01	2.900000e-01	2.519374e-01	1.125511e-02	1.125511e-02
2.900000e-01	3.400000e-01	2.624770e-01	1.137673e-02	1.137673e-02
3.400000e-01	3.900000e-01	2.711772e-01	1.177180e-02	1.177180e-02
3.900000e-01	4.400000e-01	3.020634e-01	1.218893e-02	1.218893e-02
4.400000e-01	5.000000e-01	3.471708e-01	1.203949e-02	1.203949e-02
5.000000e-01	6.000000e-01	3.917332e-01	9.792340e-03	9.792340e-03
6.000000e-01	7.000000e-01	3.798459e-01	9.741719e-03	9.741719e-03
7.000000e-01	7.500000e-01	3.753786e-01	1.364235e-02	1.364235e-02
7.500000e-01	8.000000e-01	3.740256e-01	1.363654e-02	1.363654e-02
8.000000e-01	9.500000e-01	3.485879e-01	7.594021e-03	7.594021e-03
9.500000e-01	1.000000e+00	2.946622e-01	1.198007e-02	1.198007e-02
1.000000e+00	1.050000e+00	3.055814e-01	1.230099e-02	1.230099e-02
1.050000e+00	1.100000e+00	2.908842e-01	1.195669e-02	1.195669e-02
1.100000e+00	1.400000e+00	2.105310e-01	4.192142e-03	4.192142e-03
1.400000e+00	1.700000e+00	1.253597e-01	3.288825e-03	3.288825e-03
1.700000e+00	2.000000e+00	7.953483e-02	2.602105e-03	2.602105e-03
2.000000e+00	2.400000e+00	4.851373e-02	1.767997e-03	1.767997e-03
2.400000e+00	2.700000e+00	2.553576e-02	1.532694e-03	1.532694e-03
2.700000e+00	3.000000e+00	1.763875e-02	1.226555e-03	1.226555e-03
3.000000e+00	3.100000e+00	1.635519e-02	2.150991e-03	2.150991e-03
3.100000e+00	3.300000e+00	1.128597e-02	1.305477e-03	1.305477e-03
3.300000e+00	3.500000e+00	8.144435e-03	1.111845e-03	1.111845e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208102]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.003877296093929377, dn: 0.003877296093929377}}, 1: {"": {up: 0.006059535295713691, dn: 0.006059535295713691}}, 2: {"": {up: 0.0073795826440253356, dn: 0.0073795826440253356}}, 3: {"": {up: 0.0090749325066360707, dn: 0.0090749325066360707}}, 4: {"": {up: 0.010008522368461793, dn: 0.010008522368461793}}, 5: {"": {up: 0.011281666543556411, dn: 0.011281666543556411}}, 6: {"": {up: 0.011658459589499796, dn: 0.011658459589499796}}, 7: {"": {up: 0.011943706292437037, dn: 0.011943706292437037}}, 8: {"": {up: 0.012306812747417586, dn: 0.012306812747417586}}, 9: {"": {up: 0.011994367891269264, dn: 0.011994367891269264}}, 10: {"": {up: 0.009831739418841412, dn: 0.009831739418841412}}, 11: {"": {up: 0.0098729828319510417, dn: 0.0098729828319510417}}, 12: {"": {up: 0.013878407689645081, dn: 0.013878407689645081}}, 13: {"": {up: 0.015231198245706068, dn: 0.015231198245706068}}, 14: {"": {up: 0.0076404421047185245, dn: 0.0076404421047185245}}, 15: {"": {up: 0.012110932251482532, dn: 0.012110932251482532}}, 16: {"": {up: 0.012233182742034051, dn: 0.012233182742034051}}, 17: {"": {up: 0.01190760597265461, dn: 0.01190760597265461}}, 18: {"": {up: 0.0042103866277998243, dn: 0.0042103866277998243}}, 19: {"": {up: 0.0033227614018062341, dn: 0.0033227614018062341}}, 20: {"": {up: 0.0026050529958354224, dn: 0.0026050529958354224}}, 21: {"": {up: 0.0017707263693185352, dn: 0.0017707263693185352}}, 22: {"": {up: 0.0015416254048532297, dn: 0.0015416254048532297}}, 23: {"": {up: 0.0012239385423931861, dn: 0.0012239385423931861}}, 24: {"": {up: 0.0021492919764424731, dn: 0.0021492919764424731}}, 25: {"": {up: 0.0013048919495498488, dn: 0.0013048919495498488}}, 26: {"": {up: 0.0011253964856884876, dn: 0.0011253964856884876}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208102]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.241882e-02	3.877296e-03	3.877296e-03
4.000000e-02	9.000000e-02	7.350184e-02	6.059535e-03	6.059535e-03
9.000000e-02	1.400000e-01	1.071077e-01	7.379583e-03	7.379583e-03
1.400000e-01	1.900000e-01	1.698562e-01	9.074933e-03	9.074933e-03
1.900000e-01	2.400000e-01	1.965664e-01	1.000852e-02	1.000852e-02
2.400000e-01	2.900000e-01	2.514148e-01	1.128167e-02	1.128167e-02
2.900000e-01	3.400000e-01	2.646956e-01	1.165846e-02	1.165846e-02
3.400000e-01	3.900000e-01	2.730490e-01	1.194371e-02	1.194371e-02
3.900000e-01	4.400000e-01	3.022688e-01	1.230681e-02	1.230681e-02
4.400000e-01	5.000000e-01	3.441257e-01	1.199437e-02	1.199437e-02
5.000000e-01	6.000000e-01	3.906487e-01	9.831739e-03	9.831739e-03
6.000000e-01	7.000000e-01	3.794780e-01	9.872983e-03	9.872983e-03
7.000000e-01	7.500000e-01	3.785374e-01	1.387841e-02	1.387841e-02
7.500000e-01	8.000000e-01	3.787352e-01	1.523120e-02	1.523120e-02
8.000000e-01	9.500000e-01	3.477774e-01	7.640442e-03	7.640442e-03
9.500000e-01	1.000000e+00	2.962128e-01	1.211093e-02	1.211093e-02
1.000000e+00	1.050000e+00	3.037056e-01	1.223318e-02	1.223318e-02
1.050000e+00	1.100000e+00	2.893294e-01	1.190761e-02	1.190761e-02
1.100000e+00	1.400000e+00	2.101688e-01	4.210387e-03	4.210387e-03
1.400000e+00	1.700000e+00	1.257034e-01	3.322761e-03	3.322761e-03
1.700000e+00	2.000000e+00	7.948620e-02	2.605053e-03	2.605053e-03
2.000000e+00	2.400000e+00	4.852065e-02	1.770726e-03	1.770726e-03
2.400000e+00	2.700000e+00	2.571107e-02	1.541625e-03	1.541625e-03
2.700000e+00	3.000000e+00	1.760479e-02	1.223939e-03	1.223939e-03
3.000000e+00	3.100000e+00	1.629732e-02	2.149292e-03	2.149292e-03
3.100000e+00	3.300000e+00	1.124391e-02	1.304892e-03	1.304892e-03
3.300000e+00	3.500000e+00	8.159290e-03	1.125396e-03	1.125396e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208101]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039597971854629125, dn: 0.0039597971854629125}}, 1: {"": {up: 0.0058824270501214044, dn: 0.0058824270501214044}}, 2: {"": {up: 0.0074780478736097937, dn: 0.0074780478736097937}}, 3: {"": {up: 0.0090516937641526539, dn: 0.0090516937641526539}}, 4: {"": {up: 0.0099079140085085553, dn: 0.0099079140085085553}}, 5: {"": {up: 0.011238547948912263, dn: 0.011238547948912263}}, 6: {"": {up: 0.011352560944562235, dn: 0.011352560944562235}}, 7: {"": {up: 0.011736687778074359, dn: 0.011736687778074359}}, 8: {"": {up: 0.012172068024785276, dn: 0.012172068024785276}}, 9: {"": {up: 0.012015268064702787, dn: 0.012015268064702787}}, 10: {"": {up: 0.0097641251528234746, dn: 0.0097641251528234746}}, 11: {"": {up: 0.0097339729812651547, dn: 0.0097339729812651547}}, 12: {"": {up: 0.01361535897433482, dn: 0.01361535897433482}}, 13: {"": {up: 0.013629701390712847, dn: 0.013629701390712847}}, 14: {"": {up: 0.0075897445426194874, dn: 0.0075897445426194874}}, 15: {"": {up: 0.011989780648535644, dn: 0.011989780648535644}}, 16: {"": {up: 0.012335067085346546, dn: 0.012335067085346546}}, 17: {"": {up: 0.01197824695020101, dn: 0.01197824695020101}}, 18: {"": {up: 0.0042037298253389766, dn: 0.0042037298253389766}}, 19: {"": {up: 0.0033037162576575953, dn: 0.0033037162576575953}}, 20: {"": {up: 0.0026185619463107352, dn: 0.0026185619463107352}}, 21: {"": {up: 0.00178278731905968, dn: 0.00178278731905968}}, 22: {"": {up: 0.0015451274668741362, dn: 0.0015451274668741362}}, 23: {"": {up: 0.0012391134823825558, dn: 0.0012391134823825558}}, 24: {"": {up: 0.0021734704966941678, dn: 0.0021734704966941678}}, 25: {"": {up: 0.0013218298869370464, dn: 0.0013218298869370464}}, 26: {"": {up: 0.0011213025907398937, dn: 0.0011213025907398937}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208101]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.293724e-02	3.959797e-03	3.959797e-03
4.000000e-02	9.000000e-02	7.183916e-02	5.882427e-03	5.882427e-03
9.000000e-02	1.400000e-01	1.084886e-01	7.478048e-03	7.478048e-03
1.400000e-01	1.900000e-01	1.701044e-01	9.051694e-03	9.051694e-03
1.900000e-01	2.400000e-01	1.954223e-01	9.907914e-03	9.907914e-03
2.400000e-01	2.900000e-01	2.512144e-01	1.123855e-02	1.123855e-02
2.900000e-01	3.400000e-01	2.618130e-01	1.135256e-02	1.135256e-02
3.400000e-01	3.900000e-01	2.697832e-01	1.173669e-02	1.173669e-02
3.900000e-01	4.400000e-01	3.012810e-01	1.217207e-02	1.217207e-02
4.400000e-01	5.000000e-01	3.462375e-01	1.201527e-02	1.201527e-02
5.000000e-01	6.000000e-01	3.899879e-01	9.764125e-03	9.764125e-03
6.000000e-01	7.000000e-01	3.787363e-01	9.733973e-03	9.733973e-03
7.000000e-01	7.500000e-01	3.740934e-01	1.361536e-02	1.361536e-02
7.500000e-01	8.000000e-01	3.733482e-01	1.362970e-02	1.362970e-02
8.000000e-01	9.500000e-01	3.483583e-01	7.589745e-03	7.589745e-03
9.500000e-01	1.000000e+00	2.945202e-01	1.198978e-02	1.198978e-02
1.000000e+00	1.050000e+00	3.062010e-01	1.233507e-02	1.233507e-02
1.050000e+00	1.100000e+00	2.912022e-01	1.197825e-02	1.197825e-02
1.100000e+00	1.400000e+00	2.109385e-01	4.203730e-03	4.203730e-03
1.400000e+00	1.700000e+00	1.258106e-01	3.303716e-03	3.303716e-03
1.700000e+00	2.000000e+00	7.998027e-02	2.618562e-03	2.618562e-03
2.000000e+00	2.400000e+00	4.887540e-02	1.782787e-03	1.782787e-03
2.400000e+00	2.700000e+00	2.570719e-02	1.545127e-03	1.545127e-03
2.700000e+00	3.000000e+00	1.782771e-02	1.239113e-03	1.239113e-03
3.000000e+00	3.100000e+00	1.652431e-02	2.173470e-03	2.173470e-03
3.100000e+00	3.300000e+00	1.140388e-02	1.321830e-03	1.321830e-03
3.300000e+00	3.500000e+00	8.237070e-03	1.121303e-03	1.121303e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208100]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039290281877329405, dn: 0.0039290281877329405}}, 1: {"": {up: 0.0058847467235217518, dn: 0.0058847467235217518}}, 2: {"": {up: 0.0074584716933162633, dn: 0.0074584716933162633}}, 3: {"": {up: 0.0090162763932789929, dn: 0.0090162763932789929}}, 4: {"": {up: 0.0098847539170178675, dn: 0.0098847539170178675}}, 5: {"": {up: 0.011213359888989565, dn: 0.011213359888989565}}, 6: {"": {up: 0.011332464868685882, dn: 0.011332464868685882}}, 7: {"": {up: 0.011723494359618213, dn: 0.011723494359618213}}, 8: {"": {up: 0.012153068748262722, dn: 0.012153068748262722}}, 9: {"": {up: 0.011974642189040791, dn: 0.011974642189040791}}, 10: {"": {up: 0.0097467507406314661, dn: 0.0097467507406314661}}, 11: {"": {up: 0.009722323282014441, dn: 0.009722323282014441}}, 12: {"": {up: 0.013619766517822532, dn: 0.013619766517822532}}, 13: {"": {up: 0.013609742098952488, dn: 0.013609742098952488}}, 14: {"": {up: 0.0076030169450466657, dn: 0.0076030169450466657}}, 15: {"": {up: 0.012006932997231214, dn: 0.012006932997231214}}, 16: {"": {up: 0.012334097453806652, dn: 0.012334097453806652}}, 17: {"": {up: 0.011978238601731046, dn: 0.011978238601731046}}, 18: {"": {up: 0.0042046508640895394, dn: 0.0042046508640895394}}, 19: {"": {up: 0.0033120290860236519, dn: 0.0033120290860236519}}, 20: {"": {up: 0.0026268665321591382, dn: 0.0026268665321591382}}, 21: {"": {up: 0.0017883213148089474, dn: 0.0017883213148089474}}, 22: {"": {up: 0.001552542359414961, dn: 0.001552542359414961}}, 23: {"": {up: 0.0012431340322838179, dn: 0.0012431340322838179}}, 24: {"": {up: 0.0021828252334990064, dn: 0.0021828252334990064}}, 25: {"": {up: 0.0013281210411705722, dn: 0.0013281210411705722}}, 26: {"": {up: 0.0011279114548580476, dn: 0.0011279114548580476}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208100]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.265900e-02	3.929028e-03	3.929028e-03
4.000000e-02	9.000000e-02	7.174376e-02	5.884747e-03	5.884747e-03
9.000000e-02	1.400000e-01	1.079610e-01	7.458472e-03	7.458472e-03
1.400000e-01	1.900000e-01	1.694857e-01	9.016276e-03	9.016276e-03
1.900000e-01	2.400000e-01	1.949548e-01	9.884754e-03	9.884754e-03
2.400000e-01	2.900000e-01	2.505454e-01	1.121336e-02	1.121336e-02
2.900000e-01	3.400000e-01	2.621140e-01	1.133246e-02	1.133246e-02
3.400000e-01	3.900000e-01	2.697278e-01	1.172349e-02	1.172349e-02
3.900000e-01	4.400000e-01	3.009550e-01	1.215307e-02	1.215307e-02
4.400000e-01	5.000000e-01	3.451053e-01	1.197464e-02	1.197464e-02
5.000000e-01	6.000000e-01	3.891947e-01	9.746751e-03	9.746751e-03
6.000000e-01	7.000000e-01	3.778018e-01	9.722323e-03	9.722323e-03
7.000000e-01	7.500000e-01	3.744920e-01	1.361977e-02	1.361977e-02
7.500000e-01	8.000000e-01	3.729574e-01	1.360974e-02	1.360974e-02
8.000000e-01	9.500000e-01	3.484987e-01	7.603017e-03	7.603017e-03
9.500000e-01	1.000000e+00	2.949704e-01	1.200693e-02	1.200693e-02
1.000000e+00	1.050000e+00	3.060958e-01	1.233410e-02	1.233410e-02
1.050000e+00	1.100000e+00	2.911616e-01	1.197824e-02	1.197824e-02
1.100000e+00	1.400000e+00	2.110129e-01	4.204651e-03	4.204651e-03
1.400000e+00	1.700000e+00	1.260676e-01	3.312029e-03	3.312029e-03
1.700000e+00	2.000000e+00	8.027360e-02	2.626867e-03	2.626867e-03
2.000000e+00	2.400000e+00	4.901233e-02	1.788321e-03	1.788321e-03
2.400000e+00	2.700000e+00	2.586397e-02	1.552542e-03	1.552542e-03
2.700000e+00	3.000000e+00	1.789433e-02	1.243134e-03	1.243134e-03
3.000000e+00	3.100000e+00	1.662346e-02	2.182825e-03	2.182825e-03
3.100000e+00	3.300000e+00	1.143770e-02	1.328121e-03	1.328121e-03
3.300000e+00	3.500000e+00	8.298080e-03	1.127911e-03	1.127911e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208099]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039448756317531728, dn: 0.0039448756317531728}}, 1: {"": {up: 0.0059363608380892758, dn: 0.0059363608380892758}}, 2: {"": {up: 0.0074353964252082726, dn: 0.0074353964252082726}}, 3: {"": {up: 0.0090746812616201589, dn: 0.0090746812616201589}}, 4: {"": {up: 0.0099488612413682811, dn: 0.0099488612413682811}}, 5: {"": {up: 0.011257541472275378, dn: 0.011257541472275378}}, 6: {"": {up: 0.01143628611044686, dn: 0.01143628611044686}}, 7: {"": {up: 0.011815802977368915, dn: 0.011815802977368915}}, 8: {"": {up: 0.012203864961560337, dn: 0.012203864961560337}}, 9: {"": {up: 0.012020342710958323, dn: 0.012020342710958323}}, 10: {"": {up: 0.0097998704073064165, dn: 0.0097998704073064165}}, 11: {"": {up: 0.0097557946882865509, dn: 0.0097557946882865509}}, 12: {"": {up: 0.013693253813465945, dn: 0.013693253813465945}}, 13: {"": {up: 0.013741430784310624, dn: 0.013741430784310624}}, 14: {"": {up: 0.0075872993292153169, dn: 0.0075872993292153169}}, 15: {"": {up: 0.011997531412753197, dn: 0.011997531412753197}}, 16: {"": {up: 0.012268690231642487, dn: 0.012268690231642487}}, 17: {"": {up: 0.011929060315045764, dn: 0.011929060315045764}}, 18: {"": {up: 0.0041906973697040523, dn: 0.0041906973697040523}}, 19: {"": {up: 0.0032904699090285298, dn: 0.0032904699090285298}}, 20: {"": {up: 0.0025974483205210793, dn: 0.0025974483205210793}}, 21: {"": {up: 0.0017637203222166493, dn: 0.0017637203222166493}}, 22: {"": {up: 0.0015314989026730917, dn: 0.0015314989026730917}}, 23: {"": {up: 0.0012222283838228532, dn: 0.0012222283838228532}}, 24: {"": {up: 0.0021436611206065181, dn: 0.0021436611206065181}}, 25: {"": {up: 0.001300749783778573, dn: 0.001300749783778573}}, 26: {"": {up: 0.0011118558809486048, dn: 0.0011118558809486048}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208099]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.292914e-02	3.944876e-03	3.944876e-03
4.000000e-02	9.000000e-02	7.279036e-02	5.936361e-03	5.936361e-03
9.000000e-02	1.400000e-01	1.081656e-01	7.435396e-03	7.435396e-03
1.400000e-01	1.900000e-01	1.706065e-01	9.074681e-03	9.074681e-03
1.900000e-01	2.400000e-01	1.966633e-01	9.948861e-03	9.948861e-03
2.400000e-01	2.900000e-01	2.521476e-01	1.125754e-02	1.125754e-02
2.900000e-01	3.400000e-01	2.631600e-01	1.143629e-02	1.143629e-02
3.400000e-01	3.900000e-01	2.722216e-01	1.181580e-02	1.181580e-02
3.900000e-01	4.400000e-01	3.023262e-01	1.220386e-02	1.220386e-02
4.400000e-01	5.000000e-01	3.465227e-01	1.202034e-02	1.202034e-02
5.000000e-01	6.000000e-01	3.919248e-01	9.799870e-03	9.799870e-03
6.000000e-01	7.000000e-01	3.801514e-01	9.755795e-03	9.755795e-03
7.000000e-01	7.500000e-01	3.767440e-01	1.369325e-02	1.369325e-02
7.500000e-01	8.000000e-01	3.751300e-01	1.374143e-02	1.374143e-02
8.000000e-01	9.500000e-01	3.483184e-01	7.587299e-03	7.587299e-03
9.500000e-01	1.000000e+00	2.951184e-01	1.199753e-02	1.199753e-02
1.000000e+00	1.050000e+00	3.049090e-01	1.226869e-02	1.226869e-02
1.050000e+00	1.100000e+00	2.903298e-01	1.192906e-02	1.192906e-02
1.100000e+00	1.400000e+00	2.103310e-01	4.190697e-03	4.190697e-03
1.400000e+00	1.700000e+00	1.253458e-01	3.290470e-03	3.290470e-03
1.700000e+00	2.000000e+00	7.937993e-02	2.597448e-03	2.597448e-03
2.000000e+00	2.400000e+00	4.841143e-02	1.763720e-03	1.763720e-03
2.400000e+00	2.700000e+00	2.553479e-02	1.531499e-03	1.531499e-03
2.700000e+00	3.000000e+00	1.757458e-02	1.222228e-03	1.222228e-03
3.000000e+00	3.100000e+00	1.627482e-02	2.143661e-03	2.143661e-03
3.100000e+00	3.300000e+00	1.124297e-02	1.300750e-03	1.300750e-03
3.300000e+00	3.500000e+00	8.117900e-03	1.111856e-03	1.111856e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208098]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039432489776832502, dn: 0.0039432489776832502}}, 1: {"": {up: 0.0059118362629558691, dn: 0.0059118362629558691}}, 2: {"": {up: 0.007444493266838245, dn: 0.007444493266838245}}, 3: {"": {up: 0.0090329707184292393, dn: 0.0090329707184292393}}, 4: {"": {up: 0.009911399497548266, dn: 0.009911399497548266}}, 5: {"": {up: 0.011242932001929036, dn: 0.011242932001929036}}, 6: {"": {up: 0.011359901408022861, dn: 0.011359901408022861}}, 7: {"": {up: 0.011764259432705487, dn: 0.011764259432705487}}, 8: {"": {up: 0.012172130462659365, dn: 0.012172130462659365}}, 9: {"": {up: 0.011996904693387465, dn: 0.011996904693387465}}, 10: {"": {up: 0.0097729386573333216, dn: 0.0097729386573333216}}, 11: {"": {up: 0.0097302661834093741, dn: 0.0097302661834093741}}, 12: {"": {up: 0.01365263930527719, dn: 0.01365263930527719}}, 13: {"": {up: 0.013623752786952634, dn: 0.013623752786952634}}, 14: {"": {up: 0.0076240963034607924, dn: 0.0076240963034607924}}, 15: {"": {up: 0.011996611188164754, dn: 0.011996611188164754}}, 16: {"": {up: 0.012309591382332711, dn: 0.012309591382332711}}, 17: {"": {up: 0.011957690412450046, dn: 0.011957690412450046}}, 18: {"": {up: 0.0041942116197339315, dn: 0.0041942116197339315}}, 19: {"": {up: 0.0032968008061688456, dn: 0.0032968008061688456}}, 20: {"": {up: 0.002610247114738372, dn: 0.002610247114738372}}, 21: {"": {up: 0.001773785676173985, dn: 0.001773785676173985}}, 22: {"": {up: 0.0015401890215886549, dn: 0.0015401890215886549}}, 23: {"": {up: 0.0012315554753598761, dn: 0.0012315554753598761}}, 24: {"": {up: 0.0021600393514933911, dn: 0.0021600393514933911}}, 25: {"": {up: 0.0013117550266722839, dn: 0.0013117550266722839}}, 26: {"": {up: 0.001118806842131383, dn: 0.001118806842131383}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208098]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.284760e-02	3.943249e-03	3.943249e-03
4.000000e-02	9.000000e-02	7.218012e-02	5.911836e-03	5.911836e-03
9.000000e-02	1.400000e-01	1.080177e-01	7.444493e-03	7.444493e-03
1.400000e-01	1.900000e-01	1.698958e-01	9.032971e-03	9.032971e-03
1.900000e-01	2.400000e-01	1.957591e-01	9.911399e-03	9.911399e-03
2.400000e-01	2.900000e-01	2.514452e-01	1.124293e-02	1.124293e-02
2.900000e-01	3.400000e-01	2.627598e-01	1.135990e-02	1.135990e-02
3.400000e-01	3.900000e-01	2.709972e-01	1.176426e-02	1.176426e-02
3.900000e-01	4.400000e-01	3.016040e-01	1.217213e-02	1.217213e-02
4.400000e-01	5.000000e-01	3.457475e-01	1.199690e-02	1.199690e-02
5.000000e-01	6.000000e-01	3.909512e-01	9.772939e-03	9.772939e-03
6.000000e-01	7.000000e-01	3.789743e-01	9.730266e-03	9.730266e-03
7.000000e-01	7.500000e-01	3.756912e-01	1.365264e-02	1.365264e-02
7.500000e-01	8.000000e-01	3.738302e-01	1.362375e-02	1.362375e-02
8.000000e-01	9.500000e-01	3.487574e-01	7.624096e-03	7.624096e-03
9.500000e-01	1.000000e+00	2.950232e-01	1.199661e-02	1.199661e-02
1.000000e+00	1.050000e+00	3.056728e-01	1.230959e-02	1.230959e-02
1.050000e+00	1.100000e+00	2.908300e-01	1.195769e-02	1.195769e-02
1.100000e+00	1.400000e+00	2.106117e-01	4.194212e-03	4.194212e-03
1.400000e+00	1.700000e+00	1.256018e-01	3.296801e-03	3.296801e-03
1.700000e+00	2.000000e+00	7.982133e-02	2.610247e-03	2.610247e-03
2.000000e+00	2.400000e+00	4.865578e-02	1.773786e-03	1.773786e-03
2.400000e+00	2.700000e+00	2.567932e-02	1.540189e-03	1.540189e-03
2.700000e+00	3.000000e+00	1.771356e-02	1.231555e-03	1.231555e-03
3.000000e+00	3.100000e+00	1.646366e-02	2.160039e-03	2.160039e-03
3.100000e+00	3.300000e+00	1.133462e-02	1.311755e-03	1.311755e-03
3.300000e+00	3.500000e+00	8.197040e-03	1.118807e-03	1.118807e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208097]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039543330663969105, dn: 0.0039543330663969105}}, 1: {"": {up: 0.0059083710106932188, dn: 0.0059083710106932188}}, 2: {"": {up: 0.0074583510241875827, dn: 0.0074583510241875827}}, 3: {"": {up: 0.0090678310526828877, dn: 0.0090678310526828877}}, 4: {"": {up: 0.0099322202955834625, dn: 0.0099322202955834625}}, 5: {"": {up: 0.011251005288417566, dn: 0.011251005288417566}}, 6: {"": {up: 0.011379107170599975, dn: 0.011379107170599975}}, 7: {"": {up: 0.011779358216813005, dn: 0.011779358216813005}}, 8: {"": {up: 0.012191227993930718, dn: 0.012191227993930718}}, 9: {"": {up: 0.012031741584473779, dn: 0.012031741584473779}}, 10: {"": {up: 0.0097927197447900058, dn: 0.0097927197447900058}}, 11: {"": {up: 0.009741797575396444, dn: 0.009741797575396444}}, 12: {"": {up: 0.013653127114328045, dn: 0.013653127114328045}}, 13: {"": {up: 0.013636036080914413, dn: 0.013636036080914413}}, 14: {"": {up: 0.0075982161649224582, dn: 0.0075982161649224582}}, 15: {"": {up: 0.011986540785397584, dn: 0.011986540785397584}}, 16: {"": {up: 0.012289159450507578, dn: 0.012289159450507578}}, 17: {"": {up: 0.011950564840207333, dn: 0.011950564840207333}}, 18: {"": {up: 0.0041904547618499752, dn: 0.0041904547618499752}}, 19: {"": {up: 0.0032887322785535452, dn: 0.0032887322785535452}}, 20: {"": {up: 0.0026013812570333558, dn: 0.0026013812570333558}}, 21: {"": {up: 0.0017664133859320703, dn: 0.0017664133859320703}}, 22: {"": {up: 0.001532087900002258, dn: 0.001532087900002258}}, 23: {"": {up: 0.00122424625336935, dn: 0.00122424625336935}}, 24: {"": {up: 0.0021487964072940909, dn: 0.0021487964072940909}}, 25: {"": {up: 0.0013038626269665085, dn: 0.0013038626269665085}}, 26: {"": {up: 0.0011116933030292113, dn: 0.0011116933030292113}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208097]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.296807e-02	3.954333e-03	3.954333e-03
4.000000e-02	9.000000e-02	7.233576e-02	5.908371e-03	5.908371e-03
9.000000e-02	1.400000e-01	1.083540e-01	7.458351e-03	7.458351e-03
1.400000e-01	1.900000e-01	1.705533e-01	9.067831e-03	9.067831e-03
1.900000e-01	2.400000e-01	1.963261e-01	9.932220e-03	9.932220e-03
2.400000e-01	2.900000e-01	2.519068e-01	1.125101e-02	1.125101e-02
2.900000e-01	3.400000e-01	2.627016e-01	1.137911e-02	1.137911e-02
3.400000e-01	3.900000e-01	2.714910e-01	1.177936e-02	1.177936e-02
3.900000e-01	4.400000e-01	3.022182e-01	1.219123e-02	1.219123e-02
4.400000e-01	5.000000e-01	3.470468e-01	1.203174e-02	1.203174e-02
5.000000e-01	6.000000e-01	3.917858e-01	9.792720e-03	9.792720e-03
6.000000e-01	7.000000e-01	3.797843e-01	9.741798e-03	9.741798e-03
7.000000e-01	7.500000e-01	3.758330e-01	1.365313e-02	1.365313e-02
7.500000e-01	8.000000e-01	3.740692e-01	1.363604e-02	1.363604e-02
8.000000e-01	9.500000e-01	3.486912e-01	7.598216e-03	7.598216e-03
9.500000e-01	1.000000e+00	2.948462e-01	1.198654e-02	1.198654e-02
1.000000e+00	1.050000e+00	3.053108e-01	1.228916e-02	1.228916e-02
1.050000e+00	1.100000e+00	2.907616e-01	1.195056e-02	1.195056e-02
1.100000e+00	1.400000e+00	2.104679e-01	4.190455e-03	4.190455e-03
1.400000e+00	1.700000e+00	1.253342e-01	3.288732e-03	3.288732e-03
1.700000e+00	2.000000e+00	7.954650e-02	2.601381e-03	2.601381e-03
2.000000e+00	2.400000e+00	4.847218e-02	1.766413e-03	1.766413e-03
2.400000e+00	2.700000e+00	2.554109e-02	1.532088e-03	1.532088e-03
2.700000e+00	3.000000e+00	1.761173e-02	1.224246e-03	1.224246e-03
3.000000e+00	3.100000e+00	1.634198e-02	2.148796e-03	2.148796e-03
3.100000e+00	3.300000e+00	1.126946e-02	1.303863e-03	1.303863e-03
3.300000e+00	3.500000e+00	8.142695e-03	1.111693e-03	1.111693e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208096]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039544903274631987, dn: 0.0039544903274631987}}, 1: {"": {up: 0.0058997864368127767, dn: 0.0058997864368127767}}, 2: {"": {up: 0.0074610455031449818, dn: 0.0074610455031449818}}, 3: {"": {up: 0.0090640763456625879, dn: 0.0090640763456625879}}, 4: {"": {up: 0.0099216026931136514, dn: 0.0099216026931136514}}, 5: {"": {up: 0.011244093560621064, dn: 0.011244093560621064}}, 6: {"": {up: 0.011371861764900227, dn: 0.011371861764900227}}, 7: {"": {up: 0.011767874914359008, dn: 0.011767874914359008}}, 8: {"": {up: 0.01218232490126577, dn: 0.01218232490126577}}, 9: {"": {up: 0.01202219821829602, dn: 0.01202219821829602}}, 10: {"": {up: 0.0097827353025623683, dn: 0.0097827353025623683}}, 11: {"": {up: 0.0097356314638548259, dn: 0.0097356314638548259}}, 12: {"": {up: 0.013642963021279493, dn: 0.013642963021279493}}, 13: {"": {up: 0.013631870011117318, dn: 0.013631870011117318}}, 14: {"": {up: 0.0075908600010509766, dn: 0.0075908600010509766}}, 15: {"": {up: 0.011986744345317444, dn: 0.011986744345317444}}, 16: {"": {up: 0.012296716634939576, dn: 0.012296716634939576}}, 17: {"": {up: 0.011954801545822487, dn: 0.011954801545822487}}, 18: {"": {up: 0.0041936367139857158, dn: 0.0041936367139857158}}, 19: {"": {up: 0.0032933891695671527, dn: 0.0032933891695671527}}, 20: {"": {up: 0.002606265101208581, dn: 0.002606265101208581}}, 21: {"": {up: 0.0017704575679750136, dn: 0.0017704575679750136}}, 22: {"": {up: 0.0015359868344343162, dn: 0.0015359868344343162}}, 23: {"": {up: 0.001227706986395551, dn: 0.001227706986395551}}, 24: {"": {up: 0.0021555405354574037, dn: 0.0021555405354574037}}, 25: {"": {up: 0.0013087438634049081, dn: 0.0013087438634049081}}, 26: {"": {up: 0.0011142919276383536, dn: 0.0011142919276383536}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208096]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.295170e-02	3.954490e-03	3.954490e-03
4.000000e-02	9.000000e-02	7.223748e-02	5.899786e-03	5.899786e-03
9.000000e-02	1.400000e-01	1.083692e-01	7.461046e-03	7.461046e-03
1.400000e-01	1.900000e-01	1.704737e-01	9.064076e-03	9.064076e-03
1.900000e-01	2.400000e-01	1.960557e-01	9.921603e-03	9.921603e-03
2.400000e-01	2.900000e-01	2.517182e-01	1.124409e-02	1.124409e-02
2.900000e-01	3.400000e-01	2.624388e-01	1.137186e-02	1.137186e-02
3.400000e-01	3.900000e-01	2.711428e-01	1.176787e-02	1.176787e-02
3.900000e-01	4.400000e-01	3.019614e-01	1.218232e-02	1.218232e-02
4.400000e-01	5.000000e-01	3.467603e-01	1.202220e-02	1.202220e-02
5.000000e-01	6.000000e-01	3.912517e-01	9.782735e-03	9.782735e-03
6.000000e-01	7.000000e-01	3.794469e-01	9.735631e-03	9.735631e-03
7.000000e-01	7.500000e-01	3.755104e-01	1.364296e-02	1.364296e-02
7.500000e-01	8.000000e-01	3.738056e-01	1.363187e-02	1.363187e-02
8.000000e-01	9.500000e-01	3.485982e-01	7.590860e-03	7.590860e-03
9.500000e-01	1.000000e+00	2.948048e-01	1.198674e-02	1.198674e-02
1.000000e+00	1.050000e+00	3.054828e-01	1.229672e-02	1.229672e-02
1.050000e+00	1.100000e+00	2.908518e-01	1.195480e-02	1.195480e-02
1.100000e+00	1.400000e+00	2.105913e-01	4.193637e-03	4.193637e-03
1.400000e+00	1.700000e+00	1.254815e-01	3.293389e-03	3.293389e-03
1.700000e+00	2.000000e+00	7.968137e-02	2.606265e-03	2.606265e-03
2.000000e+00	2.400000e+00	4.857178e-02	1.770458e-03	1.770458e-03
2.400000e+00	2.700000e+00	2.559828e-02	1.535987e-03	1.535987e-03
2.700000e+00	3.000000e+00	1.766624e-02	1.227707e-03	1.227707e-03
3.000000e+00	3.100000e+00	1.638652e-02	2.155541e-03	2.155541e-03
3.100000e+00	3.300000e+00	1.130122e-02	1.308744e-03	1.308744e-03
3.300000e+00	3.500000e+00	8.172205e-03	1.114292e-03	1.114292e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208095]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039328393051331241, dn: 0.0039328393051331241}}, 1: {"": {up: 0.0059213528859543589, dn: 0.0059213528859543589}}, 2: {"": {up: 0.0074350144586274999, dn: 0.0074350144586274999}}, 3: {"": {up: 0.0090296422963481813, dn: 0.0090296422963481813}}, 4: {"": {up: 0.0099191330266309077, dn: 0.0099191330266309077}}, 5: {"": {up: 0.01124240009962286, dn: 0.01124240009962286}}, 6: {"": {up: 0.011372588095943674, dn: 0.011372588095943674}}, 7: {"": {up: 0.011773670625595064, dn: 0.011773670625595064}}, 8: {"": {up: 0.012176791038693244, dn: 0.012176791038693244}}, 9: {"": {up: 0.01199367889070461, dn: 0.01199367889070461}}, 10: {"": {up: 0.0097763669120998157, dn: 0.0097763669120998157}}, 11: {"": {up: 0.0097338070660970069, dn: 0.0097338070660970069}}, 12: {"": {up: 0.013664665381925737, dn: 0.013664665381925737}}, 13: {"": {up: 0.013641746222533231, dn: 0.013641746222533231}}, 14: {"": {up: 0.0076244373198580701, dn: 0.0076244373198580701}}, 15: {"": {up: 0.012002439751983751, dn: 0.012002439751983751}}, 16: {"": {up: 0.012303006136713082, dn: 0.012303006136713082}}, 17: {"": {up: 0.011952249997385421, dn: 0.011952249997385421}}, 18: {"": {up: 0.0041935201336241526, dn: 0.0041935201336241526}}, 19: {"": {up: 0.003296761879312621, dn: 0.003296761879312621}}, 20: {"": {up: 0.0026088324336121446, dn: 0.0026088324336121446}}, 21: {"": {up: 0.0017731005682137724, dn: 0.0017731005682137724}}, 22: {"": {up: 0.00153989104953709, dn: 0.00153989104953709}}, 23: {"": {up: 0.0012310492363111331, dn: 0.0012310492363111331}}, 24: {"": {up: 0.0021584397142380396, dn: 0.0021584397142380396}}, 25: {"": {up: 0.0013105103967538771, dn: 0.0013105103967538771}}, 26: {"": {up: 0.0011191167276026204, dn: 0.0011191167276026204}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208095]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.278239e-02	3.932839e-03	3.932839e-03
4.000000e-02	9.000000e-02	7.229572e-02	5.921353e-03	5.921353e-03
9.000000e-02	1.400000e-01	1.078854e-01	7.435014e-03	7.435014e-03
1.400000e-01	1.900000e-01	1.698177e-01	9.029642e-03	9.029642e-03
1.900000e-01	2.400000e-01	1.959172e-01	9.919133e-03	9.919133e-03
2.400000e-01	2.900000e-01	2.514260e-01	1.124240e-02	1.124240e-02
2.900000e-01	3.400000e-01	2.630180e-01	1.137259e-02	1.137259e-02
3.400000e-01	3.900000e-01	2.712014e-01	1.177367e-02	1.177367e-02
3.900000e-01	4.400000e-01	3.016792e-01	1.217679e-02	1.217679e-02
4.400000e-01	5.000000e-01	3.456065e-01	1.199368e-02	1.199368e-02
5.000000e-01	6.000000e-01	3.910535e-01	9.776367e-03	9.776367e-03
6.000000e-01	7.000000e-01	3.790914e-01	9.733807e-03	9.733807e-03
7.000000e-01	7.500000e-01	3.759828e-01	1.366467e-02	1.366467e-02
7.500000e-01	8.000000e-01	3.741450e-01	1.364175e-02	1.364175e-02
8.000000e-01	9.500000e-01	3.486653e-01	7.624437e-03	7.624437e-03
9.500000e-01	1.000000e+00	2.951696e-01	1.200244e-02	1.200244e-02
1.000000e+00	1.050000e+00	3.055280e-01	1.230301e-02	1.230301e-02
1.050000e+00	1.100000e+00	2.907046e-01	1.195225e-02	1.195225e-02
1.100000e+00	1.400000e+00	2.105537e-01	4.193520e-03	4.193520e-03
1.400000e+00	1.700000e+00	1.255973e-01	3.296762e-03	3.296762e-03
1.700000e+00	2.000000e+00	7.976237e-02	2.608832e-03	2.608832e-03
2.000000e+00	2.400000e+00	4.864165e-02	1.773101e-03	1.773101e-03
2.400000e+00	2.700000e+00	2.568017e-02	1.539891e-03	1.539891e-03
2.700000e+00	3.000000e+00	1.770146e-02	1.231049e-03	1.231049e-03
3.000000e+00	3.100000e+00	1.645005e-02	2.158440e-03	2.158440e-03
3.100000e+00	3.300000e+00	1.132484e-02	1.310510e-03	1.310510e-03
3.300000e+00	3.500000e+00	8.189640e-03	1.119117e-03	1.119117e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208094]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039327948077671178, dn: 0.0039327948077671178}}, 1: {"": {up: 0.0059245023419693243, dn: 0.0059245023419693243}}, 2: {"": {up: 0.0074345463883144858, dn: 0.0074345463883144858}}, 3: {"": {up: 0.0090299656699236713, dn: 0.0090299656699236713}}, 4: {"": {up: 0.0099195584579153551, dn: 0.0099195584579153551}}, 5: {"": {up: 0.011242830604434101, dn: 0.011242830604434101}}, 6: {"": {up: 0.011377261533427092, dn: 0.011377261533427092}}, 7: {"": {up: 0.011776403525694935, dn: 0.011776403525694935}}, 8: {"": {up: 0.01217817720350628, dn: 0.01217817720350628}}, 9: {"": {up: 0.011992058714925567, dn: 0.011992058714925567}}, 10: {"": {up: 0.0097759372952162527, dn: 0.0097759372952162527}}, 11: {"": {up: 0.0097358861948977221, dn: 0.0097358861948977221}}, 12: {"": {up: 0.013667718170931081, dn: 0.013667718170931081}}, 13: {"": {up: 0.013654379517209842, dn: 0.013654379517209842}}, 14: {"": {up: 0.007624996903460214, dn: 0.007624996903460214}}, 15: {"": {up: 0.012003526148594824, dn: 0.012003526148594824}}, 16: {"": {up: 0.012300743066985823, dn: 0.012300743066985823}}, 17: {"": {up: 0.011949826776987178, dn: 0.011949826776987178}}, 18: {"": {up: 0.0041935042360510136, dn: 0.0041935042360510136}}, 19: {"": {up: 0.0032967804159681471, dn: 0.0032967804159681471}}, 20: {"": {up: 0.0026085462106954001, dn: 0.0026085462106954001}}, 21: {"": {up: 0.0017729146200536566, dn: 0.0017729146200536566}}, 22: {"": {up: 0.0015396954965908741, dn: 0.0015396954965908741}}, 23: {"": {up: 0.001230818156078848, dn: 0.001230818156078848}}, 24: {"": {up: 0.0021578920269559342, dn: 0.0021578920269559342}}, 25: {"": {up: 0.0013102927153884373, dn: 0.0013102927153884373}}, 26: {"": {up: 0.0011191953582820105, dn: 0.0011191953582820105}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208094]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.278143e-02	3.932795e-03	3.932795e-03
4.000000e-02	9.000000e-02	7.234068e-02	5.924502e-03	5.924502e-03
9.000000e-02	1.400000e-01	1.078804e-01	7.434546e-03	7.434546e-03
1.400000e-01	1.900000e-01	1.698229e-01	9.029966e-03	9.029966e-03
1.900000e-01	2.400000e-01	1.959245e-01	9.919558e-03	9.919558e-03
2.400000e-01	2.900000e-01	2.514456e-01	1.124283e-02	1.124283e-02
2.900000e-01	3.400000e-01	2.631016e-01	1.137726e-02	1.137726e-02
3.400000e-01	3.900000e-01	2.712652e-01	1.177640e-02	1.177640e-02
3.900000e-01	4.400000e-01	3.017060e-01	1.217818e-02	1.217818e-02
4.400000e-01	5.000000e-01	3.455582e-01	1.199206e-02	1.199206e-02
5.000000e-01	6.000000e-01	3.910253e-01	9.775937e-03	9.775937e-03
6.000000e-01	7.000000e-01	3.791091e-01	9.735886e-03	9.735886e-03
7.000000e-01	7.500000e-01	3.760628e-01	1.366772e-02	1.366772e-02
7.500000e-01	8.000000e-01	3.742964e-01	1.365438e-02	1.365438e-02
8.000000e-01	9.500000e-01	3.486512e-01	7.624997e-03	7.624997e-03
9.500000e-01	1.000000e+00	2.951900e-01	1.200353e-02	1.200353e-02
1.000000e+00	1.050000e+00	3.054690e-01	1.230074e-02	1.230074e-02
1.050000e+00	1.100000e+00	2.906458e-01	1.194983e-02	1.194983e-02
1.100000e+00	1.400000e+00	2.105418e-01	4.193504e-03	4.193504e-03
1.400000e+00	1.700000e+00	1.255928e-01	3.296780e-03	3.296780e-03
1.700000e+00	2.000000e+00	7.975327e-02	2.608546e-03	2.608546e-03
2.000000e+00	2.400000e+00	4.863683e-02	1.772915e-03	1.772915e-03
2.400000e+00	2.700000e+00	2.567605e-02	1.539695e-03	1.539695e-03
2.700000e+00	3.000000e+00	1.769843e-02	1.230818e-03	1.230818e-03
3.000000e+00	3.100000e+00	1.644425e-02	2.157892e-03	2.157892e-03
3.100000e+00	3.300000e+00	1.132281e-02	1.310293e-03	1.310293e-03
3.300000e+00	3.500000e+00	8.188485e-03	1.119195e-03	1.119195e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208093]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039560365266261121, dn: 0.0039560365266261121}}, 1: {"": {up: 0.005900649455780272, dn: 0.005900649455780272}}, 2: {"": {up: 0.0074621069410723377, dn: 0.0074621069410723377}}, 3: {"": {up: 0.0090659406572070628, dn: 0.0090659406572070628}}, 4: {"": {up: 0.0099238278904866164, dn: 0.0099238278904866164}}, 5: {"": {up: 0.011246755976725024, dn: 0.011246755976725024}}, 6: {"": {up: 0.011371101969466274, dn: 0.011371101969466274}}, 7: {"": {up: 0.011769720472466629, dn: 0.011769720472466629}}, 8: {"": {up: 0.012184852892013103, dn: 0.012184852892013103}}, 9: {"": {up: 0.012026821876308156, dn: 0.012026821876308156}}, 10: {"": {up: 0.009786032393161186, dn: 0.009786032393161186}}, 11: {"": {up: 0.0097372650164201675, dn: 0.0097372650164201675}}, 12: {"": {up: 0.013644143065799318, dn: 0.013644143065799318}}, 13: {"": {up: 0.013632338023978121, dn: 0.013632338023978121}}, 14: {"": {up: 0.0075939244721612131, dn: 0.0075939244721612131}}, 15: {"": {up: 0.011985763221422313, dn: 0.011985763221422313}}, 16: {"": {up: 0.012295766751203429, dn: 0.012295766751203429}}, 17: {"": {up: 0.011955079255278892, dn: 0.011955079255278892}}, 18: {"": {up: 0.0041927212059843823, dn: 0.0041927212059843823}}, 19: {"": {up: 0.0032919269939251893, dn: 0.0032919269939251893}}, 20: {"": {up: 0.0026049644911207521, dn: 0.0026049644911207521}}, 21: {"": {up: 0.0017692464850890622, dn: 0.0017692464850890622}}, 22: {"": {up: 0.0015347703411259924, dn: 0.0015347703411259924}}, 23: {"": {up: 0.0012266435686231131, dn: 0.0012266435686231131}}, 24: {"": {up: 0.0021537102869234738, dn: 0.0021537102869234738}}, 25: {"": {up: 0.0013073846985489791, dn: 0.0013073846985489791}}, 26: {"": {up: 0.001113371568704715, dn: 0.001113371568704715}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208093]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.296707e-02	3.956037e-03	3.956037e-03
4.000000e-02	9.000000e-02	7.223368e-02	5.900649e-03	5.900649e-03
9.000000e-02	1.400000e-01	1.083864e-01	7.462107e-03	7.462107e-03
1.400000e-01	1.900000e-01	1.705114e-01	9.065941e-03	9.065941e-03
1.900000e-01	2.400000e-01	1.961100e-01	9.923828e-03	9.923828e-03
2.400000e-01	2.900000e-01	2.517800e-01	1.124676e-02	1.124676e-02
2.900000e-01	3.400000e-01	2.624644e-01	1.137110e-02	1.137110e-02
3.400000e-01	3.900000e-01	2.712022e-01	1.176972e-02	1.176972e-02
3.900000e-01	4.400000e-01	3.020276e-01	1.218485e-02	1.218485e-02
4.400000e-01	5.000000e-01	3.468992e-01	1.202682e-02	1.202682e-02
5.000000e-01	6.000000e-01	3.914231e-01	9.786032e-03	9.786032e-03
6.000000e-01	7.000000e-01	3.795282e-01	9.737265e-03	9.737265e-03
7.000000e-01	7.500000e-01	3.755400e-01	1.364414e-02	1.364414e-02
7.500000e-01	8.000000e-01	3.738346e-01	1.363234e-02	1.363234e-02
8.000000e-01	9.500000e-01	3.486585e-01	7.593924e-03	7.593924e-03
9.500000e-01	1.000000e+00	2.947876e-01	1.198576e-02	1.198576e-02
1.000000e+00	1.050000e+00	3.054614e-01	1.229577e-02	1.229577e-02
1.050000e+00	1.100000e+00	2.908584e-01	1.195508e-02	1.195508e-02
1.100000e+00	1.400000e+00	2.105597e-01	4.192721e-03	4.192721e-03
1.400000e+00	1.700000e+00	1.254333e-01	3.291927e-03	3.291927e-03
1.700000e+00	2.000000e+00	7.964967e-02	2.604964e-03	2.604964e-03
2.000000e+00	2.400000e+00	4.854045e-02	1.769246e-03	1.769246e-03
2.400000e+00	2.700000e+00	2.558022e-02	1.534770e-03	1.534770e-03
2.700000e+00	3.000000e+00	1.765052e-02	1.226644e-03	1.226644e-03
3.000000e+00	3.100000e+00	1.637631e-02	2.153710e-03	2.153710e-03
3.100000e+00	3.300000e+00	1.129236e-02	1.307385e-03	1.307385e-03
3.300000e+00	3.500000e+00	8.164080e-03	1.113372e-03	1.113372e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208092]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039520580081775112, dn: 0.0039520580081775112}}, 1: {"": {up: 0.0058974462269697726, dn: 0.0058974462269697726}}, 2: {"": {up: 0.0074555455870110518, dn: 0.0074555455870110518}}, 3: {"": {up: 0.0090505381055493057, dn: 0.0090505381055493057}}, 4: {"": {up: 0.0099144561121626874, dn: 0.0099144561121626874}}, 5: {"": {up: 0.011240355866252636, dn: 0.011240355866252636}}, 6: {"": {up: 0.011373838402228149, dn: 0.011373838402228149}}, 7: {"": {up: 0.011758892805022082, dn: 0.011758892805022082}}, 8: {"": {up: 0.012167334958814937, dn: 0.012167334958814937}}, 9: {"": {up: 0.012003295843688562, dn: 0.012003295843688562}}, 10: {"": {up: 0.0097686324529076239, dn: 0.0097686324529076239}}, 11: {"": {up: 0.0097260696069892509, dn: 0.0097260696069892509}}, 12: {"": {up: 0.013634676380464615, dn: 0.013634676380464615}}, 13: {"": {up: 0.013633338549306245, dn: 0.013633338549306245}}, 14: {"": {up: 0.0075809820530646924, dn: 0.0075809820530646924}}, 15: {"": {up: 0.011982919510703549, dn: 0.011982919510703549}}, 16: {"": {up: 0.012312707257138851, dn: 0.012312707257138851}}, 17: {"": {up: 0.011954558963006527, dn: 0.011954558963006527}}, 18: {"": {up: 0.0041982761012375356, dn: 0.0041982761012375356}}, 19: {"": {up: 0.0032994491122677497, dn: 0.0032994491122677497}}, 20: {"": {up: 0.0026114270258062178, dn: 0.0026114270258062178}}, 21: {"": {up: 0.0017769345092039836, dn: 0.0017769345092039836}}, 22: {"": {up: 0.0015415933315891047, dn: 0.0015415933315891047}}, 23: {"": {up: 0.0012354666234980934, dn: 0.0012354666234980934}}, 24: {"": {up: 0.0021634518714313917, dn: 0.0021634518714313917}}, 25: {"": {up: 0.0013156708364936893, dn: 0.0013156708364936893}}, 26: {"": {up: 0.001119061548798813, dn: 0.001119061548798813}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208092]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.293210e-02	3.952058e-03	3.952058e-03
4.000000e-02	9.000000e-02	7.220396e-02	5.897446e-03	5.897446e-03
9.000000e-02	1.400000e-01	1.083426e-01	7.455546e-03	7.455546e-03
1.400000e-01	1.900000e-01	1.701672e-01	9.050538e-03	9.050538e-03
1.900000e-01	2.400000e-01	1.958415e-01	9.914456e-03	9.914456e-03
2.400000e-01	2.900000e-01	2.515602e-01	1.124036e-02	1.124036e-02
2.900000e-01	3.400000e-01	2.622132e-01	1.137384e-02	1.137384e-02
3.400000e-01	3.900000e-01	2.707404e-01	1.175889e-02	1.175889e-02
3.900000e-01	4.400000e-01	3.014202e-01	1.216733e-02	1.216733e-02
4.400000e-01	5.000000e-01	3.459715e-01	1.200330e-02	1.200330e-02
5.000000e-01	6.000000e-01	3.906351e-01	9.768632e-03	9.768632e-03
6.000000e-01	7.000000e-01	3.792125e-01	9.726070e-03	9.726070e-03
7.000000e-01	7.500000e-01	3.751010e-01	1.363468e-02	1.363468e-02
7.500000e-01	8.000000e-01	3.738170e-01	1.363334e-02	1.363334e-02
8.000000e-01	9.500000e-01	3.482057e-01	7.580982e-03	7.580982e-03
9.500000e-01	1.000000e+00	2.947332e-01	1.198292e-02	1.198292e-02
1.000000e+00	1.050000e+00	3.058754e-01	1.231271e-02	1.231271e-02
1.050000e+00	1.100000e+00	2.908598e-01	1.195456e-02	1.195456e-02
1.100000e+00	1.400000e+00	2.107364e-01	4.198276e-03	4.198276e-03
1.400000e+00	1.700000e+00	1.257339e-01	3.299449e-03	3.299449e-03
1.700000e+00	2.000000e+00	7.976467e-02	2.611427e-03	2.611427e-03
2.000000e+00	2.400000e+00	4.875428e-02	1.776935e-03	1.776935e-03
2.400000e+00	2.700000e+00	2.567287e-02	1.541593e-03	1.541593e-03
2.700000e+00	3.000000e+00	1.776066e-02	1.235467e-03	1.235467e-03
3.000000e+00	3.100000e+00	1.644041e-02	2.163452e-03	2.163452e-03
3.100000e+00	3.300000e+00	1.136679e-02	1.315671e-03	1.315671e-03
3.300000e+00	3.500000e+00	8.194675e-03	1.119062e-03	1.119062e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208091]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039181564542524333, dn: 0.0039181564542524333}}, 1: {"": {up: 0.0058885641713409213, dn: 0.0058885641713409213}}, 2: {"": {up: 0.0074334110608791143, dn: 0.0074334110608791143}}, 3: {"": {up: 0.0090402389348954726, dn: 0.0090402389348954726}}, 4: {"": {up: 0.0099046938367624501, dn: 0.0099046938367624501}}, 5: {"": {up: 0.011211702814470247, dn: 0.011211702814470247}}, 6: {"": {up: 0.011374691204599788, dn: 0.011374691204599788}}, 7: {"": {up: 0.011750519988494128, dn: 0.011750519988494128}}, 8: {"": {up: 0.012160544395708609, dn: 0.012160544395708609}}, 9: {"": {up: 0.011977781514120218, dn: 0.011977781514120218}}, 10: {"": {up: 0.0097615587894557109, dn: 0.0097615587894557109}}, 11: {"": {up: 0.0097175115127279398, dn: 0.0097175115127279398}}, 12: {"": {up: 0.013641413416504891, dn: 0.013641413416504891}}, 13: {"": {up: 0.013625433571083147, dn: 0.013625433571083147}}, 14: {"": {up: 0.0075755542518169778, dn: 0.0075755542518169778}}, 15: {"": {up: 0.012009013281698034, dn: 0.012009013281698034}}, 16: {"": {up: 0.012302134774095093, dn: 0.012302134774095093}}, 17: {"": {up: 0.011957181942247085, dn: 0.011957181942247085}}, 18: {"": {up: 0.0042020312548417208, dn: 0.0042020312548417208}}, 19: {"": {up: 0.0033102838079066398, dn: 0.0033102838079066398}}, 20: {"": {up: 0.0026201108967200434, dn: 0.0026201108967200434}}, 21: {"": {up: 0.001781879625563972, dn: 0.001781879625563972}}, 22: {"": {up: 0.0015493823141999367, dn: 0.0015493823141999367}}, 23: {"": {up: 0.001236771334294798, dn: 0.001236771334294798}}, 24: {"": {up: 0.0021750590796573762, dn: 0.0021750590796573762}}, 25: {"": {up: 0.0013219776851369333, dn: 0.0013219776851369333}}, 26: {"": {up: 0.0011238940119068159, dn: 0.0011238940119068159}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208091]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.264840e-02	3.918156e-03	3.918156e-03
4.000000e-02	9.000000e-02	7.216780e-02	5.888564e-03	5.888564e-03
9.000000e-02	1.400000e-01	1.078702e-01	7.433411e-03	7.433411e-03
1.400000e-01	1.900000e-01	1.699549e-01	9.040239e-03	9.040239e-03
1.900000e-01	2.400000e-01	1.955772e-01	9.904694e-03	9.904694e-03
2.400000e-01	2.900000e-01	2.508218e-01	1.121170e-02	1.121170e-02
2.900000e-01	3.400000e-01	2.621558e-01	1.137469e-02	1.137469e-02
3.400000e-01	3.900000e-01	2.705592e-01	1.175052e-02	1.175052e-02
3.900000e-01	4.400000e-01	3.013284e-01	1.216054e-02	1.216054e-02
4.400000e-01	5.000000e-01	3.453810e-01	1.197778e-02	1.197778e-02
5.000000e-01	6.000000e-01	3.897995e-01	9.761559e-03	9.761559e-03
6.000000e-01	7.000000e-01	3.784327e-01	9.717512e-03	9.717512e-03
7.000000e-01	7.500000e-01	3.754222e-01	1.364141e-02	1.364141e-02
7.500000e-01	8.000000e-01	3.732544e-01	1.362543e-02	1.362543e-02
8.000000e-01	9.500000e-01	3.481412e-01	7.575554e-03	7.575554e-03
9.500000e-01	1.000000e+00	2.952200e-01	1.200901e-02	1.200901e-02
1.000000e+00	1.050000e+00	3.055988e-01	1.230213e-02	1.230213e-02
1.050000e+00	1.100000e+00	2.908976e-01	1.195718e-02	1.195718e-02
1.100000e+00	1.400000e+00	2.108620e-01	4.202031e-03	4.202031e-03
1.400000e+00	1.700000e+00	1.259840e-01	3.310284e-03	3.310284e-03
1.700000e+00	2.000000e+00	8.004520e-02	2.620111e-03	2.620111e-03
2.000000e+00	2.400000e+00	4.885900e-02	1.781880e-03	1.781880e-03
2.400000e+00	2.700000e+00	2.582775e-02	1.549382e-03	1.549382e-03
2.700000e+00	3.000000e+00	1.780426e-02	1.236771e-03	1.236771e-03
3.000000e+00	3.100000e+00	1.651270e-02	2.175059e-03	2.175059e-03
3.100000e+00	3.300000e+00	1.137611e-02	1.321978e-03	1.321978e-03
3.300000e+00	3.500000e+00	8.259370e-03	1.123894e-03	1.123894e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208090]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039044429820398198, dn: 0.0039044429820398198}}, 1: {"": {up: 0.005871023760810376, dn: 0.005871023760810376}}, 2: {"": {up: 0.007427212128383028, dn: 0.007427212128383028}}, 3: {"": {up: 0.0090251138496974127, dn: 0.0090251138496974127}}, 4: {"": {up: 0.0098846284705091502, dn: 0.0098846284705091502}}, 5: {"": {up: 0.011196578048671838, dn: 0.011196578048671838}}, 6: {"": {up: 0.01138600193219726, dn: 0.01138600193219726}}, 7: {"": {up: 0.011728063778817036, dn: 0.011728063778817036}}, 8: {"": {up: 0.012131919881041089, dn: 0.012131919881041089}}, 9: {"": {up: 0.011937017587692869, dn: 0.011937017587692869}}, 10: {"": {up: 0.0097389799260497525, dn: 0.0097389799260497525}}, 11: {"": {up: 0.0096980626931361946, dn: 0.0096980626931361946}}, 12: {"": {up: 0.013622874880141845, dn: 0.013622874880141845}}, 13: {"": {up: 0.013626935091941976, dn: 0.013626935091941976}}, 14: {"": {up: 0.0075828871663620213, dn: 0.0075828871663620213}}, 15: {"": {up: 0.012016117509412087, dn: 0.012016117509412087}}, 16: {"": {up: 0.012328355932564558, dn: 0.012328355932564558}}, 17: {"": {up: 0.011965234640407172, dn: 0.011965234640407172}}, 18: {"": {up: 0.0042162094613790524, dn: 0.0042162094613790524}}, 19: {"": {up: 0.0033301946890034323, dn: 0.0033301946890034323}}, 20: {"": {up: 0.0026377246086563143, dn: 0.0026377246086563143}}, 21: {"": {up: 0.0017985515005136778, dn: 0.0017985515005136778}}, 22: {"": {up: 0.0015654974360318249, dn: 0.0015654974360318249}}, 23: {"": {up: 0.0012525675852246686, dn: 0.0012525675852246686}}, 24: {"": {up: 0.0021996536090939391, dn: 0.0021996536090939391}}, 25: {"": {up: 0.0013406084439537165, dn: 0.0013406084439537165}}, 26: {"": {up: 0.0011356106286927741, dn: 0.0011356106286927741}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208090]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.248617e-02	3.904443e-03	3.904443e-03
4.000000e-02	9.000000e-02	7.201896e-02	5.871024e-03	5.871024e-03
9.000000e-02	1.400000e-01	1.077176e-01	7.427212e-03	7.427212e-03
1.400000e-01	1.900000e-01	1.694512e-01	9.025114e-03	9.025114e-03
1.900000e-01	2.400000e-01	1.948934e-01	9.884628e-03	9.884628e-03
2.400000e-01	2.900000e-01	2.500988e-01	1.119658e-02	1.119658e-02
2.900000e-01	3.400000e-01	2.613802e-01	1.138600e-02	1.138600e-02
3.400000e-01	3.900000e-01	2.695634e-01	1.172806e-02	1.172806e-02
3.900000e-01	4.400000e-01	3.002858e-01	1.213192e-02	1.213192e-02
4.400000e-01	5.000000e-01	3.438187e-01	1.193702e-02	1.193702e-02
5.000000e-01	6.000000e-01	3.878596e-01	9.738980e-03	9.738980e-03
6.000000e-01	7.000000e-01	3.774102e-01	9.698063e-03	9.698063e-03
7.000000e-01	7.500000e-01	3.745588e-01	1.362287e-02	1.362287e-02
7.500000e-01	8.000000e-01	3.726526e-01	1.362694e-02	1.362694e-02
8.000000e-01	9.500000e-01	3.473043e-01	7.582887e-03	7.582887e-03
9.500000e-01	1.000000e+00	2.952380e-01	1.201612e-02	1.201612e-02
1.000000e+00	1.050000e+00	3.061700e-01	1.232836e-02	1.232836e-02
1.050000e+00	1.100000e+00	2.910190e-01	1.196523e-02	1.196523e-02
1.100000e+00	1.400000e+00	2.112895e-01	4.216209e-03	4.216209e-03
1.400000e+00	1.700000e+00	1.266435e-01	3.330195e-03	3.330195e-03
1.700000e+00	2.000000e+00	8.043157e-02	2.637725e-03	2.637725e-03
2.000000e+00	2.400000e+00	4.929338e-02	1.798552e-03	1.798552e-03
2.400000e+00	2.700000e+00	2.606213e-02	1.565497e-03	1.565497e-03
2.700000e+00	3.000000e+00	1.802309e-02	1.252568e-03	1.252568e-03
3.000000e+00	3.100000e+00	1.665467e-02	2.199654e-03	2.199654e-03
3.100000e+00	3.300000e+00	1.150941e-02	1.340608e-03	1.340608e-03
3.300000e+00	3.500000e+00	8.351740e-03	1.135611e-03	1.135611e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208089]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039118609701777485, dn: 0.0039118609701777485}}, 1: {"": {up: 0.0058729927634894969, dn: 0.0058729927634894969}}, 2: {"": {up: 0.0074298344530682476, dn: 0.0074298344530682476}}, 3: {"": {up: 0.0090420351691419577, dn: 0.0090420351691419577}}, 4: {"": {up: 0.009897112710280714, dn: 0.009897112710280714}}, 5: {"": {up: 0.011206117971893749, dn: 0.011206117971893749}}, 6: {"": {up: 0.011404271129712753, dn: 0.011404271129712753}}, 7: {"": {up: 0.011738159992094164, dn: 0.011738159992094164}}, 8: {"": {up: 0.012141925712175976, dn: 0.012141925712175976}}, 9: {"": {up: 0.011955520575124374, dn: 0.011955520575124374}}, 10: {"": {up: 0.0097519721082455959, dn: 0.0097519721082455959}}, 11: {"": {up: 0.0097060233875671253, dn: 0.0097060233875671253}}, 12: {"": {up: 0.013626770710626918, dn: 0.013626770710626918}}, 13: {"": {up: 0.013634758523714294, dn: 0.013634758523714294}}, 14: {"": {up: 0.0075884180755206795, dn: 0.0075884180755206795}}, 15: {"": {up: 0.012010725207080535, dn: 0.012010725207080535}}, 16: {"": {up: 0.012318128104545745, dn: 0.012318128104545745}}, 17: {"": {up: 0.011960175583995402, dn: 0.011960175583995402}}, 18: {"": {up: 0.0042133161919482567, dn: 0.0042133161919482567}}, 19: {"": {up: 0.0033248069283961599, dn: 0.0033248069283961599}}, 20: {"": {up: 0.00263179638692324, dn: 0.00263179638692324}}, 21: {"": {up: 0.001793539621809343, dn: 0.001793539621809343}}, 22: {"": {up: 0.0015605116682250928, dn: 0.0015605116682250928}}, 23: {"": {up: 0.001247992165217573, dn: 0.001247992165217573}}, 24: {"": {up: 0.0021921904570543112, dn: 0.0021921904570543112}}, 25: {"": {up: 0.0013352575594243999, dn: 0.0013352575594243999}}, 26: {"": {up: 0.0011313046671874015, dn: 0.0011313046671874015}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208089]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.257160e-02	3.911861e-03	3.911861e-03
4.000000e-02	9.000000e-02	7.213446e-02	5.872993e-03	5.872993e-03
9.000000e-02	1.400000e-01	1.078627e-01	7.429834e-03	7.429834e-03
1.400000e-01	1.900000e-01	1.697888e-01	9.042035e-03	9.042035e-03
1.900000e-01	2.400000e-01	1.952407e-01	9.897113e-03	9.897113e-03
2.400000e-01	2.900000e-01	2.504036e-01	1.120612e-02	1.120612e-02
2.900000e-01	3.400000e-01	2.613954e-01	1.140427e-02	1.140427e-02
3.400000e-01	3.900000e-01	2.698736e-01	1.173816e-02	1.173816e-02
3.900000e-01	4.400000e-01	3.006080e-01	1.214193e-02	1.214193e-02
4.400000e-01	5.000000e-01	3.444432e-01	1.195552e-02	1.195552e-02
5.000000e-01	6.000000e-01	3.884615e-01	9.751972e-03	9.751972e-03
6.000000e-01	7.000000e-01	3.779101e-01	9.706023e-03	9.706023e-03
7.000000e-01	7.500000e-01	3.747358e-01	1.362677e-02	1.362677e-02
7.500000e-01	8.000000e-01	3.728604e-01	1.363476e-02	1.363476e-02
8.000000e-01	9.500000e-01	3.473119e-01	7.588418e-03	7.588418e-03
9.500000e-01	1.000000e+00	2.951640e-01	1.201073e-02	1.201073e-02
1.000000e+00	1.050000e+00	3.059988e-01	1.231813e-02	1.231813e-02
1.050000e+00	1.100000e+00	2.909682e-01	1.196018e-02	1.196018e-02
1.100000e+00	1.400000e+00	2.111829e-01	4.213316e-03	4.213316e-03
1.400000e+00	1.700000e+00	1.264709e-01	3.324807e-03	3.324807e-03
1.700000e+00	2.000000e+00	8.025987e-02	2.631796e-03	2.631796e-03
2.000000e+00	2.400000e+00	4.916920e-02	1.793540e-03	1.793540e-03
2.400000e+00	2.700000e+00	2.598016e-02	1.560512e-03	1.560512e-03
2.700000e+00	3.000000e+00	1.795643e-02	1.247992e-03	1.247992e-03
3.000000e+00	3.100000e+00	1.658509e-02	2.192190e-03	2.192190e-03
3.100000e+00	3.300000e+00	1.147023e-02	1.335258e-03	1.335258e-03
3.300000e+00	3.500000e+00	8.315700e-03	1.131305e-03	1.131305e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208088]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039169591202870627, dn: 0.0039169591202870627}}, 1: {"": {up: 0.00587288787565368, dn: 0.00587288787565368}}, 2: {"": {up: 0.0074303001285277821, dn: 0.0074303001285277821}}, 3: {"": {up: 0.0090353129442205821, dn: 0.0090353129442205821}}, 4: {"": {up: 0.0098953079790373398, dn: 0.0098953079790373398}}, 5: {"": {up: 0.011203963584374954, dn: 0.011203963584374954}}, 6: {"": {up: 0.011380390151484253, dn: 0.011380390151484253}}, 7: {"": {up: 0.011731804635263923, dn: 0.011731804635263923}}, 8: {"": {up: 0.012142696570366898, dn: 0.012142696570366898}}, 9: {"": {up: 0.011959770529199592, dn: 0.011959770529199592}}, 10: {"": {up: 0.0097467820330609661, dn: 0.0097467820330609661}}, 11: {"": {up: 0.0097055947782709352, dn: 0.0097055947782709352}}, 12: {"": {up: 0.013622336069852322, dn: 0.013622336069852322}}, 13: {"": {up: 0.013626753098225553, dn: 0.013626753098225553}}, 14: {"": {up: 0.0075756921209293596, dn: 0.0075756921209293596}}, 15: {"": {up: 0.012007174521926454, dn: 0.012007174521926454}}, 16: {"": {up: 0.012322899009567503, dn: 0.012322899009567503}}, 17: {"": {up: 0.011968460218424078, dn: 0.011968460218424078}}, 18: {"": {up: 0.0042108708521318193, dn: 0.0042108708521318193}}, 19: {"": {up: 0.0033203594182959566, dn: 0.0033203594182959566}}, 20: {"": {up: 0.0026293138099342779, dn: 0.0026293138099342779}}, 21: {"": {up: 0.0017914587282435513, dn: 0.0017914587282435513}}, 22: {"": {up: 0.0015582796782206817, dn: 0.0015582796782206817}}, 23: {"": {up: 0.0012461438297582052, dn: 0.0012461438297582052}}, 24: {"": {up: 0.0021893745682271893, dn: 0.0021893745682271893}}, 25: {"": {up: 0.0013322231419698445, dn: 0.0013322231419698445}}, 26: {"": {up: 0.0011293665259781689, dn: 0.0011293665259781689}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208088]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.261545e-02	3.916959e-03	3.916959e-03
4.000000e-02	9.000000e-02	7.205702e-02	5.872888e-03	5.872888e-03
9.000000e-02	1.400000e-01	1.078529e-01	7.430300e-03	7.430300e-03
1.400000e-01	1.900000e-01	1.697353e-01	9.035313e-03	9.035313e-03
1.900000e-01	2.400000e-01	1.952577e-01	9.895308e-03	9.895308e-03
2.400000e-01	2.900000e-01	2.504800e-01	1.120396e-02	1.120396e-02
2.900000e-01	3.400000e-01	2.614602e-01	1.138039e-02	1.138039e-02
3.400000e-01	3.900000e-01	2.697798e-01	1.173180e-02	1.173180e-02
3.900000e-01	4.400000e-01	3.006920e-01	1.214270e-02	1.214270e-02
4.400000e-01	5.000000e-01	3.445803e-01	1.195977e-02	1.195977e-02
5.000000e-01	6.000000e-01	3.887960e-01	9.746782e-03	9.746782e-03
6.000000e-01	7.000000e-01	3.779889e-01	9.705595e-03	9.705595e-03
7.000000e-01	7.500000e-01	3.746670e-01	1.362234e-02	1.362234e-02
7.500000e-01	8.000000e-01	3.729636e-01	1.362675e-02	1.362675e-02
8.000000e-01	9.500000e-01	3.475867e-01	7.575692e-03	7.575692e-03
9.500000e-01	1.000000e+00	2.951372e-01	1.200717e-02	1.200717e-02
1.000000e+00	1.050000e+00	3.060944e-01	1.232290e-02	1.232290e-02
1.050000e+00	1.100000e+00	2.911370e-01	1.196846e-02	1.196846e-02
1.100000e+00	1.400000e+00	2.111399e-01	4.210871e-03	4.210871e-03
1.400000e+00	1.700000e+00	1.263474e-01	3.320359e-03	3.320359e-03
1.700000e+00	2.000000e+00	8.023040e-02	2.629314e-03	2.629314e-03
2.000000e+00	2.400000e+00	4.910973e-02	1.791459e-03	1.791459e-03
2.400000e+00	2.700000e+00	2.594820e-02	1.558280e-03	1.558280e-03
2.700000e+00	3.000000e+00	1.793008e-02	1.246144e-03	1.246144e-03
3.000000e+00	3.100000e+00	1.658976e-02	2.189375e-03	2.189375e-03
3.100000e+00	3.300000e+00	1.145460e-02	1.332223e-03	1.332223e-03
3.300000e+00	3.500000e+00	8.296700e-03	1.129367e-03	1.129367e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208087]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039187266745717283, dn: 0.0039187266745717283}}, 1: {"": {up: 0.0058876195529262926, dn: 0.0058876195529262926}}, 2: {"": {up: 0.0074324343253068829, dn: 0.0074324343253068829}}, 3: {"": {up: 0.0090349521304763994, dn: 0.0090349521304763994}}, 4: {"": {up: 0.0098977148877910232, dn: 0.0098977148877910232}}, 5: {"": {up: 0.011212170173521272, dn: 0.011212170173521272}}, 6: {"": {up: 0.01138522902712105, dn: 0.01138522902712105}}, 7: {"": {up: 0.011749035705112147, dn: 0.011749035705112147}}, 8: {"": {up: 0.012150160492767166, dn: 0.012150160492767166}}, 9: {"": {up: 0.011963183104842959, dn: 0.011963183104842959}}, 10: {"": {up: 0.0097515327000425971, dn: 0.0097515327000425971}}, 11: {"": {up: 0.0097095695064199437, dn: 0.0097095695064199437}}, 12: {"": {up: 0.013636970338018617, dn: 0.013636970338018617}}, 13: {"": {up: 0.013628427642248378, dn: 0.013628427642248378}}, 14: {"": {up: 0.0075709151068781393, dn: 0.0075709151068781393}}, 15: {"": {up: 0.012002606383615175, dn: 0.012002606383615175}}, 16: {"": {up: 0.012309593007081905, dn: 0.012309593007081905}}, 17: {"": {up: 0.011950820892306929, dn: 0.011950820892306929}}, 18: {"": {up: 0.0042055294289515795, dn: 0.0042055294289515795}}, 19: {"": {up: 0.0033153535088869309, dn: 0.0033153535088869309}}, 20: {"": {up: 0.0026240373896387645, dn: 0.0026240373896387645}}, 21: {"": {up: 0.001786602397009475, dn: 0.001786602397009475}}, 22: {"": {up: 0.0015534903354132003, dn: 0.0015534903354132003}}, 23: {"": {up: 0.0012425998730260866, dn: 0.0012425998730260866}}, 24: {"": {up: 0.0021805253954035918, dn: 0.0021805253954035918}}, 25: {"": {up: 0.0013274644063024834, dn: 0.0013274644063024834}}, 26: {"": {up: 0.0011276335841043392, dn: 0.0011276335841043392}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208087]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.265318e-02	3.918727e-03	3.918727e-03
4.000000e-02	9.000000e-02	7.217412e-02	5.887620e-03	5.887620e-03
9.000000e-02	1.400000e-01	1.079135e-01	7.432434e-03	7.432434e-03
1.400000e-01	1.900000e-01	1.697954e-01	9.034952e-03	9.034952e-03
1.900000e-01	2.400000e-01	1.953961e-01	9.897715e-03	9.897715e-03
2.400000e-01	2.900000e-01	2.508236e-01	1.121217e-02	1.121217e-02
2.900000e-01	3.400000e-01	2.619928e-01	1.138523e-02	1.138523e-02
3.400000e-01	3.900000e-01	2.704134e-01	1.174904e-02	1.174904e-02
3.900000e-01	4.400000e-01	3.009466e-01	1.215016e-02	1.215016e-02
4.400000e-01	5.000000e-01	3.448235e-01	1.196318e-02	1.196318e-02
5.000000e-01	6.000000e-01	3.893058e-01	9.751533e-03	9.751533e-03
6.000000e-01	7.000000e-01	3.782712e-01	9.709570e-03	9.709570e-03
7.000000e-01	7.500000e-01	3.751918e-01	1.363697e-02	1.363697e-02
7.500000e-01	8.000000e-01	3.731898e-01	1.362843e-02	1.362843e-02
8.000000e-01	9.500000e-01	3.477725e-01	7.570915e-03	7.570915e-03
9.500000e-01	1.000000e+00	2.950980e-01	1.200261e-02	1.200261e-02
1.000000e+00	1.050000e+00	3.058372e-01	1.230959e-02	1.230959e-02
1.050000e+00	1.100000e+00	2.907934e-01	1.195082e-02	1.195082e-02
1.100000e+00	1.400000e+00	2.109552e-01	4.205529e-03	4.205529e-03
1.400000e+00	1.700000e+00	1.261899e-01	3.315354e-03	3.315354e-03
1.700000e+00	2.000000e+00	8.010200e-02	2.624037e-03	2.624037e-03
2.000000e+00	2.400000e+00	4.899740e-02	1.786602e-03	1.786602e-03
2.400000e+00	2.700000e+00	2.588240e-02	1.553490e-03	1.553490e-03
2.700000e+00	3.000000e+00	1.787660e-02	1.242600e-03	1.242600e-03
3.000000e+00	3.100000e+00	1.654078e-02	2.180525e-03	2.180525e-03
3.100000e+00	3.300000e+00	1.142603e-02	1.327464e-03	1.327464e-03
3.300000e+00	3.500000e+00	8.280375e-03	1.127634e-03	1.127634e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208086]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039012874477536257, dn: 0.0039012874477536257}}, 1: {"": {up: 0.005870970958878949, dn: 0.005870970958878949}}, 2: {"": {up: 0.007428606868047331, dn: 0.007428606868047331}}, 3: {"": {up: 0.0090192616105754467, dn: 0.0090192616105754467}}, 4: {"": {up: 0.0098804169952487336, dn: 0.0098804169952487336}}, 5: {"": {up: 0.011193657132501426, dn: 0.011193657132501426}}, 6: {"": {up: 0.011378119352511635, dn: 0.011378119352511635}}, 7: {"": {up: 0.011725251383232689, dn: 0.011725251383232689}}, 8: {"": {up: 0.012129623242294052, dn: 0.012129623242294052}}, 9: {"": {up: 0.011931264951099417, dn: 0.011931264951099417}}, 10: {"": {up: 0.0097359082781217701, dn: 0.0097359082781217701}}, 11: {"": {up: 0.009696365298399191, dn: 0.009696365298399191}}, 12: {"": {up: 0.01362226706536029, dn: 0.01362226706536029}}, 13: {"": {up: 0.013624003816793347, dn: 0.013624003816793347}}, 14: {"": {up: 0.0075809117012548216, dn: 0.0075809117012548216}}, 15: {"": {up: 0.01201920629659046, dn: 0.01201920629659046}}, 16: {"": {up: 0.012330768021498083, dn: 0.012330768021498083}}, 17: {"": {up: 0.011966603528152828, dn: 0.011966603528152828}}, 18: {"": {up: 0.0042170329221701231, dn: 0.0042170329221701231}}, 19: {"": {up: 0.0033320622576549917, dn: 0.0033320622576549917}}, 20: {"": {up: 0.0026398505849973986, dn: 0.0026398505849973986}}, 21: {"": {up: 0.0018003004957506405, dn: 0.0018003004957506405}}, 22: {"": {up: 0.0015670322268543156, dn: 0.0015670322268543156}}, 23: {"": {up: 0.001253974570006196, dn: 0.001253974570006196}}, 24: {"": {up: 0.0022020862835048019, dn: 0.0022020862835048019}}, 25: {"": {up: 0.0013424256962677691, dn: 0.0013424256962677691}}, 26: {"": {up: 0.0011371610484007962, dn: 0.0011371610484007962}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208086]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.244681e-02	3.901287e-03	3.901287e-03
4.000000e-02	9.000000e-02	7.197332e-02	5.870971e-03	5.870971e-03
9.000000e-02	1.400000e-01	1.076748e-01	7.428607e-03	7.428607e-03
1.400000e-01	1.900000e-01	1.693345e-01	9.019262e-03	9.019262e-03
1.900000e-01	2.400000e-01	1.947616e-01	9.880417e-03	9.880417e-03
2.400000e-01	2.900000e-01	2.499796e-01	1.119366e-02	1.119366e-02
2.900000e-01	3.400000e-01	2.614150e-01	1.137812e-02	1.137812e-02
3.400000e-01	3.900000e-01	2.694860e-01	1.172525e-02	1.172525e-02
3.900000e-01	4.400000e-01	3.002070e-01	1.212962e-02	1.212962e-02
4.400000e-01	5.000000e-01	3.436493e-01	1.193126e-02	1.193126e-02
5.000000e-01	6.000000e-01	3.876265e-01	9.735908e-03	9.735908e-03
6.000000e-01	7.000000e-01	3.772174e-01	9.696365e-03	9.696365e-03
7.000000e-01	7.500000e-01	3.745144e-01	1.362227e-02	1.362227e-02
7.500000e-01	8.000000e-01	3.725624e-01	1.362400e-02	1.362400e-02
8.000000e-01	9.500000e-01	3.473252e-01	7.580912e-03	7.580912e-03
9.500000e-01	1.000000e+00	2.952716e-01	1.201921e-02	1.201921e-02
1.000000e+00	1.050000e+00	3.061846e-01	1.233077e-02	1.233077e-02
1.050000e+00	1.100000e+00	2.910136e-01	1.196660e-02	1.196660e-02
1.100000e+00	1.400000e+00	2.113215e-01	4.217033e-03	4.217033e-03
1.400000e+00	1.700000e+00	1.266984e-01	3.332062e-03	3.332062e-03
1.700000e+00	2.000000e+00	8.049603e-02	2.639851e-03	2.639851e-03
2.000000e+00	2.400000e+00	4.933600e-02	1.800300e-03	1.800300e-03
2.400000e+00	2.700000e+00	2.608812e-02	1.567032e-03	1.567032e-03
2.700000e+00	3.000000e+00	1.804534e-02	1.253975e-03	1.253975e-03
3.000000e+00	3.100000e+00	1.667805e-02	2.202086e-03	2.202086e-03
3.100000e+00	3.300000e+00	1.152149e-02	1.342426e-03	1.342426e-03
3.300000e+00	3.500000e+00	8.366590e-03	1.137161e-03	1.137161e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208085]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039216100010072393, dn: 0.0039216100010072393}}, 1: {"": {up: 0.0058778179624755312, dn: 0.0058778179624755312}}, 2: {"": {up: 0.0074221964404076477, dn: 0.0074221964404076477}}, 3: {"": {up: 0.0090457437505160419, dn: 0.0090457437505160419}}, 4: {"": {up: 0.0099004807964058004, dn: 0.0099004807964058004}}, 5: {"": {up: 0.011212245091862737, dn: 0.011212245091862737}}, 6: {"": {up: 0.011414382155859323, dn: 0.011414382155859323}}, 7: {"": {up: 0.011744510206900927, dn: 0.011744510206900927}}, 8: {"": {up: 0.012144391298043723, dn: 0.012144391298043723}}, 9: {"": {up: 0.011962503918494656, dn: 0.011962503918494656}}, 10: {"": {up: 0.009752392014270141, dn: 0.009752392014270141}}, 11: {"": {up: 0.0097090694713757222, dn: 0.0097090694713757222}}, 12: {"": {up: 0.013632330688477289, dn: 0.013632330688477289}}, 13: {"": {up: 0.013636782611745326, dn: 0.013636782611745326}}, 14: {"": {up: 0.0075822687897488883, dn: 0.0075822687897488883}}, 15: {"": {up: 0.011999109966993375, dn: 0.011999109966993375}}, 16: {"": {up: 0.012317660492155146, dn: 0.012317660492155146}}, 17: {"": {up: 0.011955696550180576, dn: 0.011955696550180576}}, 18: {"": {up: 0.0042103747523891, dn: 0.0042103747523891}}, 19: {"": {up: 0.0033199564923521371, dn: 0.0033199564923521371}}, 20: {"": {up: 0.0026268775296072622, dn: 0.0026268775296072622}}, 21: {"": {up: 0.0017894250123992349, dn: 0.0017894250123992349}}, 22: {"": {up: 0.0015573824193177458, dn: 0.0015573824193177458}}, 23: {"": {up: 0.0012456091771588006, dn: 0.0012456091771588006}}, 24: {"": {up: 0.0021863167657043643, dn: 0.0021863167657043643}}, 25: {"": {up: 0.0013311538228168844, dn: 0.0013311538228168844}}, 26: {"": {up: 0.0011285413151497811, dn: 0.0011285413151497811}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208085]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.268230e-02	3.921610e-03	3.921610e-03
4.000000e-02	9.000000e-02	7.219898e-02	5.877818e-03	5.877818e-03
9.000000e-02	1.400000e-01	1.078910e-01	7.422196e-03	7.422196e-03
1.400000e-01	1.900000e-01	1.698690e-01	9.045744e-03	9.045744e-03
1.900000e-01	2.400000e-01	1.954213e-01	9.900481e-03	9.900481e-03
2.400000e-01	2.900000e-01	2.507894e-01	1.121225e-02	1.121225e-02
2.900000e-01	3.400000e-01	2.614506e-01	1.141438e-02	1.141438e-02
3.400000e-01	3.900000e-01	2.700724e-01	1.174451e-02	1.174451e-02
3.900000e-01	4.400000e-01	3.006756e-01	1.214439e-02	1.214439e-02
4.400000e-01	5.000000e-01	3.445323e-01	1.196250e-02	1.196250e-02
5.000000e-01	6.000000e-01	3.891002e-01	9.752392e-03	9.752392e-03
6.000000e-01	7.000000e-01	3.782868e-01	9.709069e-03	9.709069e-03
7.000000e-01	7.500000e-01	3.749204e-01	1.363233e-02	1.363233e-02
7.500000e-01	8.000000e-01	3.730888e-01	1.363678e-02	1.363678e-02
8.000000e-01	9.500000e-01	3.473665e-01	7.582269e-03	7.582269e-03
9.500000e-01	1.000000e+00	2.950378e-01	1.199911e-02	1.199911e-02
1.000000e+00	1.050000e+00	3.060902e-01	1.231766e-02	1.231766e-02
1.050000e+00	1.100000e+00	2.909614e-01	1.195570e-02	1.195570e-02
1.100000e+00	1.400000e+00	2.110711e-01	4.210375e-03	4.210375e-03
1.400000e+00	1.700000e+00	1.263436e-01	3.319956e-03	3.319956e-03
1.700000e+00	2.000000e+00	8.012570e-02	2.626878e-03	2.626878e-03
2.000000e+00	2.400000e+00	4.907230e-02	1.789425e-03	1.789425e-03
2.400000e+00	2.700000e+00	2.593475e-02	1.557382e-03	1.557382e-03
2.700000e+00	3.000000e+00	1.791250e-02	1.245609e-03	1.245609e-03
3.000000e+00	3.100000e+00	1.655336e-02	2.186317e-03	2.186317e-03
3.100000e+00	3.300000e+00	1.145109e-02	1.331154e-03	1.331154e-03
3.300000e+00	3.500000e+00	8.282680e-03	1.128541e-03	1.128541e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208084]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039453556557045646, dn: 0.0039453556557045646}}, 1: {"": {up: 0.0058982892435010354, dn: 0.0058982892435010354}}, 2: {"": {up: 0.0074525995464669887, dn: 0.0074525995464669887}}, 3: {"": {up: 0.0090628163393064558, dn: 0.0090628163393064558}}, 4: {"": {up: 0.0099115427658866533, dn: 0.0099115427658866533}}, 5: {"": {up: 0.011242748774209985, dn: 0.011242748774209985}}, 6: {"": {up: 0.011401168361181224, dn: 0.011401168361181224}}, 7: {"": {up: 0.011770909905355662, dn: 0.011770909905355662}}, 8: {"": {up: 0.012161945568041326, dn: 0.012161945568041326}}, 9: {"": {up: 0.011991922049631761, dn: 0.011991922049631761}}, 10: {"": {up: 0.0097675580366845035, dn: 0.0097675580366845035}}, 11: {"": {up: 0.0097237945268295375, dn: 0.0097237945268295375}}, 12: {"": {up: 0.013645342062403552, dn: 0.013645342062403552}}, 13: {"": {up: 0.013641256540363121, dn: 0.013641256540363121}}, 14: {"": {up: 0.0075707976975862889, dn: 0.0075707976975862889}}, 15: {"": {up: 0.011986183712925468, dn: 0.011986183712925468}}, 16: {"": {up: 0.012310652297908497, dn: 0.012310652297908497}}, 17: {"": {up: 0.011941540939091562, dn: 0.011941540939091562}}, 18: {"": {up: 0.0042002208936620915, dn: 0.0042002208936620915}}, 19: {"": {up: 0.0033060204341641788, dn: 0.0033060204341641788}}, 20: {"": {up: 0.0026139340296019537, dn: 0.0026139340296019537}}, 21: {"": {up: 0.0017776466184256086, dn: 0.0017776466184256086}}, 22: {"": {up: 0.0015450170800925709, dn: 0.0015450170800925709}}, 23: {"": {up: 0.0012353910761824017, dn: 0.0012353910761824017}}, 24: {"": {up: 0.0021667164096854006, dn: 0.0021667164096854006}}, 25: {"": {up: 0.0013182055985315815, dn: 0.0013182055985315815}}, 26: {"": {up: 0.0011215021176975092, dn: 0.0011215021176975092}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208084]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.287592e-02	3.945356e-03	3.945356e-03
4.000000e-02	9.000000e-02	7.238428e-02	5.898289e-03	5.898289e-03
9.000000e-02	1.400000e-01	1.083571e-01	7.452600e-03	7.452600e-03
1.400000e-01	1.900000e-01	1.703415e-01	9.062816e-03	9.062816e-03
1.900000e-01	2.400000e-01	1.958069e-01	9.911543e-03	9.911543e-03
2.400000e-01	2.900000e-01	2.516858e-01	1.124275e-02	1.124275e-02
2.900000e-01	3.400000e-01	2.621250e-01	1.140117e-02	1.140117e-02
3.400000e-01	3.900000e-01	2.710222e-01	1.177091e-02	1.177091e-02
3.900000e-01	4.400000e-01	3.012914e-01	1.216195e-02	1.216195e-02
4.400000e-01	5.000000e-01	3.456713e-01	1.199192e-02	1.199192e-02
5.000000e-01	6.000000e-01	3.902924e-01	9.767558e-03	9.767558e-03
6.000000e-01	7.000000e-01	3.790669e-01	9.723795e-03	9.723795e-03
7.000000e-01	7.500000e-01	3.754928e-01	1.364534e-02	1.364534e-02
7.500000e-01	8.000000e-01	3.736118e-01	1.364126e-02	1.364126e-02
8.000000e-01	9.500000e-01	3.478938e-01	7.570798e-03	7.570798e-03
9.500000e-01	1.000000e+00	2.948076e-01	1.198618e-02	1.198618e-02
1.000000e+00	1.050000e+00	3.059220e-01	1.231065e-02	1.231065e-02
1.050000e+00	1.100000e+00	2.906326e-01	1.194154e-02	1.194154e-02
1.100000e+00	1.400000e+00	2.107334e-01	4.200221e-03	4.200221e-03
1.400000e+00	1.700000e+00	1.258936e-01	3.306020e-03	3.306020e-03
1.700000e+00	2.000000e+00	7.979973e-02	2.613934e-03	2.613934e-03
2.000000e+00	2.400000e+00	4.876828e-02	1.777647e-03	1.777647e-03
2.400000e+00	2.700000e+00	2.572597e-02	1.545017e-03	1.545017e-03
2.700000e+00	3.000000e+00	1.776808e-02	1.235391e-03	1.235391e-03
3.000000e+00	3.100000e+00	1.643036e-02	2.166716e-03	2.166716e-03
3.100000e+00	3.300000e+00	1.136152e-02	1.318206e-03	1.318206e-03
3.300000e+00	3.500000e+00	8.226725e-03	1.121502e-03	1.121502e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208083]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00390580257437572, dn: 0.00390580257437572}}, 1: {"": {up: 0.0058795346754653985, dn: 0.0058795346754653985}}, 2: {"": {up: 0.0074332819131255846, dn: 0.0074332819131255846}}, 3: {"": {up: 0.0090150407652988488, dn: 0.0090150407652988488}}, 4: {"": {up: 0.0098909898392425845, dn: 0.0098909898392425845}}, 5: {"": {up: 0.011191847032550082, dn: 0.011191847032550082}}, 6: {"": {up: 0.011347241074375736, dn: 0.011347241074375736}}, 7: {"": {up: 0.011727316828669723, dn: 0.011727316828669723}}, 8: {"": {up: 0.01215012592527337, dn: 0.01215012592527337}}, 9: {"": {up: 0.011958519743030258, dn: 0.011958519743030258}}, 10: {"": {up: 0.0097462090065830245, dn: 0.0097462090065830245}}, 11: {"": {up: 0.0097117222983361725, dn: 0.0097117222983361725}}, 12: {"": {up: 0.013625512834385341, dn: 0.013625512834385341}}, 13: {"": {up: 0.0136128703806361, dn: 0.0136128703806361}}, 14: {"": {up: 0.0075777627891673261, dn: 0.0075777627891673261}}, 15: {"": {up: 0.012019811978562715, dn: 0.012019811978562715}}, 16: {"": {up: 0.012315317291893038, dn: 0.012315317291893038}}, 17: {"": {up: 0.011974168864685339, dn: 0.011974168864685339}}, 18: {"": {up: 0.0042076425175572585, dn: 0.0042076425175572585}}, 19: {"": {up: 0.0033171456940501651, dn: 0.0033171456940501651}}, 20: {"": {up: 0.0026294484001190984, dn: 0.0026294484001190984}}, 21: {"": {up: 0.00179104438805966, dn: 0.00179104438805966}}, 22: {"": {up: 0.0015562479808108262, dn: 0.0015562479808108262}}, 23: {"": {up: 0.0012447275471631006, dn: 0.0012447275471631006}}, 24: {"": {up: 0.002187247356839183, dn: 0.002187247356839183}}, 25: {"": {up: 0.0013303517392028337, dn: 0.0013303517392028337}}, 26: {"": {up: 0.0011292490867828931, dn: 0.0011292490867828931}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208083]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.250351e-02	3.905803e-03	3.905803e-03
4.000000e-02	9.000000e-02	7.189436e-02	5.879535e-03	5.879535e-03
9.000000e-02	1.400000e-01	1.076379e-01	7.433282e-03	7.433282e-03
1.400000e-01	1.900000e-01	1.694300e-01	9.015041e-03	9.015041e-03
1.900000e-01	2.400000e-01	1.951268e-01	9.890990e-03	9.890990e-03
2.400000e-01	2.900000e-01	2.501112e-01	1.119185e-02	1.119185e-02
2.900000e-01	3.400000e-01	2.619614e-01	1.134724e-02	1.134724e-02
3.400000e-01	3.900000e-01	2.698376e-01	1.172732e-02	1.172732e-02
3.900000e-01	4.400000e-01	3.009646e-01	1.215013e-02	1.215013e-02
4.400000e-01	5.000000e-01	3.447185e-01	1.195852e-02	1.195852e-02
5.000000e-01	6.000000e-01	3.888184e-01	9.746209e-03	9.746209e-03
6.000000e-01	7.000000e-01	3.777192e-01	9.711722e-03	9.711722e-03
7.000000e-01	7.500000e-01	3.747864e-01	1.362551e-02	1.362551e-02
7.500000e-01	8.000000e-01	3.729304e-01	1.361287e-02	1.361287e-02
8.000000e-01	9.500000e-01	3.480916e-01	7.577763e-03	7.577763e-03
9.500000e-01	1.000000e+00	2.953384e-01	1.201981e-02	1.201981e-02
1.000000e+00	1.050000e+00	3.057102e-01	1.231532e-02	1.231532e-02
1.050000e+00	1.100000e+00	2.911484e-01	1.197417e-02	1.197417e-02
1.100000e+00	1.400000e+00	2.111030e-01	4.207643e-03	4.207643e-03
1.400000e+00	1.700000e+00	1.262278e-01	3.317146e-03	3.317146e-03
1.700000e+00	2.000000e+00	8.031400e-02	2.629448e-03	2.629448e-03
2.000000e+00	2.400000e+00	4.909328e-02	1.791044e-03	1.791044e-03
2.400000e+00	2.700000e+00	2.593867e-02	1.556248e-03	1.556248e-03
2.700000e+00	3.000000e+00	1.791852e-02	1.244728e-03	1.244728e-03
3.000000e+00	3.100000e+00	1.661785e-02	2.187247e-03	2.187247e-03
3.100000e+00	3.300000e+00	1.144611e-02	1.330352e-03	1.330352e-03
3.300000e+00	3.500000e+00	8.299930e-03	1.129249e-03	1.129249e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039244434318766782, dn: 0.0039244434318766782}}, 1: {"": {up: 0.0058873858375343468, dn: 0.0058873858375343468}}, 2: {"": {up: 0.007439741931008088, dn: 0.007439741931008088}}, 3: {"": {up: 0.0090371831894678345, dn: 0.0090371831894678345}}, 4: {"": {up: 0.0099008343082792796, dn: 0.0099008343082792796}}, 5: {"": {up: 0.011214078651409578, dn: 0.011214078651409578}}, 6: {"": {up: 0.011372334852614909, dn: 0.011372334852614909}}, 7: {"": {up: 0.011747140928753688, dn: 0.011747140928753688}}, 8: {"": {up: 0.012154990744546047, dn: 0.012154990744546047}}, 9: {"": {up: 0.011973680627851145, dn: 0.011973680627851145}}, 10: {"": {up: 0.0097547988190428633, dn: 0.0097547988190428633}}, 11: {"": {up: 0.0097144639584487644, dn: 0.0097144639584487644}}, 12: {"": {up: 0.013633460309107136, dn: 0.013633460309107136}}, 13: {"": {up: 0.013625512834385343, dn: 0.013625512834385343}}, 14: {"": {up: 0.0075728198182711346, dn: 0.0075728198182711346}}, 15: {"": {up: 0.012002543063867747, dn: 0.012002543063867747}}, 16: {"": {up: 0.012309950446691477, dn: 0.012309950446691477}}, 17: {"": {up: 0.011957335823669075, dn: 0.011957335823669075}}, 18: {"": {up: 0.0042036465651199154, dn: 0.0042036465651199154}}, 19: {"": {up: 0.0033111995141069674, dn: 0.0033111995141069674}}, 20: {"": {up: 0.0026214662987640246, dn: 0.0026214662987640246}}, 21: {"": {up: 0.0017842342545192887, dn: 0.0017842342545192887}}, 22: {"": {up: 0.0015504923949077154, dn: 0.0015504923949077154}}, 23: {"": {up: 0.0012399569885013493, dn: 0.0012399569885013493}}, 24: {"": {up: 0.002176889983439676, dn: 0.002176889983439676}}, 25: {"": {up: 0.00132415048238484, dn: 0.00132415048238484}}, 26: {"": {up: 0.0011251443240758042, dn: 0.0011251443240758042}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208082]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.269014e-02	3.924443e-03	3.924443e-03
4.000000e-02	9.000000e-02	7.214302e-02	5.887386e-03	5.887386e-03
9.000000e-02	1.400000e-01	1.079818e-01	7.439742e-03	7.439742e-03
1.400000e-01	1.900000e-01	1.698851e-01	9.037183e-03	9.037183e-03
1.900000e-01	2.400000e-01	1.954843e-01	9.900834e-03	9.900834e-03
2.400000e-01	2.900000e-01	2.508714e-01	1.121408e-02	1.121408e-02
2.900000e-01	3.400000e-01	2.620420e-01	1.137233e-02	1.137233e-02
3.400000e-01	3.900000e-01	2.704198e-01	1.174714e-02	1.174714e-02
3.900000e-01	4.400000e-01	3.011388e-01	1.215499e-02	1.215499e-02
4.400000e-01	5.000000e-01	3.452003e-01	1.197368e-02	1.197368e-02
5.000000e-01	6.000000e-01	3.895723e-01	9.754799e-03	9.754799e-03
6.000000e-01	7.000000e-01	3.784016e-01	9.714464e-03	9.714464e-03
7.000000e-01	7.500000e-01	3.751436e-01	1.363346e-02	1.363346e-02
7.500000e-01	8.000000e-01	3.732818e-01	1.362551e-02	1.362551e-02
8.000000e-01	9.500000e-01	3.479929e-01	7.572820e-03	7.572820e-03
9.500000e-01	1.000000e+00	2.950882e-01	1.200254e-02	1.200254e-02
1.000000e+00	1.050000e+00	3.057932e-01	1.230995e-02	1.230995e-02
1.050000e+00	1.100000e+00	2.908992e-01	1.195734e-02	1.195734e-02
1.100000e+00	1.400000e+00	2.109213e-01	4.203647e-03	4.203647e-03
1.400000e+00	1.700000e+00	1.260564e-01	3.311200e-03	3.311200e-03
1.700000e+00	2.000000e+00	8.005547e-02	2.621466e-03	2.621466e-03
2.000000e+00	2.400000e+00	4.892925e-02	1.784234e-03	1.784234e-03
2.400000e+00	2.700000e+00	2.583184e-02	1.550492e-03	1.550492e-03
2.700000e+00	3.000000e+00	1.784181e-02	1.239957e-03	1.239957e-03
3.000000e+00	3.100000e+00	1.652307e-02	2.176890e-03	2.176890e-03
3.100000e+00	3.300000e+00	1.140325e-02	1.324150e-03	1.324150e-03
3.300000e+00	3.500000e+00	8.261535e-03	1.125144e-03	1.125144e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0039244450244588719, dn: 0.0039244450244588719}}, 1: {"": {up: 0.0058873861772436847, dn: 0.0058873861772436847}}, 2: {"": {up: 0.007439741931008088, dn: 0.007439741931008088}}, 3: {"": {up: 0.009037185402546527, dn: 0.009037185402546527}}, 4: {"": {up: 0.0099008343082792796, dn: 0.0099008343082792796}}, 5: {"": {up: 0.011214078651409578, dn: 0.011214078651409578}}, 6: {"": {up: 0.011372334852614909, dn: 0.011372334852614909}}, 7: {"": {up: 0.011747140928753688, dn: 0.011747140928753688}}, 8: {"": {up: 0.012154992389960597, dn: 0.012154992389960597}}, 9: {"": {up: 0.011973681787802597, dn: 0.011973681787802597}}, 10: {"": {up: 0.0097548018944517804, dn: 0.0097548018944517804}}, 11: {"": {up: 0.0097144660172342988, dn: 0.0097144660172342988}}, 12: {"": {up: 0.013633461776086059, dn: 0.013633461776086059}}, 13: {"": {up: 0.013625514302219923, dn: 0.013625514302219923}}, 14: {"": {up: 0.0075728198182711346, dn: 0.0075728198182711346}}, 15: {"": {up: 0.012002544730181169, dn: 0.012002544730181169}}, 16: {"": {up: 0.012309952071393281, dn: 0.012309952071393281}}, 17: {"": {up: 0.011957337496282347, dn: 0.011957337496282347}}, 18: {"": {up: 0.0042036478867235744, dn: 0.0042036478867235744}}, 19: {"": {up: 0.003311200017449196, dn: 0.003311200017449196}}, 20: {"": {up: 0.0026214665106895152, dn: 0.0026214665106895152}}, 21: {"": {up: 0.0017842344296644433, dn: 0.0017842344296644433}}, 22: {"": {up: 0.0015504923949077154, dn: 0.0015504923949077154}}, 23: {"": {up: 0.0012399569885013491, dn: 0.0012399569885013491}}, 24: {"": {up: 0.0021768902131251342, dn: 0.0021768902131251342}}, 25: {"": {up: 0.0013241505767849838, dn: 0.0013241505767849838}}, 26: {"": {up: 0.0011251445462694995, dn: 0.0011251445462694995}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.269014e-02	3.924445e-03	3.924445e-03
4.000000e-02	9.000000e-02	7.214302e-02	5.887386e-03	5.887386e-03
9.000000e-02	1.400000e-01	1.079818e-01	7.439742e-03	7.439742e-03
1.400000e-01	1.900000e-01	1.698851e-01	9.037185e-03	9.037185e-03
1.900000e-01	2.400000e-01	1.954843e-01	9.900834e-03	9.900834e-03
2.400000e-01	2.900000e-01	2.508714e-01	1.121408e-02	1.121408e-02
2.900000e-01	3.400000e-01	2.620420e-01	1.137233e-02	1.137233e-02
3.400000e-01	3.900000e-01	2.704200e-01	1.174714e-02	1.174714e-02
3.900000e-01	4.400000e-01	3.011388e-01	1.215499e-02	1.215499e-02
4.400000e-01	5.000000e-01	3.452003e-01	1.197368e-02	1.197368e-02
5.000000e-01	6.000000e-01	3.895722e-01	9.754802e-03	9.754802e-03
6.000000e-01	7.000000e-01	3.784017e-01	9.714466e-03	9.714466e-03
7.000000e-01	7.500000e-01	3.751436e-01	1.363346e-02	1.363346e-02
7.500000e-01	8.000000e-01	3.732818e-01	1.362551e-02	1.362551e-02
8.000000e-01	9.500000e-01	3.479929e-01	7.572820e-03	7.572820e-03
9.500000e-01	1.000000e+00	2.950882e-01	1.200254e-02	1.200254e-02
1.000000e+00	1.050000e+00	3.057932e-01	1.230995e-02	1.230995e-02
1.050000e+00	1.100000e+00	2.908992e-01	1.195734e-02	1.195734e-02
1.100000e+00	1.400000e+00	2.109213e-01	4.203648e-03	4.203648e-03
1.400000e+00	1.700000e+00	1.260563e-01	3.311200e-03	3.311200e-03
1.700000e+00	2.000000e+00	8.005547e-02	2.621467e-03	2.621467e-03
2.000000e+00	2.400000e+00	4.892925e-02	1.784234e-03	1.784234e-03
2.400000e+00	2.700000e+00	2.583185e-02	1.550492e-03	1.550492e-03
2.700000e+00	3.000000e+00	1.784182e-02	1.239957e-03	1.239957e-03
3.000000e+00	3.100000e+00	1.652308e-02	2.176890e-03	2.176890e-03
3.100000e+00	3.300000e+00	1.140325e-02	1.324151e-03	1.324151e-03
3.300000e+00	3.500000e+00	8.261540e-03	1.125145e-03	1.125145e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
ErrorBandColor=orange
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00050290878894686264, dn: 0.00050290878894686264}}, 1: {"": {up: 0.0007524522576217047, dn: 0.0007524522576217047}}, 2: {"": {up: 0.00097943350973917539, dn: 0.00097943350973917539}}, 3: {"": {up: 0.0011492881274945811, dn: 0.0011492881274945811}}, 4: {"": {up: 0.0013019405516382079, dn: 0.0013019405516382079}}, 5: {"": {up: 0.0014277267245520063, dn: 0.0014277267245520063}}, 6: {"": {up: 0.0014602398433134183, dn: 0.0014602398433134183}}, 7: {"": {up: 0.0015687383465702628, dn: 0.0015687383465702628}}, 8: {"": {up: 0.0016548190233375978, dn: 0.0016548190233375978}}, 9: {"": {up: 0.001557643786835317, dn: 0.001557643786835317}}, 10: {"": {up: 0.0012394192188279155, dn: 0.0012394192188279155}}, 11: {"": {up: 0.0013067084602159738, dn: 0.0013067084602159738}}, 12: {"": {up: 0.0018822478051521254, dn: 0.0018822478051521254}}, 13: {"": {up: 0.0018747873479410923, dn: 0.0018747873479410923}}, 14: {"": {up: 0.0010816894193806286, dn: 0.0010816894193806286}}, 15: {"": {up: 0.0018463528373525995, dn: 0.0018463528373525995}}, 16: {"": {up: 0.0018691725442023786, dn: 0.0018691725442023786}}, 17: {"": {up: 0.0018588342583458039, dn: 0.0018588342583458039}}, 18: {"": {up: 0.0007219295133336931, dn: 0.0007219295133336931}}, 19: {"": {up: 0.00065514298693745716, dn: 0.00065514298693745716}}, 20: {"": {up: 0.0005780381571411277, dn: 0.0005780381571411277}}, 21: {"": {up: 0.00041392964378019614, dn: 0.00041392964378019614}}, 22: {"": {up: 0.00037864994094516575, dn: 0.00037864994094516575}}, 23: {"": {up: 0.00030854657491031882, dn: 0.00030854657491031882}}, 24: {"": {up: 0.00046305647603721035, dn: 0.00046305647603721035}}, 25: {"": {up: 0.0002999985416631225, dn: 0.0002999985416631225}}, 26: {"": {up: 0.00025673283779057153, dn: 0.00025673283779057153}}}
ErrorType=env
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[_VarBand]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.650000e-03	5.029542e-04	5.029740e-04
4.000000e-02	9.000000e-02	8.497948e-03	7.530154e-04	7.532663e-04
9.000000e-02	1.400000e-01	1.489949e-02	9.987759e-04	1.093187e-03
1.400000e-01	1.900000e-01	1.972871e-02	1.152461e-03	1.201900e-03
1.900000e-01	2.400000e-01	2.646718e-02	1.365496e-03	1.519009e-03
2.400000e-01	2.900000e-01	2.991128e-02	1.448286e-03	1.581625e-03
2.900000e-01	3.400000e-01	3.107180e-02	1.484342e-03	1.687396e-03
3.400000e-01	3.900000e-01	3.653744e-02	1.648583e-03	1.909014e-03
3.900000e-01	4.400000e-01	4.080512e-02	1.677415e-03	1.860228e-03
4.400000e-01	5.000000e-01	4.448632e-02	1.585772e-03	1.692933e-03
5.000000e-01	6.000000e-01	4.554076e-02	1.274642e-03	1.427364e-03
6.000000e-01	7.000000e-01	5.065076e-02	1.337660e-03	1.431461e-03
7.000000e-01	7.500000e-01	5.285948e-02	1.883188e-03	1.888523e-03
7.500000e-01	8.000000e-01	5.229794e-02	1.876062e-03	1.913729e-03
8.000000e-01	9.500000e-01	5.267230e-02	1.106019e-03	1.356741e-03
9.500000e-01	1.000000e+00	5.196102e-02	1.884197e-03	1.889801e-03
1.000000e+00	1.050000e+00	5.357076e-02	1.879652e-03	1.886655e-03
1.050000e+00	1.100000e+00	5.124974e-02	1.883924e-03	1.874513e-03
1.100000e+00	1.400000e+00	4.784307e-02	7.277604e-04	7.448757e-04
1.400000e+00	1.700000e+00	3.900197e-02	6.670251e-04	6.581422e-04
1.700000e+00	2.000000e+00	3.051025e-02	7.424914e-04	6.043376e-04
2.000000e+00	2.400000e+00	1.961642e-02	6.329876e-04	4.510666e-04
2.400000e+00	2.700000e+00	1.083145e-02	5.807615e-04	4.214358e-04
2.700000e+00	3.000000e+00	6.095810e-03	4.143953e-04	3.237127e-04
3.000000e+00	3.100000e+00	3.986923e-03	5.043587e-04	4.702172e-04
3.100000e+00	3.300000e+00	2.555000e-03	3.747038e-04	3.179726e-04
3.300000e+00	3.500000e+00	1.497435e-03	2.805448e-04	2.578540e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208120]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00050225709303104921, dn: 0.00050225709303104921}}, 1: {"": {up: 0.00075202313794191201, dn: 0.00075202313794191201}}, 2: {"": {up: 0.00097986488864536779, dn: 0.00097986488864536779}}, 3: {"": {up: 0.0011483245185921968, dn: 0.0011483245185921968}}, 4: {"": {up: 0.0013013079574028586, dn: 0.0013013079574028586}}, 5: {"": {up: 0.0014271563334127067, dn: 0.0014271563334127067}}, 6: {"": {up: 0.0014592537819036126, dn: 0.0014592537819036126}}, 7: {"": {up: 0.0015678247351027478, dn: 0.0015678247351027478}}, 8: {"": {up: 0.001653932646754396, dn: 0.001653932646754396}}, 9: {"": {up: 0.0015565566520724878, dn: 0.0015565566520724878}}, 10: {"": {up: 0.0012387195001290648, dn: 0.0012387195001290648}}, 11: {"": {up: 0.0013059226623349488, dn: 0.0013059226623349488}}, 12: {"": {up: 0.0018810929801580765, dn: 0.0018810929801580765}}, 13: {"": {up: 0.0018733979822771227, dn: 0.0018733979822771227}}, 14: {"": {up: 0.0010809131941711761, dn: 0.0010809131941711761}}, 15: {"": {up: 0.0018455650625215018, dn: 0.0018455650625215018}}, 16: {"": {up: 0.0018679591001946464, dn: 0.0018679591001946464}}, 17: {"": {up: 0.0018577501446642372, dn: 0.0018577501446642372}}, 18: {"": {up: 0.00072149251170365244, dn: 0.00072149251170365244}}, 19: {"": {up: 0.00065479657570542888, dn: 0.00065479657570542888}}, 20: {"": {up: 0.00057766387766204955, dn: 0.00057766387766204955}}, 21: {"": {up: 0.00041368949708688534, dn: 0.00041368949708688534}}, 22: {"": {up: 0.00037848367057098859, dn: 0.00037848367057098859}}, 23: {"": {up: 0.00030840905376535973, dn: 0.00030840905376535973}}, 24: {"": {up: 0.00046283247509222987, dn: 0.00046283247509222987}}, 25: {"": {up: 0.00030000783323106794, dn: 0.00030000783323106794}}, 26: {"": {up: 0.00025678877506620082, dn: 0.00025678877506620082}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208120]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.650667e-03	5.022571e-04	5.022571e-04
4.000000e-02	9.000000e-02	8.507966e-03	7.520231e-04	7.520231e-04
9.000000e-02	1.400000e-01	1.492760e-02	9.798649e-04	9.798649e-04
1.400000e-01	1.900000e-01	1.973860e-02	1.148325e-03	1.148325e-03
1.900000e-01	2.400000e-01	2.648588e-02	1.301308e-03	1.301308e-03
2.400000e-01	2.900000e-01	2.993402e-02	1.427156e-03	1.427156e-03
2.900000e-01	3.400000e-01	3.109194e-02	1.459254e-03	1.459254e-03
3.400000e-01	3.900000e-01	3.655692e-02	1.567825e-03	1.567825e-03
3.900000e-01	4.400000e-01	4.082766e-02	1.653933e-03	1.653933e-03
4.400000e-01	5.000000e-01	4.449052e-02	1.556557e-03	1.556557e-03
5.000000e-01	6.000000e-01	4.556031e-02	1.238720e-03	1.238720e-03
6.000000e-01	7.000000e-01	5.066939e-02	1.305923e-03	1.305923e-03
7.000000e-01	7.500000e-01	5.287158e-02	1.881093e-03	1.881093e-03
7.500000e-01	8.000000e-01	5.230482e-02	1.873398e-03	1.873398e-03
8.000000e-01	9.500000e-01	5.268287e-02	1.080913e-03	1.080913e-03
9.500000e-01	1.000000e+00	5.197892e-02	1.845565e-03	1.845565e-03
1.000000e+00	1.050000e+00	5.356494e-02	1.867959e-03	1.867959e-03
1.050000e+00	1.100000e+00	5.126548e-02	1.857750e-03	1.857750e-03
1.100000e+00	1.400000e+00	4.784647e-02	7.214925e-04	7.214925e-04
1.400000e+00	1.700000e+00	3.900500e-02	6.547966e-04	6.547966e-04
1.700000e+00	2.000000e+00	3.049216e-02	5.776639e-04	5.776639e-04
2.000000e+00	2.400000e+00	1.960171e-02	4.136895e-04	4.136895e-04
2.400000e+00	2.700000e+00	1.082379e-02	3.784837e-04	3.784837e-04
2.700000e+00	3.000000e+00	6.085980e-03	3.084091e-04	3.084091e-04
3.000000e+00	3.100000e+00	3.982852e-03	4.628325e-04	4.628325e-04
3.100000e+00	3.300000e+00	2.552673e-03	3.000078e-04	3.000078e-04
3.300000e+00	3.500000e+00	1.496950e-03	2.567888e-04	2.567888e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208119]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00050368436296950884, dn: 0.00050368436296950884}}, 1: {"": {up: 0.00075300836648738514, dn: 0.00075300836648738514}}, 2: {"": {up: 0.00097920539214201583, dn: 0.00097920539214201583}}, 3: {"": {up: 0.0011504435666298456, dn: 0.0011504435666298456}}, 4: {"": {up: 0.0013027879336254232, dn: 0.0013027879336254232}}, 5: {"": {up: 0.0014285125130708517, dn: 0.0014285125130708517}}, 6: {"": {up: 0.0014614714502856345, dn: 0.0014614714502856345}}, 7: {"": {up: 0.0015699185966157614, dn: 0.0015699185966157614}}, 8: {"": {up: 0.0016559910627778163, dn: 0.0016559910627778163}}, 9: {"": {up: 0.0015589553125945168, dn: 0.0015589553125945168}}, 10: {"": {up: 0.0012403181043587168, dn: 0.0012403181043587168}}, 11: {"": {up: 0.0013077125066313317, dn: 0.0013077125066313317}}, 12: {"": {up: 0.0018837336329746816, dn: 0.0018837336329746816}}, 13: {"": {up: 0.0018764906607814475, dn: 0.0018764906607814475}}, 14: {"": {up: 0.0010826397779912257, dn: 0.0010826397779912257}}, 15: {"": {up: 0.001847457496128123, dn: 0.001847457496128123}}, 16: {"": {up: 0.0018707277728199779, dn: 0.0018707277728199779}}, 17: {"": {up: 0.0018602447150845485, dn: 0.0018602447150845485}}, 18: {"": {up: 0.00072248913871113393, dn: 0.00072248913871113393}}, 19: {"": {up: 0.00065560209815947895, dn: 0.00065560209815947895}}, 20: {"": {up: 0.00057850909913135997, dn: 0.00057850909913135997}}, 21: {"": {up: 0.00041425165962250541, dn: 0.00041425165962250541}}, 22: {"": {up: 0.00037888520688989652, dn: 0.00037888520688989652}}, 23: {"": {up: 0.00030874192746981722, dn: 0.00030874192746981722}}, 24: {"": {up: 0.00046333616306090295, dn: 0.00046333616306090295}}, 25: {"": {up: 0.00030004012231699985, dn: 0.00030004012231699985}}, 26: {"": {up: 0.00025671983756616842, dn: 0.00025671983756616842}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208119]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.649780e-03	5.036844e-04	5.036844e-04
4.000000e-02	9.000000e-02	8.487936e-03	7.530084e-04	7.530084e-04
9.000000e-02	1.400000e-01	1.487075e-02	9.792054e-04	9.792054e-04
1.400000e-01	1.900000e-01	1.971818e-02	1.150444e-03	1.150444e-03
1.900000e-01	2.400000e-01	2.644692e-02	1.302788e-03	1.302788e-03
2.400000e-01	2.900000e-01	2.988686e-02	1.428513e-03	1.428513e-03
2.900000e-01	3.400000e-01	3.105012e-02	1.461471e-03	1.461471e-03
3.400000e-01	3.900000e-01	3.651684e-02	1.569919e-03	1.569919e-03
3.900000e-01	4.400000e-01	4.078110e-02	1.655991e-03	1.655991e-03
4.400000e-01	5.000000e-01	4.448102e-02	1.558955e-03	1.558955e-03
5.000000e-01	6.000000e-01	4.551974e-02	1.240318e-03	1.240318e-03
6.000000e-01	7.000000e-01	5.063018e-02	1.307713e-03	1.307713e-03
7.000000e-01	7.500000e-01	5.284714e-02	1.883734e-03	1.883734e-03
7.500000e-01	8.000000e-01	5.228906e-02	1.876491e-03	1.876491e-03
8.000000e-01	9.500000e-01	5.265983e-02	1.082640e-03	1.082640e-03
9.500000e-01	1.000000e+00	5.194320e-02	1.847457e-03	1.847457e-03
1.000000e+00	1.050000e+00	5.357830e-02	1.870728e-03	1.870728e-03
1.050000e+00	1.100000e+00	5.123372e-02	1.860245e-03	1.860245e-03
1.100000e+00	1.400000e+00	4.783927e-02	7.224891e-04	7.224891e-04
1.400000e+00	1.700000e+00	3.899923e-02	6.556021e-04	6.556021e-04
1.700000e+00	2.000000e+00	3.052928e-02	5.785091e-04	5.785091e-04
2.000000e+00	2.400000e+00	1.963225e-02	4.142517e-04	4.142517e-04
2.400000e+00	2.700000e+00	1.083987e-02	3.788852e-04	3.788852e-04
2.700000e+00	3.000000e+00	6.106137e-03	3.087419e-04	3.087419e-04
3.000000e+00	3.100000e+00	3.990786e-03	4.633362e-04	4.633362e-04
3.100000e+00	3.300000e+00	2.557546e-03	3.000401e-04	3.000401e-04
3.300000e+00	3.500000e+00	1.498179e-03	2.567198e-04	2.567198e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208118]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00050277175487491339, dn: 0.00050277175487491339}}, 1: {"": {up: 0.00075225766862159677, dn: 0.00075225766862159677}}, 2: {"": {up: 0.00097944821200510635, dn: 0.00097944821200510635}}, 3: {"": {up: 0.0011489663180441801, dn: 0.0011489663180441801}}, 4: {"": {up: 0.0013016646265455632, dn: 0.0013016646265455632}}, 5: {"": {up: 0.0014273817989591997, dn: 0.0014273817989591997}}, 6: {"": {up: 0.0014599591775114797, dn: 0.0014599591775114797}}, 7: {"": {up: 0.0015683378462563481, dn: 0.0015683378462563481}}, 8: {"": {up: 0.0016544121614640054, dn: 0.0016544121614640054}}, 9: {"": {up: 0.0015573578051730223, dn: 0.0015573578051730223}}, 10: {"": {up: 0.0012391089540472221, dn: 0.0012391089540472221}}, 11: {"": {up: 0.001306406521722852, dn: 0.001306406521722852}}, 12: {"": {up: 0.0018818410134758979, dn: 0.0018818410134758979}}, 13: {"": {up: 0.0018743498072665075, dn: 0.0018743498072665075}}, 14: {"": {up: 0.0010814438907723739, dn: 0.0010814438907723739}}, 15: {"": {up: 0.0018460787632167794, dn: 0.0018460787632167794}}, 16: {"": {up: 0.0018688108518520527, dn: 0.0018688108518520527}}, 17: {"": {up: 0.0018584603304886533, dn: 0.0018584603304886533}}, 18: {"": {up: 0.00072175996317643237, dn: 0.00072175996317643237}}, 19: {"": {up: 0.00065499703137580011, dn: 0.00065499703137580011}}, 20: {"": {up: 0.00057791646839698584, dn: 0.00057791646839698584}}, 21: {"": {up: 0.00041384432459561419, dn: 0.00041384432459561419}}, 22: {"": {up: 0.00037856483372512704, dn: 0.00037856483372512704}}, 23: {"": {up: 0.00030846906922196721, dn: 0.00030846906922196721}}, 24: {"": {up: 0.00046293833282630599, dn: 0.00046293833282630599}}, 25: {"": {up: 0.00029992353192105522, dn: 0.00029992353192105522}}, 26: {"": {up: 0.000256680784243776, dn: 0.000256680784243776}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208118]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.650055e-03	5.027718e-04	5.027718e-04
4.000000e-02	9.000000e-02	8.498830e-03	7.522577e-04	7.522577e-04
9.000000e-02	1.400000e-01	1.490701e-02	9.794482e-04	9.794482e-04
1.400000e-01	1.900000e-01	1.972785e-02	1.148966e-03	1.148966e-03
1.900000e-01	2.400000e-01	2.646848e-02	1.301665e-03	1.301665e-03
2.400000e-01	2.900000e-01	2.991024e-02	1.427382e-03	1.427382e-03
2.900000e-01	3.400000e-01	3.107392e-02	1.459959e-03	1.459959e-03
3.400000e-01	3.900000e-01	3.653574e-02	1.568338e-03	1.568338e-03
3.900000e-01	4.400000e-01	4.080898e-02	1.654412e-03	1.654412e-03
4.400000e-01	5.000000e-01	4.449077e-02	1.557358e-03	1.557358e-03
5.000000e-01	6.000000e-01	4.554379e-02	1.239109e-03	1.239109e-03
6.000000e-01	7.000000e-01	5.065394e-02	1.306407e-03	1.306407e-03
7.000000e-01	7.500000e-01	5.286180e-02	1.881841e-03	1.881841e-03
7.500000e-01	8.000000e-01	5.230154e-02	1.874350e-03	1.874350e-03
8.000000e-01	9.500000e-01	5.267271e-02	1.081444e-03	1.081444e-03
9.500000e-01	1.000000e+00	5.196722e-02	1.846079e-03	1.846079e-03
1.000000e+00	1.050000e+00	5.357466e-02	1.868811e-03	1.868811e-03
1.050000e+00	1.100000e+00	5.125534e-02	1.858460e-03	1.858460e-03
1.100000e+00	1.400000e+00	4.784270e-02	7.217600e-04	7.217600e-04
1.400000e+00	1.700000e+00	3.900227e-02	6.549970e-04	6.549970e-04
1.700000e+00	2.000000e+00	3.050764e-02	5.779165e-04	5.779165e-04
2.000000e+00	2.400000e+00	1.961393e-02	4.138443e-04	4.138443e-04
2.400000e+00	2.700000e+00	1.083047e-02	3.785648e-04	3.785648e-04
2.700000e+00	3.000000e+00	6.094873e-03	3.084691e-04	3.084691e-04
3.000000e+00	3.100000e+00	3.985851e-03	4.629383e-04	4.629383e-04
3.100000e+00	3.300000e+00	2.554434e-03	2.999235e-04	2.999235e-04
3.300000e+00	3.500000e+00	1.497236e-03	2.566808e-04	2.566808e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208117]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00050303565976976224, dn: 0.00050303565976976224}}, 1: {"": {up: 0.00075262474049156793, dn: 0.00075262474049156793}}, 2: {"": {up: 0.00097941676522305841, dn: 0.00097941676522305841}}, 3: {"": {up: 0.0011495847946106457, dn: 0.0011495847946106457}}, 4: {"": {up: 0.0013021950698724062, dn: 0.0013021950698724062}}, 5: {"": {up: 0.0014280446771722519, dn: 0.0014280446771722519}}, 6: {"": {up: 0.0014605005991097696, dn: 0.0014605005991097696}}, 7: {"": {up: 0.0015691155470519056, dn: 0.0015691155470519056}}, 8: {"": {up: 0.0016551975108729479, dn: 0.0016551975108729479}}, 9: {"": {up: 0.0015579086765418713, dn: 0.0015579086765418713}}, 10: {"": {up: 0.0012397076268217441, dn: 0.0012397076268217441}}, 11: {"": {up: 0.0013069866104899472, dn: 0.0013069866104899472}}, 12: {"": {up: 0.0018826233824108297, dn: 0.0018826233824108297}}, 13: {"": {up: 0.0018751964163788266, dn: 0.0018751964163788266}}, 14: {"": {up: 0.0010819182552813833, dn: 0.0010819182552813833}}, 15: {"": {up: 0.001846605642794366, dn: 0.001846605642794366}}, 16: {"": {up: 0.0018695177987919759, dn: 0.0018695177987919759}}, 17: {"": {up: 0.001859184875153623, dn: 0.001859184875153623}}, 18: {"": {up: 0.0007220879447823518, dn: 0.0007220879447823518}}, 19: {"": {up: 0.00065528017756613926, dn: 0.00065528017756613926}}, 20: {"": {up: 0.00057815357436891742, dn: 0.00057815357436891742}}, 21: {"": {up: 0.00041401177519486088, dn: 0.00041401177519486088}}, 22: {"": {up: 0.00037873209528636431, dn: 0.00037873209528636431}}, 23: {"": {up: 0.00030862276505648647, dn: 0.00030862276505648647}}, 24: {"": {up: 0.00046317372550696309, dn: 0.00046317372550696309}}, 25: {"": {up: 0.00030007399087558431, dn: 0.00030007399087558431}}, 26: {"": {up: 0.00025678736339625419, dn: 0.00025678736339625419}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208117]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.649975e-03	5.030357e-04	5.030357e-04
4.000000e-02	9.000000e-02	8.497024e-03	7.526247e-04	7.526247e-04
9.000000e-02	1.400000e-01	1.489251e-02	9.794168e-04	9.794168e-04
1.400000e-01	1.900000e-01	1.972953e-02	1.149585e-03	1.149585e-03
1.900000e-01	2.400000e-01	2.646614e-02	1.302195e-03	1.302195e-03
2.400000e-01	2.900000e-01	2.991234e-02	1.428045e-03	1.428045e-03
2.900000e-01	3.400000e-01	3.106990e-02	1.460501e-03	1.460501e-03
3.400000e-01	3.900000e-01	3.653938e-02	1.569116e-03	1.569116e-03
3.900000e-01	4.400000e-01	4.080168e-02	1.655198e-03	1.655198e-03
4.400000e-01	5.000000e-01	4.448235e-02	1.557909e-03	1.557909e-03
5.000000e-01	6.000000e-01	4.553810e-02	1.239708e-03	1.239708e-03
6.000000e-01	7.000000e-01	5.064776e-02	1.306987e-03	1.306987e-03
7.000000e-01	7.500000e-01	5.285730e-02	1.882623e-03	1.882623e-03
7.500000e-01	8.000000e-01	5.229464e-02	1.875196e-03	1.875196e-03
8.000000e-01	9.500000e-01	5.267208e-02	1.081918e-03	1.081918e-03
9.500000e-01	1.000000e+00	5.195540e-02	1.846606e-03	1.846606e-03
1.000000e+00	1.050000e+00	5.356734e-02	1.869518e-03	1.869518e-03
1.050000e+00	1.100000e+00	5.124468e-02	1.859185e-03	1.859185e-03
1.100000e+00	1.400000e+00	4.784347e-02	7.220879e-04	7.220879e-04
1.400000e+00	1.700000e+00	3.900160e-02	6.552802e-04	6.552802e-04
1.700000e+00	2.000000e+00	3.051265e-02	5.781536e-04	5.781536e-04
2.000000e+00	2.400000e+00	1.961864e-02	4.140118e-04	4.140118e-04
2.400000e+00	2.700000e+00	1.083227e-02	3.787321e-04	3.787321e-04
2.700000e+00	3.000000e+00	6.096653e-03	3.086228e-04	3.086228e-04
3.000000e+00	3.100000e+00	3.987836e-03	4.631737e-04	4.631737e-04
3.100000e+00	3.300000e+00	2.555482e-03	3.000740e-04	3.000740e-04
3.300000e+00	3.500000e+00	1.497614e-03	2.567874e-04	2.567874e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208116]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00050254788329073677, dn: 0.00050254788329073677}}, 1: {"": {up: 0.00075215796213295527, dn: 0.00075215796213295527}}, 2: {"": {up: 0.00097931527099295217, dn: 0.00097931527099295217}}, 3: {"": {up: 0.0011487560228351365, dn: 0.0011487560228351365}}, 4: {"": {up: 0.0013014774681107625, dn: 0.0013014774681107625}}, 5: {"": {up: 0.0014273184648143529, dn: 0.0014273184648143529}}, 6: {"": {up: 0.0014596892820049054, dn: 0.0014596892820049054}}, 7: {"": {up: 0.0015680982112099998, dn: 0.0015680982112099998}}, 8: {"": {up: 0.0016542534267759582, dn: 0.0016542534267759582}}, 9: {"": {up: 0.0015571477664841789, dn: 0.0015571477664841789}}, 10: {"": {up: 0.0012389778044823887, dn: 0.0012389778044823887}}, 11: {"": {up: 0.0013062205020592812, dn: 0.0013062205020592812}}, 12: {"": {up: 0.00188147644152139, dn: 0.00188147644152139}}, 13: {"": {up: 0.0018740440763226444, dn: 0.0018740440763226444}}, 14: {"": {up: 0.0010812708572169455, dn: 0.0010812708572169455}}, 15: {"": {up: 0.0018457785349277399, dn: 0.0018457785349277399}}, 16: {"": {up: 0.0018683985656170884, dn: 0.0018683985656170884}}, 17: {"": {up: 0.0018581557523523141, dn: 0.0018581557523523141}}, 18: {"": {up: 0.00072164742083651945, dn: 0.00072164742083651945}}, 19: {"": {up: 0.00065489676879472978, dn: 0.00065489676879472978}}, 20: {"": {up: 0.00057780340755119971, dn: 0.00057780340755119971}}, 21: {"": {up: 0.00041375876123654479, dn: 0.00041375876123654479}}, 22: {"": {up: 0.00037849394535007614, dn: 0.00037849394535007614}}, 23: {"": {up: 0.00030840831520711142, dn: 0.00030840831520711142}}, 24: {"": {up: 0.00046290042125709884, dn: 0.00046290042125709884}}, 25: {"": {up: 0.00029989406462949586, dn: 0.00029989406462949586}}, 26: {"": {up: 0.00025664903077938925, dn: 0.00025664903077938925}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208116]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.648922e-03	5.025479e-04	5.025479e-04
4.000000e-02	9.000000e-02	8.498922e-03	7.521580e-04	7.521580e-04
9.000000e-02	1.400000e-01	1.490715e-02	9.793153e-04	9.793153e-04
1.400000e-01	1.900000e-01	1.973095e-02	1.148756e-03	1.148756e-03
1.900000e-01	2.400000e-01	2.647502e-02	1.301477e-03	1.301477e-03
2.400000e-01	2.900000e-01	2.991948e-02	1.427318e-03	1.427318e-03
2.900000e-01	3.400000e-01	3.107800e-02	1.459689e-03	1.459689e-03
3.400000e-01	3.900000e-01	3.654260e-02	1.568098e-03	1.568098e-03
3.900000e-01	4.400000e-01	4.081436e-02	1.654253e-03	1.654253e-03
4.400000e-01	5.000000e-01	4.449145e-02	1.557148e-03	1.557148e-03
5.000000e-01	6.000000e-01	4.554836e-02	1.238978e-03	1.238978e-03
6.000000e-01	7.000000e-01	5.065910e-02	1.306221e-03	1.306221e-03
7.000000e-01	7.500000e-01	5.286198e-02	1.881476e-03	1.881476e-03
7.500000e-01	8.000000e-01	5.230556e-02	1.874044e-03	1.874044e-03
8.000000e-01	9.500000e-01	5.267903e-02	1.081271e-03	1.081271e-03
9.500000e-01	1.000000e+00	5.196746e-02	1.845779e-03	1.845779e-03
1.000000e+00	1.050000e+00	5.356582e-02	1.868399e-03	1.868399e-03
1.050000e+00	1.100000e+00	5.125472e-02	1.858156e-03	1.858156e-03
1.100000e+00	1.400000e+00	4.784440e-02	7.216474e-04	7.216474e-04
1.400000e+00	1.700000e+00	3.900170e-02	6.548968e-04	6.548968e-04
1.700000e+00	2.000000e+00	3.050446e-02	5.778034e-04	5.778034e-04
2.000000e+00	2.400000e+00	1.961066e-02	4.137588e-04	4.137588e-04
2.400000e+00	2.700000e+00	1.082803e-02	3.784939e-04	3.784939e-04
2.700000e+00	3.000000e+00	6.092873e-03	3.084083e-04	3.084083e-04
3.000000e+00	3.100000e+00	3.985974e-03	4.629004e-04	4.629004e-04
3.100000e+00	3.300000e+00	2.554158e-03	2.998941e-04	2.998941e-04
3.300000e+00	3.500000e+00	1.496475e-03	2.566490e-04	2.566490e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208115]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00050331606620492464, dn: 0.00050331606620492464}}, 1: {"": {up: 0.00075277752357519291, dn: 0.00075277752357519291}}, 2: {"": {up: 0.00097957950162301738, dn: 0.00097957950162301738}}, 3: {"": {up: 0.0011498827766342099, dn: 0.0011498827766342099}}, 4: {"": {up: 0.0013024627441888695, dn: 0.0013024627441888695}}, 5: {"": {up: 0.0014281789803802605, dn: 0.0014281789803802605}}, 6: {"": {up: 0.0014608676873693921, dn: 0.0014608676873693921}}, 7: {"": {up: 0.0015694586327775579, dn: 0.0015694586327775579}}, 8: {"": {up: 0.0016554588487787912, dn: 0.0016554588487787912}}, 9: {"": {up: 0.0015582088185548887, dn: 0.0015582088185548887}}, 10: {"": {up: 0.0012399133034208486, dn: 0.0012399133034208486}}, 11: {"": {up: 0.0013072566695182704, dn: 0.0013072566695182704}}, 12: {"": {up: 0.0018831210263814679, dn: 0.0018831210263814679}}, 13: {"": {up: 0.0018756319468381834, dn: 0.0018756319468381834}}, 14: {"": {up: 0.0010821618281117772, dn: 0.0010821618281117772}}, 15: {"": {up: 0.0018470117487444397, dn: 0.0018470117487444397}}, 16: {"": {up: 0.0018700585017587001, dn: 0.0018700585017587001}}, 17: {"": {up: 0.0018596117874438182, dn: 0.0018596117874438182}}, 18: {"": {up: 0.0007222483414080418, dn: 0.0007222483414080418}}, 19: {"": {up: 0.00065542208622467943, dn: 0.00065542208622467943}}, 20: {"": {up: 0.00057830585909764609, dn: 0.00057830585909764609}}, 21: {"": {up: 0.00041412596211780789, dn: 0.00041412596211780789}}, 22: {"": {up: 0.0003788280172672903, dn: 0.0003788280172672903}}, 23: {"": {up: 0.00030870464129253983, dn: 0.00030870464129253983}}, 24: {"": {up: 0.00046323287879855812, dn: 0.00046323287879855812}}, 25: {"": {up: 0.00030011793515216688, dn: 0.00030011793515216688}}, 26: {"": {up: 0.00025682936942647333, dn: 0.00025682936942647333}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208115]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.651217e-03	5.033161e-04	5.033161e-04
4.000000e-02	9.000000e-02	8.496758e-03	7.527775e-04	7.527775e-04
9.000000e-02	1.400000e-01	1.489130e-02	9.795795e-04	9.795795e-04
1.400000e-01	1.900000e-01	1.972608e-02	1.149883e-03	1.149883e-03
1.900000e-01	2.400000e-01	2.645842e-02	1.302463e-03	1.302463e-03
2.400000e-01	2.900000e-01	2.990152e-02	1.428179e-03	1.428179e-03
2.900000e-01	3.400000e-01	3.106478e-02	1.460868e-03	1.460868e-03
3.400000e-01	3.900000e-01	3.653148e-02	1.569459e-03	1.569459e-03
3.900000e-01	4.400000e-01	4.079526e-02	1.655459e-03	1.655459e-03
4.400000e-01	5.000000e-01	4.448090e-02	1.558209e-03	1.558209e-03
5.000000e-01	6.000000e-01	4.553238e-02	1.239913e-03	1.239913e-03
6.000000e-01	7.000000e-01	5.064134e-02	1.307257e-03	1.307257e-03
7.000000e-01	7.500000e-01	5.285684e-02	1.883121e-03	1.883121e-03
7.500000e-01	8.000000e-01	5.228966e-02	1.875632e-03	1.875632e-03
8.000000e-01	9.500000e-01	5.266447e-02	1.082162e-03	1.082162e-03
9.500000e-01	1.000000e+00	5.195422e-02	1.847012e-03	1.847012e-03
1.000000e+00	1.050000e+00	5.357704e-02	1.870059e-03	1.870059e-03
1.050000e+00	1.100000e+00	5.124466e-02	1.859612e-03	1.859612e-03
1.100000e+00	1.400000e+00	4.784147e-02	7.222483e-04	7.222483e-04
1.400000e+00	1.700000e+00	3.900223e-02	6.554221e-04	6.554221e-04
1.700000e+00	2.000000e+00	3.051676e-02	5.783059e-04	5.783059e-04
2.000000e+00	2.400000e+00	1.962276e-02	4.141260e-04	4.141260e-04
2.400000e+00	2.700000e+00	1.083529e-02	3.788280e-04	3.788280e-04
2.700000e+00	3.000000e+00	6.099167e-03	3.087046e-04	3.087046e-04
3.000000e+00	3.100000e+00	3.987850e-03	4.632329e-04	4.632329e-04
3.100000e+00	3.300000e+00	2.555905e-03	3.001179e-04	3.001179e-04
3.300000e+00	3.500000e+00	1.498487e-03	2.568294e-04	2.568294e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208114]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00050122331599796908, dn: 0.00050122331599796908}}, 1: {"": {up: 0.00075081502382411082, dn: 0.00075081502382411082}}, 2: {"": {up: 0.00097734026827916987, dn: 0.00097734026827916987}}, 3: {"": {up: 0.0011465326859710545, dn: 0.0011465326859710545}}, 4: {"": {up: 0.0012988451793805146, dn: 0.0012988451793805146}}, 5: {"": {up: 0.001424909119909056, dn: 0.001424909119909056}}, 6: {"": {up: 0.0014572460327617969, dn: 0.0014572460327617969}}, 7: {"": {up: 0.001565241451022813, dn: 0.001565241451022813}}, 8: {"": {up: 0.001651075528254235, dn: 0.001651075528254235}}, 9: {"": {up: 0.0015550146480196112, dn: 0.0015550146480196112}}, 10: {"": {up: 0.0012369171354621946, dn: 0.0012369171354621946}}, 11: {"": {up: 0.0013040586643245774, dn: 0.0013040586643245774}}, 12: {"": {up: 0.0018774046979806974, dn: 0.0018774046979806974}}, 13: {"": {up: 0.0018709358086262593, dn: 0.0018709358086262593}}, 14: {"": {up: 0.0010795472301952441, dn: 0.0010795472301952441}}, 15: {"": {up: 0.0018428246796697711, dn: 0.0018428246796697711}}, 16: {"": {up: 0.0018651372067491425, dn: 0.0018651372067491425}}, 17: {"": {up: 0.0018546103633917271, dn: 0.0018546103633917271}}, 18: {"": {up: 0.00072029029641604346, dn: 0.00072029029641604346}}, 19: {"": {up: 0.00065364252887610932, dn: 0.00065364252887610932}}, 20: {"": {up: 0.00057668400744640422, dn: 0.00057668400744640422}}, 21: {"": {up: 0.00041293968990640764, dn: 0.00041293968990640764}}, 22: {"": {up: 0.00037767225650467504, dn: 0.00037767225650467504}}, 23: {"": {up: 0.00030767069336476568, dn: 0.00030767069336476568}}, 24: {"": {up: 0.00046242729158214662, dn: 0.00046242729158214662}}, 25: {"": {up: 0.00029917904338372403, dn: 0.00029917904338372403}}, 26: {"": {up: 0.00025613268046073285, dn: 0.00025613268046073285}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208114]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.643857e-03	5.012233e-04	5.012233e-04
4.000000e-02	9.000000e-02	8.492370e-03	7.508150e-04	7.508150e-04
9.000000e-02	1.400000e-01	1.490809e-02	9.773403e-04	9.773403e-04
1.400000e-01	1.900000e-01	1.974143e-02	1.146533e-03	1.146533e-03
1.900000e-01	2.400000e-01	2.648374e-02	1.298845e-03	1.298845e-03
2.400000e-01	2.900000e-01	2.995000e-02	1.424909e-03	1.424909e-03
2.900000e-01	3.400000e-01	3.110260e-02	1.457246e-03	1.457246e-03
3.400000e-01	3.900000e-01	3.656808e-02	1.565241e-03	1.565241e-03
3.900000e-01	4.400000e-01	4.082160e-02	1.651076e-03	1.651076e-03
4.400000e-01	5.000000e-01	4.451918e-02	1.555015e-03	1.555015e-03
5.000000e-01	6.000000e-01	4.556731e-02	1.236917e-03	1.236917e-03
6.000000e-01	7.000000e-01	5.069895e-02	1.304059e-03	1.304059e-03
7.000000e-01	7.500000e-01	5.285426e-02	1.877405e-03	1.877405e-03
7.500000e-01	8.000000e-01	5.233612e-02	1.870936e-03	1.870936e-03
8.000000e-01	9.500000e-01	5.272670e-02	1.079547e-03	1.079547e-03
9.500000e-01	1.000000e+00	5.198046e-02	1.842825e-03	1.842825e-03
1.000000e+00	1.050000e+00	5.354922e-02	1.865137e-03	1.865137e-03
1.050000e+00	1.100000e+00	5.125352e-02	1.854610e-03	1.854610e-03
1.100000e+00	1.400000e+00	4.785417e-02	7.202903e-04	7.202903e-04
1.400000e+00	1.700000e+00	3.898990e-02	6.536425e-04	6.536425e-04
1.700000e+00	2.000000e+00	3.049254e-02	5.766840e-04	5.766840e-04
2.000000e+00	2.400000e+00	1.959441e-02	4.129397e-04	4.129397e-04
2.400000e+00	2.700000e+00	1.081122e-02	3.776723e-04	3.776723e-04
2.700000e+00	3.000000e+00	6.083363e-03	3.076707e-04	3.076707e-04
3.000000e+00	3.100000e+00	3.989350e-03	4.624273e-04	4.624273e-04
3.100000e+00	3.300000e+00	2.547472e-03	2.991790e-04	2.991790e-04
3.300000e+00	3.500000e+00	1.492108e-03	2.561327e-04	2.561327e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208113]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00050439840404188424, dn: 0.00050439840404188424}}, 1: {"": {up: 0.00075419069206666836, dn: 0.00075419069206666836}}, 2: {"": {up: 0.00098161173587116356, dn: 0.00098161173587116356}}, 3: {"": {up: 0.0011518753404774324, dn: 0.0011518753404774324}}, 4: {"": {up: 0.0013048204474179581, dn: 0.0013048204474179581}}, 5: {"": {up: 0.0014303480695271348, dn: 0.0014303480695271348}}, 6: {"": {up: 0.0014632343626364154, dn: 0.0014632343626364154}}, 7: {"": {up: 0.0015720474547544681, dn: 0.0015720474547544681}}, 8: {"": {up: 0.0016585574454929205, dn: 0.0016585574454929205}}, 9: {"": {up: 0.0015600768321535393, dn: 0.0015600768321535393}}, 10: {"": {up: 0.0012417878240665757, dn: 0.0012417878240665757}}, 11: {"": {up: 0.0013093941347050555, dn: 0.0013093941347050555}}, 12: {"": {up: 0.0018867479958913412, dn: 0.0018867479958913412}}, 13: {"": {up: 0.0018785538054578029, dn: 0.0018785538054578029}}, 14: {"": {up: 0.0010837269028680617, dn: 0.0010837269028680617}}, 15: {"": {up: 0.001849830262483559, dn: 0.001849830262483559}}, 16: {"": {up: 0.0018729754936997957, dn: 0.0018729754936997957}}, 17: {"": {up: 0.0018628918379766429, dn: 0.0018628918379766429}}, 18: {"": {up: 0.00072347387267574848, dn: 0.00072347387267574848}}, 19: {"": {up: 0.00065657909737602143, dn: 0.00065657909737602143}}, 20: {"": {up: 0.00057926035213499245, dn: 0.00057926035213499245}}, 21: {"": {up: 0.00041483415360840295, dn: 0.00041483415360840295}}, 22: {"": {up: 0.0003795315826413159, dn: 0.0003795315826413159}}, 23: {"": {up: 0.00030928679606834545, dn: 0.00030928679606834545}}, 24: {"": {up: 0.00046350221142945979, dn: 0.00046350221142945979}}, 25: {"": {up: 0.00030066235214938408, dn: 0.00030066235214938408}}, 26: {"": {up: 0.00025721100287507119, dn: 0.00025721100287507119}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208113]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.653872e-03	5.043984e-04	5.043984e-04
4.000000e-02	9.000000e-02	8.504132e-03	7.541907e-04	7.541907e-04
9.000000e-02	1.400000e-01	1.489681e-02	9.816117e-04	9.816117e-04
1.400000e-01	1.900000e-01	1.972519e-02	1.151875e-03	1.151875e-03
1.900000e-01	2.400000e-01	2.644934e-02	1.304820e-03	1.304820e-03
2.400000e-01	2.900000e-01	2.987324e-02	1.430348e-03	1.430348e-03
2.900000e-01	3.400000e-01	3.105164e-02	1.463234e-03	1.463234e-03
3.400000e-01	3.900000e-01	3.651448e-02	1.572047e-03	1.572047e-03
3.900000e-01	4.400000e-01	4.080572e-02	1.658557e-03	1.658557e-03
4.400000e-01	5.000000e-01	4.444918e-02	1.560077e-03	1.560077e-03
5.000000e-01	6.000000e-01	4.551823e-02	1.241788e-03	1.241788e-03
6.000000e-01	7.000000e-01	5.061750e-02	1.309394e-03	1.309394e-03
7.000000e-01	7.500000e-01	5.286562e-02	1.886748e-03	1.886748e-03
7.500000e-01	8.000000e-01	5.226906e-02	1.878554e-03	1.878554e-03
8.000000e-01	9.500000e-01	5.262393e-02	1.083727e-03	1.083727e-03
9.500000e-01	1.000000e+00	5.194388e-02	1.849830e-03	1.849830e-03
1.000000e+00	1.050000e+00	5.358924e-02	1.872975e-03	1.872975e-03
1.050000e+00	1.100000e+00	5.124934e-02	1.862892e-03	1.862892e-03
1.100000e+00	1.400000e+00	4.783023e-02	7.234739e-04	7.234739e-04
1.400000e+00	1.700000e+00	3.901520e-02	6.565791e-04	6.565791e-04
1.700000e+00	2.000000e+00	3.052394e-02	5.792604e-04	5.792604e-04
2.000000e+00	2.400000e+00	1.963269e-02	4.148342e-04	4.148342e-04
2.400000e+00	2.700000e+00	1.084980e-02	3.795316e-04	3.795316e-04
2.700000e+00	3.000000e+00	6.105657e-03	3.092868e-04	3.092868e-04
3.000000e+00	3.100000e+00	3.985525e-03	4.635022e-04	4.635022e-04
3.100000e+00	3.300000e+00	2.560141e-03	3.006624e-04	3.006624e-04
3.300000e+00	3.500000e+00	1.501624e-03	2.572110e-04	2.572110e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208112]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00050313678557624864, dn: 0.00050313678557624864}}, 1: {"": {up: 0.00075300836648738525, dn: 0.00075300836648738525}}, 2: {"": {up: 0.00098003897881665893, dn: 0.00098003897881665893}}, 3: {"": {up: 0.0011497309250428993, dn: 0.0011497309250428993}}, 4: {"": {up: 0.0013025221687172929, dn: 0.0013025221687172929}}, 5: {"": {up: 0.0014283818817109101, dn: 0.0014283818817109101}}, 6: {"": {up: 0.0014607618560189735, dn: 0.0014607618560189735}}, 7: {"": {up: 0.0015695478329761094, dn: 0.0015695478329761094}}, 8: {"": {up: 0.0016557982968948848, dn: 0.0016557982968948848}}, 9: {"": {up: 0.0015579285570554539, dn: 0.0015579285570554539}}, 10: {"": {up: 0.0012399975806428013, dn: 0.0012399975806428013}}, 11: {"": {up: 0.0013072979767443996, dn: 0.0013072979767443996}}, 12: {"": {up: 0.0018831121050006539, dn: 0.0018831121050006539}}, 13: {"": {up: 0.0018754872433583744, dn: 0.0018754872433583744}}, 14: {"": {up: 0.0010820952925792735, dn: 0.0010820952925792735}}, 15: {"": {up: 0.0018470337300655864, dn: 0.0018470337300655864}}, 16: {"": {up: 0.0018698333615592576, dn: 0.0018698333615592576}}, 17: {"": {up: 0.0018596426538450858, dn: 0.0018596426538450858}}, 18: {"": {up: 0.00072224349541319334, dn: 0.00072224349541319334}}, 19: {"": {up: 0.00065543641101855851, dn: 0.00065543641101855851}}, 20: {"": {up: 0.00057823966580572027, dn: 0.00057823966580572027}}, 21: {"": {up: 0.00041409124900195621, dn: 0.00041409124900195621}}, 22: {"": {up: 0.00037882009802367455, dn: 0.00037882009802367455}}, 23: {"": {up: 0.00030873436982479163, dn: 0.00030873436982479163}}, 24: {"": {up: 0.00046315170300885179, dn: 0.00046315170300885179}}, 25: {"": {up: 0.00030017565690775168, dn: 0.00030017565690775168}}, 26: {"": {up: 0.00025687331507963195, dn: 0.00025687331507963195}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208112]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.651158e-03	5.031368e-04	5.031368e-04
4.000000e-02	9.000000e-02	8.503934e-03	7.530084e-04	7.530084e-04
9.000000e-02	1.400000e-01	1.489823e-02	9.800390e-04	9.800390e-04
1.400000e-01	1.900000e-01	1.973015e-02	1.149731e-03	1.149731e-03
1.900000e-01	2.400000e-01	2.646370e-02	1.302522e-03	1.302522e-03
2.400000e-01	2.900000e-01	2.991360e-02	1.428382e-03	1.428382e-03
2.900000e-01	3.400000e-01	3.107272e-02	1.460762e-03	1.460762e-03
3.400000e-01	3.900000e-01	3.654506e-02	1.569548e-03	1.569548e-03
3.900000e-01	4.400000e-01	4.081058e-02	1.655798e-03	1.655798e-03
4.400000e-01	5.000000e-01	4.446893e-02	1.557929e-03	1.557929e-03
5.000000e-01	6.000000e-01	4.553815e-02	1.239998e-03	1.239998e-03
6.000000e-01	7.000000e-01	5.064637e-02	1.307298e-03	1.307298e-03
7.000000e-01	7.500000e-01	5.286374e-02	1.883112e-03	1.883112e-03
7.500000e-01	8.000000e-01	5.228708e-02	1.875487e-03	1.875487e-03
8.000000e-01	9.500000e-01	5.266939e-02	1.082095e-03	1.082095e-03
9.500000e-01	1.000000e+00	5.196710e-02	1.847034e-03	1.847034e-03
1.000000e+00	1.050000e+00	5.356316e-02	1.869833e-03	1.869833e-03
1.050000e+00	1.100000e+00	5.125126e-02	1.859643e-03	1.859643e-03
1.100000e+00	1.400000e+00	4.784213e-02	7.222435e-04	7.222435e-04
1.400000e+00	1.700000e+00	3.900493e-02	6.554364e-04	6.554364e-04
1.700000e+00	2.000000e+00	3.050878e-02	5.782397e-04	5.782397e-04
2.000000e+00	2.400000e+00	1.961880e-02	4.140912e-04	4.140912e-04
2.400000e+00	2.700000e+00	1.083293e-02	3.788201e-04	3.788201e-04
2.700000e+00	3.000000e+00	6.094543e-03	3.087344e-04	3.087344e-04
3.000000e+00	3.100000e+00	3.985496e-03	4.631517e-04	4.631517e-04
3.100000e+00	3.300000e+00	2.556290e-03	3.001757e-04	3.001757e-04
3.300000e+00	3.500000e+00	1.498511e-03	2.568733e-04	2.568733e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208111]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00050270089267873792, dn: 0.00050270089267873792}}, 1: {"": {up: 0.00075191675071114097, dn: 0.00075191675071114097}}, 2: {"": {up: 0.00097880825497131951, dn: 0.00097880825497131951}}, 3: {"": {up: 0.0011488683127321426, dn: 0.0011488683127321426}}, 4: {"": {up: 0.0013013712767692399, dn: 0.0013013712767692399}}, 5: {"": {up: 0.0014270838798052484, dn: 0.0014270838798052484}}, 6: {"": {up: 0.0014597483344741299, dn: 0.0014597483344741299}}, 7: {"": {up: 0.0015679559942804518, dn: 0.0015679559942804518}}, 8: {"": {up: 0.0016538657744811099, dn: 0.0016538657744811099}}, 9: {"": {up: 0.0015573901780435969, dn: 0.0015573901780435969}}, 10: {"": {up: 0.0012388611705917659, dn: 0.0012388611705917659}}, 11: {"": {up: 0.0013061481539243548, dn: 0.0013061481539243548}}, 12: {"": {up: 0.0018813969278171987, dn: 0.0018813969278171987}}, 13: {"": {up: 0.0018741266766150024, dn: 0.0018741266766150024}}, 14: {"": {up: 0.0010813084666273548, dn: 0.0010813084666273548}}, 15: {"": {up: 0.0018456969415372596, dn: 0.0018456969415372596}}, 16: {"": {up: 0.0018685470291111205, dn: 0.0018685470291111205}}, 17: {"": {up: 0.0018580459628329956, dn: 0.0018580459628329956}}, 18: {"": {up: 0.00072162463310997886, dn: 0.00072162463310997886}}, 19: {"": {up: 0.00065485655766061538, dn: 0.00065485655766061538}}, 20: {"": {up: 0.00057784234681942243, dn: 0.00057784234681942243}}, 21: {"": {up: 0.00041377243141611081, dn: 0.00041377243141611081}}, 22: {"": {up: 0.00037847867986335882, dn: 0.00037847867986335882}}, 23: {"": {up: 0.00030836061140597509, dn: 0.00030836061140597509}}, 24: {"": {up: 0.00046296522547595255, dn: 0.00046296522547595255}}, 25: {"": {up: 0.00029981340030092095, dn: 0.00029981340030092095}}, 26: {"": {up: 0.00025658585307845768, dn: 0.00025658585307845768}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208111]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.648843e-03	5.027009e-04	5.027009e-04
4.000000e-02	9.000000e-02	8.491514e-03	7.519168e-04	7.519168e-04
9.000000e-02	1.400000e-01	1.489956e-02	9.788083e-04	9.788083e-04
1.400000e-01	1.900000e-01	1.972710e-02	1.148868e-03	1.148868e-03
1.900000e-01	2.400000e-01	2.646972e-02	1.301371e-03	1.301371e-03
2.400000e-01	2.900000e-01	2.990864e-02	1.427084e-03	1.427084e-03
2.900000e-01	3.400000e-01	3.107046e-02	1.459748e-03	1.459748e-03
3.400000e-01	3.900000e-01	3.652984e-02	1.567956e-03	1.567956e-03
3.900000e-01	4.400000e-01	4.079892e-02	1.653866e-03	1.653866e-03
4.400000e-01	5.000000e-01	4.450370e-02	1.557390e-03	1.557390e-03
5.000000e-01	6.000000e-01	4.554292e-02	1.238861e-03	1.238861e-03
6.000000e-01	7.000000e-01	5.065522e-02	1.306148e-03	1.306148e-03
7.000000e-01	7.500000e-01	5.285458e-02	1.881397e-03	1.881397e-03
7.500000e-01	8.000000e-01	5.230874e-02	1.874127e-03	1.874127e-03
8.000000e-01	9.500000e-01	5.267577e-02	1.081308e-03	1.081308e-03
9.500000e-01	1.000000e+00	5.195544e-02	1.845697e-03	1.845697e-03
1.000000e+00	1.050000e+00	5.357830e-02	1.868547e-03	1.868547e-03
1.050000e+00	1.100000e+00	5.124756e-02	1.858046e-03	1.858046e-03
1.100000e+00	1.400000e+00	4.784400e-02	7.216246e-04	7.216246e-04
1.400000e+00	1.700000e+00	3.899870e-02	6.548566e-04	6.548566e-04
1.700000e+00	2.000000e+00	3.051219e-02	5.778423e-04	5.778423e-04
2.000000e+00	2.400000e+00	1.961438e-02	4.137724e-04	4.137724e-04
2.400000e+00	2.700000e+00	1.082990e-02	3.784787e-04	3.784787e-04
2.700000e+00	3.000000e+00	6.097267e-03	3.083606e-04	3.083606e-04
3.000000e+00	3.100000e+00	3.988410e-03	4.629652e-04	4.629652e-04
3.100000e+00	3.300000e+00	2.553696e-03	2.998134e-04	2.998134e-04
3.300000e+00	3.500000e+00	1.496338e-03	2.565859e-04	2.565859e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208110]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00050313554336778874, dn: 0.00050313554336778874}}, 1: {"": {up: 0.00075272066532014394, dn: 0.00075272066532014394}}, 2: {"": {up: 0.00097984447745547826, dn: 0.00097984447745547826}}, 3: {"": {up: 0.0011497465807733462, dn: 0.0011497465807733462}}, 4: {"": {up: 0.0013024909980495067, dn: 0.0013024909980495067}}, 5: {"": {up: 0.0014280997164063862, dn: 0.0014280997164063862}}, 6: {"": {up: 0.0014607785595359744, dn: 0.0014607785595359744}}, 7: {"": {up: 0.001569269129244567, dn: 0.001569269129244567}}, 8: {"": {up: 0.0016554443512241663, dn: 0.0016554443512241663}}, 9: {"": {up: 0.0015580944558444888, dn: 0.0015580944558444888}}, 10: {"": {up: 0.0012398253909321267, dn: 0.0012398253909321267}}, 11: {"": {up: 0.0013071518656988562, dn: 0.0013071518656988562}}, 12: {"": {up: 0.0018831216636213373, dn: 0.0018831216636213373}}, 13: {"": {up: 0.0018755097440429343, dn: 0.0018755097440429343}}, 14: {"": {up: 0.0010820435398920985, dn: 0.0010820435398920985}}, 15: {"": {up: 0.001846935299354039, dn: 0.001846935299354039}}, 16: {"": {up: 0.0018698222375402413, dn: 0.0018698222375402413}}, 17: {"": {up: 0.0018595534947938427, dn: 0.0018595534947938427}}, 18: {"": {up: 0.00072219018732371833, dn: 0.00072219018732371833}}, 19: {"": {up: 0.00065538919734765236, dn: 0.00065538919734765236}}, 20: {"": {up: 0.00057826656675120187, dn: 0.00057826656675120187}}, 21: {"": {up: 0.0004140915508676796, dn: 0.0004140915508676796}}, 22: {"": {up: 0.00037880235245074965, dn: 0.00037880235245074965}}, 23: {"": {up: 0.00030868596052010904, dn: 0.00030868596052010904}}, 24: {"": {up: 0.00046320546197125049, dn: 0.00046320546197125049}}, 25: {"": {up: 0.00030011930960869584, dn: 0.00030011930960869584}}, 26: {"": {up: 0.00025679106292859937, dn: 0.00025679106292859937}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208110]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.650323e-03	5.031355e-04	5.031355e-04
4.000000e-02	9.000000e-02	8.498334e-03	7.527207e-04	7.527207e-04
9.000000e-02	1.400000e-01	1.490173e-02	9.798445e-04	9.798445e-04
1.400000e-01	1.900000e-01	1.972865e-02	1.149747e-03	1.149747e-03
1.900000e-01	2.400000e-01	2.646666e-02	1.302491e-03	1.302491e-03
2.400000e-01	2.900000e-01	2.990076e-02	1.428100e-03	1.428100e-03
2.900000e-01	3.400000e-01	3.106852e-02	1.460779e-03	1.460779e-03
3.400000e-01	3.900000e-01	3.653258e-02	1.569269e-03	1.569269e-03
3.900000e-01	4.400000e-01	4.080724e-02	1.655444e-03	1.655444e-03
4.400000e-01	5.000000e-01	4.447997e-02	1.558094e-03	1.558094e-03
5.000000e-01	6.000000e-01	4.553905e-02	1.239825e-03	1.239825e-03
6.000000e-01	7.000000e-01	5.064467e-02	1.307152e-03	1.307152e-03
7.000000e-01	7.500000e-01	5.285978e-02	1.883122e-03	1.883122e-03
7.500000e-01	8.000000e-01	5.229282e-02	1.875510e-03	1.875510e-03
8.000000e-01	9.500000e-01	5.266227e-02	1.082044e-03	1.082044e-03
9.500000e-01	1.000000e+00	5.195970e-02	1.846935e-03	1.846935e-03
1.000000e+00	1.050000e+00	5.357452e-02	1.869822e-03	1.869822e-03
1.050000e+00	1.100000e+00	5.125056e-02	1.859553e-03	1.859553e-03
1.100000e+00	1.400000e+00	4.783990e-02	7.221902e-04	7.221902e-04
1.400000e+00	1.700000e+00	3.900457e-02	6.553892e-04	6.553892e-04
1.700000e+00	2.000000e+00	3.051258e-02	5.782666e-04	5.782666e-04
2.000000e+00	2.400000e+00	1.961842e-02	4.140916e-04	4.140916e-04
2.400000e+00	2.700000e+00	1.083492e-02	3.788024e-04	3.788024e-04
2.700000e+00	3.000000e+00	6.098370e-03	3.086860e-04	3.086860e-04
3.000000e+00	3.100000e+00	3.988300e-03	4.632055e-04	4.632055e-04
3.100000e+00	3.300000e+00	2.555854e-03	3.001193e-04	3.001193e-04
3.300000e+00	3.500000e+00	1.497500e-03	2.567911e-04	2.567911e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208109]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00050276529066752419, dn: 0.00050276529066752419}}, 1: {"": {up: 0.00075226989837424692, dn: 0.00075226989837424692}}, 2: {"": {up: 0.0009790832446733011, dn: 0.0009790832446733011}}, 3: {"": {up: 0.0011489959094792288, dn: 0.0011489959094792288}}, 4: {"": {up: 0.0013015455428067051, dn: 0.0013015455428067051}}, 5: {"": {up: 0.0014274994921189995, dn: 0.0014274994921189995}}, 6: {"": {up: 0.0014598615002800765, dn: 0.0014598615002800765}}, 7: {"": {up: 0.0015683908951533738, dn: 0.0015683908951533738}}, 8: {"": {up: 0.0016543995889748042, dn: 0.0016543995889748042}}, 9: {"": {up: 0.0015573533460472111, dn: 0.0015573533460472111}}, 10: {"": {up: 0.0012391553574915459, dn: 0.0012391553574915459}}, 11: {"": {up: 0.0013064271889393611, dn: 0.0013064271889393611}}, 12: {"": {up: 0.0018816380098201657, dn: 0.0018816380098201657}}, 13: {"": {up: 0.0018743065917826767, dn: 0.0018743065917826767}}, 14: {"": {up: 0.0010814605350584414, dn: 0.0010814605350584414}}, 15: {"": {up: 0.001845965871840537, dn: 0.001845965871840537}}, 16: {"": {up: 0.0018687376487886132, dn: 0.0018687376487886132}}, 17: {"": {up: 0.0018583579848888085, dn: 0.0018583579848888085}}, 18: {"": {up: 0.00072175826978289662, dn: 0.00072175826978289662}}, 19: {"": {up: 0.00065497998273060043, dn: 0.00065497998273060043}}, 20: {"": {up: 0.00057788234096570201, dn: 0.00057788234096570201}}, 21: {"": {up: 0.00041381932953887026, dn: 0.00041381932953887026}}, 22: {"": {up: 0.00037854414097521888, dn: 0.00037854414097521888}}, 23: {"": {up: 0.00030844992390265829, dn: 0.00030844992390265829}}, 24: {"": {up: 0.00046295528941788709, dn: 0.00046295528941788709}}, 25: {"": {up: 0.00029990869443882458, dn: 0.00029990869443882458}}, 26: {"": {up: 0.00025668925766381395, dn: 0.00025668925766381395}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208109]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.649600e-03	5.027653e-04	5.027653e-04
4.000000e-02	9.000000e-02	8.496716e-03	7.522699e-04	7.522699e-04
9.000000e-02	1.400000e-01	1.489573e-02	9.790832e-04	9.790832e-04
1.400000e-01	1.900000e-01	1.972896e-02	1.148996e-03	1.148996e-03
1.900000e-01	2.400000e-01	2.646650e-02	1.301546e-03	1.301546e-03
2.400000e-01	2.900000e-01	2.991920e-02	1.427499e-03	1.427499e-03
2.900000e-01	3.400000e-01	3.107298e-02	1.459862e-03	1.459862e-03
3.400000e-01	3.900000e-01	3.653978e-02	1.568391e-03	1.568391e-03
3.900000e-01	4.400000e-01	4.080222e-02	1.654400e-03	1.654400e-03
4.400000e-01	5.000000e-01	4.449082e-02	1.557353e-03	1.557353e-03
5.000000e-01	6.000000e-01	4.554106e-02	1.239155e-03	1.239155e-03
6.000000e-01	7.000000e-01	5.065514e-02	1.306427e-03	1.306427e-03
7.000000e-01	7.500000e-01	5.285880e-02	1.881638e-03	1.881638e-03
7.500000e-01	8.000000e-01	5.230146e-02	1.874307e-03	1.874307e-03
8.000000e-01	9.500000e-01	5.267941e-02	1.081461e-03	1.081461e-03
9.500000e-01	1.000000e+00	5.196166e-02	1.845966e-03	1.845966e-03
1.000000e+00	1.050000e+00	5.356822e-02	1.868738e-03	1.868738e-03
1.050000e+00	1.100000e+00	5.124822e-02	1.858358e-03	1.858358e-03
1.100000e+00	1.400000e+00	4.784547e-02	7.217583e-04	7.217583e-04
1.400000e+00	1.700000e+00	3.899970e-02	6.549800e-04	6.549800e-04
1.700000e+00	2.000000e+00	3.050946e-02	5.778823e-04	5.778823e-04
2.000000e+00	2.400000e+00	1.961554e-02	4.138193e-04	4.138193e-04
2.400000e+00	2.700000e+00	1.082907e-02	3.785441e-04	3.785441e-04
2.700000e+00	3.000000e+00	6.094337e-03	3.084499e-04	3.084499e-04
3.000000e+00	3.100000e+00	3.986012e-03	4.629553e-04	4.629553e-04
3.100000e+00	3.300000e+00	2.554377e-03	2.999087e-04	2.999087e-04
3.300000e+00	3.500000e+00	1.497431e-03	2.566893e-04	2.566893e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208108]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00050278580180828497, dn: 0.00050278580180828497}}, 1: {"": {up: 0.00075230259869283993, dn: 0.00075230259869283993}}, 2: {"": {up: 0.00097898682320039375, dn: 0.00097898682320039375}}, 3: {"": {up: 0.0011490601376777459, dn: 0.0011490601376777459}}, 4: {"": {up: 0.0013016162260820199, dn: 0.0013016162260820199}}, 5: {"": {up: 0.0014273869832669768, dn: 0.0014273869832669768}}, 6: {"": {up: 0.0014599828766119127, dn: 0.0014599828766119127}}, 7: {"": {up: 0.0015684121907202841, dn: 0.0015684121907202841}}, 8: {"": {up: 0.0016543906431070025, dn: 0.0016543906431070025}}, 9: {"": {up: 0.0015574162185420367, dn: 0.0015574162185420367}}, 10: {"": {up: 0.0012391719009080219, dn: 0.0012391719009080219}}, 11: {"": {up: 0.0013064260407692435, dn: 0.0013064260407692435}}, 12: {"": {up: 0.0018817317555911083, dn: 0.0018817317555911083}}, 13: {"": {up: 0.00187446280304518, dn: 0.00187446280304518}}, 14: {"": {up: 0.0010815308081089925, dn: 0.0010815308081089925}}, 15: {"": {up: 0.0018459380271287531, dn: 0.0018459380271287531}}, 16: {"": {up: 0.0018688072131710087, dn: 0.0018688072131710087}}, 17: {"": {up: 0.0018583996340938067, dn: 0.0018583996340938067}}, 18: {"": {up: 0.00072176219537093181, dn: 0.00072176219537093181}}, 19: {"": {up: 0.00065497082208124178, dn: 0.00065497082208124178}}, 20: {"": {up: 0.00057790733590160352, dn: 0.00057790733590160352}}, 21: {"": {up: 0.00041382861790842851, dn: 0.00041382861790842851}}, 22: {"": {up: 0.00037852785014227562, dn: 0.00037852785014227562}}, 23: {"": {up: 0.00030845278767134256, dn: 0.00030845278767134256}}, 24: {"": {up: 0.00046300777531268269, dn: 0.00046300777531268269}}, 25: {"": {up: 0.0002998658033187516, dn: 0.0002998658033187516}}, 26: {"": {up: 0.00025662058569023627, dn: 0.00025662058569023627}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208108]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.649097e-03	5.027858e-04	5.027858e-04
4.000000e-02	9.000000e-02	8.495658e-03	7.523026e-04	7.523026e-04
9.000000e-02	1.400000e-01	1.489282e-02	9.789868e-04	9.789868e-04
1.400000e-01	1.900000e-01	1.972690e-02	1.149060e-03	1.149060e-03
1.900000e-01	2.400000e-01	2.646492e-02	1.301616e-03	1.301616e-03
2.400000e-01	2.900000e-01	2.991198e-02	1.427387e-03	1.427387e-03
2.900000e-01	3.400000e-01	3.107150e-02	1.459983e-03	1.459983e-03
3.400000e-01	3.900000e-01	3.653878e-02	1.568412e-03	1.568412e-03
3.900000e-01	4.400000e-01	4.079966e-02	1.654391e-03	1.654391e-03
4.400000e-01	5.000000e-01	4.448872e-02	1.557416e-03	1.557416e-03
5.000000e-01	6.000000e-01	4.553997e-02	1.239172e-03	1.239172e-03
6.000000e-01	7.000000e-01	5.065154e-02	1.306426e-03	1.306426e-03
7.000000e-01	7.500000e-01	5.285660e-02	1.881732e-03	1.881732e-03
7.500000e-01	8.000000e-01	5.230090e-02	1.874463e-03	1.874463e-03
8.000000e-01	9.500000e-01	5.267943e-02	1.081531e-03	1.081531e-03
9.500000e-01	1.000000e+00	5.196340e-02	1.845938e-03	1.845938e-03
1.000000e+00	1.050000e+00	5.356858e-02	1.868807e-03	1.868807e-03
1.050000e+00	1.100000e+00	5.124734e-02	1.858400e-03	1.858400e-03
1.100000e+00	1.400000e+00	4.784447e-02	7.217622e-04	7.217622e-04
1.400000e+00	1.700000e+00	3.899910e-02	6.549708e-04	6.549708e-04
1.700000e+00	2.000000e+00	3.051183e-02	5.779073e-04	5.779073e-04
2.000000e+00	2.400000e+00	1.961732e-02	4.138286e-04	4.138286e-04
2.400000e+00	2.700000e+00	1.082984e-02	3.785279e-04	3.785279e-04
2.700000e+00	3.000000e+00	6.095867e-03	3.084528e-04	3.084528e-04
3.000000e+00	3.100000e+00	3.987772e-03	4.630078e-04	4.630078e-04
3.100000e+00	3.300000e+00	2.554521e-03	2.998658e-04	2.998658e-04
3.300000e+00	3.500000e+00	1.496679e-03	2.566206e-04	2.566206e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208107]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00050331966730895788, dn: 0.00050331966730895788}}, 1: {"": {up: 0.00075282401662008641, dn: 0.00075282401662008641}}, 2: {"": {up: 0.00097985672422043371, dn: 0.00097985672422043371}}, 3: {"": {up: 0.0011499532164396954, dn: 0.0011499532164396954}}, 4: {"": {up: 0.0013026061569023852, dn: 0.0013026061569023852}}, 5: {"": {up: 0.0014283755808610005, dn: 0.0014283755808610005}}, 6: {"": {up: 0.0014609689935108122, dn: 0.0014609689935108122}}, 7: {"": {up: 0.0015695322870205638, dn: 0.0015695322870205638}}, 8: {"": {up: 0.0016557188167077167, dn: 0.0016557188167077167}}, 9: {"": {up: 0.0015583426024679769, dn: 0.0015583426024679769}}, 10: {"": {up: 0.0012400133063802182, dn: 0.0012400133063802182}}, 11: {"": {up: 0.0013073828819439241, dn: 0.0013073828819439241}}, 12: {"": {up: 0.0018833512683511786, dn: 0.0018833512683511786}}, 13: {"": {up: 0.0018757559542755006, dn: 0.0018757559542755006}}, 14: {"": {up: 0.0010822037187558035, dn: 0.0010822037187558035}}, 15: {"": {up: 0.0018472044824544992, dn: 0.0018472044824544992}}, 16: {"": {up: 0.0018701387114329231, dn: 0.0018701387114329231}}, 17: {"": {up: 0.0018598242927760659, dn: 0.0018598242927760659}}, 18: {"": {up: 0.00072231556661737418, dn: 0.00072231556661737418}}, 19: {"": {up: 0.00065550065683499584, dn: 0.00065550065683499584}}, 20: {"": {up: 0.00057835168078485477, dn: 0.00057835168078485477}}, 21: {"": {up: 0.00041415750325208417, dn: 0.00041415750325208417}}, 22: {"": {up: 0.00037887230331897046, dn: 0.00037887230331897046}}, 23: {"": {up: 0.00030872450861929042, dn: 0.00030872450861929042}}, 24: {"": {up: 0.0004632064334613667, dn: 0.0004632064334613667}}, 25: {"": {up: 0.00030016428834889777, dn: 0.00030016428834889777}}, 26: {"": {up: 0.00025685647743438334, dn: 0.00025685647743438334}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208107]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.650935e-03	5.033197e-04	5.033197e-04
4.000000e-02	9.000000e-02	8.497204e-03	7.528240e-04	7.528240e-04
9.000000e-02	1.400000e-01	1.489689e-02	9.798567e-04	9.798567e-04
1.400000e-01	1.900000e-01	1.972730e-02	1.149953e-03	1.149953e-03
1.900000e-01	2.400000e-01	2.646230e-02	1.302606e-03	1.302606e-03
2.400000e-01	2.900000e-01	2.990156e-02	1.428376e-03	1.428376e-03
2.900000e-01	3.400000e-01	3.106478e-02	1.460969e-03	1.460969e-03
3.400000e-01	3.900000e-01	3.652926e-02	1.569532e-03	1.569532e-03
3.900000e-01	4.400000e-01	4.080326e-02	1.655719e-03	1.655719e-03
4.400000e-01	5.000000e-01	4.448098e-02	1.558343e-03	1.558343e-03
5.000000e-01	6.000000e-01	4.553423e-02	1.240013e-03	1.240013e-03
6.000000e-01	7.000000e-01	5.064263e-02	1.307383e-03	1.307383e-03
7.000000e-01	7.500000e-01	5.285856e-02	1.883351e-03	1.883351e-03
7.500000e-01	8.000000e-01	5.229130e-02	1.875756e-03	1.875756e-03
8.000000e-01	9.500000e-01	5.265989e-02	1.082204e-03	1.082204e-03
9.500000e-01	1.000000e+00	5.195264e-02	1.847204e-03	1.847204e-03
1.000000e+00	1.050000e+00	5.357608e-02	1.870139e-03	1.870139e-03
1.050000e+00	1.100000e+00	5.124708e-02	1.859824e-03	1.859824e-03
1.100000e+00	1.400000e+00	4.784000e-02	7.223156e-04	7.223156e-04
1.400000e+00	1.700000e+00	3.900437e-02	6.555007e-04	6.555007e-04
1.700000e+00	2.000000e+00	3.051514e-02	5.783517e-04	5.783517e-04
2.000000e+00	2.400000e+00	1.962096e-02	4.141575e-04	4.141575e-04
2.400000e+00	2.700000e+00	1.083626e-02	3.788723e-04	3.788723e-04
2.700000e+00	3.000000e+00	6.099297e-03	3.087245e-04	3.087245e-04
3.000000e+00	3.100000e+00	3.987235e-03	4.632064e-04	4.632064e-04
3.100000e+00	3.300000e+00	2.556367e-03	3.001643e-04	3.001643e-04
3.300000e+00	3.500000e+00	1.498562e-03	2.568565e-04	2.568565e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208106]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00050388379116617749, dn: 0.00050388379116617749}}, 1: {"": {up: 0.00075322400386604771, dn: 0.00075322400386604771}}, 2: {"": {up: 0.00097944249448346857, dn: 0.00097944249448346857}}, 3: {"": {up: 0.0011508125824824826, dn: 0.0011508125824824826}}, 4: {"": {up: 0.0013031719763714996, dn: 0.0013031719763714996}}, 5: {"": {up: 0.0014288943977775268, dn: 0.0014288943977775268}}, 6: {"": {up: 0.001461867435850459, dn: 0.001461867435850459}}, 7: {"": {up: 0.0015703633974338555, dn: 0.0015703633974338555}}, 8: {"": {up: 0.0016564752941109629, dn: 0.0016564752941109629}}, 9: {"": {up: 0.0015593160003311993, dn: 0.0015593160003311993}}, 10: {"": {up: 0.0012406401573381385, dn: 0.0012406401573381385}}, 11: {"": {up: 0.001308065747583049, dn: 0.001308065747583049}}, 12: {"": {up: 0.0018843312872210115, dn: 0.0018843312872210115}}, 13: {"": {up: 0.0018769902503742513, dn: 0.0018769902503742513}}, 14: {"": {up: 0.0010829127388668034, dn: 0.0010829127388668034}}, 15: {"": {up: 0.0018479211022118867, dn: 0.0018479211022118867}}, 16: {"": {up: 0.0018712325349886352, dn: 0.0018712325349886352}}, 17: {"": {up: 0.001860775107314152, dn: 0.001860775107314152}}, 18: {"": {up: 0.00072270110619044269, dn: 0.00072270110619044269}}, 19: {"": {up: 0.00065579578460913507, dn: 0.00065579578460913507}}, 20: {"": {up: 0.00057867789927654146, dn: 0.00057867789927654146}}, 21: {"": {up: 0.0004143749057315127, dn: 0.0004143749057315127}}, 22: {"": {up: 0.00037900615650232709, dn: 0.00037900615650232709}}, 23: {"": {up: 0.00030884246253821181, dn: 0.00030884246253821181}}, 24: {"": {up: 0.00046341137232484879, dn: 0.00046341137232484879}}, 25: {"": {up: 0.00030013713532317234, dn: 0.00030013713532317234}}, 26: {"": {up: 0.00025679549256168787, dn: 0.00025679549256168787}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208106]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.650327e-03	5.038838e-04	5.038838e-04
4.000000e-02	9.000000e-02	8.488322e-03	7.532240e-04	7.532240e-04
9.000000e-02	1.400000e-01	1.486916e-02	9.794425e-04	9.794425e-04
1.400000e-01	1.900000e-01	1.971798e-02	1.150813e-03	1.150813e-03
1.900000e-01	2.400000e-01	2.644500e-02	1.303172e-03	1.303172e-03
2.400000e-01	2.900000e-01	2.988302e-02	1.428894e-03	1.428894e-03
2.900000e-01	3.400000e-01	3.104708e-02	1.461867e-03	1.461867e-03
3.400000e-01	3.900000e-01	3.651326e-02	1.570363e-03	1.570363e-03
3.900000e-01	4.400000e-01	4.077940e-02	1.656475e-03	1.656475e-03
4.400000e-01	5.000000e-01	4.447767e-02	1.559316e-03	1.559316e-03
5.000000e-01	6.000000e-01	4.551614e-02	1.240640e-03	1.240640e-03
6.000000e-01	7.000000e-01	5.062520e-02	1.308066e-03	1.308066e-03
7.000000e-01	7.500000e-01	5.284744e-02	1.884331e-03	1.884331e-03
7.500000e-01	8.000000e-01	5.228542e-02	1.876990e-03	1.876990e-03
8.000000e-01	9.500000e-01	5.265371e-02	1.082913e-03	1.082913e-03
9.500000e-01	1.000000e+00	5.193856e-02	1.847921e-03	1.847921e-03
1.000000e+00	1.050000e+00	5.358080e-02	1.871233e-03	1.871233e-03
1.050000e+00	1.100000e+00	5.123194e-02	1.860775e-03	1.860775e-03
1.100000e+00	1.400000e+00	4.783793e-02	7.227011e-04	7.227011e-04
1.400000e+00	1.700000e+00	3.900057e-02	6.557958e-04	6.557958e-04
1.700000e+00	2.000000e+00	3.053149e-02	5.786779e-04	5.786779e-04
2.000000e+00	2.400000e+00	1.963470e-02	4.143749e-04	4.143749e-04
2.400000e+00	2.700000e+00	1.084219e-02	3.790062e-04	3.790062e-04
2.700000e+00	3.000000e+00	6.107660e-03	3.088425e-04	3.088425e-04
3.000000e+00	3.100000e+00	3.990753e-03	4.634114e-04	4.634114e-04
3.100000e+00	3.300000e+00	2.558336e-03	3.001371e-04	3.001371e-04
3.300000e+00	3.500000e+00	1.498879e-03	2.567955e-04	2.567955e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208105]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00050403354303062012, dn: 0.00050403354303062012}}, 1: {"": {up: 0.00075347541433015588, dn: 0.00075347541433015588}}, 2: {"": {up: 0.00097982998525254338, dn: 0.00097982998525254338}}, 3: {"": {up: 0.0011510751495884188, dn: 0.0011510751495884188}}, 4: {"": {up: 0.001303554218281695, dn: 0.001303554218281695}}, 5: {"": {up: 0.0014291694091324518, dn: 0.0014291694091324518}}, 6: {"": {up: 0.0014622284363258692, dn: 0.0014622284363258692}}, 7: {"": {up: 0.0015707784057593869, dn: 0.0015707784057593869}}, 8: {"": {up: 0.0016569842485672584, dn: 0.0016569842485672584}}, 9: {"": {up: 0.0015595439148104239, dn: 0.0015595439148104239}}, 10: {"": {up: 0.0012409319078821371, dn: 0.0012409319078821371}}, 11: {"": {up: 0.0013083909966061372, dn: 0.0013083909966061372}}, 12: {"": {up: 0.001884928645864345, dn: 0.001884928645864345}}, 13: {"": {up: 0.0018774521032505712, dn: 0.0018774521032505712}}, 14: {"": {up: 0.0010831614222573975, dn: 0.0010831614222573975}}, 15: {"": {up: 0.0018483480191782051, dn: 0.0018483480191782051}}, 16: {"": {up: 0.0018716928166769232, dn: 0.0018716928166769232}}, 17: {"": {up: 0.0018613171680291333, dn: 0.0018613171680291333}}, 18: {"": {up: 0.00072288672848671307, dn: 0.00072288672848671307}}, 19: {"": {up: 0.00065597230632601122, dn: 0.00065597230632601122}}, 20: {"": {up: 0.00057882793451748474, dn: 0.00057882793451748474}}, 21: {"": {up: 0.00041448514750229599, dn: 0.00041448514750229599}}, 22: {"": {up: 0.00037911651683002819, dn: 0.00037911651683002819}}, 23: {"": {up: 0.00030894645346906188, dn: 0.00030894645346906188}}, 24: {"": {up: 0.00046346110947953289, dn: 0.00046346110947953289}}, 25: {"": {up: 0.00030022404134246182, dn: 0.00030022404134246182}}, 26: {"": {up: 0.00025684873953360157, dn: 0.00025684873953360157}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208105]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.650637e-03	5.040335e-04	5.040335e-04
4.000000e-02	9.000000e-02	8.490604e-03	7.534754e-04	7.534754e-04
9.000000e-02	1.400000e-01	1.487197e-02	9.798300e-04	9.798300e-04
1.400000e-01	1.900000e-01	1.971655e-02	1.151075e-03	1.151075e-03
1.900000e-01	2.400000e-01	2.644372e-02	1.303554e-03	1.303554e-03
2.400000e-01	2.900000e-01	2.987592e-02	1.429169e-03	1.429169e-03
2.900000e-01	3.400000e-01	3.104550e-02	1.462228e-03	1.462228e-03
3.400000e-01	3.900000e-01	3.651184e-02	1.570778e-03	1.570778e-03
3.900000e-01	4.400000e-01	4.078404e-02	1.656984e-03	1.656984e-03
4.400000e-01	5.000000e-01	4.446960e-02	1.559544e-03	1.559544e-03
5.000000e-01	6.000000e-01	4.551547e-02	1.240932e-03	1.240932e-03
6.000000e-01	7.000000e-01	5.062123e-02	1.308391e-03	1.308391e-03
7.000000e-01	7.500000e-01	5.285042e-02	1.884929e-03	1.884929e-03
7.500000e-01	8.000000e-01	5.228116e-02	1.877452e-03	1.877452e-03
8.000000e-01	9.500000e-01	5.264677e-02	1.083161e-03	1.083161e-03
9.500000e-01	1.000000e+00	5.194108e-02	1.848348e-03	1.848348e-03
1.000000e+00	1.050000e+00	5.358214e-02	1.871693e-03	1.871693e-03
1.050000e+00	1.100000e+00	5.123642e-02	1.861317e-03	1.861317e-03
1.100000e+00	1.400000e+00	4.783570e-02	7.228867e-04	7.228867e-04
1.400000e+00	1.700000e+00	3.900317e-02	6.559723e-04	6.559723e-04
1.700000e+00	2.000000e+00	3.053202e-02	5.788279e-04	5.788279e-04
2.000000e+00	2.400000e+00	1.963580e-02	4.144851e-04	4.144851e-04
2.400000e+00	2.700000e+00	1.084468e-02	3.791165e-04	3.791165e-04
2.700000e+00	3.000000e+00	6.108367e-03	3.089465e-04	3.089465e-04
3.000000e+00	3.100000e+00	3.990203e-03	4.634611e-04	4.634611e-04
3.100000e+00	3.300000e+00	2.558951e-03	3.002240e-04	3.002240e-04
3.300000e+00	3.500000e+00	1.499108e-03	2.568487e-04	2.568487e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208104]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00050366314387693685, dn: 0.00050366314387693685}}, 1: {"": {up: 0.00075303173903893328, dn: 0.00075303173903893328}}, 2: {"": {up: 0.00097942187028879401, dn: 0.00097942187028879401}}, 3: {"": {up: 0.0011507463664943724, dn: 0.0011507463664943724}}, 4: {"": {up: 0.001302931617545603, dn: 0.001302931617545603}}, 5: {"": {up: 0.0014291422602386373, dn: 0.0014291422602386373}}, 6: {"": {up: 0.0014615231780577399, dn: 0.0014615231780577399}}, 7: {"": {up: 0.0015700737562293059, dn: 0.0015700737562293059}}, 8: {"": {up: 0.0016561783720360562, dn: 0.0016561783720360562}}, 9: {"": {up: 0.0015592010952906476, dn: 0.0015592010952906476}}, 10: {"": {up: 0.0012404551583995291, dn: 0.0012404551583995291}}, 11: {"": {up: 0.0013078696418221507, dn: 0.0013078696418221507}}, 12: {"": {up: 0.001883909127320103, dn: 0.001883909127320103}}, 13: {"": {up: 0.0018764312937062187, dn: 0.0018764312937062187}}, 14: {"": {up: 0.0010825628028997782, dn: 0.0010825628028997782}}, 15: {"": {up: 0.0018477902478365867, dn: 0.0018477902478365867}}, 16: {"": {up: 0.0018706711095219262, dn: 0.0018706711095219262}}, 17: {"": {up: 0.0018602600893423459, dn: 0.0018602600893423459}}, 18: {"": {up: 0.00072260716237185999, dn: 0.00072260716237185999}}, 19: {"": {up: 0.00065573978578904789, dn: 0.00065573978578904789}}, 20: {"": {up: 0.00057855816955216816, dn: 0.00057855816955216816}}, 21: {"": {up: 0.00041429676863330715, dn: 0.00041429676863330715}}, 22: {"": {up: 0.00037898885940823546, dn: 0.00037898885940823546}}, 23: {"": {up: 0.00030878466067255799, dn: 0.00030878466067255799}}, 24: {"": {up: 0.00046338536878067231, dn: 0.00046338536878067231}}, 25: {"": {up: 0.00030024560779468571, dn: 0.00030024560779468571}}, 26: {"": {up: 0.00025696702123035139, dn: 0.00025696702123035139}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208104]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.651388e-03	5.036631e-04	5.036631e-04
4.000000e-02	9.000000e-02	8.490620e-03	7.530317e-04	7.530317e-04
9.000000e-02	1.400000e-01	1.487682e-02	9.794219e-04	9.794219e-04
1.400000e-01	1.900000e-01	1.973621e-02	1.150746e-03	1.150746e-03
1.900000e-01	2.400000e-01	2.645600e-02	1.302932e-03	1.302932e-03
2.400000e-01	2.900000e-01	2.991030e-02	1.429142e-03	1.429142e-03
2.900000e-01	3.400000e-01	3.105950e-02	1.461523e-03	1.461523e-03
3.400000e-01	3.900000e-01	3.651994e-02	1.570074e-03	1.570074e-03
3.900000e-01	4.400000e-01	4.078188e-02	1.656178e-03	1.656178e-03
4.400000e-01	5.000000e-01	4.449265e-02	1.559201e-03	1.559201e-03
5.000000e-01	6.000000e-01	4.551951e-02	1.240455e-03	1.240455e-03
6.000000e-01	7.000000e-01	5.063668e-02	1.307870e-03	1.307870e-03
7.000000e-01	7.500000e-01	5.284872e-02	1.883909e-03	1.883909e-03
7.500000e-01	8.000000e-01	5.229104e-02	1.876431e-03	1.876431e-03
8.000000e-01	9.500000e-01	5.265969e-02	1.082563e-03	1.082563e-03
9.500000e-01	1.000000e+00	5.192084e-02	1.847790e-03	1.847790e-03
1.000000e+00	1.050000e+00	5.357888e-02	1.870671e-03	1.870671e-03
1.050000e+00	1.100000e+00	5.121898e-02	1.860260e-03	1.860260e-03
1.100000e+00	1.400000e+00	4.784137e-02	7.226072e-04	7.226072e-04
1.400000e+00	1.700000e+00	3.900040e-02	6.557398e-04	6.557398e-04
1.700000e+00	2.000000e+00	3.052375e-02	5.785582e-04	5.785582e-04
2.000000e+00	2.400000e+00	1.962785e-02	4.142968e-04	4.142968e-04
2.400000e+00	2.700000e+00	1.083712e-02	3.789889e-04	3.789889e-04
2.700000e+00	3.000000e+00	6.104133e-03	3.087847e-04	3.087847e-04
3.000000e+00	3.100000e+00	3.991357e-03	4.633854e-04	4.633854e-04
3.100000e+00	3.300000e+00	2.557383e-03	3.002456e-04	3.002456e-04
3.300000e+00	3.500000e+00	1.500676e-03	2.569670e-04	2.569670e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208103]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00050381966019598726, dn: 0.00050381966019598726}}, 1: {"": {up: 0.00075326409711335633, dn: 0.00075326409711335633}}, 2: {"": {up: 0.0009797736473288101, dn: 0.0009797736473288101}}, 3: {"": {up: 0.0011504785091430436, dn: 0.0011504785091430436}}, 4: {"": {up: 0.0013031279292533026, dn: 0.0013031279292533026}}, 5: {"": {up: 0.0014284269669815118, dn: 0.0014284269669815118}}, 6: {"": {up: 0.0014617384170911006, dn: 0.0014617384170911006}}, 7: {"": {up: 0.001570236287951594, dn: 0.001570236287951594}}, 8: {"": {up: 0.0016563947597115856, dn: 0.0016563947597115856}}, 9: {"": {up: 0.0015589349106218502, dn: 0.0015589349106218502}}, 10: {"": {up: 0.0012405047359845107, dn: 0.0012405047359845107}}, 11: {"": {up: 0.0013079365428032052, dn: 0.0013079365428032052}}, 12: {"": {up: 0.001884302417341758, dn: 0.001884302417341758}}, 13: {"": {up: 0.0018768822019508825, dn: 0.0018768822019508825}}, 14: {"": {up: 0.0010828708756510789, dn: 0.0010828708756510789}}, 15: {"": {up: 0.001847768167276402, dn: 0.001847768167276402}}, 16: {"": {up: 0.0018711997221034407, dn: 0.0018711997221034407}}, 17: {"": {up: 0.0018608130481055838, dn: 0.0018608130481055838}}, 18: {"": {up: 0.00072260354890416197, dn: 0.00072260354890416197}}, 19: {"": {up: 0.00065571563958777117, dn: 0.00065571563958777117}}, 20: {"": {up: 0.00057862893502178437, dn: 0.00057862893502178437}}, 21: {"": {up: 0.00041434224983701582, dn: 0.00041434224983701582}}, 22: {"": {up: 0.0003789602734969573, dn: 0.0003789602734969573}}, 23: {"": {up: 0.00030884611414460489, dn: 0.00030884611414460489}}, 24: {"": {up: 0.00046332623495761555, dn: 0.00046332623495761555}}, 25: {"": {up: 0.00030006320167591402, dn: 0.00030006320167591402}}, 26: {"": {up: 0.00025668750456537593, dn: 0.00025668750456537593}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208103]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.650010e-03	5.038197e-04	5.038197e-04
4.000000e-02	9.000000e-02	8.492280e-03	7.532641e-04	7.532641e-04
9.000000e-02	1.400000e-01	1.487897e-02	9.797736e-04	9.797736e-04
1.400000e-01	1.900000e-01	1.970776e-02	1.150479e-03	1.150479e-03
1.900000e-01	2.400000e-01	2.644268e-02	1.303128e-03	1.303128e-03
2.400000e-01	2.900000e-01	2.986680e-02	1.428427e-03	1.428427e-03
2.900000e-01	3.400000e-01	3.104512e-02	1.461738e-03	1.461738e-03
3.400000e-01	3.900000e-01	3.651466e-02	1.570236e-03	1.570236e-03
3.900000e-01	4.400000e-01	4.079072e-02	1.656395e-03	1.656395e-03
4.400000e-01	5.000000e-01	4.446498e-02	1.558935e-03	1.558935e-03
5.000000e-01	6.000000e-01	4.552188e-02	1.240505e-03	1.240505e-03
6.000000e-01	7.000000e-01	5.062434e-02	1.307937e-03	1.307937e-03
7.000000e-01	7.500000e-01	5.285432e-02	1.884302e-03	1.884302e-03
7.500000e-01	8.000000e-01	5.228270e-02	1.876882e-03	1.876882e-03
8.000000e-01	9.500000e-01	5.265023e-02	1.082871e-03	1.082871e-03
9.500000e-01	1.000000e+00	5.196432e-02	1.847768e-03	1.847768e-03
1.000000e+00	1.050000e+00	5.358254e-02	1.871200e-03	1.871200e-03
1.050000e+00	1.100000e+00	5.125288e-02	1.860813e-03	1.860813e-03
1.100000e+00	1.400000e+00	4.783500e-02	7.226035e-04	7.226035e-04
1.400000e+00	1.700000e+00	3.900307e-02	6.557156e-04	6.557156e-04
1.700000e+00	2.000000e+00	3.052952e-02	5.786289e-04	5.786289e-04
2.000000e+00	2.400000e+00	1.963361e-02	4.143422e-04	4.143422e-04
2.400000e+00	2.700000e+00	1.084379e-02	3.789603e-04	3.789603e-04
2.700000e+00	3.000000e+00	6.106460e-03	3.088461e-04	3.088461e-04
3.000000e+00	3.100000e+00	3.988517e-03	4.633262e-04	4.633262e-04
3.100000e+00	3.300000e+00	2.558054e-03	3.000632e-04	3.000632e-04
3.300000e+00	3.500000e+00	1.497419e-03	2.566875e-04	2.566875e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208102]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00050345146240725119, dn: 0.00050345146240725119}}, 1: {"": {up: 0.00075370047100953839, dn: 0.00075370047100953839}}, 2: {"": {up: 0.00098015937479575192, dn: 0.00098015937479575192}}, 3: {"": {up: 0.0011508316992505901, dn: 0.0011508316992505901}}, 4: {"": {up: 0.0013026988907648615, dn: 0.0013026988907648615}}, 5: {"": {up: 0.0014289022359839742, dn: 0.0014289022359839742}}, 6: {"": {up: 0.0014605442821085555, dn: 0.0014605442821085555}}, 7: {"": {up: 0.0015695427359584705, dn: 0.0015695427359584705}}, 8: {"": {up: 0.0016562444264057164, dn: 0.0016562444264057164}}, 9: {"": {up: 0.0015588058998263169, dn: 0.0015588058998263169}}, 10: {"": {up: 0.0012401749876529522, dn: 0.0012401749876529522}}, 11: {"": {up: 0.001307962155415821, dn: 0.001307962155415821}}, 12: {"": {up: 0.0018837206799310756, dn: 0.0018837206799310756}}, 13: {"": {up: 0.0018753323972032249, dn: 0.0018753323972032249}}, 14: {"": {up: 0.0010818274662193911, dn: 0.0010818274662193911}}, 15: {"": {up: 0.0018473816064906552, dn: 0.0018473816064906552}}, 16: {"": {up: 0.0018694365996203227, dn: 0.0018694365996203227}}, 17: {"": {up: 0.0018595847923662944, dn: 0.0018595847923662944}}, 18: {"": {up: 0.00072220557245765524, dn: 0.00072220557245765524}}, 19: {"": {up: 0.0006553790251958532, dn: 0.0006553790251958532}}, 20: {"": {up: 0.00057808870907115578, dn: 0.00057808870907115578}}, 21: {"": {up: 0.00041402724849941953, dn: 0.00041402724849941953}}, 22: {"": {up: 0.00037867458911900094, dn: 0.00037867458911900094}}, 23: {"": {up: 0.00030859270172114517, dn: 0.00030859270172114517}}, 24: {"": {up: 0.00046315310643457811, dn: 0.00046315310643457811}}, 25: {"": {up: 0.00030025801404791889, dn: 0.00030025801404791889}}, 26: {"": {up: 0.00025707362758556134, dn: 0.00025707362758556134}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208102]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.656112e-03	5.034515e-04	5.034515e-04
4.000000e-02	9.000000e-02	8.508956e-03	7.537005e-04	7.537005e-04
9.000000e-02	1.400000e-01	1.490126e-02	9.801594e-04	9.801594e-04
1.400000e-01	1.900000e-01	1.978000e-02	1.150832e-03	1.150832e-03
1.900000e-01	2.400000e-01	2.647690e-02	1.302699e-03	1.302699e-03
2.400000e-01	2.900000e-01	2.994910e-02	1.428902e-03	1.428902e-03
2.900000e-01	3.400000e-01	3.106606e-02	1.460544e-03	1.460544e-03
3.400000e-01	3.900000e-01	3.655108e-02	1.569543e-03	1.569543e-03
3.900000e-01	4.400000e-01	4.081468e-02	1.656244e-03	1.656244e-03
4.400000e-01	5.000000e-01	4.450643e-02	1.558806e-03	1.558806e-03
5.000000e-01	6.000000e-01	4.552021e-02	1.240175e-03	1.240175e-03
6.000000e-01	7.000000e-01	5.068532e-02	1.307962e-03	1.307962e-03
7.000000e-01	7.500000e-01	5.288516e-02	1.883721e-03	1.883721e-03
7.500000e-01	8.000000e-01	5.230506e-02	1.875332e-03	1.875332e-03
8.000000e-01	9.500000e-01	5.267538e-02	1.081827e-03	1.081827e-03
9.500000e-01	1.000000e+00	5.192774e-02	1.847382e-03	1.847382e-03
1.000000e+00	1.050000e+00	5.359312e-02	1.869437e-03	1.869437e-03
1.050000e+00	1.100000e+00	5.120712e-02	1.859585e-03	1.859585e-03
1.100000e+00	1.400000e+00	4.783207e-02	7.222056e-04	7.222056e-04
1.400000e+00	1.700000e+00	3.899083e-02	6.553790e-04	6.553790e-04
1.700000e+00	2.000000e+00	3.049988e-02	5.780887e-04	5.780887e-04
2.000000e+00	2.400000e+00	1.961593e-02	4.140272e-04	4.140272e-04
2.400000e+00	2.700000e+00	1.082548e-02	3.786746e-04	3.786746e-04
2.700000e+00	3.000000e+00	6.094983e-03	3.085927e-04	3.085927e-04
3.000000e+00	3.100000e+00	4.000964e-03	4.631531e-04	4.631531e-04
3.100000e+00	3.300000e+00	2.555324e-03	3.002580e-04	3.002580e-04
3.300000e+00	3.500000e+00	1.506354e-03	2.570736e-04	2.570736e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208101]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00050316367863747883, dn: 0.00050316367863747883}}, 1: {"": {up: 0.00075243790441471001, dn: 0.00075243790441471001}}, 2: {"": {up: 0.00097921029406353752, dn: 0.00097921029406353752}}, 3: {"": {up: 0.0011492091193512175, dn: 0.0011492091193512175}}, 4: {"": {up: 0.0013021708029287097, dn: 0.0013021708029287097}}, 5: {"": {up: 0.0014274999124343235, dn: 0.0014274999124343235}}, 6: {"": {up: 0.0014607432354798004, dn: 0.0014607432354798004}}, 7: {"": {up: 0.0015690794753612711, dn: 0.0015690794753612711}}, 8: {"": {up: 0.0016549361316981392, dn: 0.0016549361316981392}}, 9: {"": {up: 0.001557782790450011, dn: 0.001557782790450011}}, 10: {"": {up: 0.0012395466913351836, dn: 0.0012395466913351836}}, 11: {"": {up: 0.0013067819251887441, dn: 0.0013067819251887441}}, 12: {"": {up: 0.001882525856396133, dn: 0.001882525856396133}}, 13: {"": {up: 0.0018753124539660033, dn: 0.0018753124539660033}}, 14: {"": {up: 0.001082162444162408, dn: 0.001082162444162408}}, 15: {"": {up: 0.0018464622389856753, dn: 0.0018464622389856753}}, 16: {"": {up: 0.0018699565770359465, dn: 0.0018699565770359465}}, 17: {"": {up: 0.001859268350722938, dn: 0.001859268350722938}}, 18: {"": {up: 0.00072203308634561779, dn: 0.00072203308634561779}}, 19: {"": {up: 0.00065518852248799342, dn: 0.00065518852248799342}}, 20: {"": {up: 0.00057819335481788055, dn: 0.00057819335481788055}}, 21: {"": {up: 0.00041403215454841199, dn: 0.00041403215454841199}}, 22: {"": {up: 0.00037867224174299653, dn: 0.00037867224174299653}}, 23: {"": {up: 0.00030859156753799299, dn: 0.00030859156753799299}}, 24: {"": {up: 0.00046300248379463327, dn: 0.00046300248379463327}}, 25: {"": {up: 0.00029981556830825217, dn: 0.00029981556830825217}}, 26: {"": {up: 0.00025650053606181777, dn: 0.00025650053606181777}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208101]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.647807e-03	5.031637e-04	5.031637e-04
4.000000e-02	9.000000e-02	8.488988e-03	7.524379e-04	7.524379e-04
9.000000e-02	1.400000e-01	1.488422e-02	9.792103e-04	9.792103e-04
1.400000e-01	1.900000e-01	1.968869e-02	1.149209e-03	1.149209e-03
1.900000e-01	2.400000e-01	2.644976e-02	1.302171e-03	1.302171e-03
2.400000e-01	2.900000e-01	2.987552e-02	1.427500e-03	1.427500e-03
2.900000e-01	3.400000e-01	3.105640e-02	1.460743e-03	1.460743e-03
3.400000e-01	3.900000e-01	3.652102e-02	1.569079e-03	1.569079e-03
3.900000e-01	4.400000e-01	4.079278e-02	1.654936e-03	1.654936e-03
4.400000e-01	5.000000e-01	4.446968e-02	1.557783e-03	1.557783e-03
5.000000e-01	6.000000e-01	4.554024e-02	1.239547e-03	1.239547e-03
6.000000e-01	7.000000e-01	5.062698e-02	1.306782e-03	1.306782e-03
7.000000e-01	7.500000e-01	5.284870e-02	1.882526e-03	1.882526e-03
7.500000e-01	8.000000e-01	5.229148e-02	1.875312e-03	1.875312e-03
8.000000e-01	9.500000e-01	5.266398e-02	1.082162e-03	1.082162e-03
9.500000e-01	1.000000e+00	5.198450e-02	1.846462e-03	1.846462e-03
1.000000e+00	1.050000e+00	5.357358e-02	1.869957e-03	1.869957e-03
1.050000e+00	1.100000e+00	5.126640e-02	1.859268e-03	1.859268e-03
1.100000e+00	1.400000e+00	4.784263e-02	7.220331e-04	7.220331e-04
1.400000e+00	1.700000e+00	3.900267e-02	6.551885e-04	6.551885e-04
1.700000e+00	2.000000e+00	3.052369e-02	5.781934e-04	5.781934e-04
2.000000e+00	2.400000e+00	1.962808e-02	4.140322e-04	4.140322e-04
2.400000e+00	2.700000e+00	1.083961e-02	3.786722e-04	3.786722e-04
2.700000e+00	3.000000e+00	6.100437e-03	3.085916e-04	3.085916e-04
3.000000e+00	3.100000e+00	3.979582e-03	4.630025e-04	4.630025e-04
3.100000e+00	3.300000e+00	2.556649e-03	2.998156e-04	2.998156e-04
3.300000e+00	3.500000e+00	1.494208e-03	2.565005e-04	2.565005e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208100]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00050307386386096425, dn: 0.00050307386386096425}}, 1: {"": {up: 0.00075213270105746639, dn: 0.00075213270105746639}}, 2: {"": {up: 0.00097862883668937495, dn: 0.00097862883668937495}}, 3: {"": {up: 0.001149286735327612, dn: 0.001149286735327612}}, 4: {"": {up: 0.001301737454327869, dn: 0.001301737454327869}}, 5: {"": {up: 0.0014275859343661245, dn: 0.0014275859343661245}}, 6: {"": {up: 0.001460384880776296, dn: 0.001460384880776296}}, 7: {"": {up: 0.0015687021387121268, dn: 0.0015687021387121268}}, 8: {"": {up: 0.0016543970502875061, dn: 0.0016543970502875061}}, 9: {"": {up: 0.0015578419011211915, dn: 0.0015578419011211915}}, 10: {"": {up: 0.0012393905760493746, dn: 0.0012393905760493746}}, 11: {"": {up: 0.0013065791212169282, dn: 0.0013065791212169282}}, 12: {"": {up: 0.0018819894792479561, dn: 0.0018819894792479561}}, 13: {"": {up: 0.0018749842666006544, dn: 0.0018749842666006544}}, 14: {"": {up: 0.00108187162927134, dn: 0.00108187162927134}}, 15: {"": {up: 0.0018462049723689932, dn: 0.0018462049723689932}}, 16: {"": {up: 0.0018694420558016754, dn: 0.0018694420558016754}}, 17: {"": {up: 0.0018586631755108279, dn: 0.0018586631755108279}}, 18: {"": {up: 0.00072192974419645311, dn: 0.00072192974419645311}}, 19: {"": {up: 0.00065511652907453534, dn: 0.00065511652907453534}}, 20: {"": {up: 0.00057808842076469754, dn: 0.00057808842076469754}}, 21: {"": {up: 0.00041395206546169096, dn: 0.00041395206546169096}}, 22: {"": {up: 0.00037863174721620974, dn: 0.00037863174721620974}}, 23: {"": {up: 0.00030850757239040717, dn: 0.00030850757239040717}}, 24: {"": {up: 0.00046314166299308429, dn: 0.00046314166299308429}}, 25: {"": {up: 0.00029986363567461834, dn: 0.00029986363567461834}}, 26: {"": {up: 0.00025659155286174155, dn: 0.00025659155286174155}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208100]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.648645e-03	5.030739e-04	5.030739e-04
4.000000e-02	9.000000e-02	8.484496e-03	7.521327e-04	7.521327e-04
9.000000e-02	1.400000e-01	1.487920e-02	9.786288e-04	9.786288e-04
1.400000e-01	1.900000e-01	1.971135e-02	1.149287e-03	1.149287e-03
1.900000e-01	2.400000e-01	2.645426e-02	1.301737e-03	1.301737e-03
2.400000e-01	2.900000e-01	2.990162e-02	1.427586e-03	1.427586e-03
2.900000e-01	3.400000e-01	3.106340e-02	1.460385e-03	1.460385e-03
3.400000e-01	3.900000e-01	3.652392e-02	1.568702e-03	1.568702e-03
3.900000e-01	4.400000e-01	4.077828e-02	1.654397e-03	1.654397e-03
4.400000e-01	5.000000e-01	4.449158e-02	1.557842e-03	1.557842e-03
5.000000e-01	6.000000e-01	4.553704e-02	1.239391e-03	1.239391e-03
6.000000e-01	7.000000e-01	5.063674e-02	1.306579e-03	1.306579e-03
7.000000e-01	7.500000e-01	5.283914e-02	1.881989e-03	1.881989e-03
7.500000e-01	8.000000e-01	5.229578e-02	1.874984e-03	1.874984e-03
8.000000e-01	9.500000e-01	5.267360e-02	1.081872e-03	1.081872e-03
9.500000e-01	1.000000e+00	5.195786e-02	1.846205e-03	1.846205e-03
1.000000e+00	1.050000e+00	5.357034e-02	1.869442e-03	1.869442e-03
1.050000e+00	1.100000e+00	5.124136e-02	1.858663e-03	1.858663e-03
1.100000e+00	1.400000e+00	4.784767e-02	7.219297e-04	7.219297e-04
1.400000e+00	1.700000e+00	3.899950e-02	6.551165e-04	6.551165e-04
1.700000e+00	2.000000e+00	3.052254e-02	5.780884e-04	5.780884e-04
2.000000e+00	2.400000e+00	1.962446e-02	4.139521e-04	4.139521e-04
2.400000e+00	2.700000e+00	1.083415e-02	3.786317e-04	3.786317e-04
2.700000e+00	3.000000e+00	6.100303e-03	3.085076e-04	3.085076e-04
3.000000e+00	3.100000e+00	3.985403e-03	4.631417e-04	4.631417e-04
3.100000e+00	3.300000e+00	2.555148e-03	2.998636e-04	2.998636e-04
3.300000e+00	3.500000e+00	1.495317e-03	2.565916e-04	2.565916e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208099]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00050379441491544945, dn: 0.00050379441491544945}}, 1: {"": {up: 0.00075356247252633289, dn: 0.00075356247252633289}}, 2: {"": {up: 0.00098008550647379726, dn: 0.00098008550647379726}}, 3: {"": {up: 0.0011507972888393509, dn: 0.0011507972888393509}}, 4: {"": {up: 0.0013032611403705709, dn: 0.0013032611403705709}}, 5: {"": {up: 0.0014288845999590033, dn: 0.0014288845999590033}}, 6: {"": {up: 0.0014616036398422099, dn: 0.0014616036398422099}}, 7: {"": {up: 0.0015702980608788897, dn: 0.0015702980608788897}}, 8: {"": {up: 0.0016567259278468486, dn: 0.0016567259278468486}}, 9: {"": {up: 0.0015590525078464233, dn: 0.0015590525078464233}}, 10: {"": {up: 0.001240582121425261, dn: 0.001240582121425261}}, 11: {"": {up: 0.0013081578650912132, dn: 0.0013081578650912132}}, 12: {"": {up: 0.0018844477175023967, dn: 0.0018844477175023967}}, 13: {"": {up: 0.0018766433864749034, dn: 0.0018766433864749034}}, 14: {"": {up: 0.0010826676929387589, dn: 0.0010826676929387589}}, 15: {"": {up: 0.0018478955598193296, dn: 0.0018478955598193296}}, 16: {"": {up: 0.00187086407844076, dn: 0.00187086407844076}}, 17: {"": {up: 0.0018607452270528583, dn: 0.0018607452270528583}}, 18: {"": {up: 0.00072260593225722549, dn: 0.00072260593225722549}}, 19: {"": {up: 0.00065572190921321368, dn: 0.00065572190921321368}}, 20: {"": {up: 0.00057854107700125988, dn: 0.00057854107700125988}}, 21: {"": {up: 0.00041430204863118899, dn: 0.00041430204863118899}}, 22: {"": {up: 0.00037893710999759982, dn: 0.00037893710999759982}}, 23: {"": {up: 0.00030882247687340106, dn: 0.00030882247687340106}}, 24: {"": {up: 0.00046326018607257803, dn: 0.00046326018607257803}}, 25: {"": {up: 0.00030018898214291653, dn: 0.00030018898214291653}}, 26: {"": {up: 0.00025686586966741979, dn: 0.00025686586966741979}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208099]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.652575e-03	5.037944e-04	5.037944e-04
4.000000e-02	9.000000e-02	8.500282e-03	7.535625e-04	7.535625e-04
9.000000e-02	1.400000e-01	1.488559e-02	9.800855e-04	9.800855e-04
1.400000e-01	1.900000e-01	1.973364e-02	1.150797e-03	1.150797e-03
1.900000e-01	2.400000e-01	2.645444e-02	1.303261e-03	1.303261e-03
2.400000e-01	2.900000e-01	2.989422e-02	1.428885e-03	1.428885e-03
2.900000e-01	3.400000e-01	3.105106e-02	1.461604e-03	1.461604e-03
3.400000e-01	3.900000e-01	3.652726e-02	1.570298e-03	1.570298e-03
3.900000e-01	4.400000e-01	4.080130e-02	1.656726e-03	1.656726e-03
4.400000e-01	5.000000e-01	4.447433e-02	1.559053e-03	1.559053e-03
5.000000e-01	6.000000e-01	4.551758e-02	1.240582e-03	1.240582e-03
6.000000e-01	7.000000e-01	5.064236e-02	1.308158e-03	1.308158e-03
7.000000e-01	7.500000e-01	5.286718e-02	1.884448e-03	1.884448e-03
7.500000e-01	8.000000e-01	5.228790e-02	1.876643e-03	1.876643e-03
8.000000e-01	9.500000e-01	5.265506e-02	1.082668e-03	1.082668e-03
9.500000e-01	1.000000e+00	5.194724e-02	1.847896e-03	1.847896e-03
1.000000e+00	1.050000e+00	5.358552e-02	1.870864e-03	1.870864e-03
1.050000e+00	1.100000e+00	5.123618e-02	1.860745e-03	1.860745e-03
1.100000e+00	1.400000e+00	4.783257e-02	7.226059e-04	7.226059e-04
1.400000e+00	1.700000e+00	3.900013e-02	6.557219e-04	6.557219e-04
1.700000e+00	2.000000e+00	3.051978e-02	5.785411e-04	5.785411e-04
2.000000e+00	2.400000e+00	1.962911e-02	4.143020e-04	4.143020e-04
2.400000e+00	2.700000e+00	1.083891e-02	3.789371e-04	3.789371e-04
2.700000e+00	3.000000e+00	6.103160e-03	3.088225e-04	3.088225e-04
3.000000e+00	3.100000e+00	3.992660e-03	4.632602e-04	4.632602e-04
3.100000e+00	3.300000e+00	2.558109e-03	3.001890e-04	3.001890e-04
3.300000e+00	3.500000e+00	1.501383e-03	2.568659e-04	2.568659e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208098]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00050387771333925844, dn: 0.00050387771333925844}}, 1: {"": {up: 0.00075298499321035614, dn: 0.00075298499321035614}}, 2: {"": {up: 0.00097923255664831687, dn: 0.00097923255664831687}}, 3: {"": {up: 0.0011505537797078416, dn: 0.0011505537797078416}}, 4: {"": {up: 0.0013028445801399338, dn: 0.0013028445801399338}}, 5: {"": {up: 0.0014285879741898994, dn: 0.0014285879741898994}}, 6: {"": {up: 0.0014615056619801362, dn: 0.0014615056619801362}}, 7: {"": {up: 0.0015700408911872334, dn: 0.0015700408911872334}}, 8: {"": {up: 0.0016559142489875496, dn: 0.0016559142489875496}}, 9: {"": {up: 0.00155902328754612, dn: 0.00155902328754612}}, 10: {"": {up: 0.001240380989857552, dn: 0.001240380989857552}}, 11: {"": {up: 0.0013077729160676178, dn: 0.0013077729160676178}}, 12: {"": {up: 0.0018838338567931073, dn: 0.0018838338567931073}}, 13: {"": {up: 0.0018765611101160533, dn: 0.0018765611101160533}}, 14: {"": {up: 0.0010826912969283745, dn: 0.0010826912969283745}}, 15: {"": {up: 0.0018475688891080608, dn: 0.0018475688891080608}}, 16: {"": {up: 0.0018709296085101636, dn: 0.0018709296085101636}}, 17: {"": {up: 0.0018602981481472246, dn: 0.0018602981481472246}}, 18: {"": {up: 0.00072252589342297439, dn: 0.00072252589342297439}}, 19: {"": {up: 0.00065563523056311993, dn: 0.00065563523056311993}}, 20: {"": {up: 0.00057854607038295184, dn: 0.00057854607038295184}}, 21: {"": {up: 0.00041429194114778542, dn: 0.00041429194114778542}}, 22: {"": {up: 0.00037891555787536587, dn: 0.00037891555787536587}}, 23: {"": {up: 0.00030877714005771596, dn: 0.00030877714005771596}}, 24: {"": {up: 0.00046336378796794166, dn: 0.00046336378796794166}}, 25: {"": {up: 0.00030008069747986161, dn: 0.00030008069747986161}}, 26: {"": {up: 0.00025676526244801861, dn: 0.00025676526244801861}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208098]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.652057e-03	5.038777e-04	5.038777e-04
4.000000e-02	9.000000e-02	8.487670e-03	7.529850e-04	7.529850e-04
9.000000e-02	1.400000e-01	1.486887e-02	9.792326e-04	9.792326e-04
1.400000e-01	1.900000e-01	1.971567e-02	1.150554e-03	1.150554e-03
1.900000e-01	2.400000e-01	2.644244e-02	1.302845e-03	1.302845e-03
2.400000e-01	2.900000e-01	2.988942e-02	1.428588e-03	1.428588e-03
2.900000e-01	3.400000e-01	3.104572e-02	1.461506e-03	1.461506e-03
3.400000e-01	3.900000e-01	3.651496e-02	1.570041e-03	1.570041e-03
3.900000e-01	4.400000e-01	4.076936e-02	1.655914e-03	1.655914e-03
4.400000e-01	5.000000e-01	4.448318e-02	1.559023e-03	1.559023e-03
5.000000e-01	6.000000e-01	4.551598e-02	1.240381e-03	1.240381e-03
6.000000e-01	7.000000e-01	5.062735e-02	1.307773e-03	1.307773e-03
7.000000e-01	7.500000e-01	5.284418e-02	1.883834e-03	1.883834e-03
7.500000e-01	8.000000e-01	5.228360e-02	1.876561e-03	1.876561e-03
8.000000e-01	9.500000e-01	5.265872e-02	1.082691e-03	1.082691e-03
9.500000e-01	1.000000e+00	5.194666e-02	1.847569e-03	1.847569e-03
1.000000e+00	1.050000e+00	5.358284e-02	1.870930e-03	1.870930e-03
1.050000e+00	1.100000e+00	5.123064e-02	1.860298e-03	1.860298e-03
1.100000e+00	1.400000e+00	4.784033e-02	7.225259e-04	7.225259e-04
1.400000e+00	1.700000e+00	3.899883e-02	6.556352e-04	6.556352e-04
1.700000e+00	2.000000e+00	3.053034e-02	5.785461e-04	5.785461e-04
2.000000e+00	2.400000e+00	1.963540e-02	4.142919e-04	4.142919e-04
2.400000e+00	2.700000e+00	1.084001e-02	3.789156e-04	3.789156e-04
2.700000e+00	3.000000e+00	6.106240e-03	3.087771e-04	3.087771e-04
3.000000e+00	3.100000e+00	3.989766e-03	4.633638e-04	4.633638e-04
3.100000e+00	3.300000e+00	2.557945e-03	3.000807e-04	3.000807e-04
3.300000e+00	3.500000e+00	1.499085e-03	2.567653e-04	2.567653e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208097]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00050387027100236824, dn: 0.00050387027100236824}}, 1: {"": {up: 0.00075327312443761055, dn: 0.00075327312443761055}}, 2: {"": {up: 0.00097951559456702867, dn: 0.00097951559456702867}}, 3: {"": {up: 0.0011508038929374548, dn: 0.0011508038929374548}}, 4: {"": {up: 0.0013032149477350235, dn: 0.0013032149477350235}}, 5: {"": {up: 0.0014288836201734557, dn: 0.0014288836201734557}}, 6: {"": {up: 0.0014619143613768888, dn: 0.0014619143613768888}}, 7: {"": {up: 0.0015704017320418368, dn: 0.0015704017320418368}}, 8: {"": {up: 0.0016565648795021587, dn: 0.0016565648795021587}}, 9: {"": {up: 0.0015593086074710591, dn: 0.0015593086074710591}}, 10: {"": {up: 0.0012406679652509772, dn: 0.0012406679652509772}}, 11: {"": {up: 0.0013080959444933698, dn: 0.0013080959444933698}}, 12: {"": {up: 0.0018844017618331803, dn: 0.0018844017618331803}}, 13: {"": {up: 0.0018770521569737998, dn: 0.0018770521569737998}}, 14: {"": {up: 0.001082944135216587, dn: 0.001082944135216587}}, 15: {"": {up: 0.001847951189831591, dn: 0.001847951189831591}}, 16: {"": {up: 0.0018712707981476103, dn: 0.0018712707981476103}}, 17: {"": {up: 0.0018608492684793129, dn: 0.0018608492684793129}}, 18: {"": {up: 0.00072271594235448684, dn: 0.00072271594235448684}}, 19: {"": {up: 0.00065581010124035805, dn: 0.00065581010124035805}}, 20: {"": {up: 0.0005786906677050259, dn: 0.0005786906677050259}}, 21: {"": {up: 0.0004143821454889195, dn: 0.0004143821454889195}}, 22: {"": {up: 0.00037901333896198276, dn: 0.00037901333896198276}}, 23: {"": {up: 0.00030885291357250023, dn: 0.00030885291357250023}}, 24: {"": {up: 0.00046341266706899538, dn: 0.00046341266706899538}}, 25: {"": {up: 0.00030013496963866143, dn: 0.00030013496963866143}}, 26: {"": {up: 0.00025678400456414705, dn: 0.00025678400456414705}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208097]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.649935e-03	5.038703e-04	5.038703e-04
4.000000e-02	9.000000e-02	8.488916e-03	7.532731e-04	7.532731e-04
9.000000e-02	1.400000e-01	1.487039e-02	9.795156e-04	9.795156e-04
1.400000e-01	1.900000e-01	1.971717e-02	1.150804e-03	1.150804e-03
1.900000e-01	2.400000e-01	2.644510e-02	1.303215e-03	1.303215e-03
2.400000e-01	2.900000e-01	2.988002e-02	1.428884e-03	1.428884e-03
2.900000e-01	3.400000e-01	3.104764e-02	1.461914e-03	1.461914e-03
3.400000e-01	3.900000e-01	3.651382e-02	1.570402e-03	1.570402e-03
3.900000e-01	4.400000e-01	4.078308e-02	1.656565e-03	1.656565e-03
4.400000e-01	5.000000e-01	4.447467e-02	1.559309e-03	1.559309e-03
5.000000e-01	6.000000e-01	4.551730e-02	1.240668e-03	1.240668e-03
6.000000e-01	7.000000e-01	5.062491e-02	1.308096e-03	1.308096e-03
7.000000e-01	7.500000e-01	5.284858e-02	1.884402e-03	1.884402e-03
7.500000e-01	8.000000e-01	5.228526e-02	1.877052e-03	1.877052e-03
8.000000e-01	9.500000e-01	5.265272e-02	1.082944e-03	1.082944e-03
9.500000e-01	1.000000e+00	5.194050e-02	1.847951e-03	1.847951e-03
1.000000e+00	1.050000e+00	5.357986e-02	1.871271e-03	1.871271e-03
1.050000e+00	1.100000e+00	5.123470e-02	1.860849e-03	1.860849e-03
1.100000e+00	1.400000e+00	4.783727e-02	7.227159e-04	7.227159e-04
1.400000e+00	1.700000e+00	3.900120e-02	6.558101e-04	6.558101e-04
1.700000e+00	2.000000e+00	3.053130e-02	5.786907e-04	5.786907e-04
2.000000e+00	2.400000e+00	1.963433e-02	4.143821e-04	4.143821e-04
2.400000e+00	2.700000e+00	1.084268e-02	3.790133e-04	3.790133e-04
2.700000e+00	3.000000e+00	6.107680e-03	3.088529e-04	3.088529e-04
3.000000e+00	3.100000e+00	3.990724e-03	4.634127e-04	4.634127e-04
3.100000e+00	3.300000e+00	2.558327e-03	3.001350e-04	3.001350e-04
3.300000e+00	3.500000e+00	1.498584e-03	2.567840e-04	2.567840e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208096]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00050357676922193305, dn: 0.00050357676922193305}}, 1: {"": {up: 0.00075298525881985234, dn: 0.00075298525881985234}}, 2: {"": {up: 0.00097931057382221669, dn: 0.00097931057382221669}}, 3: {"": {up: 0.0011504023643925637, dn: 0.0011504023643925637}}, 4: {"": {up: 0.0013028826501262501, dn: 0.0013028826501262501}}, 5: {"": {up: 0.0014287145271186968, dn: 0.0014287145271186968}}, 6: {"": {up: 0.001461533167601747, dn: 0.001461533167601747}}, 7: {"": {up: 0.0015699848406911454, dn: 0.0015699848406911454}}, 8: {"": {up: 0.0016560957701775589, dn: 0.0016560957701775589}}, 9: {"": {up: 0.0015589193194147173, dn: 0.0015589193194147173}}, 10: {"": {up: 0.0012403495475066697, dn: 0.0012403495475066697}}, 11: {"": {up: 0.0013076903303152474, dn: 0.0013076903303152474}}, 12: {"": {up: 0.0018837621930594089, dn: 0.0018837621930594089}}, 13: {"": {up: 0.0018764487736146686, dn: 0.0018764487736146686}}, 14: {"": {up: 0.0010826666666666675, dn: 0.0010826666666666675}}, 15: {"": {up: 0.0018475353311912589, dn: 0.0018475353311912589}}, 16: {"": {up: 0.0018707346150643586, dn: 0.0018707346150643586}}, 17: {"": {up: 0.0018603222301526135, dn: 0.0018603222301526135}}, 18: {"": {up: 0.00072253773450095906, dn: 0.00072253773450095906}}, 19: {"": {up: 0.00065565488889608172, dn: 0.00065565488889608172}}, 20: {"": {up: 0.00057854107700125988, dn: 0.00057854107700125988}}, 21: {"": {up: 0.0004142711974057575, dn: 0.0004142711974057575}}, 22: {"": {up: 0.00037892875319774788, dn: 0.00037892875319774788}}, 23: {"": {up: 0.00030876764007187614, dn: 0.00030876764007187614}}, 24: {"": {up: 0.00046328036867538389, dn: 0.00046328036867538389}}, 25: {"": {up: 0.00030007773992750652, dn: 0.00030007773992750652}}, 26: {"": {up: 0.00025675055988254411, dn: 0.00025675055988254411}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208096]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.648727e-03	5.035768e-04	5.035768e-04
4.000000e-02	9.000000e-02	8.488214e-03	7.529853e-04	7.529853e-04
9.000000e-02	1.400000e-01	1.487187e-02	9.793106e-04	9.793106e-04
1.400000e-01	1.900000e-01	1.971509e-02	1.150402e-03	1.150402e-03
1.900000e-01	2.400000e-01	2.645036e-02	1.302883e-03	1.302883e-03
2.400000e-01	2.900000e-01	2.988878e-02	1.428715e-03	1.428715e-03
2.900000e-01	3.400000e-01	3.105296e-02	1.461533e-03	1.461533e-03
3.400000e-01	3.900000e-01	3.651528e-02	1.569985e-03	1.569985e-03
3.900000e-01	4.400000e-01	4.078380e-02	1.656096e-03	1.656096e-03
4.400000e-01	5.000000e-01	4.447787e-02	1.558919e-03	1.558919e-03
5.000000e-01	6.000000e-01	4.552339e-02	1.240350e-03	1.240350e-03
6.000000e-01	7.000000e-01	5.062612e-02	1.307690e-03	1.307690e-03
7.000000e-01	7.500000e-01	5.284782e-02	1.883762e-03	1.883762e-03
7.500000e-01	8.000000e-01	5.229008e-02	1.876449e-03	1.876449e-03
8.000000e-01	9.500000e-01	5.265762e-02	1.082667e-03	1.082667e-03
9.500000e-01	1.000000e+00	5.194240e-02	1.847535e-03	1.847535e-03
1.000000e+00	1.050000e+00	5.357408e-02	1.870735e-03	1.870735e-03
1.050000e+00	1.100000e+00	5.123722e-02	1.860322e-03	1.860322e-03
1.100000e+00	1.400000e+00	4.784070e-02	7.225377e-04	7.225377e-04
1.400000e+00	1.700000e+00	3.900177e-02	6.556549e-04	6.556549e-04
1.700000e+00	2.000000e+00	3.052868e-02	5.785411e-04	5.785411e-04
2.000000e+00	2.400000e+00	1.963118e-02	4.142712e-04	4.142712e-04
2.400000e+00	2.700000e+00	1.084062e-02	3.789288e-04	3.789288e-04
2.700000e+00	3.000000e+00	6.105310e-03	3.087676e-04	3.087676e-04
3.000000e+00	3.100000e+00	3.987514e-03	4.632804e-04	4.632804e-04
3.100000e+00	3.300000e+00	2.557905e-03	3.000777e-04	3.000777e-04
3.300000e+00	3.500000e+00	1.497713e-03	2.567506e-04	2.567506e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208095]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00050396533858986772, dn: 0.00050396533858986772}}, 1: {"": {up: 0.00075313000205807763, dn: 0.00075313000205807763}}, 2: {"": {up: 0.00097948762115710256, dn: 0.00097948762115710256}}, 3: {"": {up: 0.0011506067964339515, dn: 0.0011506067964339515}}, 4: {"": {up: 0.0013028686810266034, dn: 0.0013028686810266034}}, 5: {"": {up: 0.0014284154857743601, dn: 0.0014284154857743601}}, 6: {"": {up: 0.0014614428486943978, dn: 0.0014614428486943978}}, 7: {"": {up: 0.0015700421650388888, dn: 0.0015700421650388888}}, 8: {"": {up: 0.0016559699272631738, dn: 0.0016559699272631738}}, 9: {"": {up: 0.0015589909485875079, dn: 0.0015589909485875079}}, 10: {"": {up: 0.001240387036372116, dn: 0.001240387036372116}}, 11: {"": {up: 0.001307878817016317, dn: 0.001307878817016317}}, 12: {"": {up: 0.0018840146496245705, dn: 0.0018840146496245705}}, 13: {"": {up: 0.0018766064051899626, dn: 0.0018766064051899626}}, 14: {"": {up: 0.0010826440884345251, dn: 0.0010826440884345251}}, 15: {"": {up: 0.001847608508315545, dn: 0.001847608508315545}}, 16: {"": {up: 0.0018709442535789231, dn: 0.0018709442535789231}}, 17: {"": {up: 0.0018603592126253449, dn: 0.0018603592126253449}}, 18: {"": {up: 0.0007224959054093898, dn: 0.0007224959054093898}}, 19: {"": {up: 0.00065561480899822399, dn: 0.00065561480899822399}}, 20: {"": {up: 0.0005785212951040686, dn: 0.0005785212951040686}}, 21: {"": {up: 0.00041428522783222685, dn: 0.00041428522783222685}}, 22: {"": {up: 0.00037889444440371484, dn: 0.00037889444440371484}}, 23: {"": {up: 0.00030878482259765746, dn: 0.00030878482259765746}}, 24: {"": {up: 0.00046340133793505565, dn: 0.00046340133793505565}}, 25: {"": {up: 0.00030009336047303719, dn: 0.00030009336047303719}}, 26: {"": {up: 0.00025677387912324709, dn: 0.00025677387912324709}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208095]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.653643e-03	5.039653e-04	5.039653e-04
4.000000e-02	9.000000e-02	8.491370e-03	7.531300e-04	7.531300e-04
9.000000e-02	1.400000e-01	1.487653e-02	9.794876e-04	9.794876e-04
1.400000e-01	1.900000e-01	1.972223e-02	1.150607e-03	1.150607e-03
1.900000e-01	2.400000e-01	2.644176e-02	1.302869e-03	1.302869e-03
2.400000e-01	2.900000e-01	2.988684e-02	1.428415e-03	1.428415e-03
2.900000e-01	3.400000e-01	3.104484e-02	1.461443e-03	1.461443e-03
3.400000e-01	3.900000e-01	3.651884e-02	1.570042e-03	1.570042e-03
3.900000e-01	4.400000e-01	4.077580e-02	1.655970e-03	1.655970e-03
4.400000e-01	5.000000e-01	4.448235e-02	1.558991e-03	1.558991e-03
5.000000e-01	6.000000e-01	4.551515e-02	1.240387e-03	1.240387e-03
6.000000e-01	7.000000e-01	5.063511e-02	1.307879e-03	1.307879e-03
7.000000e-01	7.500000e-01	5.285028e-02	1.884015e-03	1.884015e-03
7.500000e-01	8.000000e-01	5.228132e-02	1.876606e-03	1.876606e-03
8.000000e-01	9.500000e-01	5.265730e-02	1.082644e-03	1.082644e-03
9.500000e-01	1.000000e+00	5.195336e-02	1.847609e-03	1.847609e-03
1.000000e+00	1.050000e+00	5.358986e-02	1.870944e-03	1.870944e-03
1.050000e+00	1.100000e+00	5.123284e-02	1.860359e-03	1.860359e-03
1.100000e+00	1.400000e+00	4.783677e-02	7.224959e-04	7.224959e-04
1.400000e+00	1.700000e+00	3.899800e-02	6.556148e-04	6.556148e-04
1.700000e+00	2.000000e+00	3.052720e-02	5.785213e-04	5.785213e-04
2.000000e+00	2.400000e+00	1.963412e-02	4.142852e-04	4.142852e-04
2.400000e+00	2.700000e+00	1.083940e-02	3.788944e-04	3.788944e-04
2.700000e+00	3.000000e+00	6.105807e-03	3.087848e-04	3.087848e-04
3.000000e+00	3.100000e+00	3.992956e-03	4.634013e-04	4.634013e-04
3.100000e+00	3.300000e+00	2.557409e-03	3.000934e-04	3.000934e-04
3.300000e+00	3.500000e+00	1.500027e-03	2.567739e-04	2.567739e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208094]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00050394158887712376, dn: 0.00050394158887712376}}, 1: {"": {up: 0.0007531382343235536, dn: 0.0007531382343235536}}, 2: {"": {up: 0.00097946250566318229, dn: 0.00097946250566318229}}, 3: {"": {up: 0.0011505883712257831, dn: 0.0011505883712257831}}, 4: {"": {up: 0.0013028545582681134, dn: 0.0013028545582681134}}, 5: {"": {up: 0.0014284212263894712, dn: 0.0014284212263894712}}, 6: {"": {up: 0.0014614106883419171, dn: 0.0014614106883419171}}, 7: {"": {up: 0.0015700222928353603, dn: 0.0015700222928353603}}, 8: {"": {up: 0.0016559638884951571, dn: 0.0016559638884951571}}, 9: {"": {up: 0.0015589674289235309, dn: 0.0015589674289235309}}, 10: {"": {up: 0.0012403644625673539, dn: 0.0012403644625673539}}, 11: {"": {up: 0.0013078623780811195, dn: 0.0013078623780811195}}, 12: {"": {up: 0.0018839653924634589, dn: 0.0018839653924634589}}, 13: {"": {up: 0.0018765412865162315, dn: 0.0018765412865162315}}, 14: {"": {up: 0.0010826176097260244, dn: 0.0010826176097260244}}, 15: {"": {up: 0.0018475608785639497, dn: 0.0018475608785639497}}, 16: {"": {up: 0.0018708821448717699, dn: 0.0018708821448717699}}, 17: {"": {up: 0.0018603068564083706, dn: 0.0018603068564083706}}, 18: {"": {up: 0.00072247545133227774, dn: 0.00072247545133227774}}, 19: {"": {up: 0.00065559235301621173, dn: 0.00065559235301621173}}, 20: {"": {up: 0.00057849651876413404, dn: 0.00057849651876413404}}, 21: {"": {up: 0.00041426885895514776, dn: 0.00041426885895514776}}, 22: {"": {up: 0.00037887450282235761, dn: 0.00037887450282235761}}, 23: {"": {up: 0.00030876844974115421, dn: 0.00030876844974115421}}, 24: {"": {up: 0.00046337026231729587, dn: 0.00046337026231729587}}, 25: {"": {up: 0.00030007986436947121, dn: 0.00030007986436947121}}, 26: {"": {up: 0.00025676609005084738, dn: 0.00025676609005084738}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208094]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.653612e-03	5.039416e-04	5.039416e-04
4.000000e-02	9.000000e-02	8.491536e-03	7.531382e-04	7.531382e-04
9.000000e-02	1.400000e-01	1.487584e-02	9.794625e-04	9.794625e-04
1.400000e-01	1.900000e-01	1.972229e-02	1.150588e-03	1.150588e-03
1.900000e-01	2.400000e-01	2.644258e-02	1.302855e-03	1.302855e-03
2.400000e-01	2.900000e-01	2.988894e-02	1.428421e-03	1.428421e-03
2.900000e-01	3.400000e-01	3.104488e-02	1.461411e-03	1.461411e-03
3.400000e-01	3.900000e-01	3.652004e-02	1.570022e-03	1.570022e-03
3.900000e-01	4.400000e-01	4.077654e-02	1.655964e-03	1.655964e-03
4.400000e-01	5.000000e-01	4.448265e-02	1.558967e-03	1.558967e-03
5.000000e-01	6.000000e-01	4.551519e-02	1.240364e-03	1.240364e-03
6.000000e-01	7.000000e-01	5.063619e-02	1.307862e-03	1.307862e-03
7.000000e-01	7.500000e-01	5.285086e-02	1.883965e-03	1.883965e-03
7.500000e-01	8.000000e-01	5.228226e-02	1.876541e-03	1.876541e-03
8.000000e-01	9.500000e-01	5.265835e-02	1.082618e-03	1.082618e-03
9.500000e-01	1.000000e+00	5.195300e-02	1.847561e-03	1.847561e-03
1.000000e+00	1.050000e+00	5.358942e-02	1.870882e-03	1.870882e-03
1.050000e+00	1.100000e+00	5.123164e-02	1.860307e-03	1.860307e-03
1.100000e+00	1.400000e+00	4.783677e-02	7.224755e-04	7.224755e-04
1.400000e+00	1.700000e+00	3.899747e-02	6.555924e-04	6.555924e-04
1.700000e+00	2.000000e+00	3.052673e-02	5.784965e-04	5.784965e-04
2.000000e+00	2.400000e+00	1.963409e-02	4.142689e-04	4.142689e-04
2.400000e+00	2.700000e+00	1.083907e-02	3.788745e-04	3.788745e-04
2.700000e+00	3.000000e+00	6.105447e-03	3.087684e-04	3.087684e-04
3.000000e+00	3.100000e+00	3.992798e-03	4.633703e-04	4.633703e-04
3.100000e+00	3.300000e+00	2.557516e-03	3.000799e-04	3.000799e-04
3.300000e+00	3.500000e+00	1.500162e-03	2.567661e-04	2.567661e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208093]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00050366854180105398, dn: 0.00050366854180105398}}, 1: {"": {up: 0.00075305139266852175, dn: 0.00075305139266852175}}, 2: {"": {up: 0.0009793365100924194, dn: 0.0009793365100924194}}, 3: {"": {up: 0.0011505454358694404, dn: 0.0011505454358694404}}, 4: {"": {up: 0.0013029936300688505, dn: 0.0013029936300688505}}, 5: {"": {up: 0.0014288132138246764, dn: 0.0014288132138246764}}, 6: {"": {up: 0.0014616862864513698, dn: 0.0014616862864513698}}, 7: {"": {up: 0.0015701329879981506, dn: 0.0015701329879981506}}, 8: {"": {up: 0.0016562482905651558, dn: 0.0016562482905651558}}, 9: {"": {up: 0.0015590737991227712, dn: 0.0015590737991227712}}, 10: {"": {up: 0.0012404704752633174, dn: 0.0012404704752633174}}, 11: {"": {up: 0.0013078149716225153, dn: 0.0013078149716225153}}, 12: {"": {up: 0.0018839625261665885, dn: 0.0018839625261665885}}, 13: {"": {up: 0.0018766678981641887, dn: 0.0018766678981641887}}, 14: {"": {up: 0.0010827822187925579, dn: 0.0010827822187925579}}, 15: {"": {up: 0.0018476930481007914, dn: 0.0018476930481007914}}, 16: {"": {up: 0.0018709374121012156, dn: 0.0018709374121012156}}, 17: {"": {up: 0.0018605067051746934, dn: 0.0018605067051746934}}, 18: {"": {up: 0.00072261469677830422, dn: 0.00072261469677830422}}, 19: {"": {up: 0.0006557240273163703, dn: 0.0006557240273163703}}, 20: {"": {up: 0.00057860742784340011, dn: 0.00057860742784340011}}, 21: {"": {up: 0.00041431796364627984, dn: 0.00041431796364627984}}, 22: {"": {up: 0.00037897258769233164, dn: 0.00037897258769233164}}, 23: {"": {up: 0.00030880281374653614, dn: 0.00030880281374653614}}, 24: {"": {up: 0.00046333497601627228, dn: 0.00046333497601627228}}, 25: {"": {up: 0.00030010394032734764, dn: 0.00030010394032734764}}, 26: {"": {up: 0.00025676628478053711, dn: 0.00025676628478053711}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208093]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.648810e-03	5.036685e-04	5.036685e-04
4.000000e-02	9.000000e-02	8.487396e-03	7.530514e-04	7.530514e-04
9.000000e-02	1.400000e-01	1.486996e-02	9.793365e-04	9.793365e-04
1.400000e-01	1.900000e-01	1.971496e-02	1.150545e-03	1.150545e-03
1.900000e-01	2.400000e-01	2.644850e-02	1.302994e-03	1.302994e-03
2.400000e-01	2.900000e-01	2.988584e-02	1.428813e-03	1.428813e-03
2.900000e-01	3.400000e-01	3.105142e-02	1.461686e-03	1.461686e-03
3.400000e-01	3.900000e-01	3.651322e-02	1.570133e-03	1.570133e-03
3.900000e-01	4.400000e-01	4.078168e-02	1.656248e-03	1.656248e-03
4.400000e-01	5.000000e-01	4.447718e-02	1.559074e-03	1.559074e-03
5.000000e-01	6.000000e-01	4.552147e-02	1.240470e-03	1.240470e-03
6.000000e-01	7.000000e-01	5.062363e-02	1.307815e-03	1.307815e-03
7.000000e-01	7.500000e-01	5.284652e-02	1.883963e-03	1.883963e-03
7.500000e-01	8.000000e-01	5.228862e-02	1.876668e-03	1.876668e-03
8.000000e-01	9.500000e-01	5.265589e-02	1.082782e-03	1.082782e-03
9.500000e-01	1.000000e+00	5.194008e-02	1.847693e-03	1.847693e-03
1.000000e+00	1.050000e+00	5.357474e-02	1.870937e-03	1.870937e-03
1.050000e+00	1.100000e+00	5.123602e-02	1.860507e-03	1.860507e-03
1.100000e+00	1.400000e+00	4.784037e-02	7.226147e-04	7.226147e-04
1.400000e+00	1.700000e+00	3.900203e-02	6.557240e-04	6.557240e-04
1.700000e+00	2.000000e+00	3.053037e-02	5.786074e-04	5.786074e-04
2.000000e+00	2.400000e+00	1.963249e-02	4.143180e-04	4.143180e-04
2.400000e+00	2.700000e+00	1.084152e-02	3.789726e-04	3.789726e-04
2.700000e+00	3.000000e+00	6.106383e-03	3.088028e-04	3.088028e-04
3.000000e+00	3.100000e+00	3.988036e-03	4.633350e-04	4.633350e-04
3.100000e+00	3.300000e+00	2.558066e-03	3.001039e-04	3.001039e-04
3.300000e+00	3.500000e+00	1.497743e-03	2.567663e-04	2.567663e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208092]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00050357931351476307, dn: 0.00050357931351476307}}, 1: {"": {up: 0.0007529491350682329, dn: 0.0007529491350682329}}, 2: {"": {up: 0.00097996020327358155, dn: 0.00097996020327358155}}, 3: {"": {up: 0.0011496733449115014, dn: 0.0011496733449115014}}, 4: {"": {up: 0.0013025341454257545, dn: 0.0013025341454257545}}, 5: {"": {up: 0.001427706552481987, dn: 0.001427706552481987}}, 6: {"": {up: 0.0014609910335111561, dn: 0.0014609910335111561}}, 7: {"": {up: 0.0015696047910222499, dn: 0.0015696047910222499}}, 8: {"": {up: 0.001655637641514592, dn: 0.001655637641514592}}, 9: {"": {up: 0.0015580387422083645, dn: 0.0015580387422083645}}, 10: {"": {up: 0.0012399471762942166, dn: 0.0012399471762942166}}, 11: {"": {up: 0.0013073702612496586, dn: 0.0013073702612496586}}, 12: {"": {up: 0.0018833064540854719, dn: 0.0018833064540854719}}, 13: {"": {up: 0.001875853405786282, dn: 0.001875853405786282}}, 14: {"": {up: 0.0010823037158456653, dn: 0.0010823037158456653}}, 15: {"": {up: 0.0018470273414327124, dn: 0.0018470273414327124}}, 16: {"": {up: 0.0018704987570164256, dn: 0.0018704987570164256}}, 17: {"": {up: 0.0018598397780454085, dn: 0.0018598397780454085}}, 18: {"": {up: 0.00072222088034063414, dn: 0.00072222088034063414}}, 19: {"": {up: 0.00065536698794560044, dn: 0.00065536698794560044}}, 20: {"": {up: 0.00057829942263694346, dn: 0.00057829942263694346}}, 21: {"": {up: 0.00041414150661337975, dn: 0.00041414150661337975}}, 22: {"": {up: 0.00037878812606052499, dn: 0.00037878812606052499}}, 23: {"": {up: 0.00030872727986579586, dn: 0.00030872727986579586}}, 24: {"": {up: 0.00046317253804602839, dn: 0.00046317253804602839}}, 25: {"": {up: 0.00030001441632028324, dn: 0.00030001441632028324}}, 26: {"": {up: 0.00025670552195073619, dn: 0.00025670552195073619}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208092]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.652925e-03	5.035793e-04	5.035793e-04
4.000000e-02	9.000000e-02	8.499914e-03	7.529491e-04	7.529491e-04
9.000000e-02	1.400000e-01	1.489479e-02	9.799602e-04	9.799602e-04
1.400000e-01	1.900000e-01	1.970762e-02	1.149673e-03	1.149673e-03
1.900000e-01	2.400000e-01	2.644520e-02	1.302534e-03	1.302534e-03
2.400000e-01	2.900000e-01	2.987806e-02	1.427707e-03	1.427707e-03
2.900000e-01	3.400000e-01	3.105560e-02	1.460991e-03	1.460991e-03
3.400000e-01	3.900000e-01	3.653232e-02	1.569605e-03	1.569605e-03
3.900000e-01	4.400000e-01	4.080152e-02	1.655638e-03	1.655638e-03
4.400000e-01	5.000000e-01	4.446605e-02	1.558039e-03	1.558039e-03
5.000000e-01	6.000000e-01	4.552971e-02	1.239947e-03	1.239947e-03
6.000000e-01	7.000000e-01	5.063944e-02	1.307370e-03	1.307370e-03
7.000000e-01	7.500000e-01	5.286160e-02	1.883306e-03	1.883306e-03
7.500000e-01	8.000000e-01	5.228014e-02	1.875853e-03	1.875853e-03
8.000000e-01	9.500000e-01	5.265980e-02	1.082304e-03	1.082304e-03
9.500000e-01	1.000000e+00	5.198486e-02	1.847027e-03	1.847027e-03
1.000000e+00	1.050000e+00	5.358370e-02	1.870499e-03	1.870499e-03
1.050000e+00	1.100000e+00	5.126370e-02	1.859840e-03	1.859840e-03
1.100000e+00	1.400000e+00	4.783690e-02	7.222209e-04	7.222209e-04
1.400000e+00	1.700000e+00	3.900240e-02	6.553670e-04	6.553670e-04
1.700000e+00	2.000000e+00	3.051692e-02	5.782994e-04	5.782994e-04
2.000000e+00	2.400000e+00	1.962824e-02	4.141415e-04	4.141415e-04
2.400000e+00	2.700000e+00	1.083860e-02	3.787881e-04	3.787881e-04
2.700000e+00	3.000000e+00	6.099417e-03	3.087273e-04	3.087273e-04
3.000000e+00	3.100000e+00	3.985701e-03	4.631725e-04	4.631725e-04
3.100000e+00	3.300000e+00	2.556802e-03	3.000144e-04	3.000144e-04
3.300000e+00	3.500000e+00	1.498367e-03	2.567055e-04	2.567055e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208091]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00050287218803588647, dn: 0.00050287218803588647}}, 1: {"": {up: 0.00075240972880472523, dn: 0.00075240972880472523}}, 2: {"": {up: 0.00097913533283198366, dn: 0.00097913533283198366}}, 3: {"": {up: 0.0011497017004423369, dn: 0.0011497017004423369}}, 4: {"": {up: 0.001302125339589089, dn: 0.001302125339589089}}, 5: {"": {up: 0.0014283437961499328, dn: 0.0014283437961499328}}, 6: {"": {up: 0.0014604623925318981, dn: 0.0014604623925318981}}, 7: {"": {up: 0.0015689081553743039, dn: 0.0015689081553743039}}, 8: {"": {up: 0.0016549860422372155, dn: 0.0016549860422372155}}, 9: {"": {up: 0.0015581165624632268, dn: 0.0015581165624632268}}, 10: {"": {up: 0.0012396318001729387, dn: 0.0012396318001729387}}, 11: {"": {up: 0.0013068668639153725, dn: 0.0013068668639153725}}, 12: {"": {up: 0.0018824964276194509, dn: 0.0018824964276194509}}, 13: {"": {up: 0.0018750398395767471, dn: 0.0018750398395767471}}, 14: {"": {up: 0.0010818208929598493, dn: 0.0010818208929598493}}, 15: {"": {up: 0.0018466535137919061, dn: 0.0018466535137919061}}, 16: {"": {up: 0.0018692141664346531, dn: 0.0018692141664346531}}, 17: {"": {up: 0.0018590426568532508, dn: 0.0018590426568532508}}, 18: {"": {up: 0.00072209602316220195, dn: 0.00072209602316220195}}, 19: {"": {up: 0.00065531027426369215, dn: 0.00065531027426369215}}, 20: {"": {up: 0.00057816126162554718, dn: 0.00057816126162554718}}, 21: {"": {up: 0.00041399607486062001, dn: 0.00041399607486062001}}, 22: {"": {up: 0.00037873810945765056, dn: 0.00037873810945765056}}, 23: {"": {up: 0.00030857329401258606, dn: 0.00030857329401258606}}, 24: {"": {up: 0.00046315364621257114, dn: 0.00046315364621257114}}, 25: {"": {up: 0.00030007740668034347, dn: 0.00030007740668034347}}, 26: {"": {up: 0.00025679928932923445, dn: 0.00025679928932923445}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208091]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.648050e-03	5.028722e-04	5.028722e-04
4.000000e-02	9.000000e-02	8.491852e-03	7.524097e-04	7.524097e-04
9.000000e-02	1.400000e-01	1.489110e-02	9.791353e-04	9.791353e-04
1.400000e-01	1.900000e-01	1.973708e-02	1.149702e-03	1.149702e-03
1.900000e-01	2.400000e-01	2.647386e-02	1.302125e-03	1.302125e-03
2.400000e-01	2.900000e-01	2.992200e-02	1.428344e-03	1.428344e-03
2.900000e-01	3.400000e-01	3.107202e-02	1.460462e-03	1.460462e-03
3.400000e-01	3.900000e-01	3.652866e-02	1.568908e-03	1.568908e-03
3.900000e-01	4.400000e-01	4.079564e-02	1.654986e-03	1.654986e-03
4.400000e-01	5.000000e-01	4.449572e-02	1.558117e-03	1.558117e-03
5.000000e-01	6.000000e-01	4.553947e-02	1.239632e-03	1.239632e-03
6.000000e-01	7.000000e-01	5.064687e-02	1.306867e-03	1.306867e-03
7.000000e-01	7.500000e-01	5.285204e-02	1.882496e-03	1.882496e-03
7.500000e-01	8.000000e-01	5.230396e-02	1.875040e-03	1.875040e-03
8.000000e-01	9.500000e-01	5.267063e-02	1.081821e-03	1.081821e-03
9.500000e-01	1.000000e+00	5.193726e-02	1.846654e-03	1.846654e-03
1.000000e+00	1.050000e+00	5.356628e-02	1.869214e-03	1.869214e-03
1.050000e+00	1.100000e+00	5.123400e-02	1.859043e-03	1.859043e-03
1.100000e+00	1.400000e+00	4.784557e-02	7.220960e-04	7.220960e-04
1.400000e+00	1.700000e+00	3.900203e-02	6.553103e-04	6.553103e-04
1.700000e+00	2.000000e+00	3.051453e-02	5.781613e-04	5.781613e-04
2.000000e+00	2.400000e+00	1.961600e-02	4.139961e-04	4.139961e-04
2.400000e+00	2.700000e+00	1.083154e-02	3.787381e-04	3.787381e-04
2.700000e+00	3.000000e+00	6.098417e-03	3.085733e-04	3.085733e-04
3.000000e+00	3.100000e+00	3.988606e-03	4.631536e-04	4.631536e-04
3.100000e+00	3.300000e+00	2.555225e-03	3.000774e-04	3.000774e-04
3.300000e+00	3.500000e+00	1.497377e-03	2.567993e-04	2.567993e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208090]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00050212965208200962, dn: 0.00050212965208200962}}, 1: {"": {up: 0.00075189626944147038, dn: 0.00075189626944147038}}, 2: {"": {up: 0.00097967178177183378, dn: 0.00097967178177183378}}, 3: {"": {up: 0.0011481299578009454, dn: 0.0011481299578009454}}, 4: {"": {up: 0.0013010849318933798, dn: 0.0013010849318933798}}, 5: {"": {up: 0.0014269519963895074, dn: 0.0014269519963895074}}, 6: {"": {up: 0.0014590379021807475, dn: 0.0014590379021807475}}, 7: {"": {up: 0.0015675615458411838, dn: 0.0015675615458411838}}, 8: {"": {up: 0.0016536570382035087, dn: 0.0016536570382035087}}, 9: {"": {up: 0.0015563888938465505, dn: 0.0015563888938465505}}, 10: {"": {up: 0.0012385358291143623, dn: 0.0012385358291143623}}, 11: {"": {up: 0.0013057220224841125, dn: 0.0013057220224841125}}, 12: {"": {up: 0.0018807443207411246, dn: 0.0018807443207411246}}, 13: {"": {up: 0.0018731237012007493, dn: 0.0018731237012007493}}, 14: {"": {up: 0.0010807602262605097, dn: 0.0010807602262605097}}, 15: {"": {up: 0.0018452939061298595, dn: 0.0018452939061298595}}, 16: {"": {up: 0.001867655000261021, dn: 0.001867655000261021}}, 17: {"": {up: 0.0018574466344958591, dn: 0.0018574466344958591}}, 18: {"": {up: 0.00072137307345860344, dn: 0.00072137307345860344}}, 19: {"": {up: 0.0006546832991777186, dn: 0.0006546832991777186}}, 20: {"": {up: 0.0005775676006610249, dn: 0.0005775676006610249}}, 21: {"": {up: 0.00041361568816958587, dn: 0.00041361568816958587}}, 22: {"": {up: 0.00037840880304535992, dn: 0.00037840880304535992}}, 23: {"": {up: 0.00030834225212326082, dn: 0.00030834225212326082}}, 24: {"": {up: 0.00046279098954063447, dn: 0.00046279098954063447}}, 25: {"": {up: 0.00029994253616317948, dn: 0.00029994253616317948}}, 26: {"": {up: 0.00025673756055552115, dn: 0.00025673756055552115}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208090]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.650033e-03	5.021297e-04	5.021297e-04
4.000000e-02	9.000000e-02	8.507142e-03	7.518963e-04	7.518963e-04
9.000000e-02	1.400000e-01	1.492749e-02	9.796718e-04	9.796718e-04
1.400000e-01	1.900000e-01	1.973919e-02	1.148130e-03	1.148130e-03
1.900000e-01	2.400000e-01	2.648752e-02	1.301085e-03	1.301085e-03
2.400000e-01	2.900000e-01	2.993624e-02	1.426952e-03	1.426952e-03
2.900000e-01	3.400000e-01	3.109364e-02	1.459038e-03	1.459038e-03
3.400000e-01	3.900000e-01	3.655842e-02	1.567562e-03	1.567562e-03
3.900000e-01	4.400000e-01	4.082866e-02	1.653657e-03	1.653657e-03
4.400000e-01	5.000000e-01	4.449353e-02	1.556389e-03	1.556389e-03
5.000000e-01	6.000000e-01	4.556211e-02	1.238536e-03	1.238536e-03
6.000000e-01	7.000000e-01	5.067243e-02	1.305722e-03	1.305722e-03
7.000000e-01	7.500000e-01	5.287106e-02	1.880744e-03	1.880744e-03
7.500000e-01	8.000000e-01	5.230816e-02	1.873124e-03	1.873124e-03
8.000000e-01	9.500000e-01	5.268665e-02	1.080760e-03	1.080760e-03
9.500000e-01	1.000000e+00	5.197910e-02	1.845294e-03	1.845294e-03
1.000000e+00	1.050000e+00	5.356324e-02	1.867655e-03	1.867655e-03
1.050000e+00	1.100000e+00	5.126542e-02	1.857447e-03	1.857447e-03
1.100000e+00	1.400000e+00	4.784723e-02	7.213731e-04	7.213731e-04
1.400000e+00	1.700000e+00	3.900387e-02	6.546833e-04	6.546833e-04
1.700000e+00	2.000000e+00	3.049133e-02	5.775676e-04	5.775676e-04
2.000000e+00	2.400000e+00	1.960025e-02	4.136157e-04	4.136157e-04
2.400000e+00	2.700000e+00	1.082244e-02	3.784088e-04	3.784088e-04
2.700000e+00	3.000000e+00	6.085430e-03	3.083423e-04	3.083423e-04
3.000000e+00	3.100000e+00	3.983261e-03	4.627910e-04	4.627910e-04
3.100000e+00	3.300000e+00	2.552209e-03	2.999425e-04	2.999425e-04
3.300000e+00	3.500000e+00	1.496495e-03	2.567376e-04	2.567376e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208089]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00050223052475929818, dn: 0.00050223052475929818}}, 1: {"": {up: 0.00075211328933878047, dn: 0.00075211328933878047}}, 2: {"": {up: 0.00097985509132728381, dn: 0.00097985509132728381}}, 3: {"": {up: 0.0011484180423521745, dn: 0.0011484180423521745}}, 4: {"": {up: 0.0013014227599054814, dn: 0.0013014227599054814}}, 5: {"": {up: 0.0014272834336599024, dn: 0.0014272834336599024}}, 6: {"": {up: 0.0014593924763407536, dn: 0.0014593924763407536}}, 7: {"": {up: 0.0015679228297336577, dn: 0.0015679228297336577}}, 8: {"": {up: 0.0016541471518580204, dn: 0.0016541471518580204}}, 9: {"": {up: 0.0015567037825696534, dn: 0.0015567037825696534}}, 10: {"": {up: 0.0012388119308434193, dn: 0.0012388119308434193}}, 11: {"": {up: 0.0013060160795334797, dn: 0.0013060160795334797}}, 12: {"": {up: 0.0018812628737101028, dn: 0.0018812628737101028}}, 13: {"": {up: 0.0018735652644090077, dn: 0.0018735652644090077}}, 14: {"": {up: 0.0010809989207518516, dn: 0.0010809989207518516}}, 15: {"": {up: 0.0018456620492386989, dn: 0.0018456620492386989}}, 16: {"": {up: 0.0018680219484791911, dn: 0.0018680219484791911}}, 17: {"": {up: 0.0018579218498096183, dn: 0.0018579218498096183}}, 18: {"": {up: 0.00072155233890396227, dn: 0.00072155233890396227}}, 19: {"": {up: 0.00065484332307642694, dn: 0.00065484332307642694}}, 20: {"": {up: 0.00057770744230007005, dn: 0.00057770744230007005}}, 21: {"": {up: 0.0004137099678518758, dn: 0.0004137099678518758}}, 22: {"": {up: 0.00037850069719589361, dn: 0.00037850069719589361}}, 23: {"": {up: 0.00030841840267907365, dn: 0.00030841840267907365}}, 24: {"": {up: 0.00046285019174674614, dn: 0.00046285019174674614}}, 25: {"": {up: 0.00030000558328137871, dn: 0.00030000558328137871}}, 26: {"": {up: 0.00025677387912324703, dn: 0.00025677387912324703}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208089]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.649417e-03	5.022305e-04	5.022305e-04
4.000000e-02	9.000000e-02	8.507380e-03	7.521133e-04	7.521133e-04
9.000000e-02	1.400000e-01	1.492586e-02	9.798551e-04	9.798551e-04
1.400000e-01	1.900000e-01	1.973920e-02	1.148418e-03	1.148418e-03
1.900000e-01	2.400000e-01	2.648782e-02	1.301423e-03	1.301423e-03
2.400000e-01	2.900000e-01	2.993128e-02	1.427283e-03	1.427283e-03
2.900000e-01	3.400000e-01	3.109212e-02	1.459392e-03	1.459392e-03
3.400000e-01	3.900000e-01	3.655588e-02	1.567923e-03	1.567923e-03
3.900000e-01	4.400000e-01	4.083176e-02	1.654147e-03	1.654147e-03
4.400000e-01	5.000000e-01	4.448918e-02	1.556704e-03	1.556704e-03
5.000000e-01	6.000000e-01	4.556047e-02	1.238812e-03	1.238812e-03
6.000000e-01	7.000000e-01	5.066832e-02	1.306016e-03	1.306016e-03
7.000000e-01	7.500000e-01	5.287256e-02	1.881263e-03	1.881263e-03
7.500000e-01	8.000000e-01	5.230722e-02	1.873565e-03	1.873565e-03
8.000000e-01	9.500000e-01	5.268158e-02	1.080999e-03	1.080999e-03
9.500000e-01	1.000000e+00	5.197370e-02	1.845662e-03	1.845662e-03
1.000000e+00	1.050000e+00	5.356266e-02	1.868022e-03	1.868022e-03
1.050000e+00	1.100000e+00	5.126498e-02	1.857922e-03	1.857922e-03
1.100000e+00	1.400000e+00	4.784570e-02	7.215523e-04	7.215523e-04
1.400000e+00	1.700000e+00	3.900507e-02	6.548433e-04	6.548433e-04
1.700000e+00	2.000000e+00	3.049327e-02	5.777074e-04	5.777074e-04
2.000000e+00	2.400000e+00	1.960144e-02	4.137100e-04	4.137100e-04
2.400000e+00	2.700000e+00	1.082454e-02	3.785007e-04	3.785007e-04
2.700000e+00	3.000000e+00	6.086997e-03	3.084184e-04	3.084184e-04
3.000000e+00	3.100000e+00	3.983749e-03	4.628502e-04	4.628502e-04
3.100000e+00	3.300000e+00	2.552891e-03	3.000056e-04	3.000056e-04
3.300000e+00	3.500000e+00	1.496615e-03	2.567739e-04	2.567739e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208088]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00050242592737636464, dn: 0.00050242592737636464}}, 1: {"": {up: 0.00075202313794191212, dn: 0.00075202313794191212}}, 2: {"": {up: 0.00097963911722633826, dn: 0.00097963911722633826}}, 3: {"": {up: 0.0011484288397632656, dn: 0.0011484288397632656}}, 4: {"": {up: 0.0013013752725482383, dn: 0.0013013752725482383}}, 5: {"": {up: 0.0014270830389294103, dn: 0.0014270830389294103}}, 6: {"": {up: 0.0014595022439174241, dn: 0.0014595022439174241}}, 7: {"": {up: 0.0015678579017245156, dn: 0.0015678579017245156}}, 8: {"": {up: 0.0016540307131368516, dn: 0.0016540307131368516}}, 9: {"": {up: 0.0015568244923561548, dn: 0.0015568244923561548}}, 10: {"": {up: 0.0012387437184502696, dn: 0.0012387437184502696}}, 11: {"": {up: 0.001305984303121596, dn: 0.001305984303121596}}, 12: {"": {up: 0.0018812290663287111, dn: 0.0018812290663287111}}, 13: {"": {up: 0.0018736480992971956, dn: 0.0018736480992971956}}, 14: {"": {up: 0.0010810801183178901, dn: 0.0010810801183178901}}, 15: {"": {up: 0.0018456366923097279, dn: 0.0018456366923097279}}, 16: {"": {up: 0.0018682176532727644, dn: 0.0018682176532727644}}, 17: {"": {up: 0.0018579470390729642, dn: 0.0018579470390729642}}, 18: {"": {up: 0.00072153624687575893, dn: 0.00072153624687575893}}, 19: {"": {up: 0.00065480463583507951, dn: 0.00065480463583507951}}, 20: {"": {up: 0.00057772523265341657, dn: 0.00057772523265341657}}, 21: {"": {up: 0.00041371593515357864, dn: 0.00041371593515357864}}, 22: {"": {up: 0.00037846488168212706, dn: 0.00037846488168212706}}, 23: {"": {up: 0.00030837952807106611, dn: 0.00030837952807106611}}, 24: {"": {up: 0.0004627545785835075, dn: 0.0004627545785835075}}, 25: {"": {up: 0.00029988672861598967, dn: 0.00029988672861598967}}, 26: {"": {up: 0.00025665818708936575, dn: 0.00025665818708936575}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208088]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.649660e-03	5.024259e-04	5.024259e-04
4.000000e-02	9.000000e-02	8.503054e-03	7.520231e-04	7.520231e-04
9.000000e-02	1.400000e-01	1.491897e-02	9.796391e-04	9.796391e-04
1.400000e-01	1.900000e-01	1.972711e-02	1.148429e-03	1.148429e-03
1.900000e-01	2.400000e-01	2.647834e-02	1.301375e-03	1.301375e-03
2.400000e-01	2.900000e-01	2.991768e-02	1.427083e-03	1.427083e-03
2.900000e-01	3.400000e-01	3.108108e-02	1.459502e-03	1.459502e-03
3.400000e-01	3.900000e-01	3.654378e-02	1.567858e-03	1.567858e-03
3.900000e-01	4.400000e-01	4.082206e-02	1.654031e-03	1.654031e-03
4.400000e-01	5.000000e-01	4.449165e-02	1.556824e-03	1.556824e-03
5.000000e-01	6.000000e-01	4.555288e-02	1.238744e-03	1.238744e-03
6.000000e-01	7.000000e-01	5.066045e-02	1.305984e-03	1.305984e-03
7.000000e-01	7.500000e-01	5.286816e-02	1.881229e-03	1.881229e-03
7.500000e-01	8.000000e-01	5.230720e-02	1.873648e-03	1.873648e-03
8.000000e-01	9.500000e-01	5.267739e-02	1.081080e-03	1.081080e-03
9.500000e-01	1.000000e+00	5.197712e-02	1.845637e-03	1.845637e-03
1.000000e+00	1.050000e+00	5.356998e-02	1.868218e-03	1.868218e-03
1.050000e+00	1.100000e+00	5.126594e-02	1.857947e-03	1.857947e-03
1.100000e+00	1.400000e+00	4.784383e-02	7.215362e-04	7.215362e-04
1.400000e+00	1.700000e+00	3.900380e-02	6.548046e-04	6.548046e-04
1.700000e+00	2.000000e+00	3.049964e-02	5.777252e-04	5.777252e-04
2.000000e+00	2.400000e+00	1.960785e-02	4.137159e-04	4.137159e-04
2.400000e+00	2.700000e+00	1.082769e-02	3.784649e-04	3.784649e-04
2.700000e+00	3.000000e+00	6.090497e-03	3.083795e-04	3.083795e-04
3.000000e+00	3.100000e+00	3.982402e-03	4.627546e-04	4.627546e-04
3.100000e+00	3.300000e+00	2.553977e-03	2.998867e-04	2.998867e-04
3.300000e+00	3.500000e+00	1.496582e-03	2.566582e-04	2.566582e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208087]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00050283166914982585, dn: 0.00050283166914982585}}, 1: {"": {up: 0.00075249531560003748, dn: 0.00075249531560003748}}, 2: {"": {up: 0.00097972240966510494, dn: 0.00097972240966510494}}, 3: {"": {up: 0.0011492646344510914, dn: 0.0011492646344510914}}, 4: {"": {up: 0.001301948386073734, dn: 0.001301948386073734}}, 5: {"": {up: 0.0014278202968160947, dn: 0.0014278202968160947}}, 6: {"": {up: 0.0014601042428539122, dn: 0.0014601042428539122}}, 7: {"": {up: 0.0015687825853189477, dn: 0.0015687825853189477}}, 8: {"": {up: 0.0016548094754381851, dn: 0.0016548094754381851}}, 9: {"": {up: 0.0015574732920841871, dn: 0.0015574732920841871}}, 10: {"": {up: 0.0012394418098482885, dn: 0.0012394418098482885}}, 11: {"": {up: 0.001306721087302107, dn: 0.001306721087302107}}, 12: {"": {up: 0.0018822764940358771, dn: 0.0018822764940358771}}, 13: {"": {up: 0.0018746653034608586, dn: 0.0018746653034608586}}, 14: {"": {up: 0.001081593269209827, dn: 0.001081593269209827}}, 15: {"": {up: 0.0018464078639347248, dn: 0.0018464078639347248}}, 16: {"": {up: 0.0018690695011154598, dn: 0.0018690695011154598}}, 17: {"": {up: 0.0018587868086469717, dn: 0.0018587868086469717}}, 18: {"": {up: 0.00072193105241736557, dn: 0.00072193105241736557}}, 19: {"": {up: 0.00065517707530102101, dn: 0.00065517707530102101}}, 20: {"": {up: 0.00057802450928428045, dn: 0.00057802450928428045}}, 21: {"": {up: 0.0004139354569253522, dn: 0.0004139354569253522}}, 22: {"": {up: 0.00037869424782181873, dn: 0.00037869424782181873}}, 23: {"": {up: 0.00030859720240684847, dn: 0.00030859720240684847}}, 24: {"": {up: 0.00046312773615925836, dn: 0.00046312773615925836}}, 25: {"": {up: 0.00030012151705600888, dn: 0.00030012151705600888}}, 26: {"": {up: 0.00025686212254826495, dn: 0.00025686212254826495}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208087]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.651260e-03	5.028317e-04	5.028317e-04
4.000000e-02	9.000000e-02	8.502600e-03	7.524953e-04	7.524953e-04
9.000000e-02	1.400000e-01	1.490846e-02	9.797224e-04	9.797224e-04
1.400000e-01	1.900000e-01	1.973813e-02	1.149265e-03	1.149265e-03
1.900000e-01	2.400000e-01	2.647196e-02	1.301948e-03	1.301948e-03
2.400000e-01	2.900000e-01	2.992226e-02	1.427820e-03	1.427820e-03
2.900000e-01	3.400000e-01	3.107986e-02	1.460104e-03	1.460104e-03
3.400000e-01	3.900000e-01	3.654622e-02	1.568783e-03	1.568783e-03
3.900000e-01	4.400000e-01	4.080996e-02	1.654809e-03	1.654809e-03
4.400000e-01	5.000000e-01	4.448482e-02	1.557473e-03	1.557473e-03
5.000000e-01	6.000000e-01	4.554610e-02	1.239442e-03	1.239442e-03
6.000000e-01	7.000000e-01	5.065700e-02	1.306721e-03	1.306721e-03
7.000000e-01	7.500000e-01	5.286322e-02	1.882276e-03	1.882276e-03
7.500000e-01	8.000000e-01	5.229466e-02	1.874665e-03	1.874665e-03
8.000000e-01	9.500000e-01	5.267404e-02	1.081593e-03	1.081593e-03
9.500000e-01	1.000000e+00	5.196334e-02	1.846408e-03	1.846408e-03
1.000000e+00	1.050000e+00	5.356954e-02	1.869070e-03	1.869070e-03
1.050000e+00	1.100000e+00	5.125058e-02	1.858787e-03	1.858787e-03
1.100000e+00	1.400000e+00	4.784443e-02	7.219311e-04	7.219311e-04
1.400000e+00	1.700000e+00	3.900363e-02	6.551771e-04	6.551771e-04
1.700000e+00	2.000000e+00	3.050441e-02	5.780245e-04	5.780245e-04
2.000000e+00	2.400000e+00	1.961171e-02	4.139355e-04	4.139355e-04
2.400000e+00	2.700000e+00	1.082899e-02	3.786942e-04	3.786942e-04
2.700000e+00	3.000000e+00	6.092507e-03	3.085972e-04	3.085972e-04
3.000000e+00	3.100000e+00	3.987079e-03	4.631277e-04	4.631277e-04
3.100000e+00	3.300000e+00	2.553985e-03	3.001215e-04	3.001215e-04
3.300000e+00	3.500000e+00	1.498031e-03	2.568621e-04	2.568621e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208086]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00050209150062513507, dn: 0.00050209150062513507}}, 1: {"": {up: 0.00075182763982178794, dn: 0.00075182763982178794}}, 2: {"": {up: 0.0009795274370838214, dn: 0.0009795274370838214}}, 3: {"": {up: 0.0011480616708173829, dn: 0.0011480616708173829}}, 4: {"": {up: 0.001300959184601885, dn: 0.001300959184601885}}, 5: {"": {up: 0.001426853180954509, dn: 0.001426853180954509}}, 6: {"": {up: 0.0014589200115153662, dn: 0.0014589200115153662}}, 7: {"": {up: 0.0015674537313745507, dn: 0.0015674537313745507}}, 8: {"": {up: 0.0016534777893881735, dn: 0.0016534777893881735}}, 9: {"": {up: 0.0015563029553685517, dn: 0.0015563029553685517}}, 10: {"": {up: 0.0012384534710678477, dn: 0.0012384534710678477}}, 11: {"": {up: 0.0013056312649442801, dn: 0.0013056312649442801}}, 12: {"": {up: 0.0018805650214762568, dn: 0.0018805650214762568}}, 13: {"": {up: 0.0018729967431899057, dn: 0.0018729967431899057}}, 14: {"": {up: 0.0010806888749517345, dn: 0.0010806888749517345}}, 15: {"": {up: 0.0018451596136919953, dn: 0.0018451596136919953}}, 16: {"": {up: 0.001867524778952074, dn: 0.001867524778952074}}, 17: {"": {up: 0.0018572741316240837, dn: 0.0018572741316240837}}, 18: {"": {up: 0.00072131754449756777, dn: 0.00072131754449756777}}, 19: {"": {up: 0.00065463263659008679, dn: 0.00065463263659008679}}, 20: {"": {up: 0.00057752373688591061, dn: 0.00057752373688591061}}, 21: {"": {up: 0.00041358372791975277, dn: 0.00041358372791975277}}, 22: {"": {up: 0.00037837841141140967, dn: 0.00037837841141140967}}, 23: {"": {up: 0.00030831644998821173, dn: 0.00030831644998821173}}, 24: {"": {up: 0.00046279801209598946, dn: 0.00046279801209598946}}, 25: {"": {up: 0.00029992123966134885, dn: 0.00029992123966134885}}, 26: {"": {up: 0.00025672723852369054, dn: 0.00025672723852369054}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208086]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.650045e-03	5.020915e-04	5.020915e-04
4.000000e-02	9.000000e-02	8.506504e-03	7.518276e-04	7.518276e-04
9.000000e-02	1.400000e-01	1.492639e-02	9.795274e-04	9.795274e-04
1.400000e-01	1.900000e-01	1.974042e-02	1.148062e-03	1.148062e-03
1.900000e-01	2.400000e-01	2.648724e-02	1.300959e-03	1.300959e-03
2.400000e-01	2.900000e-01	2.993866e-02	1.426853e-03	1.426853e-03
2.900000e-01	3.400000e-01	3.109462e-02	1.458920e-03	1.458920e-03
3.400000e-01	3.900000e-01	3.655972e-02	1.567454e-03	1.567454e-03
3.900000e-01	4.400000e-01	4.082642e-02	1.653478e-03	1.653478e-03
4.400000e-01	5.000000e-01	4.449528e-02	1.556303e-03	1.556303e-03
5.000000e-01	6.000000e-01	4.556253e-02	1.238453e-03	1.238453e-03
6.000000e-01	7.000000e-01	5.067410e-02	1.305631e-03	1.305631e-03
7.000000e-01	7.500000e-01	5.286984e-02	1.880565e-03	1.880565e-03
7.500000e-01	8.000000e-01	5.230858e-02	1.872997e-03	1.872997e-03
8.000000e-01	9.500000e-01	5.268911e-02	1.080689e-03	1.080689e-03
9.500000e-01	1.000000e+00	5.197868e-02	1.845160e-03	1.845160e-03
1.000000e+00	1.050000e+00	5.356296e-02	1.867525e-03	1.867525e-03
1.050000e+00	1.100000e+00	5.126366e-02	1.857274e-03	1.857274e-03
1.100000e+00	1.400000e+00	4.784813e-02	7.213175e-04	7.213175e-04
1.400000e+00	1.700000e+00	3.900303e-02	6.546326e-04	6.546326e-04
1.700000e+00	2.000000e+00	3.049123e-02	5.775237e-04	5.775237e-04
2.000000e+00	2.400000e+00	1.959983e-02	4.135837e-04	4.135837e-04
2.400000e+00	2.700000e+00	1.082153e-02	3.783784e-04	3.783784e-04
2.700000e+00	3.000000e+00	6.085073e-03	3.083164e-04	3.083164e-04
3.000000e+00	3.100000e+00	3.983753e-03	4.627980e-04	4.627980e-04
3.100000e+00	3.300000e+00	2.551793e-03	2.999212e-04	2.999212e-04
3.300000e+00	3.500000e+00	1.496399e-03	2.567272e-04	2.567272e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208085]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00050253637928014726, dn: 0.00050253637928014726}}, 1: {"": {up: 0.00075231828370710238, dn: 0.00075231828370710238}}, 2: {"": {up: 0.00098029301741877142, dn: 0.00098029301741877142}}, 3: {"": {up: 0.0011487622904674407, dn: 0.0011487622904674407}}, 4: {"": {up: 0.0013018211858776922, dn: 0.0013018211858776922}}, 5: {"": {up: 0.0014276013449139085, dn: 0.0014276013449139085}}, 6: {"": {up: 0.0014597779283164944, dn: 0.0014597779283164944}}, 7: {"": {up: 0.0015683970160644913, dn: 0.0015683970160644913}}, 8: {"": {up: 0.0016545959023278167, dn: 0.0016545959023278167}}, 9: {"": {up: 0.0015569761469663632, dn: 0.0015569761469663632}}, 10: {"": {up: 0.0012391283226526628, dn: 0.0012391283226526628}}, 11: {"": {up: 0.0013063820268206391, dn: 0.0013063820268206391}}, 12: {"": {up: 0.0018818946835569713, dn: 0.0018818946835569713}}, 13: {"": {up: 0.0018740464241848421, dn: 0.0018740464241848421}}, 14: {"": {up: 0.0010812720903331107, dn: 0.0010812720903331107}}, 15: {"": {up: 0.0018461809228783601, dn: 0.0018461809228783601}}, 16: {"": {up: 0.0018686441073676905, dn: 0.0018686441073676905}}, 17: {"": {up: 0.0018584708768232001, dn: 0.0018584708768232001}}, 18: {"": {up: 0.00072176242628721021, dn: 0.00072176242628721021}}, 19: {"": {up: 0.00065504766578047163, dn: 0.00065504766578047163}}, 20: {"": {up: 0.00057788234096570201, dn: 0.00057788234096570201}}, 21: {"": {up: 0.00041385225322571349, dn: 0.00041385225322571349}}, 22: {"": {up: 0.00037864201797710922, dn: 0.00037864201797710922}}, 23: {"": {up: 0.00030854571064196576, dn: 0.00030854571064196576}}, 24: {"": {up: 0.00046289977316909501, dn: 0.00046289977316909501}}, 25: {"": {up: 0.00030012676488444051, dn: 0.00030012676488444051}}, 26: {"": {up: 0.00025687312043107946, dn: 0.00025687312043107946}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208085]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.651567e-03	5.025364e-04	5.025364e-04
4.000000e-02	9.000000e-02	8.509228e-03	7.523183e-04	7.523183e-04
9.000000e-02	1.400000e-01	1.492758e-02	9.802930e-04	9.802930e-04
1.400000e-01	1.900000e-01	1.973630e-02	1.148762e-03	1.148762e-03
1.900000e-01	2.400000e-01	2.648226e-02	1.301821e-03	1.301821e-03
2.400000e-01	2.900000e-01	2.992610e-02	1.427601e-03	1.427601e-03
2.900000e-01	3.400000e-01	3.108722e-02	1.459778e-03	1.459778e-03
3.400000e-01	3.900000e-01	3.655156e-02	1.568397e-03	1.568397e-03
3.900000e-01	4.400000e-01	4.082732e-02	1.654596e-03	1.654596e-03
4.400000e-01	5.000000e-01	4.448385e-02	1.556976e-03	1.556976e-03
5.000000e-01	6.000000e-01	4.555588e-02	1.239128e-03	1.239128e-03
6.000000e-01	7.000000e-01	5.066219e-02	1.306382e-03	1.306382e-03
7.000000e-01	7.500000e-01	5.287288e-02	1.881895e-03	1.881895e-03
7.500000e-01	8.000000e-01	5.229896e-02	1.874046e-03	1.874046e-03
8.000000e-01	9.500000e-01	5.267351e-02	1.081272e-03	1.081272e-03
9.500000e-01	1.000000e+00	5.197758e-02	1.846181e-03	1.846181e-03
1.000000e+00	1.050000e+00	5.356888e-02	1.868644e-03	1.868644e-03
1.050000e+00	1.100000e+00	5.126648e-02	1.858471e-03	1.858471e-03
1.100000e+00	1.400000e+00	4.784393e-02	7.217624e-04	7.217624e-04
1.400000e+00	1.700000e+00	3.900750e-02	6.550477e-04	6.550477e-04
1.700000e+00	2.000000e+00	3.049469e-02	5.778823e-04	5.778823e-04
2.000000e+00	2.400000e+00	1.960518e-02	4.138523e-04	4.138523e-04
2.400000e+00	2.700000e+00	1.082739e-02	3.786420e-04	3.786420e-04
2.700000e+00	3.000000e+00	6.087900e-03	3.085457e-04	3.085457e-04
3.000000e+00	3.100000e+00	3.982110e-03	4.628998e-04	4.628998e-04
3.100000e+00	3.300000e+00	2.553867e-03	3.001268e-04	3.001268e-04
3.300000e+00	3.500000e+00	1.497774e-03	2.568731e-04	2.568731e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208084]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00050302832922212253, dn: 0.00050302832922212253}}, 1: {"": {up: 0.00075276981873611268, dn: 0.00075276981873611268}}, 2: {"": {up: 0.00097990305642956313, dn: 0.00097990305642956313}}, 3: {"": {up: 0.0011495665270005041, dn: 0.0011495665270005041}}, 4: {"": {up: 0.0013024050061328852, dn: 0.0013024050061328852}}, 5: {"": {up: 0.0014281799606492176, dn: 0.0014281799606492176}}, 6: {"": {up: 0.0014605667393173091, dn: 0.0014605667393173091}}, 7: {"": {up: 0.0015691661479907098, dn: 0.0015691661479907098}}, 8: {"": {up: 0.0016553650956813125, dn: 0.0016553650956813125}}, 9: {"": {up: 0.0015578391373238052, dn: 0.0015578391373238052}}, 10: {"": {up: 0.0012397302125865936, dn: 0.0012397302125865936}}, 11: {"": {up: 0.0013070612074421004, dn: 0.0013070612074421004}}, 12: {"": {up: 0.0018828136392112717, dn: 0.0018828136392112717}}, 13: {"": {up: 0.0018751257024530368, dn: 0.0018751257024530368}}, 14: {"": {up: 0.0010818927858156748, dn: 0.0010818927858156748}}, 15: {"": {up: 0.0018467897552239109, dn: 0.0018467897552239109}}, 16: {"": {up: 0.0018695232547363495, dn: 0.0018695232547363495}}, 17: {"": {up: 0.0018592957806653557, dn: 0.0018592957806653557}}, 18: {"": {up: 0.0007221130259330756, dn: 0.0007221130259330756}}, 19: {"": {up: 0.00065532087136336843, dn: 0.00065532087136336843}}, 20: {"": {up: 0.00057816126162554718, dn: 0.00057816126162554718}}, 21: {"": {up: 0.00041402136116388985, dn: 0.00041402136116388985}}, 22: {"": {up: 0.00037875043087617552, dn: 0.00037875043087617552}}, 23: {"": {up: 0.00030865354543745517, dn: 0.00030865354543745517}}, 24: {"": {up: 0.00046305161699318102, dn: 0.00046305161699318102}}, 25: {"": {up: 0.00030009894201746241, dn: 0.00030009894201746241}}, 26: {"": {up: 0.0002568100952065551, dn: 0.0002568100952065551}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208084]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.651000e-03	5.030283e-04	5.030283e-04
4.000000e-02	9.000000e-02	8.502136e-03	7.527698e-04	7.527698e-04
9.000000e-02	1.400000e-01	1.490220e-02	9.799031e-04	9.799031e-04
1.400000e-01	1.900000e-01	1.973015e-02	1.149567e-03	1.149567e-03
1.900000e-01	2.400000e-01	2.646848e-02	1.302405e-03	1.302405e-03
2.400000e-01	2.900000e-01	2.991206e-02	1.428180e-03	1.428180e-03
2.900000e-01	3.400000e-01	3.107252e-02	1.460567e-03	1.460567e-03
3.400000e-01	3.900000e-01	3.653900e-02	1.569166e-03	1.569166e-03
3.900000e-01	4.400000e-01	4.080908e-02	1.655365e-03	1.655365e-03
4.400000e-01	5.000000e-01	4.447762e-02	1.557839e-03	1.557839e-03
5.000000e-01	6.000000e-01	4.554116e-02	1.239730e-03	1.239730e-03
6.000000e-01	7.000000e-01	5.064950e-02	1.307061e-03	1.307061e-03
7.000000e-01	7.500000e-01	5.286360e-02	1.882814e-03	1.882814e-03
7.500000e-01	8.000000e-01	5.229282e-02	1.875126e-03	1.875126e-03
8.000000e-01	9.500000e-01	5.266725e-02	1.081893e-03	1.081893e-03
9.500000e-01	1.000000e+00	5.196394e-02	1.846790e-03	1.846790e-03
1.000000e+00	1.050000e+00	5.356732e-02	1.869523e-03	1.869523e-03
1.050000e+00	1.100000e+00	5.125068e-02	1.859296e-03	1.859296e-03
1.100000e+00	1.400000e+00	4.784163e-02	7.221130e-04	7.221130e-04
1.400000e+00	1.700000e+00	3.900500e-02	6.553209e-04	6.553209e-04
1.700000e+00	2.000000e+00	3.050860e-02	5.781613e-04	5.781613e-04
2.000000e+00	2.400000e+00	1.961674e-02	4.140214e-04	4.140214e-04
2.400000e+00	2.700000e+00	1.083252e-02	3.787504e-04	3.787504e-04
2.700000e+00	3.000000e+00	6.095403e-03	3.086535e-04	3.086535e-04
3.000000e+00	3.100000e+00	3.985397e-03	4.630516e-04	4.630516e-04
3.100000e+00	3.300000e+00	2.556053e-03	3.000989e-04	3.000989e-04
3.300000e+00	3.500000e+00	1.498230e-03	2.568101e-04	2.568101e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208083]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00050277840546308276, dn: 0.00050277840546308276}}, 1: {"": {up: 0.00075212073498873849, dn: 0.00075212073498873849}}, 2: {"": {up: 0.00097895801748593852, dn: 0.00097895801748593852}}, 3: {"": {up: 0.0011489844211302436, dn: 0.0011489844211302436}}, 4: {"": {up: 0.0013014625618895078, dn: 0.0013014625618895078}}, 5: {"": {up: 0.0014272454589172815, dn: 0.0014272454589172815}}, 6: {"": {up: 0.0014598894478692543, dn: 0.0014598894478692543}}, 7: {"": {up: 0.0015682827551178394, dn: 0.0015682827551178394}}, 8: {"": {up: 0.0016542381932478775, dn: 0.0016542381932478775}}, 9: {"": {up: 0.0015574155051095249, dn: 0.0015574155051095249}}, 10: {"": {up: 0.0012390859534350315, dn: 0.0012390859534350315}}, 11: {"": {up: 0.0013063426043729877, dn: 0.0013063426043729877}}, 12: {"": {up: 0.001881632907875496, dn: 0.001881632907875496}}, 13: {"": {up: 0.0018744157489735285, dn: 0.0018744157489735285}}, 14: {"": {up: 0.0010814673159904357, dn: 0.0010814673159904357}}, 15: {"": {up: 0.0018458841783817301, dn: 0.0018458841783817301}}, 16: {"": {up: 0.0018688010059928783, dn: 0.0018688010059928783}}, 17: {"": {up: 0.0018583339850522013, dn: 0.0018583339850522013}}, 18: {"": {up: 0.00072173055914239934, dn: 0.00072173055914239934}}, 19: {"": {up: 0.00065495283969322715, dn: 0.00065495283969322715}}, 20: {"": {up: 0.00057790281766631534, dn: 0.00057790281766631534}}, 21: {"": {up: 0.00041383080781884769, dn: 0.00041383080781884769}}, 22: {"": {up: 0.0003785425265996467, dn: 0.0003785425265996467}}, 23: {"": {up: 0.00030843490218989322, dn: 0.00030843490218989322}}, 24: {"": {up: 0.00046305658401538753, dn: 0.00046305658401538753}}, 25: {"": {up: 0.00029989306427458481, dn: 0.00029989306427458481}}, 26: {"": {up: 0.00025665404730882367, dn: 0.00025665404730882367}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208083]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.649040e-03	5.027784e-04	5.027784e-04
4.000000e-02	9.000000e-02	8.493758e-03	7.521207e-04	7.521207e-04
9.000000e-02	1.400000e-01	1.489703e-02	9.789580e-04	9.789580e-04
1.400000e-01	1.900000e-01	1.972763e-02	1.148984e-03	1.148984e-03
1.900000e-01	2.400000e-01	2.646614e-02	1.301463e-03	1.301463e-03
2.400000e-01	2.900000e-01	2.991102e-02	1.427245e-03	1.427245e-03
2.900000e-01	3.400000e-01	3.107166e-02	1.459889e-03	1.459889e-03
3.400000e-01	3.900000e-01	3.653666e-02	1.568283e-03	1.568283e-03
3.900000e-01	4.400000e-01	4.080138e-02	1.654238e-03	1.654238e-03
4.400000e-01	5.000000e-01	4.449518e-02	1.557416e-03	1.557416e-03
5.000000e-01	6.000000e-01	4.554078e-02	1.239086e-03	1.239086e-03
6.000000e-01	7.000000e-01	5.065308e-02	1.306343e-03	1.306343e-03
7.000000e-01	7.500000e-01	5.285534e-02	1.881633e-03	1.881633e-03
7.500000e-01	8.000000e-01	5.230328e-02	1.874416e-03	1.874416e-03
8.000000e-01	9.500000e-01	5.267809e-02	1.081467e-03	1.081467e-03
9.500000e-01	1.000000e+00	5.195888e-02	1.845884e-03	1.845884e-03
1.000000e+00	1.050000e+00	5.357432e-02	1.868801e-03	1.868801e-03
1.050000e+00	1.100000e+00	5.124892e-02	1.858334e-03	1.858334e-03
1.100000e+00	1.400000e+00	4.784453e-02	7.217306e-04	7.217306e-04
1.400000e+00	1.700000e+00	3.899877e-02	6.549528e-04	6.549528e-04
1.700000e+00	2.000000e+00	3.051162e-02	5.779028e-04	5.779028e-04
2.000000e+00	2.400000e+00	1.961577e-02	4.138308e-04	4.138308e-04
2.400000e+00	2.700000e+00	1.083006e-02	3.785425e-04	3.785425e-04
2.700000e+00	3.000000e+00	6.095990e-03	3.084349e-04	3.084349e-04
3.000000e+00	3.100000e+00	3.988333e-03	4.630566e-04	4.630566e-04
3.100000e+00	3.300000e+00	2.553779e-03	2.998931e-04	2.998931e-04
3.300000e+00	3.500000e+00	1.496584e-03	2.566540e-04	2.566540e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00050290878894686264, dn: 0.00050290878894686264}}, 1: {"": {up: 0.0007524522576217047, dn: 0.0007524522576217047}}, 2: {"": {up: 0.00097943350973917539, dn: 0.00097943350973917539}}, 3: {"": {up: 0.0011492879534738022, dn: 0.0011492879534738022}}, 4: {"": {up: 0.0013019405516382079, dn: 0.0013019405516382079}}, 5: {"": {up: 0.0014277267245520063, dn: 0.0014277267245520063}}, 6: {"": {up: 0.0014602398433134183, dn: 0.0014602398433134183}}, 7: {"": {up: 0.0015687383465702624, dn: 0.0015687383465702624}}, 8: {"": {up: 0.0016548189024784559, dn: 0.0016548189024784559}}, 9: {"": {up: 0.0015576434301712173, dn: 0.0015576434301712173}}, 10: {"": {up: 0.0012394192188279155, dn: 0.0012394192188279155}}, 11: {"": {up: 0.0013067084602159738, dn: 0.0013067084602159738}}, 12: {"": {up: 0.0018822475926402438, dn: 0.0018822475926402438}}, 13: {"": {up: 0.0018747873479410923, dn: 0.0018747873479410923}}, 14: {"": {up: 0.0010816894193806286, dn: 0.0010816894193806286}}, 15: {"": {up: 0.0018463524040659176, dn: 0.0018463524040659176}}, 16: {"": {up: 0.0018691721162054588, dn: 0.0018691721162054588}}, 17: {"": {up: 0.0018588346887230165, dn: 0.0018588346887230165}}, 18: {"": {up: 0.0007219295133336931, dn: 0.0007219295133336931}}, 19: {"": {up: 0.00065514298693745716, dn: 0.00065514298693745716}}, 20: {"": {up: 0.0005780381571411277, dn: 0.0005780381571411277}}, 21: {"": {up: 0.00041392964378019614, dn: 0.00041392964378019614}}, 22: {"": {up: 0.00037864994094516575, dn: 0.00037864994094516575}}, 23: {"": {up: 0.00030854657491031882, dn: 0.00030854657491031882}}, 24: {"": {up: 0.00046305647603721035, dn: 0.00046305647603721035}}, 25: {"": {up: 0.0002999985416631225, dn: 0.0002999985416631225}}, 26: {"": {up: 0.00025673283779057153, dn: 0.00025673283779057153}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208082]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.650000e-03	5.029088e-04	5.029088e-04
4.000000e-02	9.000000e-02	8.497948e-03	7.524523e-04	7.524523e-04
9.000000e-02	1.400000e-01	1.489949e-02	9.794335e-04	9.794335e-04
1.400000e-01	1.900000e-01	1.972872e-02	1.149288e-03	1.149288e-03
1.900000e-01	2.400000e-01	2.646718e-02	1.301941e-03	1.301941e-03
2.400000e-01	2.900000e-01	2.991128e-02	1.427727e-03	1.427727e-03
2.900000e-01	3.400000e-01	3.107180e-02	1.460240e-03	1.460240e-03
3.400000e-01	3.900000e-01	3.653742e-02	1.568738e-03	1.568738e-03
3.900000e-01	4.400000e-01	4.080512e-02	1.654819e-03	1.654819e-03
4.400000e-01	5.000000e-01	4.448632e-02	1.557643e-03	1.557643e-03
5.000000e-01	6.000000e-01	4.554076e-02	1.239419e-03	1.239419e-03
6.000000e-01	7.000000e-01	5.065076e-02	1.306708e-03	1.306708e-03
7.000000e-01	7.500000e-01	5.285948e-02	1.882248e-03	1.882248e-03
7.500000e-01	8.000000e-01	5.229794e-02	1.874787e-03	1.874787e-03
8.000000e-01	9.500000e-01	5.267229e-02	1.081689e-03	1.081689e-03
9.500000e-01	1.000000e+00	5.196102e-02	1.846352e-03	1.846352e-03
1.000000e+00	1.050000e+00	5.357076e-02	1.869172e-03	1.869172e-03
1.050000e+00	1.100000e+00	5.124974e-02	1.858835e-03	1.858835e-03
1.100000e+00	1.400000e+00	4.784307e-02	7.219295e-04	7.219295e-04
1.400000e+00	1.700000e+00	3.900197e-02	6.551430e-04	6.551430e-04
1.700000e+00	2.000000e+00	3.051025e-02	5.780382e-04	5.780382e-04
2.000000e+00	2.400000e+00	1.961641e-02	4.139296e-04	4.139296e-04
2.400000e+00	2.700000e+00	1.083145e-02	3.786499e-04	3.786499e-04
2.700000e+00	3.000000e+00	6.095810e-03	3.085466e-04	3.085466e-04
3.000000e+00	3.100000e+00	3.986922e-03	4.630565e-04	4.630565e-04
3.100000e+00	3.300000e+00	2.555000e-03	2.999985e-04	2.999985e-04
3.300000e+00	3.500000e+00	1.497435e-03	2.567328e-04	2.567328e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00050290878894686264, dn: 0.00050290878894686264}}, 1: {"": {up: 0.0007524522576217047, dn: 0.0007524522576217047}}, 2: {"": {up: 0.00097943350973917539, dn: 0.00097943350973917539}}, 3: {"": {up: 0.0011492881274945811, dn: 0.0011492881274945811}}, 4: {"": {up: 0.0013019405516382079, dn: 0.0013019405516382079}}, 5: {"": {up: 0.0014277267245520063, dn: 0.0014277267245520063}}, 6: {"": {up: 0.0014602398433134183, dn: 0.0014602398433134183}}, 7: {"": {up: 0.0015687383465702628, dn: 0.0015687383465702628}}, 8: {"": {up: 0.0016548190233375978, dn: 0.0016548190233375978}}, 9: {"": {up: 0.001557643786835317, dn: 0.001557643786835317}}, 10: {"": {up: 0.0012394192188279155, dn: 0.0012394192188279155}}, 11: {"": {up: 0.0013067084602159738, dn: 0.0013067084602159738}}, 12: {"": {up: 0.0018822478051521254, dn: 0.0018822478051521254}}, 13: {"": {up: 0.0018747873479410923, dn: 0.0018747873479410923}}, 14: {"": {up: 0.0010816894193806286, dn: 0.0010816894193806286}}, 15: {"": {up: 0.0018463528373525995, dn: 0.0018463528373525995}}, 16: {"": {up: 0.0018691725442023786, dn: 0.0018691725442023786}}, 17: {"": {up: 0.0018588342583458039, dn: 0.0018588342583458039}}, 18: {"": {up: 0.0007219295133336931, dn: 0.0007219295133336931}}, 19: {"": {up: 0.00065514298693745716, dn: 0.00065514298693745716}}, 20: {"": {up: 0.0005780381571411277, dn: 0.0005780381571411277}}, 21: {"": {up: 0.00041392964378019614, dn: 0.00041392964378019614}}, 22: {"": {up: 0.00037864994094516575, dn: 0.00037864994094516575}}, 23: {"": {up: 0.00030854657491031882, dn: 0.00030854657491031882}}, 24: {"": {up: 0.00046305647603721035, dn: 0.00046305647603721035}}, 25: {"": {up: 0.0002999985416631225, dn: 0.0002999985416631225}}, 26: {"": {up: 0.00025673283779057153, dn: 0.00025673283779057153}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.650000e-03	5.029088e-04	5.029088e-04
4.000000e-02	9.000000e-02	8.497948e-03	7.524523e-04	7.524523e-04
9.000000e-02	1.400000e-01	1.489949e-02	9.794335e-04	9.794335e-04
1.400000e-01	1.900000e-01	1.972871e-02	1.149288e-03	1.149288e-03
1.900000e-01	2.400000e-01	2.646718e-02	1.301941e-03	1.301941e-03
2.400000e-01	2.900000e-01	2.991128e-02	1.427727e-03	1.427727e-03
2.900000e-01	3.400000e-01	3.107180e-02	1.460240e-03	1.460240e-03
3.400000e-01	3.900000e-01	3.653744e-02	1.568738e-03	1.568738e-03
3.900000e-01	4.400000e-01	4.080512e-02	1.654819e-03	1.654819e-03
4.400000e-01	5.000000e-01	4.448632e-02	1.557644e-03	1.557644e-03
5.000000e-01	6.000000e-01	4.554076e-02	1.239419e-03	1.239419e-03
6.000000e-01	7.000000e-01	5.065076e-02	1.306708e-03	1.306708e-03
7.000000e-01	7.500000e-01	5.285948e-02	1.882248e-03	1.882248e-03
7.500000e-01	8.000000e-01	5.229794e-02	1.874787e-03	1.874787e-03
8.000000e-01	9.500000e-01	5.267230e-02	1.081689e-03	1.081689e-03
9.500000e-01	1.000000e+00	5.196102e-02	1.846353e-03	1.846353e-03
1.000000e+00	1.050000e+00	5.357076e-02	1.869173e-03	1.869173e-03
1.050000e+00	1.100000e+00	5.124974e-02	1.858834e-03	1.858834e-03
1.100000e+00	1.400000e+00	4.784307e-02	7.219295e-04	7.219295e-04
1.400000e+00	1.700000e+00	3.900197e-02	6.551430e-04	6.551430e-04
1.700000e+00	2.000000e+00	3.051025e-02	5.780382e-04	5.780382e-04
2.000000e+00	2.400000e+00	1.961642e-02	4.139296e-04	4.139296e-04
2.400000e+00	2.700000e+00	1.083145e-02	3.786499e-04	3.786499e-04
2.700000e+00	3.000000e+00	6.095810e-03	3.085466e-04	3.085466e-04
3.000000e+00	3.100000e+00	3.986923e-03	4.630565e-04	4.630565e-04
3.100000e+00	3.300000e+00	2.555000e-03	2.999985e-04	2.999985e-04
3.300000e+00	3.500000e+00	1.497435e-03	2.567328e-04	2.567328e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
ErrorBandColor=purple
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00079194381113813868, dn: 0.00079194381113813868}}, 1: {"": {up: 0.00038204811215343027, dn: 0.00038204811215343027}}, 2: {"": {up: 0.00038204811215343011, dn: 0.00038204811215343011}}, 3: {"": {up: 0.00057307217695505, dn: 0.00057307217695505}}, 4: {"": {up: 0.00076409632900570866, dn: 0.00076409632900570866}}, 5: {"": {up: 0.0011138520548079987, dn: 0.0011138520548079987}}, 6: {"": {up: 0.0013641845916150779, dn: 0.0013641845916150779}}, 7: {"": {up: 0.0020261164823375784, dn: 0.0020261164823375784}}, 8: {"": {up: 0.0027879038720874153, dn: 0.0027879038720874153}}, 9: {"": {up: 0.0041189076221736275, dn: 0.0041189076221736275}}, 10: {"": {up: 0.010002349723939872, dn: 0.010002349723939872}}, 11: {"": {up: 0.0081412443766294123, dn: 0.0081412443766294123}}, 12: {"": {up: 0.0099295760231743954, dn: 0.0099295760231743954}}, 13: {"": {up: 0.009071127824035987, dn: 0.009071127824035987}}, 14: {"": {up: 0.0044504002316895332, dn: 0.0044504002316895332}}, 15: {"": {up: 0.0065674500378761873, dn: 0.0065674500378761873}}, 16: {"": {up: 0.0060888445537720806, dn: 0.0060888445537720806}}, 17: {"": {up: 0.0057497919962377717, dn: 0.0057497919962377717}}, 18: {"": {up: 0.0018716457404588567, dn: 0.0018716457404588567}}, 19: {"": {up: 0.0013511192890834371, dn: 0.0013511192890834371}}, 20: {"": {up: 0.00099869831948057926, dn: 0.00099869831948057926}}, 21: {"": {up: 0.00067071268066139927, dn: 0.00067071268066139927}}, 22: {"": {up: 0.00061323042614954695, dn: 0.00061323042614954695}}, 23: {"": {up: 0.00051827438035594009, dn: 0.00051827438035594009}}, 24: {"": {up: 0.00076409619813214548, dn: 0.00076409619813214548}}, 25: {"": {up: 0.00051434788810687338, dn: 0.00051434788810687338}}, 26: {"": {up: 0.00044028868370649696, dn: 0.00044028868370649696}}}
ErrorType=env
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[_VarBand]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	-2.387801e-04	8.921669e-04	8.145274e-04
4.000000e-02	9.000000e-02	-4.485058e-11	7.684016e-04	4.322414e-04
9.000000e-02	1.400000e-01	3.820480e-04	3.914614e-04	3.829878e-04
1.400000e-01	1.900000e-01	1.337168e-03	6.745543e-04	1.293978e-03
1.900000e-01	2.400000e-01	1.910240e-03	7.839068e-04	7.690485e-04
2.400000e-01	2.900000e-01	3.056384e-03	1.115853e-03	1.117655e-03
2.900000e-01	3.400000e-01	6.303794e-03	1.584547e-03	2.960831e-03
3.400000e-01	3.900000e-01	1.509090e-02	3.063710e-03	7.714655e-03
3.900000e-01	4.400000e-01	2.330494e-02	3.774653e-03	8.894933e-03
4.400000e-01	5.000000e-01	6.494818e-02	7.381591e-03	2.006728e-02
5.000000e-01	6.000000e-01	5.555934e-01	1.531280e-02	1.135820e-02
6.000000e-01	7.000000e-01	3.617996e-01	4.273043e-02	1.472391e-02
7.000000e-01	7.500000e-01	2.701080e-01	6.920961e-02	2.283078e-02
7.500000e-01	8.000000e-01	2.397352e-01	1.784013e-02	1.124485e-02
8.000000e-01	9.500000e-01	1.761879e-01	8.828483e-03	5.488384e-03
9.500000e-01	1.000000e+00	1.417398e-01	9.673295e-03	7.368561e-03
1.000000e+00	1.050000e+00	1.115580e-01	1.665357e-02	7.548504e-03
1.050000e+00	1.100000e+00	1.062094e-01	6.498842e-03	1.153751e-02
1.100000e+00	1.400000e+00	6.921437e-02	2.290279e-03	4.619999e-03
1.400000e+00	1.700000e+00	3.963747e-02	2.627763e-03	7.354632e-03
1.700000e+00	2.000000e+00	2.203144e-02	1.943473e-03	5.569670e-03
2.000000e+00	2.400000e+00	1.425517e-02	1.465331e-03	4.306125e-03
2.400000e+00	2.700000e+00	8.118520e-03	7.447204e-04	1.555723e-03
2.700000e+00	3.000000e+00	6.208283e-03	7.921371e-04	2.089551e-03
3.000000e+00	3.100000e+00	4.966625e-03	8.110020e-04	1.144652e-03
3.100000e+00	3.300000e+00	4.298041e-03	6.328910e-04	1.298763e-03
3.300000e+00	3.500000e+00	3.008628e-03	5.739527e-04	1.267034e-03
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208120]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00081320661581175057, dn: 0.00081320661581175057}}, 1: {"": {up: 0.00039257060511454502, dn: 0.00039257060511454502}}, 2: {"": {up: 0.00039778843623212567, dn: 0.00039778843623212567}}, 3: {"": {up: 0.00058499022214050745, dn: 0.00058499022214050745}}, 4: {"": {up: 0.00078640498472479193, dn: 0.00078640498472479193}}, 5: {"": {up: 0.0011401666544852119, dn: 0.0011401666544852119}}, 6: {"": {up: 0.0013995337795137336, dn: 0.0013995337795137336}}, 7: {"": {up: 0.0020700908192637351, dn: 0.0020700908192637351}}, 8: {"": {up: 0.0028485083815920223, dn: 0.0028485083815920223}}, 9: {"": {up: 0.0042112814755922764, dn: 0.0042112814755922764}}, 10: {"": {up: 0.010236693802200008, dn: 0.010236693802200008}}, 11: {"": {up: 0.0083368915070306648, dn: 0.0083368915070306648}}, 12: {"": {up: 0.010183025090806749, dn: 0.010183025090806749}}, 13: {"": {up: 0.0092731440191555232, dn: 0.0092731440191555232}}, 14: {"": {up: 0.0045479343296343545, dn: 0.0045479343296343545}}, 15: {"": {up: 0.0067065579845402004, dn: 0.0067065579845402004}}, 16: {"": {up: 0.0062196832716787057, dn: 0.0062196832716787057}}, 17: {"": {up: 0.0058749529359816951, dn: 0.0058749529359816951}}, 18: {"": {up: 0.0019101404834898062, dn: 0.0019101404834898062}}, 19: {"": {up: 0.0013777727598474928, dn: 0.0013777727598474928}}, 20: {"": {up: 0.0010169390345541858, dn: 0.0010169390345541858}}, 21: {"": {up: 0.00068256126098688037, dn: 0.00068256126098688037}}, 22: {"": {up: 0.00062517997408746175, dn: 0.00062517997408746175}}, 23: {"": {up: 0.00052750913630845216, dn: 0.00052750913630845216}}, 24: {"": {up: 0.00077789022361770231, dn: 0.00077789022361770231}}, 25: {"": {up: 0.00052494285403270396, dn: 0.00052494285403270396}}, 26: {"": {up: 0.00044950069521636964, dn: 0.00044950069521636964}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208120]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	-2.450806e-04	8.132066e-04	8.132066e-04
4.000000e-02	9.000000e-02	-5.257886e-06	3.925706e-04	3.925706e-04
9.000000e-02	1.400000e-01	3.700182e-04	3.977884e-04	3.977884e-04
1.400000e-01	1.900000e-01	1.363170e-03	5.849902e-04	5.849902e-04
1.900000e-01	2.400000e-01	1.894122e-03	7.864050e-04	7.864050e-04
2.400000e-01	2.900000e-01	3.044038e-03	1.140167e-03	1.140167e-03
2.900000e-01	3.400000e-01	6.351022e-03	1.399534e-03	1.399534e-03
3.400000e-01	3.900000e-01	1.524604e-02	2.070091e-03	2.070091e-03
3.900000e-01	4.400000e-01	2.345454e-02	2.848508e-03	2.848508e-03
4.400000e-01	5.000000e-01	6.535688e-02	4.211281e-03	4.211281e-03
5.000000e-01	6.000000e-01	5.550597e-01	1.023669e-02	1.023669e-02
6.000000e-01	7.000000e-01	3.610068e-01	8.336892e-03	8.336892e-03
7.000000e-01	7.500000e-01	2.688282e-01	1.018303e-02	1.018303e-02
7.500000e-01	8.000000e-01	2.393310e-01	9.273144e-03	9.273144e-03
8.000000e-01	9.500000e-01	1.760201e-01	4.547934e-03	4.547934e-03
9.500000e-01	1.000000e+00	1.416757e-01	6.706558e-03	6.706558e-03
1.000000e+00	1.050000e+00	1.113544e-01	6.219683e-03	6.219683e-03
1.050000e+00	1.100000e+00	1.062960e-01	5.874953e-03	5.874953e-03
1.100000e+00	1.400000e+00	6.934227e-02	1.910140e-03	1.910140e-03
1.400000e+00	1.700000e+00	3.980043e-02	1.377773e-03	1.377773e-03
1.700000e+00	2.000000e+00	2.215778e-02	1.016939e-03	1.016939e-03
2.000000e+00	2.400000e+00	1.436456e-02	6.825613e-04	6.825613e-04
2.400000e+00	2.700000e+00	8.155677e-03	6.251800e-04	6.251800e-04
2.700000e+00	3.000000e+00	6.252220e-03	5.275091e-04	5.275091e-04
3.000000e+00	3.100000e+00	4.996329e-03	7.778902e-04	7.778902e-04
3.100000e+00	3.300000e+00	4.343637e-03	5.249429e-04	5.249429e-04
3.300000e+00	3.500000e+00	3.032945e-03	4.495007e-04	4.495007e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208119]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00077055483257195919, dn: 0.00077055483257195919}}, 1: {"": {up: 0.00037121794137676053, dn: 0.00037121794137676053}}, 2: {"": {up: 0.00036675948522158207, dn: 0.00036675948522158207}}, 3: {"": {up: 0.00056084839306179716, dn: 0.00056084839306179716}}, 4: {"": {up: 0.00074305020018838592, dn: 0.00074305020018838592}}, 5: {"": {up: 0.0010877906048500331, dn: 0.0010877906048500331}}, 6: {"": {up: 0.0013282751221038497, dn: 0.0013282751221038497}}, 7: {"": {up: 0.0019816764619886872, dn: 0.0019816764619886872}}, 8: {"": {up: 0.0027254959181770943, dn: 0.0027254959181770943}}, 9: {"": {up: 0.0040267173699898261, dn: 0.0040267173699898261}}, 10: {"": {up: 0.0097809922809498229, dn: 0.0097809922809498229}}, 11: {"": {up: 0.0079617636237205667, dn: 0.0079617636237205667}}, 12: {"": {up: 0.0097070118986225546, dn: 0.0097070118986225546}}, 13: {"": {up: 0.0088882326702218965, dn: 0.0088882326702218965}}, 14: {"": {up: 0.004358471699524454, dn: 0.004358471699524454}}, 15: {"": {up: 0.0064357656887117903, dn: 0.0064357656887117903}}, 16: {"": {up: 0.0059607351895550539, dn: 0.0059607351895550539}}, 17: {"": {up: 0.0056243986345208448, dn: 0.0056243986345208448}}, 18: {"": {up: 0.001834922947216647, dn: 0.001834922947216647}}, 19: {"": {up: 0.0013252144480548544, dn: 0.0013252144480548544}}, 20: {"": {up: 0.00098055891091651266, dn: 0.00098055891091651266}}, 21: {"": {up: 0.00065911977287895116, dn: 0.00065911977287895116}}, 22: {"": {up: 0.00060189497053518798, dn: 0.00060189497053518798}}, 23: {"": {up: 0.00050934598588124136, dn: 0.00050934598588124136}}, 24: {"": {up: 0.00075065558014311663, dn: 0.00075065558014311663}}, 25: {"": {up: 0.00050379509723696265, dn: 0.00050379509723696265}}, 26: {"": {up: 0.00043103384437883724, dn: 0.00043103384437883724}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208119]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	-2.338205e-04	7.705548e-04	7.705548e-04
4.000000e-02	9.000000e-02	5.502058e-06	3.712179e-04	3.712179e-04
9.000000e-02	1.400000e-01	3.941570e-04	3.667595e-04	3.667595e-04
1.400000e-01	1.900000e-01	1.310466e-03	5.608484e-04	5.608484e-04
1.900000e-01	2.400000e-01	1.927687e-03	7.430502e-04	7.430502e-04
2.400000e-01	2.900000e-01	3.071854e-03	1.087791e-03	1.087791e-03
2.900000e-01	3.400000e-01	6.256846e-03	1.328275e-03	1.328275e-03
3.400000e-01	3.900000e-01	1.493690e-02	1.981676e-03	1.981676e-03
3.900000e-01	4.400000e-01	2.313364e-02	2.725496e-03	2.725496e-03
4.400000e-01	5.000000e-01	6.453762e-02	4.026717e-03	4.026717e-03
5.000000e-01	6.000000e-01	5.561757e-01	9.780992e-03	9.780992e-03
6.000000e-01	7.000000e-01	3.628088e-01	7.961764e-03	7.961764e-03
7.000000e-01	7.500000e-01	2.713876e-01	9.707012e-03	9.707012e-03
7.500000e-01	8.000000e-01	2.398358e-01	8.888233e-03	8.888233e-03
8.000000e-01	9.500000e-01	1.763215e-01	4.358472e-03	4.358472e-03
9.500000e-01	1.000000e+00	1.417076e-01	6.435766e-03	6.435766e-03
1.000000e+00	1.050000e+00	1.117893e-01	5.960735e-03	5.960735e-03
1.050000e+00	1.100000e+00	1.060922e-01	5.624399e-03	5.624399e-03
1.100000e+00	1.400000e+00	6.910843e-02	1.834923e-03	1.834923e-03
1.400000e+00	1.700000e+00	3.947427e-02	1.325214e-03	1.325214e-03
1.700000e+00	2.000000e+00	2.190246e-02	9.805589e-04	9.805589e-04
2.000000e+00	2.400000e+00	1.414230e-02	6.591198e-04	6.591198e-04
2.400000e+00	2.700000e+00	8.074467e-03	6.018950e-04	6.018950e-04
2.700000e+00	3.000000e+00	6.156813e-03	5.093460e-04	5.093460e-04
3.000000e+00	3.100000e+00	4.937124e-03	7.506556e-04	7.506556e-04
3.100000e+00	3.300000e+00	4.251642e-03	5.037951e-04	5.037951e-04
3.300000e+00	3.500000e+00	2.983819e-03	4.310338e-04	4.310338e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208118]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00079665903936376693, dn: 0.00079665903936376693}}, 1: {"": {up: 0.0003852684778177421, dn: 0.0003852684778177421}}, 2: {"": {up: 0.000384829780552389, dn: 0.000384829780552389}}, 3: {"": {up: 0.00057636297591014661, dn: 0.00057636297591014661}}, 4: {"": {up: 0.00076839625194296743, dn: 0.00076839625194296743}}, 5: {"": {up: 0.0011204627615409627, dn: 0.0011204627615409627}}, 6: {"": {up: 0.0013703236114144704, dn: 0.0013703236114144704}}, 7: {"": {up: 0.0020355628214329328, dn: 0.0020355628214329328}}, 8: {"": {up: 0.002802149888924574, dn: 0.002802149888924574}}, 9: {"": {up: 0.0041408872506049025, dn: 0.0041408872506049025}}, 10: {"": {up: 0.010055774460477923, dn: 0.010055774460477923}}, 11: {"": {up: 0.0081849960293209675, dn: 0.0081849960293209675}}, 12: {"": {up: 0.0099832579852470928, dn: 0.0099832579852470928}}, 13: {"": {up: 0.0091222519149604647, dn: 0.0091222519149604647}}, 14: {"": {up: 0.0044721180664199847, dn: 0.0044721180664199847}}, 15: {"": {up: 0.0065941428555954043, dn: 0.0065941428555954043}}, 16: {"": {up: 0.006119803918427447, dn: 0.006119803918427447}}, 17: {"": {up: 0.0057757499945894413, dn: 0.0057757499945894413}}, 18: {"": {up: 0.0018802957805149239, dn: 0.0018802957805149239}}, 19: {"": {up: 0.001356840283731123, dn: 0.001356840283731123}}, 20: {"": {up: 0.0010027524342750029, dn: 0.0010027524342750029}}, 21: {"": {up: 0.00067330834318312153, dn: 0.00067330834318312153}}, 22: {"": {up: 0.00061609721455122414, dn: 0.00061609721455122414}}, 23: {"": {up: 0.0005204982655537334, dn: 0.0005204982655537334}}, 24: {"": {up: 0.00076762360568184652, dn: 0.00076762360568184652}}, 25: {"": {up: 0.00051644433388314055, dn: 0.00051644433388314055}}, 26: {"": {up: 0.00044175853132678676, dn: 0.00044175853132678676}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208118]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	-2.386454e-04	7.966590e-04	7.966590e-04
4.000000e-02	9.000000e-02	-4.776406e-06	3.852685e-04	3.852685e-04
9.000000e-02	1.400000e-01	3.809060e-04	3.848298e-04	3.848298e-04
1.400000e-01	1.900000e-01	1.344430e-03	5.763630e-04	5.763630e-04
1.900000e-01	2.400000e-01	1.909956e-03	7.683963e-04	7.683963e-04
2.400000e-01	2.900000e-01	3.056648e-03	1.120463e-03	1.120463e-03
2.900000e-01	3.400000e-01	6.307820e-03	1.370324e-03	1.370324e-03
3.400000e-01	3.900000e-01	1.512346e-02	2.035563e-03	2.035563e-03
3.900000e-01	4.400000e-01	2.334674e-02	2.802150e-03	2.802150e-03
4.400000e-01	5.000000e-01	6.503928e-02	4.140887e-03	4.140887e-03
5.000000e-01	6.000000e-01	5.555341e-01	1.005577e-02	1.005577e-02
6.000000e-01	7.000000e-01	3.617202e-01	8.184996e-03	8.184996e-03
7.000000e-01	7.500000e-01	2.697566e-01	9.983258e-03	9.983258e-03
7.500000e-01	8.000000e-01	2.395388e-01	9.122252e-03	9.122252e-03
8.000000e-01	9.500000e-01	1.761615e-01	4.472118e-03	4.472118e-03
9.500000e-01	1.000000e+00	1.416662e-01	6.594143e-03	6.594143e-03
1.000000e+00	1.050000e+00	1.115207e-01	6.119804e-03	6.119804e-03
1.050000e+00	1.100000e+00	1.062460e-01	5.775750e-03	5.775750e-03
1.100000e+00	1.400000e+00	6.924110e-02	1.880296e-03	1.880296e-03
1.400000e+00	1.700000e+00	3.967507e-02	1.356840e-03	1.356840e-03
1.700000e+00	2.000000e+00	2.205525e-02	1.002752e-03	1.002752e-03
2.000000e+00	2.400000e+00	1.427329e-02	6.733083e-04	6.733083e-04
2.400000e+00	2.700000e+00	8.124450e-03	6.160972e-04	6.160972e-04
2.700000e+00	3.000000e+00	6.216037e-03	5.204983e-04	5.204983e-04
3.000000e+00	3.100000e+00	4.971927e-03	7.676236e-04	7.676236e-04
3.100000e+00	3.300000e+00	4.301185e-03	5.164443e-04	5.164443e-04
3.300000e+00	3.500000e+00	3.011190e-03	4.417585e-04	4.417585e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208117]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00078787804417942758, dn: 0.00078787804417942758}}, 1: {"": {up: 0.0003791179763609212, dn: 0.0003791179763609212}}, 2: {"": {up: 0.00037949803688556798, dn: 0.00037949803688556798}}, 3: {"": {up: 0.00057006876778157222, dn: 0.00057006876778157222}}, 4: {"": {up: 0.0007603678057361453, dn: 0.0007603678057361453}}, 5: {"": {up: 0.00110827866531843, dn: 0.00110827866531843}}, 6: {"": {up: 0.0013582522593391835, dn: 0.0013582522593391835}}, 7: {"": {up: 0.0020173209957763294, dn: 0.0020173209957763294}}, 8: {"": {up: 0.0027737433190545956, dn: 0.0027737433190545956}}, 9: {"": {up: 0.0040989768371035122, dn: 0.0040989768371035122}}, 10: {"": {up: 0.0099548927668759966, dn: 0.0099548927668759966}}, 11: {"": {up: 0.0081036584330782379, dn: 0.0081036584330782379}}, 12: {"": {up: 0.0098814229744505835, dn: 0.0098814229744505835}}, 13: {"": {up: 0.0090339625857095429, dn: 0.0090339625857095429}}, 14: {"": {up: 0.0044314883378938179, dn: 0.0044314883378938179}}, 15: {"": {up: 0.0065424735383492316, dn: 0.0065424735383492316}}, 16: {"": {up: 0.006060628680260814, dn: 0.006060628680260814}}, 17: {"": {up: 0.0057244577035733208, dn: 0.0057244577035733208}}, 18: {"": {up: 0.0018643396209441633, dn: 0.0018643396209441633}}, 19: {"": {up: 0.0013461484151294592, dn: 0.0013461484151294592}}, 20: {"": {up: 0.00099500452260278685, dn: 0.00099500452260278685}}, 21: {"": {up: 0.00066850589002640816, dn: 0.00066850589002640816}}, 22: {"": {up: 0.00061097917767756601, dn: 0.00061097917767756601}}, 23: {"": {up: 0.00051659289795952734, dn: 0.00051659289795952734}}, 24: {"": {up: 0.00076100867274952859, dn: 0.00076100867274952859}}, 25: {"": {up: 0.00051244731436509707, dn: 0.00051244731436509707}}, 26: {"": {up: 0.00043894205198408549, dn: 0.00043894205198408549}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208117]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	-2.405144e-04	7.878780e-04	7.878780e-04
4.000000e-02	9.000000e-02	4.397006e-06	3.791180e-04	3.791180e-04
9.000000e-02	1.400000e-01	3.831640e-04	3.794980e-04	3.794980e-04
1.400000e-01	1.900000e-01	1.330548e-03	5.700688e-04	5.700688e-04
1.900000e-01	2.400000e-01	1.911444e-03	7.603678e-04	7.603678e-04
2.400000e-01	2.900000e-01	3.059094e-03	1.108279e-03	1.108279e-03
2.900000e-01	3.400000e-01	6.301182e-03	1.358252e-03	1.358252e-03
3.400000e-01	3.900000e-01	1.506562e-02	2.017321e-03	2.017321e-03
3.900000e-01	4.400000e-01	2.325048e-02	2.773743e-03	2.773743e-03
4.400000e-01	5.000000e-01	6.487137e-02	4.098977e-03	4.098977e-03
5.000000e-01	6.000000e-01	5.556749e-01	9.954893e-03	9.954893e-03
6.000000e-01	7.000000e-01	3.620532e-01	8.103658e-03	8.103658e-03
7.000000e-01	7.500000e-01	2.703990e-01	9.881423e-03	9.881423e-03
7.500000e-01	8.000000e-01	2.396192e-01	9.033963e-03	9.033963e-03
8.000000e-01	9.500000e-01	1.761775e-01	4.431488e-03	4.431488e-03
9.500000e-01	1.000000e+00	1.417114e-01	6.542474e-03	6.542474e-03
1.000000e+00	1.050000e+00	1.116158e-01	6.060629e-03	6.060629e-03
1.050000e+00	1.100000e+00	1.061536e-01	5.724458e-03	5.724458e-03
1.100000e+00	1.400000e+00	6.921400e-02	1.864340e-03	1.864340e-03
1.400000e+00	1.700000e+00	3.960720e-02	1.346148e-03	1.346148e-03
1.700000e+00	2.000000e+00	2.201069e-02	9.950045e-04	9.950045e-04
2.000000e+00	2.400000e+00	1.423812e-02	6.685059e-04	6.685059e-04
2.400000e+00	2.700000e+00	8.107793e-03	6.109792e-04	6.109792e-04
2.700000e+00	3.000000e+00	6.195520e-03	5.165929e-04	5.165929e-04
3.000000e+00	3.100000e+00	4.962581e-03	7.610087e-04	7.610087e-04
3.100000e+00	3.300000e+00	4.294900e-03	5.124473e-04	5.124473e-04
3.300000e+00	3.500000e+00	3.006608e-03	4.389421e-04	4.389421e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208116]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00079773899240290376, dn: 0.00079773899240290376}}, 1: {"": {up: 0.00038473637727670098, dn: 0.00038473637727670098}}, 2: {"": {up: 0.0003855437718340161, dn: 0.0003855437718340161}}, 3: {"": {up: 0.00057637529440460937, dn: 0.00057637529440460937}}, 4: {"": {up: 0.00076996986954036074, dn: 0.00076996986954036074}}, 5: {"": {up: 0.001120911593302523, dn: 0.001120911593302523}}, 6: {"": {up: 0.0013732583151031699, dn: 0.0013732583151031699}}, 7: {"": {up: 0.0020373021376320207, dn: 0.0020373021376320207}}, 8: {"": {up: 0.0028034064992433763, dn: 0.0028034064992433763}}, 9: {"": {up: 0.004143197906073144, dn: 0.004143197906073144}}, 10: {"": {up: 0.010062777946471842, dn: 0.010062777946471842}}, 11: {"": {up: 0.008192060180443014, dn: 0.008192060180443014}}, 12: {"": {up: 0.0099922269790072259, dn: 0.0099922269790072259}}, 13: {"": {up: 0.0091271704268080737, dn: 0.0091271704268080737}}, 14: {"": {up: 0.0044759058673449958, dn: 0.0044759058673449958}}, 15: {"": {up: 0.0066023147456024788, dn: 0.0066023147456024788}}, 16: {"": {up: 0.0061232880056387943, dn: 0.0061232880056387943}}, 17: {"": {up: 0.0057813998304908762, dn: 0.0057813998304908762}}, 18: {"": {up: 0.0018817896328288738, dn: 0.0018817896328288738}}, 19: {"": {up: 0.0013582541899233899, dn: 0.0013582541899233899}}, 20: {"": {up: 0.0010035048026237287, dn: 0.0010035048026237287}}, 21: {"": {up: 0.00067389933409968601, dn: 0.00067389933409968601}}, 22: {"": {up: 0.00061655206142258894, dn: 0.00061655206142258894}}, 23: {"": {up: 0.00052094518798899479, dn: 0.00052094518798899479}}, 24: {"": {up: 0.00076815929337605427, dn: 0.00076815929337605427}}, 25: {"": {up: 0.00051718516993432895, dn: 0.00051718516993432895}}, 26: {"": {up: 0.00044269501352511267, dn: 0.00044269501352511267}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208116]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	-2.412938e-04	7.977390e-04	7.977390e-04
4.000000e-02	9.000000e-02	-1.256438e-06	3.847364e-04	3.847364e-04
9.000000e-02	1.400000e-01	3.794130e-04	3.855438e-04	3.855438e-04
1.400000e-01	1.900000e-01	1.344443e-03	5.763753e-04	5.763753e-04
1.900000e-01	2.400000e-01	1.906559e-03	7.699699e-04	7.699699e-04
2.400000e-01	2.900000e-01	3.055400e-03	1.120912e-03	1.120912e-03
2.900000e-01	3.400000e-01	6.317488e-03	1.373258e-03	1.373258e-03
3.400000e-01	3.900000e-01	1.513255e-02	2.037302e-03	2.037302e-03
3.900000e-01	4.400000e-01	2.333984e-02	2.803406e-03	2.803406e-03
4.400000e-01	5.000000e-01	6.505440e-02	4.143198e-03	4.143198e-03
5.000000e-01	6.000000e-01	5.554236e-01	1.006278e-02	1.006278e-02
6.000000e-01	7.000000e-01	3.616398e-01	8.192060e-03	8.192060e-03
7.000000e-01	7.500000e-01	2.697528e-01	9.992227e-03	9.992227e-03
7.500000e-01	8.000000e-01	2.395114e-01	9.127170e-03	9.127170e-03
8.000000e-01	9.500000e-01	1.761397e-01	4.475906e-03	4.475906e-03
9.500000e-01	1.000000e+00	1.416765e-01	6.602315e-03	6.602315e-03
1.000000e+00	1.050000e+00	1.115163e-01	6.123288e-03	6.123288e-03
1.050000e+00	1.100000e+00	1.062382e-01	5.781400e-03	5.781400e-03
1.100000e+00	1.400000e+00	6.926033e-02	1.881790e-03	1.881790e-03
1.400000e+00	1.700000e+00	3.968710e-02	1.358254e-03	1.358254e-03
1.700000e+00	2.000000e+00	2.206749e-02	1.003505e-03	1.003505e-03
2.000000e+00	2.400000e+00	1.428508e-02	6.738993e-04	6.738993e-04
2.400000e+00	2.700000e+00	8.127573e-03	6.165521e-04	6.165521e-04
2.700000e+00	3.000000e+00	6.219977e-03	5.209452e-04	5.209452e-04
3.000000e+00	3.100000e+00	4.973320e-03	7.681593e-04	7.681593e-04
3.100000e+00	3.300000e+00	4.309721e-03	5.171852e-04	5.171852e-04
3.300000e+00	3.500000e+00	3.016320e-03	4.426950e-04	4.426950e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208115]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00078587435382508825, dn: 0.00078587435382508825}}, 1: {"": {up: 0.00037917331129709011, dn: 0.00037917331129709011}}, 2: {"": {up: 0.00037822644011226912, dn: 0.00037822644011226912}}, 3: {"": {up: 0.00056951842814785211, dn: 0.00056951842814785211}}, 4: {"": {up: 0.00075794142253870806, dn: 0.00075794142253870806}}, 5: {"": {up: 0.0011067310423043173, dn: 0.0011067310423043173}}, 6: {"": {up: 0.0013537729499439692, dn: 0.0013537729499439692}}, 7: {"": {up: 0.002013724906733788, dn: 0.002013724906733788}}, 8: {"": {up: 0.0027699097458220557, dn: 0.0027699097458220557}}, 9: {"": {up: 0.0040927927846127008, dn: 0.0040927927846127008}}, 10: {"": {up: 0.0099389380720477406, dn: 0.0099389380720477406}}, 11: {"": {up: 0.0080895970233380611, dn: 0.0080895970233380611}}, 12: {"": {up: 0.0098635186419451654, dn: 0.0098635186419451654}}, 13: {"": {up: 0.0090213014582154298, dn: 0.0090213014582154298}}, 14: {"": {up: 0.0044238922028257245, dn: 0.0044238922028257245}}, 15: {"": {up: 0.0065284730220779756, dn: 0.0065284730220779756}}, 16: {"": {up: 0.006051739584615314, dn: 0.006051739584615314}}, 17: {"": {up: 0.0057135834639917473, dn: 0.0057135834639917473}}, 18: {"": {up: 0.0018612686832134456, dn: 0.0018612686832134456}}, 19: {"": {up: 0.0013436174224003561, dn: 0.0013436174224003561}}, 20: {"": {up: 0.00099346207219444906, dn: 0.00099346207219444906}}, 21: {"": {up: 0.00066740518989591349, dn: 0.00066740518989591349}}, 22: {"": {up: 0.00061002458966831767, dn: 0.00061002458966831767}}, 23: {"": {up: 0.00051573518183053806, dn: 0.00051573518183053806}}, 24: {"": {up: 0.00075985136704489705, dn: 0.00075985136704489705}}, 25: {"": {up: 0.00051121130660422673, dn: 0.00051121130660422673}}, 26: {"": {up: 0.00043758839107087803, dn: 0.00043758839107087803}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208115]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	-2.375853e-04	7.858744e-04	7.858744e-04
4.000000e-02	9.000000e-02	1.055230e-06	3.791733e-04	3.791733e-04
9.000000e-02	1.400000e-01	3.850928e-04	3.782264e-04	3.782264e-04
1.400000e-01	1.900000e-01	1.329342e-03	5.695184e-04	5.695184e-04
1.900000e-01	2.400000e-01	1.915526e-03	7.579414e-04	7.579414e-04
2.400000e-01	2.900000e-01	3.060832e-03	1.106731e-03	1.106731e-03
2.900000e-01	3.400000e-01	6.289272e-03	1.353773e-03	1.353773e-03
3.400000e-01	3.900000e-01	1.505015e-02	2.013725e-03	2.013725e-03
3.900000e-01	4.400000e-01	2.325068e-02	2.769910e-03	2.769910e-03
4.400000e-01	5.000000e-01	6.483945e-02	4.092793e-03	4.092793e-03
5.000000e-01	6.000000e-01	5.558169e-01	9.938938e-03	9.938938e-03
6.000000e-01	7.000000e-01	3.621776e-01	8.089597e-03	8.089597e-03
7.000000e-01	7.500000e-01	2.704590e-01	9.863519e-03	9.863519e-03
7.500000e-01	8.000000e-01	2.396592e-01	9.021301e-03	9.021301e-03
8.000000e-01	9.500000e-01	1.762051e-01	4.423892e-03	4.423892e-03
9.500000e-01	1.000000e+00	1.417034e-01	6.528473e-03	6.528473e-03
1.000000e+00	1.050000e+00	1.116286e-01	6.051740e-03	6.051740e-03
1.050000e+00	1.100000e+00	1.061550e-01	5.713583e-03	5.713583e-03
1.100000e+00	1.400000e+00	6.918877e-02	1.861269e-03	1.861269e-03
1.400000e+00	1.700000e+00	3.958713e-02	1.343617e-03	1.343617e-03
1.700000e+00	2.000000e+00	2.199229e-02	9.934621e-04	9.934621e-04
2.000000e+00	2.400000e+00	1.422109e-02	6.674052e-04	6.674052e-04
2.400000e+00	2.700000e+00	8.102563e-03	6.100246e-04	6.100246e-04
2.700000e+00	3.000000e+00	6.189070e-03	5.157352e-04	5.157352e-04
3.000000e+00	3.100000e+00	4.959962e-03	7.598514e-04	7.598514e-04
3.100000e+00	3.300000e+00	4.284261e-03	5.112113e-04	5.112113e-04
3.300000e+00	3.500000e+00	3.000103e-03	4.375884e-04	4.375884e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208114]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.000817553515067974, dn: 0.000817553515067974}}, 1: {"": {up: 0.00039686818970534798, dn: 0.00039686818970534798}}, 2: {"": {up: 0.00039500440503872848, dn: 0.00039500440503872848}}, 3: {"": {up: 0.0005877087033556677, dn: 0.0005877087033556677}}, 4: {"": {up: 0.00078851379188952695, dn: 0.00078851379188952695}}, 5: {"": {up: 0.001143655892303275, dn: 0.001143655892303275}}, 6: {"": {up: 0.0014026905574644739, dn: 0.0014026905574644739}}, 7: {"": {up: 0.0020745254879128388, dn: 0.0020745254879128388}}, 8: {"": {up: 0.0028568675153041317, dn: 0.0028568675153041317}}, 9: {"": {up: 0.0042237818756812413, dn: 0.0042237818756812413}}, 10: {"": {up: 0.010266786254714767, dn: 0.010266786254714767}}, 11: {"": {up: 0.008365915371314727, dn: 0.008365915371314727}}, 12: {"": {up: 0.010221115399015893, dn: 0.010221115399015893}}, 13: {"": {up: 0.0093040507307301287, dn: 0.0093040507307301287}}, 14: {"": {up: 0.0045616278770729329, dn: 0.0045616278770729329}}, 15: {"": {up: 0.0067248553887797411, dn: 0.0067248553887797411}}, 16: {"": {up: 0.0062415296202132965, dn: 0.0062415296202132965}}, 17: {"": {up: 0.0058907962110397215, dn: 0.0058907962110397215}}, 18: {"": {up: 0.0019153856588745323, dn: 0.0019153856588745323}}, 19: {"": {up: 0.0013818079943803093, dn: 0.0013818079943803093}}, 20: {"": {up: 0.0010197436497037433, dn: 0.0010197436497037433}}, 21: {"": {up: 0.00068451597863015599, dn: 0.00068451597863015599}}, 22: {"": {up: 0.00062750812301072545, dn: 0.00062750812301072545}}, 23: {"": {up: 0.00052950647881882563, dn: 0.00052950647881882563}}, 24: {"": {up: 0.00078143355443697127, dn: 0.00078143355443697127}}, 25: {"": {up: 0.00052647127177083526, dn: 0.00052647127177083526}}, 26: {"": {up: 0.00045057074916154917, dn: 0.00045057074916154917}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208114]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	-2.479603e-04	8.175535e-04	8.175535e-04
4.000000e-02	9.000000e-02	-7.728116e-06	3.968682e-04	3.968682e-04
9.000000e-02	1.400000e-01	3.762248e-04	3.950044e-04	3.950044e-04
1.400000e-01	1.900000e-01	1.369684e-03	5.877087e-04	5.877087e-04
1.900000e-01	2.400000e-01	1.895924e-03	7.885138e-04	7.885138e-04
2.400000e-01	2.900000e-01	3.047966e-03	1.143656e-03	1.143656e-03
2.900000e-01	3.400000e-01	6.351794e-03	1.402691e-03	1.402691e-03
3.400000e-01	3.900000e-01	1.525776e-02	2.074525e-03	2.074525e-03
3.900000e-01	4.400000e-01	2.349248e-02	2.856868e-03	2.856868e-03
4.400000e-01	5.000000e-01	6.538763e-02	4.223782e-03	4.223782e-03
5.000000e-01	6.000000e-01	5.549013e-01	1.026679e-02	1.026679e-02
6.000000e-01	7.000000e-01	3.606897e-01	8.365915e-03	8.365915e-03
7.000000e-01	7.500000e-01	2.685476e-01	1.022112e-02	1.022112e-02
7.500000e-01	8.000000e-01	2.393122e-01	9.304051e-03	9.304051e-03
8.000000e-01	9.500000e-01	1.760382e-01	4.561628e-03	4.561628e-03
9.500000e-01	1.000000e+00	1.415740e-01	6.724855e-03	6.724855e-03
1.000000e+00	1.050000e+00	1.113888e-01	6.241530e-03	6.241530e-03
1.050000e+00	1.100000e+00	1.064120e-01	5.890796e-03	5.890796e-03
1.100000e+00	1.400000e+00	6.937230e-02	1.915386e-03	1.915386e-03
1.400000e+00	1.700000e+00	3.984183e-02	1.381808e-03	1.381808e-03
1.700000e+00	2.000000e+00	2.218944e-02	1.019744e-03	1.019744e-03
2.000000e+00	2.400000e+00	1.438846e-02	6.845160e-04	6.845160e-04
2.400000e+00	2.700000e+00	8.172640e-03	6.275081e-04	6.275081e-04
2.700000e+00	3.000000e+00	6.270403e-03	5.295065e-04	5.295065e-04
3.000000e+00	3.100000e+00	4.997251e-03	7.814336e-04	7.814336e-04
3.100000e+00	3.300000e+00	4.339383e-03	5.264713e-04	5.264713e-04
3.300000e+00	3.500000e+00	3.043074e-03	4.505707e-04	4.505707e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208113]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00077136291717971514, dn: 0.00077136291717971514}}, 1: {"": {up: 0.00036951920112492125, dn: 0.00036951920112492125}}, 2: {"": {up: 0.00037251217429769984, dn: 0.00037251217429769984}}, 3: {"": {up: 0.00056032233580324115, dn: 0.00056032233580324115}}, 4: {"": {up: 0.00074522399317252278, dn: 0.00074522399317252278}}, 5: {"": {up: 0.0010900629339629893, dn: 0.0010900629339629893}}, 6: {"": {up: 0.0013327253280402517, dn: 0.0013327253280402517}}, 7: {"": {up: 0.0019876186757021583, dn: 0.0019876186757021583}}, 8: {"": {up: 0.0027306797688487756, dn: 0.0027306797688487756}}, 9: {"": {up: 0.0040347445878133222, dn: 0.0040347445878133222}}, 10: {"": {up: 0.0097997612215808636, dn: 0.0097997612215808636}}, 11: {"": {up: 0.0079765142762988923, dn: 0.0079765142762988923}}, 12: {"": {up: 0.0097289978928972887, dn: 0.0097289978928972887}}, 13: {"": {up: 0.0089016021029924633, dn: 0.0089016021029924633}}, 14: {"": {up: 0.0043649620082348208, dn: 0.0043649620082348208}}, 15: {"": {up: 0.0064514897504374851, dn: 0.0064514897504374851}}, 16: {"": {up: 0.0059663456151986313, dn: 0.0059663456151986313}}, 17: {"": {up: 0.0056343063459488914, dn: 0.0056343063459488914}}, 18: {"": {up: 0.0018373120463208094, dn: 0.0018373120463208094}}, 19: {"": {up: 0.0013264602016896949, dn: 0.0013264602016896949}}, 20: {"": {up: 0.0009812402016495924, dn: 0.0009812402016495924}}, 21: {"": {up: 0.00065938873208449666, dn: 0.00065938873208449666}}, 22: {"": {up: 0.00060144354126828291, dn: 0.00060144354126828291}}, 23: {"": {up: 0.00050883396113074084, dn: 0.00050883396113074084}}, 24: {"": {up: 0.00074962097089128924, dn: 0.00074962097089128924}}, 25: {"": {up: 0.00050417432501070566, dn: 0.00050417432501070566}}, 26: {"": {up: 0.00043164389257812936, dn: 0.00043164389257812936}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208113]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	-2.335708e-04	7.713629e-04	7.713629e-04
4.000000e-02	9.000000e-02	7.619866e-06	3.695192e-04	3.695192e-04
9.000000e-02	1.400000e-01	3.852434e-04	3.725122e-04	3.725122e-04
1.400000e-01	1.900000e-01	1.308472e-03	5.603223e-04	5.603223e-04
1.900000e-01	2.400000e-01	1.920020e-03	7.452240e-04	7.452240e-04
2.400000e-01	2.900000e-01	3.066518e-03	1.090063e-03	1.090063e-03
2.900000e-01	3.400000e-01	6.265058e-03	1.332725e-03	1.332725e-03
3.400000e-01	3.900000e-01	1.496810e-02	1.987619e-03	1.987619e-03
3.900000e-01	4.400000e-01	2.313868e-02	2.730680e-03	2.730680e-03
4.400000e-01	5.000000e-01	6.461848e-02	4.034745e-03	4.034745e-03
5.000000e-01	6.000000e-01	5.563936e-01	9.799761e-03	9.799761e-03
6.000000e-01	7.000000e-01	3.630152e-01	7.976514e-03	7.976514e-03
7.000000e-01	7.500000e-01	2.714632e-01	9.728998e-03	9.728998e-03
7.500000e-01	8.000000e-01	2.398634e-01	8.901602e-03	8.901602e-03
8.000000e-01	9.500000e-01	1.762762e-01	4.364962e-03	4.364962e-03
9.500000e-01	1.000000e+00	1.418027e-01	6.451490e-03	6.451490e-03
1.000000e+00	1.050000e+00	1.117011e-01	5.966346e-03	5.966346e-03
1.050000e+00	1.100000e+00	1.059719e-01	5.634306e-03	5.634306e-03
1.100000e+00	1.400000e+00	6.907903e-02	1.837312e-03	1.837312e-03
1.400000e+00	1.700000e+00	3.944343e-02	1.326460e-03	1.326460e-03
1.700000e+00	2.000000e+00	2.188135e-02	9.812402e-04	9.812402e-04
2.000000e+00	2.400000e+00	1.413007e-02	6.593887e-04	6.593887e-04
2.400000e+00	2.700000e+00	8.055213e-03	6.014435e-04	6.014435e-04
2.700000e+00	3.000000e+00	6.138927e-03	5.088340e-04	5.088340e-04
3.000000e+00	3.100000e+00	4.935190e-03	7.496210e-04	7.496210e-04
3.100000e+00	3.300000e+00	4.259329e-03	5.041743e-04	5.041743e-04
3.300000e+00	3.500000e+00	2.973611e-03	4.316439e-04	4.316439e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208112]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00078038856507511682, dn: 0.00078038856507511682}}, 1: {"": {up: 0.00037122273637265273, dn: 0.00037122273637265273}}, 2: {"": {up: 0.00037725036779306118, dn: 0.00037725036779306118}}, 3: {"": {up: 0.0005649886724528202, dn: 0.0005649886724528202}}, 4: {"": {up: 0.00075691373352582288, dn: 0.00075691373352582288}}, 5: {"": {up: 0.0011006390870762315, dn: 0.0011006390870762315}}, 6: {"": {up: 0.0013560324479893527, dn: 0.0013560324479893527}}, 7: {"": {up: 0.0020070924243791072, dn: 0.0020070924243791072}}, 8: {"": {up: 0.002754613584515985, dn: 0.002754613584515985}}, 9: {"": {up: 0.0040721274810867876, dn: 0.0040721274810867876}}, 10: {"": {up: 0.0098917142093774661, dn: 0.0098917142093774661}}, 11: {"": {up: 0.0080545868919516921, dn: 0.0080545868919516921}}, 12: {"": {up: 0.009827760680846875, dn: 0.009827760680846875}}, 13: {"": {up: 0.0089776567098547415, dn: 0.0089776567098547415}}, 14: {"": {up: 0.0044082765591807243, dn: 0.0044082765591807243}}, 15: {"": {up: 0.0065278143355950256, dn: 0.0065278143355950256}}, 16: {"": {up: 0.0060180315718679931, dn: 0.0060180315718679931}}, 17: {"": {up: 0.0056973492081844462, dn: 0.0056973492081844462}}, 18: {"": {up: 0.0018554460380188925, dn: 0.0018554460380188925}}, 19: {"": {up: 0.0013407709225168431, dn: 0.0013407709225168431}}, 20: {"": {up: 0.00099039335619742507, dn: 0.00099039335619742507}}, 21: {"": {up: 0.00066541683364639947, dn: 0.00066541683364639947}}, 22: {"": {up: 0.00060736635475542125, dn: 0.00060736635475542125}}, 23: {"": {up: 0.00051399740595973206, dn: 0.00051399740595973206}}, 24: {"": {up: 0.00075805105368965682, dn: 0.00075805105368965682}}, 25: {"": {up: 0.0005106483623786535, dn: 0.0005106483623786535}}, 26: {"": {up: 0.00043891912694709451, dn: 0.00043891912694709451}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208112]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	-2.362756e-04	7.803886e-04	7.803886e-04
4.000000e-02	9.000000e-02	1.785029e-05	3.712227e-04	3.712227e-04
9.000000e-02	1.400000e-01	3.759780e-04	3.772504e-04	3.772504e-04
1.400000e-01	1.900000e-01	1.319795e-03	5.649887e-04	5.649887e-04
1.900000e-01	2.400000e-01	1.904304e-03	7.569137e-04	7.569137e-04
2.400000e-01	2.900000e-01	3.062194e-03	1.100639e-03	1.100639e-03
2.900000e-01	3.400000e-01	6.319222e-03	1.356032e-03	1.356032e-03
3.400000e-01	3.900000e-01	1.504034e-02	2.007092e-03	2.007092e-03
3.900000e-01	4.400000e-01	2.315622e-02	2.754614e-03	2.754614e-03
4.400000e-01	5.000000e-01	6.483228e-02	4.072127e-03	4.072127e-03
5.000000e-01	6.000000e-01	5.557775e-01	9.891714e-03	9.891714e-03
6.000000e-01	7.000000e-01	3.623014e-01	8.054587e-03	8.054587e-03
7.000000e-01	7.500000e-01	2.709002e-01	9.827761e-03	9.827761e-03
7.500000e-01	8.000000e-01	2.396980e-01	8.977657e-03	8.977657e-03
8.000000e-01	9.500000e-01	1.761313e-01	4.408277e-03	4.408277e-03
9.500000e-01	1.000000e+00	1.417302e-01	6.527814e-03	6.527814e-03
1.000000e+00	1.050000e+00	1.116206e-01	6.018032e-03	6.018032e-03
1.050000e+00	1.100000e+00	1.059795e-01	5.697349e-03	5.697349e-03
1.100000e+00	1.400000e+00	6.920613e-02	1.855446e-03	1.855446e-03
1.400000e+00	1.700000e+00	3.956217e-02	1.340771e-03	1.340771e-03
1.700000e+00	2.000000e+00	2.198676e-02	9.903934e-04	9.903934e-04
2.000000e+00	2.400000e+00	1.421215e-02	6.654168e-04	6.654168e-04
2.400000e+00	2.700000e+00	8.092943e-03	6.073664e-04	6.073664e-04
2.700000e+00	3.000000e+00	6.178880e-03	5.139974e-04	5.139974e-04
3.000000e+00	3.100000e+00	4.938473e-03	7.580511e-04	7.580511e-04
3.100000e+00	3.300000e+00	4.309159e-03	5.106484e-04	5.106484e-04
3.300000e+00	3.500000e+00	3.009013e-03	4.389191e-04	4.389191e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208111]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00080245638510762689, dn: 0.00080245638510762689}}, 1: {"": {up: 0.00039220367157893877, dn: 0.00039220367157893877}}, 2: {"": {up: 0.00038593522772610426, dn: 0.00038593522772610426}}, 3: {"": {up: 0.00058033938346453804, dn: 0.00058033938346453804}}, 4: {"": {up: 0.00077030409579593973, dn: 0.00077030409579593973}}, 5: {"": {up: 0.0011260978643084271, dn: 0.0011260978643084271}}, 6: {"": {up: 0.0013706900451962132, dn: 0.0013706900451962132}}, 7: {"": {up: 0.0020433188688993211, dn: 0.0020433188688993211}}, 8: {"": {up: 0.0028163323667493513, dn: 0.0028163323667493513}}, 9: {"": {up: 0.0041612915329525069, dn: 0.0041612915329525069}}, 10: {"": {up: 0.010104578170314684, dn: 0.010104578170314684}}, 11: {"": {up: 0.0082219839454963674, dn: 0.0082219839454963674}}, 12: {"": {up: 0.010029181422229824, dn: 0.010029181422229824}}, 13: {"": {up: 0.0091698680470331667, dn: 0.0091698680470331667}}, 14: {"": {up: 0.0044900873537654547, dn: 0.0044900873537654547}}, 15: {"": {up: 0.0066140003023888597, dn: 0.0066140003023888597}}, 16: {"": {up: 0.0061539324013186831, dn: 0.0061539324013186831}}, 17: {"": {up: 0.0057945029122436322, dn: 0.0057945029122436322}}, 18: {"": {up: 0.0018875719265177106, dn: 0.0018875719265177106}}, 19: {"": {up: 0.0013607236636763867, dn: 0.0013607236636763867}}, 20: {"": {up: 0.0010063369217116103, dn: 0.0010063369217116103}}, 21: {"": {up: 0.00067572715462677698, dn: 0.00067572715462677698}}, 22: {"": {up: 0.00061886410283500614, dn: 0.00061886410283500614}}, 23: {"": {up: 0.00052244872156668835, dn: 0.00052244872156668835}}, 24: {"": {up: 0.00076946572373303216, dn: 0.00076946572373303216}}, 25: {"": {up: 0.0005180419867153634, dn: 0.0005180419867153634}}, 26: {"": {up: 0.00044139916742105394, dn: 0.00044139916742105394}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208111]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	-2.426251e-04	8.024564e-04	8.024564e-04
4.000000e-02	9.000000e-02	-1.684547e-05	3.922037e-04	3.922037e-04
9.000000e-02	1.400000e-01	3.883996e-04	3.859352e-04	3.859352e-04
1.400000e-01	1.900000e-01	1.352825e-03	5.803394e-04	5.803394e-04
1.900000e-01	2.400000e-01	1.917234e-03	7.703041e-04	7.703041e-04
2.400000e-01	2.900000e-01	3.054638e-03	1.126098e-03	1.126098e-03
2.900000e-01	3.400000e-01	6.288184e-03	1.370690e-03	1.370690e-03
3.400000e-01	3.900000e-01	1.513853e-02	2.043319e-03	2.043319e-03
3.900000e-01	4.400000e-01	2.342438e-02	2.816332e-03	2.816332e-03
4.400000e-01	5.000000e-01	6.505212e-02	4.161292e-03	4.161292e-03
5.000000e-01	6.000000e-01	5.554918e-01	1.010458e-02	1.010458e-02
6.000000e-01	7.000000e-01	3.615456e-01	8.221984e-03	8.221984e-03
7.000000e-01	7.500000e-01	2.693768e-01	1.002918e-02	1.002918e-02
7.500000e-01	8.000000e-01	2.394866e-01	9.169868e-03	9.169868e-03
8.000000e-01	9.500000e-01	1.762127e-01	4.490087e-03	4.490087e-03
9.500000e-01	1.000000e+00	1.416466e-01	6.614000e-03	6.614000e-03
1.000000e+00	1.050000e+00	1.115313e-01	6.153932e-03	6.153932e-03
1.050000e+00	1.100000e+00	1.063971e-01	5.794503e-03	5.794503e-03
1.100000e+00	1.400000e+00	6.924027e-02	1.887572e-03	1.887572e-03
1.400000e+00	1.700000e+00	3.970483e-02	1.360724e-03	1.360724e-03
1.700000e+00	2.000000e+00	2.206826e-02	1.006337e-03	1.006337e-03
2.000000e+00	2.400000e+00	1.428996e-02	6.757272e-04	6.757272e-04
2.400000e+00	2.700000e+00	8.134923e-03	6.188641e-04	6.188641e-04
2.700000e+00	3.000000e+00	6.228020e-03	5.224487e-04	5.224487e-04
3.000000e+00	3.100000e+00	4.991965e-03	7.694657e-04	7.694657e-04
3.100000e+00	3.300000e+00	4.284515e-03	5.180420e-04	5.180420e-04
3.300000e+00	3.500000e+00	3.006872e-03	4.413992e-04	4.413992e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208110]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00078826034722038368, dn: 0.00078826034722038368}}, 1: {"": {up: 0.00038225269129203005, dn: 0.00038225269129203005}}, 2: {"": {up: 0.00037996226128393315, dn: 0.00037996226128393315}}, 3: {"": {up: 0.000571160362770387, dn: 0.000571160362770387}}, 4: {"": {up: 0.00076104401975181444, dn: 0.00076104401975181444}}, 5: {"": {up: 0.0011097965579330298, dn: 0.0011097965579330298}}, 6: {"": {up: 0.0013564438801513304, dn: 0.0013564438801513304}}, 7: {"": {up: 0.0020187758667073478, dn: 0.0020187758667073478}}, 8: {"": {up: 0.0027776551261810751, dn: 0.0027776551261810751}}, 9: {"": {up: 0.0041038119136020627, dn: 0.0041038119136020627}}, 10: {"": {up: 0.0099674339726932744, dn: 0.0099674339726932744}}, 11: {"": {up: 0.008112298071446835, dn: 0.008112298071446835}}, 12: {"": {up: 0.0098922373606783118, dn: 0.0098922373606783118}}, 13: {"": {up: 0.009045175509629421, dn: 0.009045175509629421}}, 14: {"": {up: 0.0044357557291727539, dn: 0.0044357557291727539}}, 15: {"": {up: 0.0065451203197496623, dn: 0.0065451203197496623}}, 16: {"": {up: 0.0060671538632211999, dn: 0.0060671538632211999}}, 17: {"": {up: 0.0057288683001095377, dn: 0.0057288683001095377}}, 18: {"": {up: 0.001865926043550495, dn: 0.001865926043550495}}, 19: {"": {up: 0.0013469706752561464, dn: 0.0013469706752561464}}, 20: {"": {up: 0.0009958012965558048, dn: 0.0009958012965558048}}, 21: {"": {up: 0.00066861587440024211, dn: 0.00066861587440024211}}, 22: {"": {up: 0.00061165658483970967, dn: 0.00061165658483970967}}, 23: {"": {up: 0.00051683857355185037, dn: 0.00051683857355185037}}, 24: {"": {up: 0.00076200196850139377, dn: 0.00076200196850139377}}, 25: {"": {up: 0.00051233997501659058, dn: 0.00051233997501659058}}, 26: {"": {up: 0.00043857311249095025, dn: 0.00043857311249095025}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208110]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	-2.374239e-04	7.882603e-04	7.882603e-04
4.000000e-02	9.000000e-02	-5.324622e-06	3.822527e-04	3.822527e-04
9.000000e-02	1.400000e-01	3.829426e-04	3.799623e-04	3.799623e-04
1.400000e-01	1.900000e-01	1.332861e-03	5.711604e-04	5.711604e-04
1.900000e-01	2.400000e-01	1.914044e-03	7.610440e-04	7.610440e-04
2.400000e-01	2.900000e-01	3.060408e-03	1.109797e-03	1.109797e-03
2.900000e-01	3.400000e-01	6.284264e-03	1.356444e-03	1.356444e-03
3.400000e-01	3.900000e-01	1.506757e-02	2.018776e-03	2.018776e-03
3.900000e-01	4.400000e-01	2.327396e-02	2.777655e-03	2.777655e-03
4.400000e-01	5.000000e-01	6.487890e-02	4.103812e-03	4.103812e-03
5.000000e-01	6.000000e-01	5.557346e-01	9.967434e-03	9.967434e-03
6.000000e-01	7.000000e-01	3.620795e-01	8.112298e-03	8.112298e-03
7.000000e-01	7.500000e-01	2.703064e-01	9.892237e-03	9.892237e-03
7.500000e-01	8.000000e-01	2.396410e-01	9.045176e-03	9.045176e-03
8.000000e-01	9.500000e-01	1.761975e-01	4.435756e-03	4.435756e-03
9.500000e-01	1.000000e+00	1.417174e-01	6.545120e-03	6.545120e-03
1.000000e+00	1.050000e+00	1.115967e-01	6.067154e-03	6.067154e-03
1.050000e+00	1.100000e+00	1.061825e-01	5.728868e-03	5.728868e-03
1.100000e+00	1.400000e+00	6.919760e-02	1.865926e-03	1.865926e-03
1.400000e+00	1.700000e+00	3.960647e-02	1.346971e-03	1.346971e-03
1.700000e+00	2.000000e+00	2.201125e-02	9.958013e-04	9.958013e-04
2.000000e+00	2.400000e+00	1.423023e-02	6.686159e-04	6.686159e-04
2.400000e+00	2.700000e+00	8.109630e-03	6.116566e-04	6.116566e-04
2.700000e+00	3.000000e+00	6.195617e-03	5.168386e-04	5.168386e-04
3.000000e+00	3.100000e+00	4.960167e-03	7.620020e-04	7.620020e-04
3.100000e+00	3.300000e+00	4.289839e-03	5.123400e-04	5.123400e-04
3.300000e+00	3.500000e+00	3.002261e-03	4.385731e-04	4.385731e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208109]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00079351906089267959, dn: 0.00079351906089267959}}, 1: {"": {up: 0.00038059464000429641, dn: 0.00038059464000429641}}, 2: {"": {up: 0.00038263517872772737, dn: 0.00038263517872772737}}, 3: {"": {up: 0.00057353793248572508, dn: 0.00057353793248572508}}, 4: {"": {up: 0.0007651151547316263, dn: 0.0007651151547316263}}, 5: {"": {up: 0.0011154362375322044, dn: 0.0011154362375322044}}, 6: {"": {up: 0.0013677140051926049, dn: 0.0013677140051926049}}, 7: {"": {up: 0.0020284358506001618, dn: 0.0020284358506001618}}, 8: {"": {up: 0.0027900616480644302, dn: 0.0027900616480644302}}, 9: {"": {up: 0.0041237119201030523, dn: 0.0041237119201030523}}, 10: {"": {up: 0.010013111404553535, dn: 0.010013111404553535}}, 11: {"": {up: 0.0081519322862742185, dn: 0.0081519322862742185}}, 12: {"": {up: 0.0099410985308465705, dn: 0.0099410985308465705}}, 13: {"": {up: 0.0090850998893793056, dn: 0.0090850998893793056}}, 14: {"": {up: 0.0044555234135720692, dn: 0.0044555234135720692}}, 15: {"": {up: 0.0065742193452911143, dn: 0.0065742193452911143}}, 16: {"": {up: 0.0060956512367424647, dn: 0.0060956512367424647}}, 17: {"": {up: 0.0057552789680431595, dn: 0.0057552789680431595}}, 18: {"": {up: 0.0018738012464269297, dn: 0.0018738012464269297}}, 19: {"": {up: 0.0013526550024139767, dn: 0.0013526550024139767}}, 20: {"": {up: 0.000999561403816694, dn: 0.000999561403816694}}, 21: {"": {up: 0.00067164667050466365, dn: 0.00067164667050466365}}, 22: {"": {up: 0.00061389575662322289, dn: 0.00061389575662322289}}, 23: {"": {up: 0.00051901712667095886, dn: 0.00051901712667095886}}, 24: {"": {up: 0.00076465842047282711, dn: 0.00076465842047282711}}, 25: {"": {up: 0.00051516429418196354, dn: 0.00051516429418196354}}, 26: {"": {up: 0.0004410333037311352, dn: 0.0004410333037311352}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208109]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	-2.414277e-04	7.935191e-04	7.935191e-04
4.000000e-02	9.000000e-02	6.158286e-06	3.805946e-04	3.805946e-04
9.000000e-02	1.400000e-01	3.820290e-04	3.826352e-04	3.826352e-04
1.400000e-01	1.900000e-01	1.338262e-03	5.735379e-04	5.735379e-04
1.900000e-01	2.400000e-01	1.908903e-03	7.651152e-04	7.651152e-04
2.400000e-01	2.900000e-01	3.056754e-03	1.115436e-03	1.115436e-03
2.900000e-01	3.400000e-01	6.318582e-03	1.367714e-03	1.367714e-03
3.400000e-01	3.900000e-01	1.510265e-02	2.028436e-03	2.028436e-03
3.900000e-01	4.400000e-01	2.329948e-02	2.790062e-03	2.790062e-03
4.400000e-01	5.000000e-01	6.497903e-02	4.123712e-03	4.123712e-03
5.000000e-01	6.000000e-01	5.555419e-01	1.001311e-02	1.001311e-02
6.000000e-01	7.000000e-01	3.618161e-01	8.151932e-03	8.151932e-03
7.000000e-01	7.500000e-01	2.700302e-01	9.941099e-03	9.941099e-03
7.500000e-01	8.000000e-01	2.395520e-01	9.085100e-03	9.085100e-03
8.000000e-01	9.500000e-01	1.761579e-01	4.455523e-03	4.455523e-03
9.500000e-01	1.000000e+00	1.416747e-01	6.574219e-03	6.574219e-03
1.000000e+00	1.050000e+00	1.115628e-01	6.095651e-03	6.095651e-03
1.050000e+00	1.100000e+00	1.061934e-01	5.755279e-03	5.755279e-03
1.100000e+00	1.400000e+00	6.924300e-02	1.873801e-03	1.873801e-03
1.400000e+00	1.700000e+00	3.965323e-02	1.352655e-03	1.352655e-03
1.700000e+00	2.000000e+00	2.203828e-02	9.995614e-04	9.995614e-04
2.000000e+00	2.400000e+00	1.426697e-02	6.716467e-04	6.716467e-04
2.400000e+00	2.700000e+00	8.117203e-03	6.138958e-04	6.138958e-04
2.700000e+00	3.000000e+00	6.208767e-03	5.190171e-04	5.190171e-04
3.000000e+00	3.100000e+00	4.970166e-03	7.646584e-04	7.646584e-04
3.100000e+00	3.300000e+00	4.301945e-03	5.151643e-04	5.151643e-04
3.300000e+00	3.500000e+00	3.012473e-03	4.410333e-04	4.410333e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208108]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00078895718356574969, dn: 0.00078895718356574969}}, 1: {"": {up: 0.00038047554454918652, dn: 0.00038047554454918652}}, 2: {"": {up: 0.00037926207297856709, dn: 0.00037926207297856709}}, 3: {"": {up: 0.0005716257516942358, dn: 0.0005716257516942358}}, 4: {"": {up: 0.00076177135677314646, dn: 0.00076177135677314646}}, 5: {"": {up: 0.0011109271803318166, dn: 0.0011109271803318166}}, 6: {"": {up: 0.0013607999118165745, dn: 0.0013607999118165745}}, 7: {"": {up: 0.0020202643391398073, dn: 0.0020202643391398073}}, 8: {"": {up: 0.0027793905806849104, dn: 0.0027793905806849104}}, 9: {"": {up: 0.004107257803774517, dn: 0.004107257803774517}}, 10: {"": {up: 0.0099742107457181806, dn: 0.0099742107457181806}}, 11: {"": {up: 0.0081196674808762977, dn: 0.0081196674808762977}}, 12: {"": {up: 0.0099016887448555874, dn: 0.0099016887448555874}}, 13: {"": {up: 0.0090517092308579957, dn: 0.0090517092308579957}}, 14: {"": {up: 0.0044397172082114552, dn: 0.0044397172082114552}}, 15: {"": {up: 0.0065521660540618105, dn: 0.0065521660540618105}}, 16: {"": {up: 0.0060720783921158266, dn: 0.0060720783921158266}}, 17: {"": {up: 0.0057351938066642471, dn: 0.0057351938066642471}}, 18: {"": {up: 0.0018675700195113923, dn: 0.0018675700195113923}}, 19: {"": {up: 0.0013484843343546855, dn: 0.0013484843343546855}}, 20: {"": {up: 0.00099662313171362143, dn: 0.00099662313171362143}}, 21: {"": {up: 0.00066944417242963594, dn: 0.00066944417242963594}}, 22: {"": {up: 0.00061213351847815337, dn: 0.00061213351847815337}}, 23: {"": {up: 0.00051753346644336845, dn: 0.00051753346644336845}}, 24: {"": {up: 0.0007635519628682772, dn: 0.0007635519628682772}}, 25: {"": {up: 0.00051321559797028844, dn: 0.00051321559797028844}}, 26: {"": {up: 0.00043976951349542138, dn: 0.00043976951349542138}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208108]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	-2.367253e-04	7.889572e-04	7.889572e-04
4.000000e-02	9.000000e-02	2.616990e-06	3.804755e-04	3.804755e-04
9.000000e-02	1.400000e-01	3.824130e-04	3.792621e-04	3.792621e-04
1.400000e-01	1.900000e-01	1.334338e-03	5.716258e-04	5.716258e-04
1.900000e-01	2.400000e-01	1.911851e-03	7.617714e-04	7.617714e-04
2.400000e-01	2.900000e-01	3.061518e-03	1.110927e-03	1.110927e-03
2.900000e-01	3.400000e-01	6.304496e-03	1.360800e-03	1.360800e-03
3.400000e-01	3.900000e-01	1.507225e-02	2.020264e-03	2.020264e-03
3.900000e-01	4.400000e-01	2.326928e-02	2.779391e-03	2.779391e-03
4.400000e-01	5.000000e-01	6.491135e-02	4.107258e-03	4.107258e-03
5.000000e-01	6.000000e-01	5.556425e-01	9.974211e-03	9.974211e-03
6.000000e-01	7.000000e-01	3.619545e-01	8.119667e-03	8.119667e-03
7.000000e-01	7.500000e-01	2.702422e-01	9.901689e-03	9.901689e-03
7.500000e-01	8.000000e-01	2.396066e-01	9.051709e-03	9.051709e-03
8.000000e-01	9.500000e-01	1.761763e-01	4.439717e-03	4.439717e-03
9.500000e-01	1.000000e+00	1.416597e-01	6.552166e-03	6.552166e-03
1.000000e+00	1.050000e+00	1.116001e-01	6.072078e-03	6.072078e-03
1.050000e+00	1.100000e+00	1.061813e-01	5.735194e-03	5.735194e-03
1.100000e+00	1.400000e+00	6.922167e-02	1.867570e-03	1.867570e-03
1.400000e+00	1.700000e+00	3.962770e-02	1.348484e-03	1.348484e-03
1.700000e+00	2.000000e+00	2.202355e-02	9.966231e-04	9.966231e-04
2.000000e+00	2.400000e+00	1.424474e-02	6.694442e-04	6.694442e-04
2.400000e+00	2.700000e+00	8.114443e-03	6.121335e-04	6.121335e-04
2.700000e+00	3.000000e+00	6.202740e-03	5.175335e-04	5.175335e-04
3.000000e+00	3.100000e+00	4.956660e-03	7.635520e-04	7.635520e-04
3.100000e+00	3.300000e+00	4.295769e-03	5.132156e-04	5.132156e-04
3.300000e+00	3.500000e+00	3.010931e-03	4.397695e-04	4.397695e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208107]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00078744555367339522, dn: 0.00078744555367339522}}, 1: {"": {up: 0.0003795976290758414, dn: 0.0003795976290758414}}, 2: {"": {up: 0.00037945466132332584, dn: 0.00037945466132332584}}, 3: {"": {up: 0.00057007718775618473, dn: 0.00057007718775618473}}, 4: {"": {up: 0.00075887047643191413, dn: 0.00075887047643191413}}, 5: {"": {up: 0.0011078229100357155, dn: 0.0011078229100357155}}, 6: {"": {up: 0.0013545027131755762, dn: 0.0013545027131755762}}, 7: {"": {up: 0.0020159722220308499, dn: 0.0020159722220308499}}, 8: {"": {up: 0.0027730373239464347, dn: 0.0027730373239464347}}, 9: {"": {up: 0.0040974328006149847, dn: 0.0040974328006149847}}, 10: {"": {up: 0.0099499005020150851, dn: 0.0099499005020150851}}, 11: {"": {up: 0.0080981078036785874, dn: 0.0080981078036785874}}, 12: {"": {up: 0.0098729002830981651, dn: 0.0098729002830981651}}, 13: {"": {up: 0.0090309999446351388, dn: 0.0090309999446351388}}, 14: {"": {up: 0.0044279280331399572, dn: 0.0044279280331399572}}, 15: {"": {up: 0.0065332044204968768, dn: 0.0065332044204968768}}, 16: {"": {up: 0.0060587117442571841, dn: 0.0060587117442571841}}, 17: {"": {up: 0.0057176537145930701, dn: 0.0057176537145930701}}, 18: {"": {up: 0.001862756917403164, dn: 0.001862756917403164}}, 19: {"": {up: 0.0013445263519586035, dn: 0.0013445263519586035}}, 20: {"": {up: 0.00099418252292468329, dn: 0.00099418252292468329}}, 21: {"": {up: 0.00066789117751322351, dn: 0.00066789117751322351}}, 22: {"": {up: 0.0006104527463739965, dn: 0.0006104527463739965}}, 23: {"": {up: 0.00051604715546805114, dn: 0.00051604715546805114}}, 24: {"": {up: 0.00075981484586706979, dn: 0.00075981484586706979}}, 25: {"": {up: 0.0005116414760357106, dn: 0.0005116414760357106}}, 26: {"": {up: 0.00043747722797878253, dn: 0.00043747722797878253}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208107]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	-2.404163e-04	7.874456e-04	7.874456e-04
4.000000e-02	9.000000e-02	-4.077652e-07	3.795976e-04	3.795976e-04
9.000000e-02	1.400000e-01	3.856872e-04	3.794547e-04	3.794547e-04
1.400000e-01	1.900000e-01	1.330272e-03	5.700772e-04	5.700772e-04
1.900000e-01	2.400000e-01	1.915281e-03	7.588705e-04	7.588705e-04
2.400000e-01	2.900000e-01	3.059164e-03	1.107823e-03	1.107823e-03
2.900000e-01	3.400000e-01	6.287660e-03	1.354503e-03	1.354503e-03
3.400000e-01	3.900000e-01	1.505958e-02	2.015972e-03	2.015972e-03
3.900000e-01	4.400000e-01	2.326494e-02	2.773037e-03	2.773037e-03
4.400000e-01	5.000000e-01	6.484707e-02	4.097433e-03	4.097433e-03
5.000000e-01	6.000000e-01	5.557887e-01	9.949901e-03	9.949901e-03
6.000000e-01	7.000000e-01	3.621712e-01	8.098108e-03	8.098108e-03
7.000000e-01	7.500000e-01	2.704130e-01	9.872900e-03	9.872900e-03
7.500000e-01	8.000000e-01	2.396496e-01	9.031000e-03	9.031000e-03
8.000000e-01	9.500000e-01	1.762156e-01	4.427928e-03	4.427928e-03
9.500000e-01	1.000000e+00	1.417299e-01	6.533204e-03	6.533204e-03
1.000000e+00	1.050000e+00	1.116156e-01	6.058712e-03	6.058712e-03
1.050000e+00	1.100000e+00	1.061695e-01	5.717654e-03	5.717654e-03
1.100000e+00	1.400000e+00	6.918833e-02	1.862757e-03	1.862757e-03
1.400000e+00	1.700000e+00	3.959047e-02	1.344526e-03	1.344526e-03
1.700000e+00	2.000000e+00	2.199284e-02	9.941825e-04	9.941825e-04
2.000000e+00	2.400000e+00	1.422399e-02	6.678912e-04	6.678912e-04
2.400000e+00	2.700000e+00	8.101283e-03	6.104527e-04	6.104527e-04
2.700000e+00	3.000000e+00	6.189550e-03	5.160472e-04	5.160472e-04
3.000000e+00	3.100000e+00	4.966328e-03	7.598148e-04	7.598148e-04
3.100000e+00	3.300000e+00	4.283812e-03	5.116415e-04	5.116415e-04
3.300000e+00	3.500000e+00	2.997256e-03	4.374772e-04	4.374772e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208106]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00076810114893808093, dn: 0.00076810114893808093}}, 1: {"": {up: 0.00036952428878221253, dn: 0.00036952428878221253}}, 2: {"": {up: 0.00036570676777987016, dn: 0.00036570676777987016}}, 3: {"": {up: 0.00055915096351522118, dn: 0.00055915096351522118}}, 4: {"": {up: 0.00074052764972011695, dn: 0.00074052764972011695}}, 5: {"": {up: 0.0010845100276161582, dn: 0.0010845100276161582}}, 6: {"": {up: 0.0013239052836211498, dn: 0.0013239052836211498}}, 7: {"": {up: 0.0019766467565045611, dn: 0.0019766467565045611}}, 8: {"": {up: 0.0027179440759515271, dn: 0.0027179440759515271}}, 9: {"": {up: 0.0040154718139826214, dn: 0.0040154718139826214}}, 10: {"": {up: 0.0097548849301260353, dn: 0.0097548849301260353}}, 11: {"": {up: 0.0079408840817631905, dn: 0.0079408840817631905}}, 12: {"": {up: 0.0096827103643556244, dn: 0.0096827103643556244}}, 13: {"": {up: 0.0088658535968061097, dn: 0.0088658535968061097}}, 14: {"": {up: 0.004347272963850124, dn: 0.004347272963850124}}, 15: {"": {up: 0.0064205420331931414, dn: 0.0064205420331931414}}, 16: {"": {up: 0.005945023465050406, dn: 0.005945023465050406}}, 17: {"": {up: 0.005608871187681168, dn: 0.005608871187681168}}, 18: {"": {up: 0.0018303733681046255, dn: 0.0018303733681046255}}, 19: {"": {up: 0.0013218879596160098, dn: 0.0013218879596160098}}, 20: {"": {up: 0.0009782448568737786, dn: 0.0009782448568737786}}, 21: {"": {up: 0.00065763891118150849, dn: 0.00065763891118150849}}, 22: {"": {up: 0.00060031500989989463, dn: 0.00060031500989989463}}, 23: {"": {up: 0.00050806900231278765, dn: 0.00050806900231278765}}, 24: {"": {up: 0.00074842608185444678, dn: 0.00074842608185444678}}, 25: {"": {up: 0.00050242362603683435, dn: 0.00050242362603683435}}, 26: {"": {up: 0.00042973468559100462, dn: 0.00042973468559100462}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208106]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	-2.342076e-04	7.681011e-04	7.681011e-04
4.000000e-02	9.000000e-02	6.442144e-06	3.695243e-04	3.695243e-04
9.000000e-02	1.400000e-01	3.954954e-04	3.657068e-04	3.657068e-04
1.400000e-01	1.900000e-01	1.306638e-03	5.591510e-04	5.591510e-04
1.900000e-01	2.400000e-01	1.929120e-03	7.405276e-04	7.405276e-04
2.400000e-01	2.900000e-01	3.072342e-03	1.084510e-03	1.084510e-03
2.900000e-01	3.400000e-01	6.250720e-03	1.323905e-03	1.323905e-03
3.400000e-01	3.900000e-01	1.492096e-02	1.976647e-03	1.976647e-03
3.900000e-01	4.400000e-01	2.311410e-02	2.717944e-03	2.717944e-03
4.400000e-01	5.000000e-01	6.448822e-02	4.015472e-03	4.015472e-03
5.000000e-01	6.000000e-01	5.562761e-01	9.754885e-03	9.754885e-03
6.000000e-01	7.000000e-01	3.629552e-01	7.940884e-03	7.940884e-03
7.000000e-01	7.500000e-01	2.715760e-01	9.682710e-03	9.682710e-03
7.500000e-01	8.000000e-01	2.398758e-01	8.865854e-03	8.865854e-03
8.000000e-01	9.500000e-01	1.763345e-01	4.347273e-03	4.347273e-03
9.500000e-01	1.000000e+00	1.417233e-01	6.420542e-03	6.420542e-03
1.000000e+00	1.050000e+00	1.118110e-01	5.945023e-03	5.945023e-03
1.050000e+00	1.100000e+00	1.060663e-01	5.608871e-03	5.608871e-03
1.100000e+00	1.400000e+00	6.908977e-02	1.830373e-03	1.830373e-03
1.400000e+00	1.700000e+00	3.944777e-02	1.321888e-03	1.321888e-03
1.700000e+00	2.000000e+00	2.188230e-02	9.782449e-04	9.782449e-04
2.000000e+00	2.400000e+00	1.412639e-02	6.576389e-04	6.576389e-04
2.400000e+00	2.700000e+00	8.065953e-03	6.003150e-04	6.003150e-04
2.700000e+00	3.000000e+00	6.147993e-03	5.080690e-04	5.080690e-04
3.000000e+00	3.100000e+00	4.936384e-03	7.484261e-04	7.484261e-04
3.100000e+00	3.300000e+00	4.245301e-03	5.024236e-04	5.024236e-04
3.300000e+00	3.500000e+00	2.978298e-03	4.297347e-04	4.297347e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208105]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00076526131157925387, dn: 0.00076526131157925387}}, 1: {"": {up: 0.00036817924982269172, dn: 0.00036817924982269172}}, 2: {"": {up: 0.00036446964208284883, dn: 0.00036446964208284883}}, 3: {"": {up: 0.00055783735981018723, dn: 0.00055783735981018723}}, 4: {"": {up: 0.00073921228344772541, dn: 0.00073921228344772541}}, 5: {"": {up: 0.0010823757203485306, dn: 0.0010823757203485306}}, 6: {"": {up: 0.0013216365612376184, dn: 0.0013216365612376184}}, 7: {"": {up: 0.0019728232561484066, dn: 0.0019728232561484066}}, 8: {"": {up: 0.0027124719353386869, dn: 0.0027124719353386869}}, 9: {"": {up: 0.0040075872486516817, dn: 0.0040075872486516817}}, 10: {"": {up: 0.0097363299040244128, dn: 0.0097363299040244128}}, 11: {"": {up: 0.0079261932855564411, dn: 0.0079261932855564411}}, 12: {"": {up: 0.009666649885042896, dn: 0.009666649885042896}}, 13: {"": {up: 0.0088498926547162064, dn: 0.0088498926547162064}}, 14: {"": {up: 0.0043398643091947294, dn: 0.0043398643091947294}}, 15: {"": {up: 0.0064126281663604914, dn: 0.0064126281663604914}}, 16: {"": {up: 0.0059326011158681432, dn: 0.0059326011158681432}}, 17: {"": {up: 0.0055993124577933626, dn: 0.0055993124577933626}}, 18: {"": {up: 0.001827316794282445, dn: 0.001827316794282445}}, 19: {"": {up: 0.0013198316390947576, dn: 0.0013198316390947576}}, 20: {"": {up: 0.00097664613175226693, dn: 0.00097664613175226693}}, 21: {"": {up: 0.0006565268463665445, dn: 0.0006565268463665445}}, 22: {"": {up: 0.0005992130023808076, dn: 0.0005992130023808076}}, 23: {"": {up: 0.00050716225762132165, dn: 0.00050716225762132165}}, 24: {"": {up: 0.00074792419401968743, dn: 0.00074792419401968743}}, 25: {"": {up: 0.00050153165403591488, dn: 0.00050153165403591488}}, 26: {"": {up: 0.00042935952301072781, dn: 0.00042935952301072781}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208105]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	-2.307624e-04	7.652613e-04	7.652613e-04
4.000000e-02	9.000000e-02	7.551898e-06	3.681792e-04	3.681792e-04
9.000000e-02	1.400000e-01	3.932824e-04	3.644696e-04	3.644696e-04
1.400000e-01	1.900000e-01	1.303720e-03	5.578374e-04	5.578374e-04
1.900000e-01	2.400000e-01	1.929119e-03	7.392123e-04	7.392123e-04
2.400000e-01	2.900000e-01	3.074554e-03	1.082376e-03	1.082376e-03
2.900000e-01	3.400000e-01	6.249630e-03	1.321637e-03	1.321637e-03
3.400000e-01	3.900000e-01	1.490709e-02	1.972823e-03	1.972823e-03
3.900000e-01	4.400000e-01	2.309304e-02	2.712472e-03	2.712472e-03
4.400000e-01	5.000000e-01	6.446725e-02	4.007587e-03	4.007587e-03
5.000000e-01	6.000000e-01	5.563369e-01	9.736330e-03	9.736330e-03
6.000000e-01	7.000000e-01	3.630686e-01	7.926193e-03	7.926193e-03
7.000000e-01	7.500000e-01	2.717006e-01	9.666650e-03	9.666650e-03
7.500000e-01	8.000000e-01	2.398956e-01	8.849893e-03	8.849893e-03
8.000000e-01	9.500000e-01	1.763440e-01	4.339864e-03	4.339864e-03
9.500000e-01	1.000000e+00	1.417357e-01	6.412628e-03	6.412628e-03
1.000000e+00	1.050000e+00	1.118122e-01	5.932601e-03	5.932601e-03
1.050000e+00	1.100000e+00	1.060325e-01	5.599312e-03	5.599312e-03
1.100000e+00	1.400000e+00	6.907590e-02	1.827317e-03	1.827317e-03
1.400000e+00	1.700000e+00	3.943130e-02	1.319832e-03	1.319832e-03
1.700000e+00	2.000000e+00	2.187009e-02	9.766461e-04	9.766461e-04
2.000000e+00	2.400000e+00	1.411365e-02	6.565268e-04	6.565268e-04
2.400000e+00	2.700000e+00	8.061950e-03	5.992130e-04	5.992130e-04
2.700000e+00	3.000000e+00	6.142113e-03	5.071623e-04	5.071623e-04
3.000000e+00	3.100000e+00	4.925482e-03	7.479242e-04	7.479242e-04
3.100000e+00	3.300000e+00	4.245546e-03	5.015317e-04	5.015317e-04
3.300000e+00	3.500000e+00	2.977458e-03	4.293595e-04	4.293595e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208104]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00078157661172785866, dn: 0.00078157661172785866}}, 1: {"": {up: 0.00037253971600354234, dn: 0.00037253971600354234}}, 2: {"": {up: 0.00037644133673123608, dn: 0.00037644133673123608}}, 3: {"": {up: 0.00056299531081528567, dn: 0.00056299531081528567}}, 4: {"": {up: 0.00074740564621897268, dn: 0.00074740564621897268}}, 5: {"": {up: 0.0010930253427986016, dn: 0.0010930253427986016}}, 6: {"": {up: 0.0013356033842424914, dn: 0.0013356033842424914}}, 7: {"": {up: 0.0019966281576698254, dn: 0.0019966281576698254}}, 8: {"": {up: 0.0027410421375819822, dn: 0.0027410421375819822}}, 9: {"": {up: 0.0040486623305317354, dn: 0.0040486623305317354}}, 10: {"": {up: 0.0098348619715784551, dn: 0.0098348619715784551}}, 11: {"": {up: 0.0080059577815524384, dn: 0.0080059577815524384}}, 12: {"": {up: 0.0097586617935042624, dn: 0.0097586617935042624}}, 13: {"": {up: 0.008932041200084102, dn: 0.008932041200084102}}, 14: {"": {up: 0.0043788745383057329, dn: 0.0043788745383057329}}, 15: {"": {up: 0.0064665353938565843, dn: 0.0064665353938565843}}, 16: {"": {up: 0.0059935385207738456, dn: 0.0059935385207738456}}, 17: {"": {up: 0.0056507691511864062, dn: 0.0056507691511864062}}, 18: {"": {up: 0.0018434794999312226, dn: 0.0018434794999312226}}, 19: {"": {up: 0.0013305074220010947, dn: 0.0013305074220010947}}, 20: {"": {up: 0.00098474830399560573, dn: 0.00098474830399560573}}, 21: {"": {up: 0.00066194929941801447, dn: 0.00066194929941801447}}, 22: {"": {up: 0.00060387931097382491, dn: 0.00060387931097382491}}, 23: {"": {up: 0.00051093128479060479, dn: 0.00051093128479060479}}, 24: {"": {up: 0.000748619930271696, dn: 0.000748619930271696}}, 25: {"": {up: 0.00050598764807058359, dn: 0.00050598764807058359}}, 26: {"": {up: 0.00043119169171031081, dn: 0.00043119169171031081}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208104]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	-2.556810e-04	7.815766e-04	7.815766e-04
4.000000e-02	9.000000e-02	3.743528e-06	3.725397e-04	3.725397e-04
9.000000e-02	1.400000e-01	4.003694e-04	3.764413e-04	3.764413e-04
1.400000e-01	1.900000e-01	1.314587e-03	5.629953e-04	5.629953e-04
1.900000e-01	2.400000e-01	1.919919e-03	7.474056e-04	7.474056e-04
2.400000e-01	2.900000e-01	3.055568e-03	1.093025e-03	1.093025e-03
2.900000e-01	3.400000e-01	6.256624e-03	1.335603e-03	1.335603e-03
3.400000e-01	3.900000e-01	1.501189e-02	1.996628e-03	1.996628e-03
3.900000e-01	4.400000e-01	2.319218e-02	2.741042e-03	2.741042e-03
4.400000e-01	5.000000e-01	6.461892e-02	4.048662e-03	4.048662e-03
5.000000e-01	6.000000e-01	5.562038e-01	9.834862e-03	9.834862e-03
6.000000e-01	7.000000e-01	3.626717e-01	8.005958e-03	8.005958e-03
7.000000e-01	7.500000e-01	2.712720e-01	9.758662e-03	9.758662e-03
7.500000e-01	8.000000e-01	2.398854e-01	8.932041e-03	8.932041e-03
8.000000e-01	9.500000e-01	1.762297e-01	4.378875e-03	4.378875e-03
9.500000e-01	1.000000e+00	1.417685e-01	6.466535e-03	6.466535e-03
1.000000e+00	1.050000e+00	1.117472e-01	5.993539e-03	5.993539e-03
1.050000e+00	1.100000e+00	1.060765e-01	5.650769e-03	5.650769e-03
1.100000e+00	1.400000e+00	6.912923e-02	1.843479e-03	1.843479e-03
1.400000e+00	1.700000e+00	3.947530e-02	1.330507e-03	1.330507e-03
1.700000e+00	2.000000e+00	2.191625e-02	9.847483e-04	9.847483e-04
2.000000e+00	2.400000e+00	1.416644e-02	6.619493e-04	6.619493e-04
2.400000e+00	2.700000e+00	8.061780e-03	6.038793e-04	6.038793e-04
2.700000e+00	3.000000e+00	6.153440e-03	5.109313e-04	5.109313e-04
3.000000e+00	3.100000e+00	4.993432e-03	7.486199e-04	7.486199e-04
3.100000e+00	3.300000e+00	4.250112e-03	5.059876e-04	5.059876e-04
3.300000e+00	3.500000e+00	2.969156e-03	4.311917e-04	4.311917e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208103]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00076537066183647259, dn: 0.00076537066183647259}}, 1: {"": {up: 0.00037128441927988305, dn: 0.00037128441927988305}}, 2: {"": {up: 0.00036369465214654983, dn: 0.00036369465214654983}}, 3: {"": {up: 0.00056073890537397184, dn: 0.00056073890537397184}}, 4: {"": {up: 0.00074308868918857886, dn: 0.00074308868918857886}}, 5: {"": {up: 0.0010879652567982125, dn: 0.0010879652567982125}}, 6: {"": {up: 0.0013283196904360021, dn: 0.0013283196904360021}}, 7: {"": {up: 0.0019783470878488442, dn: 0.0019783470878488442}}, 8: {"": {up: 0.0027236982211691521, dn: 0.0027236982211691521}}, 9: {"": {up: 0.0040247815675719181, dn: 0.0040247815675719181}}, 10: {"": {up: 0.0097755700601039122, dn: 0.0097755700601039122}}, 11: {"": {up: 0.0079576485220195555, dn: 0.0079576485220195555}}, 12: {"": {up: 0.0097032077170387254, dn: 0.0097032077170387254}}, 13: {"": {up: 0.0088844853536938113, dn: 0.0088844853536938113}}, 14: {"": {up: 0.0043572555072609155, dn: 0.0043572555072609155}}, 15: {"": {up: 0.0064357625810777018, dn: 0.0064357625810777018}}, 16: {"": {up: 0.0059555224791784586, dn: 0.0059555224791784586}}, 17: {"": {up: 0.005623602759797312, dn: 0.005623602759797312}}, 18: {"": {up: 0.0018342240260605521, dn: 0.0018342240260605521}}, 19: {"": {up: 0.0013250651975573794, dn: 0.0013250651975573794}}, 20: {"": {up: 0.00098014930835391926, dn: 0.00098014930835391926}}, 21: {"": {up: 0.00065868614491273482, dn: 0.00065868614491273482}}, 22: {"": {up: 0.00060185592591213634, dn: 0.00060185592591213634}}, 23: {"": {up: 0.00050924628400978843, dn: 0.00050924628400978843}}, 24: {"": {up: 0.00075539612125030057, dn: 0.00075539612125030057}}, 25: {"": {up: 0.0005036221301730104, dn: 0.0005036221301730104}}, 26: {"": {up: 0.00043213973434526895, dn: 0.00043213973434526895}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208103]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	-2.168718e-04	7.653707e-04	7.653707e-04
4.000000e-02	9.000000e-02	5.591748e-06	3.712844e-04	3.712844e-04
9.000000e-02	1.400000e-01	3.866354e-04	3.636947e-04	3.636947e-04
1.400000e-01	1.900000e-01	1.310389e-03	5.607389e-04	5.607389e-04
1.900000e-01	2.400000e-01	1.929504e-03	7.430887e-04	7.430887e-04
2.400000e-01	2.900000e-01	3.079812e-03	1.087965e-03	1.087965e-03
2.900000e-01	3.400000e-01	6.262258e-03	1.328320e-03	1.328320e-03
3.400000e-01	3.900000e-01	1.491146e-02	1.978347e-03	1.978347e-03
3.900000e-01	4.400000e-01	2.311550e-02	2.723698e-03	2.723698e-03
4.400000e-01	5.000000e-01	6.455045e-02	4.024782e-03	4.024782e-03
5.000000e-01	6.000000e-01	5.561444e-01	9.775570e-03	9.775570e-03
6.000000e-01	7.000000e-01	3.628596e-01	7.957649e-03	7.957649e-03
7.000000e-01	7.500000e-01	2.713182e-01	9.703208e-03	9.703208e-03
7.500000e-01	8.000000e-01	2.397834e-01	8.884485e-03	8.884485e-03
8.000000e-01	9.500000e-01	1.763575e-01	4.357256e-03	4.357256e-03
9.500000e-01	1.000000e+00	1.416966e-01	6.435763e-03	6.435763e-03
1.000000e+00	1.050000e+00	1.117683e-01	5.955522e-03	5.955522e-03
1.050000e+00	1.100000e+00	1.060778e-01	5.623603e-03	5.623603e-03
1.100000e+00	1.400000e+00	6.909820e-02	1.834224e-03	1.834224e-03
1.400000e+00	1.700000e+00	3.948440e-02	1.325065e-03	1.325065e-03
1.700000e+00	2.000000e+00	2.190396e-02	9.801493e-04	9.801493e-04
2.000000e+00	2.400000e+00	1.413477e-02	6.586861e-04	6.586861e-04
2.400000e+00	2.700000e+00	8.083713e-03	6.018559e-04	6.018559e-04
2.700000e+00	3.000000e+00	6.160130e-03	5.092463e-04	5.092463e-04
3.000000e+00	3.100000e+00	4.903918e-03	7.553961e-04	7.553961e-04
3.100000e+00	3.300000e+00	4.259430e-03	5.036221e-04	5.036221e-04
3.300000e+00	3.500000e+00	2.993750e-03	4.321397e-04	4.321397e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208102]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00076273963447561833, dn: 0.00076273963447561833}}, 1: {"": {up: 0.00036990788042430241, dn: 0.00036990788042430241}}, 2: {"": {up: 0.00043376500550413222, dn: 0.00043376500550413222}}, 3: {"": {up: 0.00055007654012873529, dn: 0.00055007654012873529}}, 4: {"": {up: 0.00073568090909034755, dn: 0.00073568090909034755}}, 5: {"": {up: 0.0010696204934461571, dn: 0.0010696204934461571}}, 6: {"": {up: 0.0013114190787082507, dn: 0.0013114190787082507}}, 7: {"": {up: 0.0020052531012318621, dn: 0.0020052531012318621}}, 8: {"": {up: 0.002710101105125047, dn: 0.002710101105125047}}, 9: {"": {up: 0.0039991339340189926, dn: 0.0039991339340189926}}, 10: {"": {up: 0.0097867675971180634, dn: 0.0097867675971180634}}, 11: {"": {up: 0.0080199931421417077, dn: 0.0080199931421417077}}, 12: {"": {up: 0.0097413941507363214, dn: 0.0097413941507363214}}, 13: {"": {up: 0.0088348288042270438, dn: 0.0088348288042270438}}, 14: {"": {up: 0.0043430122674884969, dn: 0.0043430122674884969}}, 15: {"": {up: 0.0064847636811220747, dn: 0.0064847636811220747}}, 16: {"": {up: 0.0059890743859130633, dn: 0.0059890743859130633}}, 17: {"": {up: 0.0055802756204330929, dn: 0.0055802756204330929}}, 18: {"": {up: 0.0018295931545322076, dn: 0.0018295931545322076}}, 19: {"": {up: 0.0013178100520687087, dn: 0.0013178100520687087}}, 20: {"": {up: 0.00098077792253564375, dn: 0.00098077792253564375}}, 21: {"": {up: 0.00065753854449758324, dn: 0.00065753854449758324}}, 22: {"": {up: 0.0005956906355931177, dn: 0.0005956906355931177}}, 23: {"": {up: 0.0005039960317304099, dn: 0.0005039960317304099}}, 24: {"": {up: 0.00087934521093822903, dn: 0.00087934521093822903}}, 25: {"": {up: 0.00049727024845651151, dn: 0.00049727024845651151}}, 26: {"": {up: 0.00042124342724842568, dn: 0.00042124342724842568}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208102]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	-2.352792e-04	7.627396e-04	7.627396e-04
4.000000e-02	9.000000e-02	-1.354144e-06	3.699079e-04	3.699079e-04
9.000000e-02	1.400000e-01	4.916146e-04	4.337650e-04	4.337650e-04
1.400000e-01	1.900000e-01	1.282938e-03	5.500765e-04	5.500765e-04
1.900000e-01	2.400000e-01	1.890859e-03	7.356809e-04	7.356809e-04
2.400000e-01	2.900000e-01	2.977868e-03	1.069620e-03	1.069620e-03
2.900000e-01	3.400000e-01	6.139584e-03	1.311419e-03	1.311419e-03
3.400000e-01	3.900000e-01	1.515798e-02	2.005253e-03	2.005253e-03
3.900000e-01	4.400000e-01	2.314734e-02	2.710101e-03	2.710101e-03
4.400000e-01	5.000000e-01	6.434155e-02	3.999134e-03	3.999134e-03
5.000000e-01	6.000000e-01	5.575677e-01	9.786768e-03	9.786768e-03
6.000000e-01	7.000000e-01	3.640668e-01	8.019993e-03	8.019993e-03
7.000000e-01	7.500000e-01	2.734014e-01	9.741394e-03	9.741394e-03
7.500000e-01	8.000000e-01	2.406922e-01	8.834829e-03	8.834829e-03
8.000000e-01	9.500000e-01	1.757154e-01	4.343012e-03	4.343012e-03
9.500000e-01	1.000000e+00	1.424181e-01	6.484764e-03	6.484764e-03
1.000000e+00	1.050000e+00	1.121382e-01	5.989074e-03	5.989074e-03
1.050000e+00	1.100000e+00	1.053138e-01	5.580276e-03	5.580276e-03
1.100000e+00	1.400000e+00	6.887387e-02	1.829593e-03	1.829593e-03
1.400000e+00	1.700000e+00	3.905717e-02	1.317810e-03	1.317810e-03
1.700000e+00	2.000000e+00	2.182259e-02	9.807779e-04	9.807779e-04
2.000000e+00	2.400000e+00	1.407775e-02	6.575385e-04	6.575385e-04
2.400000e+00	2.700000e+00	7.917193e-03	5.956906e-04	5.956906e-04
2.700000e+00	3.000000e+00	6.037983e-03	5.039960e-04	5.039960e-04
3.000000e+00	3.100000e+00	5.395459e-03	8.793452e-04	8.793452e-04
3.100000e+00	3.300000e+00	4.156336e-03	4.972702e-04	4.972702e-04
3.300000e+00	3.500000e+00	2.878947e-03	4.212434e-04	4.212434e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208101]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00077919305213791526, dn: 0.00077919305213791526}}, 1: {"": {up: 0.00037636041237090815, dn: 0.00037636041237090815}}, 2: {"": {up: 0.00036588577452532906, dn: 0.00036588577452532906}}, 3: {"": {up: 0.00057059547842582849, dn: 0.00057059547842582849}}, 4: {"": {up: 0.00075619468392736024, dn: 0.00075619468392736024}}, 5: {"": {up: 0.0011074498634249773, dn: 0.0011074498634249773}}, 6: {"": {up: 0.0013549833947322, dn: 0.0013549833947322}}, 7: {"": {up: 0.0020035608301222107, dn: 0.0020035608301222107}}, 8: {"": {up: 0.0027650996365411501, dn: 0.0027650996365411501}}, 9: {"": {up: 0.0040894617276876705, dn: 0.0040894617276876705}}, 10: {"": {up: 0.009924733749577367, dn: 0.009924733749577367}}, 11: {"": {up: 0.0080782578567411435, dn: 0.0080782578567411435}}, 12: {"": {up: 0.0098514953179707626, dn: 0.0098514953179707626}}, 13: {"": {up: 0.0090168686360620701, dn: 0.0090168686360620701}}, 14: {"": {up: 0.0044203237689361902, dn: 0.0044203237689361902}}, 15: {"": {up: 0.0065176621575531151, dn: 0.0065176621575531151}}, 16: {"": {up: 0.0060430945714923193, dn: 0.0060430945714923193}}, 17: {"": {up: 0.0057121820699273882, dn: 0.0057121820699273882}}, 18: {"": {up: 0.0018593789285672791, dn: 0.0018593789285672791}}, 19: {"": {up: 0.0013432952848209591, dn: 0.0013432952848209591}}, 20: {"": {up: 0.00099193172928158471, dn: 0.00099193172928158471}}, 21: {"": {up: 0.00066681031785658523, dn: 0.00066681031785658523}}, 22: {"": {up: 0.00060978429701730446, dn: 0.00060978429701730446}}, 23: {"": {up: 0.00051609635189995748, dn: 0.00051609635189995748}}, 24: {"": {up: 0.00078360551299745131, dn: 0.00078360551299745131}}, 25: {"": {up: 0.00051154276458571931, dn: 0.00051154276458571931}}, 26: {"": {up: 0.00043993289260977025, dn: 0.00043993289260977025}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208101]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	-2.150631e-04	7.791931e-04	7.791931e-04
4.000000e-02	9.000000e-02	8.881066e-06	3.763604e-04	3.763604e-04
9.000000e-02	1.400000e-01	3.693918e-04	3.658858e-04	3.658858e-04
1.400000e-01	1.900000e-01	1.333064e-03	5.705955e-04	5.705955e-04
1.900000e-01	2.400000e-01	1.923031e-03	7.561947e-04	7.561947e-04
2.400000e-01	2.900000e-01	3.088562e-03	1.107450e-03	1.107450e-03
2.900000e-01	3.400000e-01	6.322908e-03	1.354983e-03	1.354983e-03
3.400000e-01	3.900000e-01	1.497009e-02	2.003561e-03	2.003561e-03
3.900000e-01	4.400000e-01	2.320908e-02	2.765100e-03	2.765100e-03
4.400000e-01	5.000000e-01	6.486515e-02	4.089462e-03	4.089462e-03
5.000000e-01	6.000000e-01	5.556277e-01	9.924734e-03	9.924734e-03
6.000000e-01	7.000000e-01	3.622015e-01	8.078258e-03	8.078258e-03
7.000000e-01	7.500000e-01	2.702680e-01	9.851495e-03	9.851495e-03
7.500000e-01	8.000000e-01	2.395388e-01	9.016869e-03	9.016869e-03
8.000000e-01	9.500000e-01	1.763481e-01	4.420324e-03	4.420324e-03
9.500000e-01	1.000000e+00	1.414801e-01	6.517662e-03	6.517662e-03
1.000000e+00	1.050000e+00	1.115592e-01	6.043095e-03	6.043095e-03
1.050000e+00	1.100000e+00	1.062889e-01	5.712182e-03	5.712182e-03
1.100000e+00	1.400000e+00	6.918073e-02	1.859379e-03	1.859379e-03
1.400000e+00	1.700000e+00	3.964683e-02	1.343295e-03	1.343295e-03
1.700000e+00	2.000000e+00	2.198197e-02	9.919317e-04	9.919317e-04
2.000000e+00	2.400000e+00	1.420498e-02	6.668103e-04	6.668103e-04
2.400000e+00	2.700000e+00	8.127110e-03	6.097843e-04	6.097843e-04
2.700000e+00	3.000000e+00	6.209357e-03	5.160964e-04	5.160964e-04
3.000000e+00	3.100000e+00	4.857418e-03	7.836055e-04	7.836055e-04
3.100000e+00	3.300000e+00	4.302126e-03	5.115428e-04	5.115428e-04
3.300000e+00	3.500000e+00	3.031569e-03	4.399329e-04	4.399329e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208100]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00079191303184124957, dn: 0.00079191303184124957}}, 1: {"": {up: 0.00038151089106341381, dn: 0.00038151089106341381}}, 2: {"": {up: 0.00037069556242285925, dn: 0.00037069556242285925}}, 3: {"": {up: 0.00057325638243285184, dn: 0.00057325638243285184}}, 4: {"": {up: 0.0007598344556546513, dn: 0.0007598344556546513}}, 5: {"": {up: 0.0011118246264586878, dn: 0.0011118246264586878}}, 6: {"": {up: 0.0013577624239902934, dn: 0.0013577624239902934}}, 7: {"": {up: 0.0020149481382904129, dn: 0.0020149481382904129}}, 8: {"": {up: 0.0027789170552573184, dn: 0.0027789170552573184}}, 9: {"": {up: 0.0041079110668724725, dn: 0.0041079110668724725}}, 10: {"": {up: 0.0099730441691591853, dn: 0.0099730441691591853}}, 11: {"": {up: 0.0081157519676244433, dn: 0.0081157519676244433}}, 12: {"": {up: 0.0098965145379572815, dn: 0.0098965145379572815}}, 13: {"": {up: 0.0090583618828130215, dn: 0.0090583618828130215}}, 14: {"": {up: 0.0044386744768129972, dn: 0.0044386744768129972}}, 15: {"": {up: 0.0065390886215129333, dn: 0.0065390886215129333}}, 16: {"": {up: 0.0060730374607769321, dn: 0.0060730374607769321}}, 17: {"": {up: 0.0057341660248025565, dn: 0.0057341660248025565}}, 18: {"": {up: 0.0018670371656123457, dn: 0.0018670371656123457}}, 19: {"": {up: 0.0013477784189794204, dn: 0.0013477784189794204}}, 20: {"": {up: 0.00099573111051349801, dn: 0.00099573111051349801}}, 21: {"": {up: 0.00066934095384938168, dn: 0.00066934095384938168}}, 22: {"": {up: 0.00061242287496286187, dn: 0.00061242287496286187}}, 23: {"": {up: 0.00051790132050206063, dn: 0.00051790132050206063}}, 24: {"": {up: 0.00077657781322929833, dn: 0.00077657781322929833}}, 25: {"": {up: 0.00051352701973703466, dn: 0.00051352701973703466}}, 26: {"": {up: 0.00043938448425041095, dn: 0.00043938448425041095}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208100]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	-2.454326e-04	7.919130e-04	7.919130e-04
4.000000e-02	9.000000e-02	-6.644176e-07	3.815109e-04	3.815109e-04
9.000000e-02	1.400000e-01	3.778126e-04	3.706956e-04	3.706956e-04
1.400000e-01	1.900000e-01	1.338281e-03	5.732564e-04	5.732564e-04
1.900000e-01	2.400000e-01	1.923465e-03	7.598345e-04	7.598345e-04
2.400000e-01	2.900000e-01	3.074842e-03	1.111825e-03	1.111825e-03
2.900000e-01	3.400000e-01	6.304550e-03	1.357762e-03	1.357762e-03
3.400000e-01	3.900000e-01	1.502321e-02	2.014948e-03	2.014948e-03
3.900000e-01	4.400000e-01	2.327168e-02	2.778917e-03	2.778917e-03
4.400000e-01	5.000000e-01	6.487282e-02	4.107911e-03	4.107911e-03
5.000000e-01	6.000000e-01	5.555578e-01	9.973044e-03	9.973044e-03
6.000000e-01	7.000000e-01	3.619080e-01	8.115752e-03	8.115752e-03
7.000000e-01	7.500000e-01	2.700156e-01	9.896515e-03	9.896515e-03
7.500000e-01	8.000000e-01	2.395288e-01	9.058362e-03	9.058362e-03
8.000000e-01	9.500000e-01	1.763109e-01	4.438674e-03	4.438674e-03
9.500000e-01	1.000000e+00	1.415408e-01	6.539089e-03	6.539089e-03
1.000000e+00	1.050000e+00	1.115456e-01	6.073037e-03	6.073037e-03
1.050000e+00	1.100000e+00	1.063668e-01	5.734166e-03	5.734166e-03
1.100000e+00	1.400000e+00	6.922423e-02	1.867037e-03	1.867037e-03
1.400000e+00	1.700000e+00	3.966967e-02	1.347778e-03	1.347778e-03
1.700000e+00	2.000000e+00	2.200766e-02	9.957311e-04	9.957311e-04
2.000000e+00	2.400000e+00	1.423741e-02	6.693410e-04	6.693410e-04
2.400000e+00	2.700000e+00	8.131073e-03	6.124229e-04	6.124229e-04
2.700000e+00	3.000000e+00	6.216110e-03	5.179013e-04	5.179013e-04
3.000000e+00	3.100000e+00	4.903163e-03	7.765778e-04	7.765778e-04
3.100000e+00	3.300000e+00	4.297863e-03	5.135270e-04	5.135270e-04
3.300000e+00	3.500000e+00	3.019591e-03	4.393845e-04	4.393845e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208099]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00076076741682330209, dn: 0.00076076741682330209}}, 1: {"": {up: 0.00036733575921764003, dn: 0.00036733575921764003}}, 2: {"": {up: 0.00038253627278991457, dn: 0.00038253627278991457}}, 3: {"": {up: 0.00055478302064861367, dn: 0.00055478302064861367}}, 4: {"": {up: 0.00073809755452785512, dn: 0.00073809755452785512}}, 5: {"": {up: 0.0010778959133422856, dn: 0.0010778959133422856}}, 6: {"": {up: 0.0013194476116921039, dn: 0.0013194476116921039}}, 7: {"": {up: 0.0019788791777165179, dn: 0.0019788791777165179}}, 8: {"": {up: 0.0027081277665575534, dn: 0.0027081277665575534}}, 9: {"": {up: 0.0039990696834805639, dn: 0.0039990696834805639}}, 10: {"": {up: 0.0097226637296576306, dn: 0.0097226637296576306}}, 11: {"": {up: 0.0079217687418909177, dn: 0.0079217687418909177}}, 12: {"": {up: 0.0096558396838389883, dn: 0.0096558396838389883}}, 13: {"": {up: 0.0088228634807527122, dn: 0.0088228634807527122}}, 14: {"": {up: 0.0043323542483658184, dn: 0.0043323542483658184}}, 15: {"": {up: 0.0064195264622867567, dn: 0.0064195264622867567}}, 16: {"": {up: 0.0059301210780219275, dn: 0.0059301210780219275}}, 17: {"": {up: 0.0055859541709541386, dn: 0.0055859541709541386}}, 18: {"": {up: 0.0018246613079935937, dn: 0.0018246613079935937}}, 19: {"": {up: 0.0013177813846681008, dn: 0.0013177813846681008}}, 20: {"": {up: 0.00097653963906575052, dn: 0.00097653963906575052}}, 21: {"": {up: 0.00065578764665095697, dn: 0.00065578764665095697}}, 22: {"": {up: 0.00059759713296947186, dn: 0.00059759713296947186}}, 23: {"": {up: 0.00050573543808332601, dn: 0.00050573543808332601}}, 24: {"": {up: 0.00074595227729392928, dn: 0.00074595227729392928}}, 25: {"": {up: 0.0004999647987608734, dn: 0.0004999647987608734}}, 26: {"": {up: 0.00042751856684827117, dn: 0.00042751856684827117}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208099]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	-2.218091e-04	7.607674e-04	7.607674e-04
4.000000e-02	9.000000e-02	8.369286e-06	3.673358e-04	3.673358e-04
9.000000e-02	1.400000e-01	4.173102e-04	3.825363e-04	3.825363e-04
1.400000e-01	1.900000e-01	1.296072e-03	5.547830e-04	5.547830e-04
1.900000e-01	2.400000e-01	1.915848e-03	7.380976e-04	7.380976e-04
2.400000e-01	2.900000e-01	3.047768e-03	1.077896e-03	1.077896e-03
2.900000e-01	3.400000e-01	6.225780e-03	1.319448e-03	1.319448e-03
3.400000e-01	3.900000e-01	1.497678e-02	1.978879e-03	1.978879e-03
3.900000e-01	4.400000e-01	2.309400e-02	2.708128e-03	2.708128e-03
4.400000e-01	5.000000e-01	6.444415e-02	3.999070e-03	3.999070e-03
5.000000e-01	6.000000e-01	5.566431e-01	9.722664e-03	9.722664e-03
6.000000e-01	7.000000e-01	3.633494e-01	7.921769e-03	7.921769e-03
7.000000e-01	7.500000e-01	2.722374e-01	9.655840e-03	9.655840e-03
7.500000e-01	8.000000e-01	2.401070e-01	8.822863e-03	8.822863e-03
8.000000e-01	9.500000e-01	1.761513e-01	4.332354e-03	4.332354e-03
9.500000e-01	1.000000e+00	1.419504e-01	6.419526e-03	6.419526e-03
1.000000e+00	1.050000e+00	1.119358e-01	5.930121e-03	5.930121e-03
1.050000e+00	1.100000e+00	1.057716e-01	5.585954e-03	5.585954e-03
1.100000e+00	1.400000e+00	6.902413e-02	1.824661e-03	1.824661e-03
1.400000e+00	1.700000e+00	3.932327e-02	1.317781e-03	1.317781e-03
1.700000e+00	2.000000e+00	2.186358e-02	9.765396e-04	9.765396e-04
2.000000e+00	2.400000e+00	1.410535e-02	6.557876e-04	6.557876e-04
2.400000e+00	2.700000e+00	8.020910e-03	5.975971e-04	5.975971e-04
2.700000e+00	3.000000e+00	6.111327e-03	5.057354e-04	5.057354e-04
3.000000e+00	3.100000e+00	5.055741e-03	7.459523e-04	7.459523e-04
3.100000e+00	3.300000e+00	4.223447e-03	4.999648e-04	4.999648e-04
3.300000e+00	3.500000e+00	2.952052e-03	4.275186e-04	4.275186e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208098]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00076969401387824233, dn: 0.00076969401387824233}}, 1: {"": {up: 0.00037072814837829616, dn: 0.00037072814837829616}}, 2: {"": {up: 0.00036656699251296469, dn: 0.00036656699251296469}}, 3: {"": {up: 0.00056041777273744642, dn: 0.00056041777273744642}}, 4: {"": {up: 0.00074174874452202506, dn: 0.00074174874452202506}}, 5: {"": {up: 0.0010864875517004326, dn: 0.0010864875517004326}}, 6: {"": {up: 0.001326622930602361, dn: 0.001326622930602361}}, 7: {"": {up: 0.0019797131105288969, dn: 0.0019797131105288969}}, 8: {"": {up: 0.0027226744204917343, dn: 0.0027226744204917343}}, 9: {"": {up: 0.0040223390099680947, dn: 0.0040223390099680947}}, 10: {"": {up: 0.0097716063162614167, dn: 0.0097716063162614167}}, 11: {"": {up: 0.0079539958511429983, dn: 0.0079539958511429983}}, 12: {"": {up: 0.0096975543308609434, dn: 0.0096975543308609434}}, 13: {"": {up: 0.0088794797144877737, dn: 0.0088794797144877737}}, 14: {"": {up: 0.0043543817012292371, dn: 0.0043543817012292371}}, 15: {"": {up: 0.0064296936163397338, dn: 0.0064296936163397338}}, 16: {"": {up: 0.0059557404241622168, dn: 0.0059557404241622168}}, 17: {"": {up: 0.0056188610945635542, dn: 0.0056188610945635542}}, 18: {"": {up: 0.0018334351486879615, dn: 0.0018334351486879615}}, 19: {"": {up: 0.0013240749391346565, dn: 0.0013240749391346565}}, 20: {"": {up: 0.00097986302897678265, dn: 0.00097986302897678265}}, 21: {"": {up: 0.00065872983840114629, dn: 0.00065872983840114629}}, 22: {"": {up: 0.00060151540111436628, dn: 0.00060151540111436628}}, 23: {"": {up: 0.00050906373755050486, dn: 0.00050906373755050486}}, 24: {"": {up: 0.0007496589224440665, dn: 0.0007496589224440665}}, 25: {"": {up: 0.00050354989822260973, dn: 0.00050354989822260973}}, 26: {"": {up: 0.00043055751648298938, dn: 0.00043055751648298938}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208098]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	-2.335138e-04	7.696940e-04	7.696940e-04
4.000000e-02	9.000000e-02	5.762864e-06	3.707281e-04	3.707281e-04
9.000000e-02	1.400000e-01	3.960032e-04	3.665670e-04	3.665670e-04
1.400000e-01	1.900000e-01	1.309585e-03	5.604178e-04	5.604178e-04
1.900000e-01	2.400000e-01	1.929836e-03	7.417487e-04	7.417487e-04
2.400000e-01	2.900000e-01	3.070602e-03	1.086488e-03	1.086488e-03
2.900000e-01	3.400000e-01	6.254524e-03	1.326623e-03	1.326623e-03
3.400000e-01	3.900000e-01	1.492843e-02	1.979713e-03	1.979713e-03
3.900000e-01	4.400000e-01	2.312408e-02	2.722674e-03	2.722674e-03
4.400000e-01	5.000000e-01	6.450922e-02	4.022339e-03	4.022339e-03
5.000000e-01	6.000000e-01	5.561947e-01	9.771606e-03	9.771606e-03
6.000000e-01	7.000000e-01	3.628203e-01	7.953996e-03	7.953996e-03
7.000000e-01	7.500000e-01	2.714250e-01	9.697554e-03	9.697554e-03
7.500000e-01	8.000000e-01	2.398268e-01	8.879480e-03	8.879480e-03
8.000000e-01	9.500000e-01	1.763215e-01	4.354382e-03	4.354382e-03
9.500000e-01	1.000000e+00	1.417117e-01	6.429694e-03	6.429694e-03
1.000000e+00	1.050000e+00	1.118086e-01	5.955740e-03	5.955740e-03
1.050000e+00	1.100000e+00	1.060875e-01	5.618861e-03	5.618861e-03
1.100000e+00	1.400000e+00	6.910907e-02	1.833435e-03	1.833435e-03
1.400000e+00	1.700000e+00	3.947067e-02	1.324075e-03	1.324075e-03
1.700000e+00	2.000000e+00	2.189854e-02	9.798630e-04	9.798630e-04
2.000000e+00	2.400000e+00	1.414099e-02	6.587298e-04	6.587298e-04
2.400000e+00	2.700000e+00	8.073940e-03	6.015154e-04	6.015154e-04
2.700000e+00	3.000000e+00	6.156217e-03	5.090637e-04	5.090637e-04
3.000000e+00	3.100000e+00	4.942855e-03	7.496589e-04	7.496589e-04
3.100000e+00	3.300000e+00	4.250446e-03	5.035499e-04	5.035499e-04
3.300000e+00	3.500000e+00	2.982729e-03	4.305575e-04	4.305575e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208097]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00076730144011333647, dn: 0.00076730144011333647}}, 1: {"": {up: 0.00036934406723270917, dn: 0.00036934406723270917}}, 2: {"": {up: 0.00036499786300744268, dn: 0.00036499786300744268}}, 3: {"": {up: 0.00055895717188349963, dn: 0.00055895717188349963}}, 4: {"": {up: 0.00074056816026615694, dn: 0.00074056816026615694}}, 5: {"": {up: 0.0010843132388751882, dn: 0.0010843132388751882}}, 6: {"": {up: 0.0013239027154591067, dn: 0.0013239027154591067}}, 7: {"": {up: 0.001975864469036275, dn: 0.001975864469036275}}, 8: {"": {up: 0.0027171050770995226, dn: 0.0027171050770995226}}, 9: {"": {up: 0.0040144198418534489, dn: 0.0040144198418534489}}, 10: {"": {up: 0.0097521238712395368, dn: 0.0097521238712395368}}, 11: {"": {up: 0.007938716520949721, dn: 0.007938716520949721}}, 12: {"": {up: 0.0096806549365215898, dn: 0.0096806549365215898}}, 13: {"": {up: 0.0088636944893198937, dn: 0.0088636944893198937}}, 14: {"": {up: 0.0043464652305062815, dn: 0.0043464652305062815}}, 15: {"": {up: 0.0064203644756353146, dn: 0.0064203644756353146}}, 16: {"": {up: 0.0059426721262408489, dn: 0.0059426721262408489}}, 17: {"": {up: 0.0056081982846543461, dn: 0.0056081982846543461}}, 18: {"": {up: 0.0018300021250746627, dn: 0.0018300021250746627}}, 19: {"": {up: 0.001321742116383609, dn: 0.001321742116383609}}, 20: {"": {up: 0.00097802692532806385, dn: 0.00097802692532806385}}, 21: {"": {up: 0.00065744985550230371, dn: 0.00065744985550230371}}, 22: {"": {up: 0.00060018580456388615, dn: 0.00060018580456388615}}, 23: {"": {up: 0.00050795811288377381, dn: 0.00050795811288377381}}, 24: {"": {up: 0.00074906047819918984, dn: 0.00074906047819918984}}, 25: {"": {up: 0.00050231489127837003, dn: 0.00050231489127837003}}, 26: {"": {up: 0.00042993057579102198, dn: 0.00042993057579102198}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208097]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	-2.323567e-04	7.673014e-04	7.673014e-04
4.000000e-02	9.000000e-02	6.703650e-06	3.693441e-04	3.693441e-04
9.000000e-02	1.400000e-01	3.936896e-04	3.649979e-04	3.649979e-04
1.400000e-01	1.900000e-01	1.306250e-03	5.589572e-04	5.589572e-04
1.900000e-01	2.400000e-01	1.928739e-03	7.405682e-04	7.405682e-04
2.400000e-01	2.900000e-01	3.074050e-03	1.084313e-03	1.084313e-03
2.900000e-01	3.400000e-01	6.252036e-03	1.323903e-03	1.323903e-03
3.400000e-01	3.900000e-01	1.491708e-02	1.975864e-03	1.975864e-03
3.900000e-01	4.400000e-01	2.310838e-02	2.717105e-03	2.717105e-03
4.400000e-01	5.000000e-01	6.449190e-02	4.014420e-03	4.014420e-03
5.000000e-01	6.000000e-01	5.562756e-01	9.752124e-03	9.752124e-03
6.000000e-01	7.000000e-01	3.629710e-01	7.938717e-03	7.938717e-03
7.000000e-01	7.500000e-01	2.715856e-01	9.680655e-03	9.680655e-03
7.500000e-01	8.000000e-01	2.398760e-01	8.863694e-03	8.863694e-03
8.000000e-01	9.500000e-01	1.763388e-01	4.346465e-03	4.346465e-03
9.500000e-01	1.000000e+00	1.417200e-01	6.420364e-03	6.420364e-03
1.000000e+00	1.050000e+00	1.118048e-01	5.942672e-03	5.942672e-03
1.050000e+00	1.100000e+00	1.060605e-01	5.608198e-03	5.608198e-03
1.100000e+00	1.400000e+00	6.908773e-02	1.830002e-03	1.830002e-03
1.400000e+00	1.700000e+00	3.944747e-02	1.321742e-03	1.321742e-03
1.700000e+00	2.000000e+00	2.188178e-02	9.780269e-04	9.780269e-04
2.000000e+00	2.400000e+00	1.412386e-02	6.574499e-04	6.574499e-04
2.400000e+00	2.700000e+00	8.066847e-03	6.001858e-04	6.001858e-04
2.700000e+00	3.000000e+00	6.147810e-03	5.079581e-04	5.079581e-04
3.000000e+00	3.100000e+00	4.928428e-03	7.490605e-04	7.490605e-04
3.100000e+00	3.300000e+00	4.247261e-03	5.023149e-04	5.023149e-04
3.300000e+00	3.500000e+00	2.979928e-03	4.299306e-04	4.299306e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208096]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00077412906708119414, dn: 0.00077412906708119414}}, 1: {"": {up: 0.0003696391213061735, dn: 0.0003696391213061735}}, 2: {"": {up: 0.00036549298214876838, dn: 0.00036549298214876838}}, 3: {"": {up: 0.00056237183428760036, dn: 0.00056237183428760036}}, 4: {"": {up: 0.00074547783333912766, dn: 0.00074547783333912766}}, 5: {"": {up: 0.0010915121620944041, dn: 0.0010915121620944041}}, 6: {"": {up: 0.001334901045021689, dn: 0.001334901045021689}}, 7: {"": {up: 0.0019856625090885916, dn: 0.0019856625090885916}}, 8: {"": {up: 0.0027324099253223338, dn: 0.0027324099253223338}}, 9: {"": {up: 0.0040382783047564546, dn: 0.0040382783047564546}}, 10: {"": {up: 0.0098057365863049809, dn: 0.0098057365863049809}}, 11: {"": {up: 0.0079814798126663228, dn: 0.0079814798126663228}}, 12: {"": {up: 0.0097322166026039426, dn: 0.0097322166026039426}}, 13: {"": {up: 0.0089121467671936291, dn: 0.0089121467671936291}}, 14: {"": {up: 0.0043692597898398232, dn: 0.0043692597898398232}}, 15: {"": {up: 0.0064500232557720225, dn: 0.0064500232557720225}}, 16: {"": {up: 0.0059736056113539951, dn: 0.0059736056113539951}}, 17: {"": {up: 0.0056407524320785394, dn: 0.0056407524320785394}}, 18: {"": {up: 0.0018391846019364133, dn: 0.0018391846019364133}}, 19: {"": {up: 0.0013283816386030697, dn: 0.0013283816386030697}}, 20: {"": {up: 0.0009821836216648424, dn: 0.0009821836216648424}}, 21: {"": {up: 0.00066047463993706848, dn: 0.00066047463993706848}}, 22: {"": {up: 0.00060286952706756214, dn: 0.00060286952706756214}}, 23: {"": {up: 0.00051037894418428644, dn: 0.00051037894418428644}}, 24: {"": {up: 0.00075674242645698076, dn: 0.00075674242645698076}}, 25: {"": {up: 0.0005053483946744075, dn: 0.0005053483946744075}}, 26: {"": {up: 0.00043278860313090463, dn: 0.00043278860313090463}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208096]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	-2.382155e-04	7.741291e-04	7.741291e-04
4.000000e-02	9.000000e-02	1.159006e-05	3.696391e-04	3.696391e-04
9.000000e-02	1.400000e-01	3.860086e-04	3.654930e-04	3.654930e-04
1.400000e-01	1.900000e-01	1.314108e-03	5.623718e-04	5.623718e-04
1.900000e-01	2.400000e-01	1.924888e-03	7.454778e-04	7.454778e-04
2.400000e-01	2.900000e-01	3.076484e-03	1.091512e-03	1.091512e-03
2.900000e-01	3.400000e-01	6.280778e-03	1.334901e-03	1.334901e-03
3.400000e-01	3.900000e-01	1.494427e-02	1.985663e-03	1.985663e-03
3.900000e-01	4.400000e-01	2.314144e-02	2.732410e-03	2.732410e-03
4.400000e-01	5.000000e-01	6.461085e-02	4.038278e-03	4.038278e-03
5.000000e-01	6.000000e-01	5.560857e-01	9.805737e-03	9.805737e-03
6.000000e-01	7.000000e-01	3.627165e-01	7.981480e-03	7.981480e-03
7.000000e-01	7.500000e-01	2.712216e-01	9.732217e-03	9.732217e-03
7.500000e-01	8.000000e-01	2.397836e-01	8.912147e-03	8.912147e-03
8.000000e-01	9.500000e-01	1.763290e-01	4.369260e-03	4.369260e-03
9.500000e-01	1.000000e+00	1.416387e-01	6.450023e-03	6.450023e-03
1.000000e+00	1.050000e+00	1.117122e-01	5.973606e-03	5.973606e-03
1.050000e+00	1.100000e+00	1.061250e-01	5.640752e-03	5.640752e-03
1.100000e+00	1.400000e+00	6.912820e-02	1.839185e-03	1.839185e-03
1.400000e+00	1.700000e+00	3.950873e-02	1.328382e-03	1.328382e-03
1.700000e+00	2.000000e+00	2.190751e-02	9.821836e-04	9.821836e-04
2.000000e+00	2.400000e+00	1.415241e-02	6.604746e-04	6.604746e-04
2.400000e+00	2.700000e+00	8.080213e-03	6.028695e-04	6.028695e-04
2.700000e+00	3.000000e+00	6.164593e-03	5.103789e-04	5.103789e-04
3.000000e+00	3.100000e+00	4.907903e-03	7.567424e-04	7.567424e-04
3.100000e+00	3.300000e+00	4.264447e-03	5.053484e-04	5.053484e-04
3.300000e+00	3.500000e+00	2.992764e-03	4.327886e-04	4.327886e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208095]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00076621309046504807, dn: 0.00076621309046504807}}, 1: {"": {up: 0.00037337311097613879, dn: 0.00037337311097613879}}, 2: {"": {up: 0.00037264857439684362, dn: 0.00037264857439684362}}, 3: {"": {up: 0.00055919560084106534, dn: 0.00055919560084106534}}, 4: {"": {up: 0.0007408570712357413, dn: 0.0007408570712357413}}, 5: {"": {up: 0.0010840636512677658, dn: 0.0010840636512677658}}, 6: {"": {up: 0.0013220393337567519, dn: 0.0013220393337567519}}, 7: {"": {up: 0.0019801120170333804, dn: 0.0019801120170333804}}, 8: {"": {up: 0.0027197441056099388, dn: 0.0027197441056099388}}, 9: {"": {up: 0.0040162783353082827, dn: 0.0040162783353082827}}, 10: {"": {up: 0.0097612504321936168, dn: 0.0097612504321936168}}, 11: {"": {up: 0.0079472819252874131, dn: 0.0079472819252874131}}, 12: {"": {up: 0.0096870821200194142, dn: 0.0096870821200194142}}, 13: {"": {up: 0.0088646579178217506, dn: 0.0088646579178217506}}, 14: {"": {up: 0.0043493248518208768, dn: 0.0043493248518208768}}, 15: {"": {up: 0.006427360266859165, dn: 0.006427360266859165}}, 16: {"": {up: 0.0059516562400730054, dn: 0.0059516562400730054}}, 17: {"": {up: 0.0056096898309977838, dn: 0.0056096898309977838}}, 18: {"": {up: 0.0018315045424155772, dn: 0.0018315045424155772}}, 19: {"": {up: 0.0013225018378479141, dn: 0.0013225018378479141}}, 20: {"": {up: 0.00097956713796338505, dn: 0.00097956713796338505}}, 21: {"": {up: 0.00065801543484936601, dn: 0.00065801543484936601}}, 22: {"": {up: 0.00060111331895260946, dn: 0.00060111331895260946}}, 23: {"": {up: 0.00050835442579191001, dn: 0.00050835442579191001}}, 24: {"": {up: 0.00074526176609296076, dn: 0.00074526176609296076}}, 25: {"": {up: 0.00050239775079114434, dn: 0.00050239775079114434}}, 26: {"": {up: 0.00042923405619778082, dn: 0.00042923405619778082}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208095]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	-2.253745e-04	7.662131e-04	7.662131e-04
4.000000e-02	9.000000e-02	-1.851041e-06	3.733731e-04	3.733731e-04
9.000000e-02	1.400000e-01	4.065936e-04	3.726486e-04	3.726486e-04
1.400000e-01	1.900000e-01	1.306281e-03	5.591956e-04	5.591956e-04
1.900000e-01	2.400000e-01	1.929092e-03	7.408571e-04	7.408571e-04
2.400000e-01	2.900000e-01	3.060362e-03	1.084064e-03	1.084064e-03
2.900000e-01	3.400000e-01	6.226724e-03	1.322039e-03	1.322039e-03
3.400000e-01	3.900000e-01	1.494408e-02	1.980112e-03	1.980112e-03
3.900000e-01	4.400000e-01	2.312818e-02	2.719744e-03	2.719744e-03
4.400000e-01	5.000000e-01	6.446592e-02	4.016278e-03	4.016278e-03
5.000000e-01	6.000000e-01	5.563120e-01	9.761250e-03	9.761250e-03
6.000000e-01	7.000000e-01	3.629328e-01	7.947282e-03	7.947282e-03
7.000000e-01	7.500000e-01	2.715876e-01	9.687082e-03	9.687082e-03
7.500000e-01	8.000000e-01	2.399050e-01	8.864658e-03	8.864658e-03
8.000000e-01	9.500000e-01	1.762745e-01	4.349325e-03	4.349325e-03
9.500000e-01	1.000000e+00	1.418372e-01	6.427360e-03	6.427360e-03
1.000000e+00	1.050000e+00	1.118789e-01	5.951656e-03	5.951656e-03
1.050000e+00	1.100000e+00	1.060055e-01	5.609690e-03	5.609690e-03
1.100000e+00	1.400000e+00	6.908100e-02	1.831505e-03	1.831505e-03
1.400000e+00	1.700000e+00	3.942520e-02	1.322502e-03	1.322502e-03
1.700000e+00	2.000000e+00	2.190015e-02	9.795671e-04	9.795671e-04
2.000000e+00	2.400000e+00	1.413419e-02	6.580154e-04	6.580154e-04
2.400000e+00	2.700000e+00	8.063897e-03	6.011133e-04	6.011133e-04
2.700000e+00	3.000000e+00	6.144590e-03	5.083544e-04	5.083544e-04
3.000000e+00	3.100000e+00	4.995964e-03	7.452618e-04	7.452618e-04
3.100000e+00	3.300000e+00	4.237930e-03	5.023978e-04	5.023978e-04
3.300000e+00	3.500000e+00	2.970581e-03	4.292341e-04	4.292341e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208094]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00076464489307128693, dn: 0.00076464489307128693}}, 1: {"": {up: 0.00037225571855916469, dn: 0.00037225571855916469}}, 2: {"": {up: 0.00037412612846471967, dn: 0.00037412612846471967}}, 3: {"": {up: 0.00055820265137313722, dn: 0.00055820265137313722}}, 4: {"": {up: 0.00073969831688330899, dn: 0.00073969831688330899}}, 5: {"": {up: 0.001082220495093306, dn: 0.001082220495093306}}, 6: {"": {up: 0.0013204790039981693, dn: 0.0013204790039981693}}, 7: {"": {up: 0.0019785417862658353, dn: 0.0019785417862658353}}, 8: {"": {up: 0.0027159403528060045, dn: 0.0027159403528060045}}, 9: {"": {up: 0.0040106601008368242, dn: 0.0040106601008368242}}, 10: {"": {up: 0.0097483301134091704, dn: 0.0097483301134091704}}, 11: {"": {up: 0.0079378095215241872, dn: 0.0079378095215241872}}, 12: {"": {up: 0.0096753108477195624, dn: 0.0096753108477195624}}, 13: {"": {up: 0.0088518811560029352, dn: 0.0088518811560029352}}, 14: {"": {up: 0.0043438625924656317, dn: 0.0043438625924656317}}, 15: {"": {up: 0.0064219249450612487, dn: 0.0064219249450612487}}, 16: {"": {up: 0.0059447607184814361, dn: 0.0059447607184814361}}, 17: {"": {up: 0.0056021503014467532, dn: 0.0056021503014467532}}, 18: {"": {up: 0.0018292818870316912, dn: 0.0018292818870316912}}, 19: {"": {up: 0.0013209920514522409, dn: 0.0013209920514522409}}, 20: {"": {up: 0.00097858457875534596, dn: 0.00097858457875534596}}, 21: {"": {up: 0.00065733282095145693, dn: 0.00065733282095145693}}, 22: {"": {up: 0.00060027725075816182, dn: 0.00060027725075816182}}, 23: {"": {up: 0.00050772542886003992, dn: 0.00050772542886003992}}, 24: {"": {up: 0.00074442796830855235, dn: 0.00074442796830855235}}, 25: {"": {up: 0.00050175865712511695, dn: 0.00050175865712511695}}, 26: {"": {up: 0.00042868537413818971, dn: 0.00042868537413818971}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208094]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	-2.241381e-04	7.646449e-04	7.646449e-04
4.000000e-02	9.000000e-02	-2.046838e-07	3.722557e-04	3.722557e-04
9.000000e-02	1.400000e-01	4.098954e-04	3.741261e-04	3.741261e-04
1.400000e-01	1.900000e-01	1.304050e-03	5.582027e-04	5.582027e-04
1.900000e-01	2.400000e-01	1.927834e-03	7.396983e-04	7.396983e-04
2.400000e-01	2.900000e-01	3.058260e-03	1.082220e-03	1.082220e-03
2.900000e-01	3.400000e-01	6.224686e-03	1.320479e-03	1.320479e-03
3.400000e-01	3.900000e-01	1.494411e-02	1.978542e-03	1.978542e-03
3.900000e-01	4.400000e-01	2.311740e-02	2.715940e-03	2.715940e-03
4.400000e-01	5.000000e-01	6.444618e-02	4.010660e-03	4.010660e-03
5.000000e-01	6.000000e-01	5.563682e-01	9.748330e-03	9.748330e-03
6.000000e-01	7.000000e-01	3.630182e-01	7.937810e-03	7.937810e-03
7.000000e-01	7.500000e-01	2.717284e-01	9.675311e-03	9.675311e-03
7.500000e-01	8.000000e-01	2.399442e-01	8.851881e-03	8.851881e-03
8.000000e-01	9.500000e-01	1.762591e-01	4.343863e-03	4.343863e-03
9.500000e-01	1.000000e+00	1.418556e-01	6.421925e-03	6.421925e-03
1.000000e+00	1.050000e+00	1.119000e-01	5.944761e-03	5.944761e-03
1.050000e+00	1.100000e+00	1.059717e-01	5.602150e-03	5.602150e-03
1.100000e+00	1.400000e+00	6.906843e-02	1.829282e-03	1.829282e-03
1.400000e+00	1.700000e+00	3.940487e-02	1.320992e-03	1.320992e-03
1.700000e+00	2.000000e+00	2.189153e-02	9.785846e-04	9.785846e-04
2.000000e+00	2.400000e+00	1.412738e-02	6.573328e-04	6.573328e-04
2.400000e+00	2.700000e+00	8.056290e-03	6.002773e-04	6.002773e-04
2.700000e+00	3.000000e+00	6.138650e-03	5.077254e-04	5.077254e-04
3.000000e+00	3.100000e+00	5.008935e-03	7.444280e-04	7.444280e-04
3.100000e+00	3.300000e+00	4.234213e-03	5.017587e-04	5.017587e-04
3.300000e+00	3.500000e+00	2.967319e-03	4.286854e-04	4.286854e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208093]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00077347676920512618, dn: 0.00077347676920512618}}, 1: {"": {up: 0.00036939382777734659, dn: 0.00036939382777734659}}, 2: {"": {up: 0.0003640790573488125, dn: 0.0003640790573488125}}, 3: {"": {up: 0.00056180181558980404, dn: 0.00056180181558980404}}, 4: {"": {up: 0.00074435394806503198, dn: 0.00074435394806503198}}, 5: {"": {up: 0.0010901768663845333, dn: 0.0010901768663845333}}, 6: {"": {up: 0.001332562944104329, dn: 0.001332562944104329}}, 7: {"": {up: 0.0019830578408104997, dn: 0.0019830578408104997}}, 8: {"": {up: 0.0027291859592193427, dn: 0.0027291859592193427}}, 9: {"": {up: 0.0040334524775790881, dn: 0.0040334524775790881}}, 10: {"": {up: 0.0097947235795605818, dn: 0.0097947235795605818}}, 11: {"": {up: 0.0079724657415381865, dn: 0.0079724657415381865}}, 12: {"": {up: 0.0097215142853364061, dn: 0.0097215142853364061}}, 13: {"": {up: 0.0089033274678627806, dn: 0.0089033274678627806}}, 14: {"": {up: 0.0043645277204094196, dn: 0.0043645277204094196}}, 15: {"": {up: 0.0064426423150753852, dn: 0.0064426423150753852}}, 16: {"": {up: 0.0059669164565963155, dn: 0.0059669164565963155}}, 17: {"": {up: 0.0056341285040367997, dn: 0.0056341285040367997}}, 18: {"": {up: 0.0018372775753513382, dn: 0.0018372775753513382}}, 19: {"": {up: 0.0013269702332757882, dn: 0.0013269702332757882}}, 20: {"": {up: 0.00098118460150076864, dn: 0.00098118460150076864}}, 21: {"": {up: 0.00065983459101505145, dn: 0.00065983459101505145}}, 22: {"": {up: 0.000602301050601404, dn: 0.000602301050601404}}, 23: {"": {up: 0.00050989835588412485, dn: 0.00050989835588412485}}, 24: {"": {up: 0.00075675418730258685, dn: 0.00075675418730258685}}, 25: {"": {up: 0.00050476504435232109, dn: 0.00050476504435232109}}, 26: {"": {up: 0.00043221768242402998, dn: 0.00043221768242402998}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208093]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	-2.396186e-04	7.734768e-04	7.734768e-04
4.000000e-02	9.000000e-02	1.085580e-05	3.693938e-04	3.693938e-04
9.000000e-02	1.400000e-01	3.861846e-04	3.640791e-04	3.640791e-04
1.400000e-01	1.900000e-01	1.312860e-03	5.618018e-04	5.618018e-04
1.900000e-01	2.400000e-01	1.926519e-03	7.443539e-04	7.443539e-04
2.400000e-01	2.900000e-01	3.077990e-03	1.090177e-03	1.090177e-03
2.900000e-01	3.400000e-01	6.276412e-03	1.332563e-03	1.332563e-03
3.400000e-01	3.900000e-01	1.493383e-02	1.983058e-03	1.983058e-03
3.900000e-01	4.400000e-01	2.313396e-02	2.729186e-03	2.729186e-03
4.400000e-01	5.000000e-01	6.458548e-02	4.033452e-03	4.033452e-03
5.000000e-01	6.000000e-01	5.561246e-01	9.794724e-03	9.794724e-03
6.000000e-01	7.000000e-01	3.627631e-01	7.972466e-03	7.972466e-03
7.000000e-01	7.500000e-01	2.712754e-01	9.721514e-03	9.721514e-03
7.500000e-01	8.000000e-01	2.397948e-01	8.903327e-03	8.903327e-03
8.000000e-01	9.500000e-01	1.763427e-01	4.364528e-03	4.364528e-03
9.500000e-01	1.000000e+00	1.416345e-01	6.442642e-03	6.442642e-03
1.000000e+00	1.050000e+00	1.117191e-01	5.966916e-03	5.966916e-03
1.050000e+00	1.100000e+00	1.061279e-01	5.634129e-03	5.634129e-03
1.100000e+00	1.400000e+00	6.912223e-02	1.837278e-03	1.837278e-03
1.400000e+00	1.700000e+00	3.950137e-02	1.326970e-03	1.326970e-03
1.700000e+00	2.000000e+00	2.189980e-02	9.811846e-04	9.811846e-04
2.000000e+00	2.400000e+00	1.414533e-02	6.598346e-04	6.598346e-04
2.400000e+00	2.700000e+00	8.079103e-03	6.023011e-04	6.023011e-04
2.700000e+00	3.000000e+00	6.162477e-03	5.098984e-04	5.098984e-04
3.000000e+00	3.100000e+00	4.902093e-03	7.567542e-04	7.567542e-04
3.100000e+00	3.300000e+00	4.261803e-03	5.047650e-04	5.047650e-04
3.300000e+00	3.500000e+00	2.991379e-03	4.322177e-04	4.322177e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208092]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00077132556355925352, dn: 0.00077132556355925352}}, 1: {"": {up: 0.00037656425746477858, dn: 0.00037656425746477858}}, 2: {"": {up: 0.000373641646501029, dn: 0.000373641646501029}}, 3: {"": {up: 0.00056556248107525681, dn: 0.00056556248107525681}}, 4: {"": {up: 0.0007525362449742871, dn: 0.0007525362449742871}}, 5: {"": {up: 0.0010990053685037216, dn: 0.0010990053685037216}}, 6: {"": {up: 0.0013453962984934949, dn: 0.0013453962984934949}}, 7: {"": {up: 0.0019988950947961233, dn: 0.0019988950947961233}}, 8: {"": {up: 0.0027500261816935496, dn: 0.0027500261816935496}}, 9: {"": {up: 0.0040644314212172142, dn: 0.0040644314212172142}}, 10: {"": {up: 0.0098689680311570601, dn: 0.0098689680311570601}}, 11: {"": {up: 0.0080336411420973992, dn: 0.0080336411420973992}}, 12: {"": {up: 0.0097958583084893514, dn: 0.0097958583084893514}}, 13: {"": {up: 0.0089588883238937538, dn: 0.0089588883238937538}}, 14: {"": {up: 0.0043968266334305775, dn: 0.0043968266334305775}}, 15: {"": {up: 0.0064969777589276032, dn: 0.0064969777589276032}}, 16: {"": {up: 0.0060105733503551832, dn: 0.0060105733503551832}}, 17: {"": {up: 0.0056785403053953888, dn: 0.0056785403053953888}}, 18: {"": {up: 0.0018502579399760587, dn: 0.0018502579399760587}}, 19: {"": {up: 0.0013366812135534281, dn: 0.0013366812135534281}}, 20: {"": {up: 0.00098854584561814253, dn: 0.00098854584561814253}}, 21: {"": {up: 0.00066387042222108394, dn: 0.00066387042222108394}}, 22: {"": {up: 0.00060700530841537438, dn: 0.00060700530841537438}}, 23: {"": {up: 0.0005132907991036317, dn: 0.0005132907991036317}}, 24: {"": {up: 0.00075798931390884318, dn: 0.00075798931390884318}}, 25: {"": {up: 0.00050833281420738588, dn: 0.00050833281420738588}}, 26: {"": {up: 0.00043677560028005193, dn: 0.00043677560028005193}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208092]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	-2.072497e-04	7.713256e-04	7.713256e-04
4.000000e-02	9.000000e-02	4.237538e-06	3.765643e-04	3.765643e-04
9.000000e-02	1.400000e-01	3.837776e-04	3.736416e-04	3.736416e-04
1.400000e-01	1.900000e-01	1.320975e-03	5.655625e-04	5.655625e-04
1.900000e-01	2.400000e-01	1.919116e-03	7.525362e-04	7.525362e-04
2.400000e-01	2.900000e-01	3.069092e-03	1.099005e-03	1.099005e-03
2.900000e-01	3.400000e-01	6.285256e-03	1.345396e-03	1.345396e-03
3.400000e-01	3.900000e-01	1.499068e-02	1.998895e-03	1.998895e-03
3.900000e-01	4.400000e-01	2.317628e-02	2.750026e-03	2.750026e-03
4.400000e-01	5.000000e-01	6.476035e-02	4.064431e-03	4.064431e-03
5.000000e-01	6.000000e-01	5.558963e-01	9.868968e-03	9.868968e-03
6.000000e-01	7.000000e-01	3.624436e-01	8.033641e-03	8.033641e-03
7.000000e-01	7.500000e-01	2.707814e-01	9.795858e-03	9.795858e-03
7.500000e-01	8.000000e-01	2.396608e-01	8.958888e-03	8.958888e-03
8.000000e-01	9.500000e-01	1.762369e-01	4.396827e-03	4.396827e-03
9.500000e-01	1.000000e+00	1.417383e-01	6.496978e-03	6.496978e-03
1.000000e+00	1.050000e+00	1.117206e-01	6.010573e-03	6.010573e-03
1.050000e+00	1.100000e+00	1.060571e-01	5.678540e-03	5.678540e-03
1.100000e+00	1.400000e+00	6.914553e-02	1.850258e-03	1.850258e-03
1.400000e+00	1.700000e+00	3.954510e-02	1.336681e-03	1.336681e-03
1.700000e+00	2.000000e+00	2.197475e-02	9.885458e-04	9.885458e-04
2.000000e+00	2.400000e+00	1.419104e-02	6.638704e-04	6.638704e-04
2.400000e+00	2.700000e+00	8.101697e-03	6.070053e-04	6.070053e-04
2.700000e+00	3.000000e+00	6.180310e-03	5.132908e-04	5.132908e-04
3.000000e+00	3.100000e+00	4.940190e-03	7.579893e-04	7.579893e-04
3.100000e+00	3.300000e+00	4.283043e-03	5.083328e-04	5.083328e-04
3.300000e+00	3.500000e+00	3.005999e-03	4.367756e-04	4.367756e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208091]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00079769903472424997, dn: 0.00079769903472424997}}, 1: {"": {up: 0.00038026858928920235, dn: 0.00038026858928920235}}, 2: {"": {up: 0.00038035315168932136, dn: 0.00038035315168932136}}, 3: {"": {up: 0.00057277664058514135, dn: 0.00057277664058514135}}, 4: {"": {up: 0.00076248462279576506, dn: 0.00076248462279576506}}, 5: {"": {up: 0.0011127725733500085, dn: 0.0011127725733500085}}, 6: {"": {up: 0.0013608594343281735, dn: 0.0013608594343281735}}, 7: {"": {up: 0.0020245098172150221, dn: 0.0020245098172150221}}, 8: {"": {up: 0.002785021364370479, dn: 0.002785021364370479}}, 9: {"": {up: 0.0041148899674771913, dn: 0.0041148899674771913}}, 10: {"": {up: 0.0099931621621987127, dn: 0.0099931621621987127}}, 11: {"": {up: 0.0081331826488773764, dn: 0.0081331826488773764}}, 12: {"": {up: 0.0099170539980379165, dn: 0.0099170539980379165}}, 13: {"": {up: 0.0090716040477966109, dn: 0.0090716040477966109}}, 14: {"": {up: 0.0044456715528202904, dn: 0.0044456715528202904}}, 15: {"": {up: 0.0065557333685866076, dn: 0.0065557333685866076}}, 16: {"": {up: 0.0060836318100292641, dn: 0.0060836318100292641}}, 17: {"": {up: 0.0057414834320060476, dn: 0.0057414834320060476}}, 18: {"": {up: 0.001870027926113524, dn: 0.001870027926113524}}, 19: {"": {up: 0.0013494389780777621, dn: 0.0013494389780777621}}, 20: {"": {up: 0.00099732453204672651, dn: 0.00099732453204672651}}, 21: {"": {up: 0.00067023517327875314, dn: 0.00067023517327875314}}, 22: {"": {up: 0.00061249861677848294, dn: 0.00061249861677848294}}, 23: {"": {up: 0.0005178275131096586, dn: 0.0005178275131096586}}, 24: {"": {up: 0.00076323914993925662, dn: 0.00076323914993925662}}, 25: {"": {up: 0.00051391390329509547, dn: 0.00051391390329509547}}, 26: {"": {up: 0.00043863395901366282, dn: 0.00043863395901366282}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208091]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	-2.609315e-04	7.976990e-04	7.976990e-04
4.000000e-02	9.000000e-02	5.083978e-07	3.802686e-04	3.802686e-04
9.000000e-02	1.400000e-01	3.844802e-04	3.803532e-04	3.803532e-04
1.400000e-01	1.900000e-01	1.336420e-03	5.727766e-04	5.727766e-04
1.900000e-01	2.400000e-01	1.912838e-03	7.624846e-04	7.624846e-04
2.400000e-01	2.900000e-01	3.057908e-03	1.112773e-03	1.112773e-03
2.900000e-01	3.400000e-01	6.298082e-03	1.360859e-03	1.360859e-03
3.400000e-01	3.900000e-01	1.509014e-02	2.024510e-03	2.024510e-03
3.900000e-01	4.400000e-01	2.330328e-02	2.785021e-03	2.785021e-03
4.400000e-01	5.000000e-01	6.490018e-02	4.114890e-03	4.114890e-03
5.000000e-01	6.000000e-01	5.556704e-01	9.993162e-03	9.993162e-03
6.000000e-01	7.000000e-01	3.619488e-01	8.133183e-03	8.133183e-03
7.000000e-01	7.500000e-01	2.701992e-01	9.917054e-03	9.917054e-03
7.500000e-01	8.000000e-01	2.396398e-01	9.071604e-03	9.071604e-03
8.000000e-01	9.500000e-01	1.762005e-01	4.445672e-03	4.445672e-03
9.500000e-01	1.000000e+00	1.416553e-01	6.555733e-03	6.555733e-03
1.000000e+00	1.050000e+00	1.115431e-01	6.083632e-03	6.083632e-03
1.050000e+00	1.100000e+00	1.062510e-01	5.741483e-03	5.741483e-03
1.100000e+00	1.400000e+00	6.922863e-02	1.870028e-03	1.870028e-03
1.400000e+00	1.700000e+00	3.963247e-02	1.349439e-03	1.349439e-03
1.700000e+00	2.000000e+00	2.200861e-02	9.973245e-04	9.973245e-04
2.000000e+00	2.400000e+00	1.424535e-02	6.702352e-04	6.702352e-04
2.400000e+00	2.700000e+00	8.106893e-03	6.124986e-04	6.124986e-04
2.700000e+00	3.000000e+00	6.200237e-03	5.178275e-04	5.178275e-04
3.000000e+00	3.100000e+00	4.963668e-03	7.632391e-04	7.632391e-04
3.100000e+00	3.300000e+00	4.289586e-03	5.139139e-04	5.139139e-04
3.300000e+00	3.500000e+00	3.000203e-03	4.386340e-04	4.386340e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208090]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00081480979375557342, dn: 0.00081480979375557342}}, 1: {"": {up: 0.00039377917669678782, dn: 0.00039377917669678782}}, 2: {"": {up: 0.00039853868068231459, dn: 0.00039853868068231459}}, 3: {"": {up: 0.00058599593855247854, dn: 0.00058599593855247854}}, 4: {"": {up: 0.0007878933938040096, dn: 0.0007878933938040096}}, 5: {"": {up: 0.0011420465839885869, dn: 0.0011420465839885869}}, 6: {"": {up: 0.0014016270545334076, dn: 0.0014016270545334076}}, 7: {"": {up: 0.002073087552420303, dn: 0.002073087552420303}}, 8: {"": {up: 0.002853001226778566, dn: 0.002853001226778566}}, 9: {"": {up: 0.0042180132895844593, dn: 0.0042180132895844593}}, 10: {"": {up: 0.010253696894291349, dn: 0.010253696894291349}}, 11: {"": {up: 0.0083512166778260538, dn: 0.0083512166778260538}}, 12: {"": {up: 0.010201690056064229, dn: 0.010201690056064229}}, 13: {"": {up: 0.0092880956067430652, dn: 0.0092880956067430652}}, 14: {"": {up: 0.0045549562749456433, dn: 0.0045549562749456433}}, 15: {"": {up: 0.0067162638423456777, dn: 0.0067162638423456777}}, 16: {"": {up: 0.0062298638829431834, dn: 0.0062298638829431834}}, 17: {"": {up: 0.0058835404307270587, dn: 0.0058835404307270587}}, 18: {"": {up: 0.0019128759615940729, dn: 0.0019128759615940729}}, 19: {"": {up: 0.0013796577675480083, dn: 0.0013796577675480083}}, 20: {"": {up: 0.0010182858690520611, dn: 0.0010182858690520611}}, 21: {"": {up: 0.00068343786294000435, dn: 0.00068343786294000435}}, 22: {"": {up: 0.00062610985901481774, dn: 0.00062610985901481774}}, 23: {"": {up: 0.00052822606692379172, dn: 0.00052822606692379172}}, 24: {"": {up: 0.0007788773330891064, dn: 0.0007788773330891064}}, 25: {"": {up: 0.00052566767068177288, dn: 0.00052566767068177288}}, 26: {"": {up: 0.00045004824741354081, dn: 0.00045004824741354081}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208090]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	-2.455209e-04	8.148098e-04	8.148098e-04
4.000000e-02	9.000000e-02	-6.334762e-06	3.937792e-04	3.937792e-04
9.000000e-02	1.400000e-01	3.702932e-04	3.985387e-04	3.985387e-04
1.400000e-01	1.900000e-01	1.365384e-03	5.859959e-04	5.859959e-04
1.900000e-01	2.400000e-01	1.893694e-03	7.878934e-04	7.878934e-04
2.400000e-01	2.900000e-01	3.043480e-03	1.142047e-03	1.142047e-03
2.900000e-01	3.400000e-01	6.352512e-03	1.401627e-03	1.401627e-03
3.400000e-01	3.900000e-01	1.525578e-02	2.073088e-03	2.073088e-03
3.900000e-01	4.400000e-01	2.346948e-02	2.853001e-03	2.853001e-03
4.400000e-01	5.000000e-01	6.538043e-02	4.218013e-03	4.218013e-03
5.000000e-01	6.000000e-01	5.550100e-01	1.025370e-02	1.025370e-02
6.000000e-01	7.000000e-01	3.609296e-01	8.351217e-03	8.351217e-03
7.000000e-01	7.500000e-01	2.687258e-01	1.020169e-02	1.020169e-02
7.500000e-01	8.000000e-01	2.393136e-01	9.288096e-03	9.288096e-03
8.000000e-01	9.500000e-01	1.760157e-01	4.554956e-03	4.554956e-03
9.500000e-01	1.000000e+00	1.416681e-01	6.716264e-03	6.716264e-03
1.000000e+00	1.050000e+00	1.113468e-01	6.229864e-03	6.229864e-03
1.050000e+00	1.100000e+00	1.063171e-01	5.883540e-03	5.883540e-03
1.100000e+00	1.400000e+00	6.935050e-02	1.912876e-03	1.912876e-03
1.400000e+00	1.700000e+00	3.981347e-02	1.379658e-03	1.379658e-03
1.700000e+00	2.000000e+00	2.216798e-02	1.018286e-03	1.018286e-03
2.000000e+00	2.400000e+00	1.437305e-02	6.834379e-04	6.834379e-04
2.400000e+00	2.700000e+00	8.159603e-03	6.261099e-04	6.261099e-04
2.700000e+00	3.000000e+00	6.256733e-03	5.282261e-04	5.282261e-04
3.000000e+00	3.100000e+00	4.999630e-03	7.788773e-04	7.788773e-04
3.100000e+00	3.300000e+00	4.344823e-03	5.256677e-04	5.256677e-04
3.300000e+00	3.500000e+00	3.034834e-03	4.500482e-04	4.500482e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208089]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00081145971865521449, dn: 0.00081145971865521449}}, 1: {"": {up: 0.00039149584927557023, dn: 0.00039149584927557023}}, 2: {"": {up: 0.00039649766708014806, dn: 0.00039649766708014806}}, 3: {"": {up: 0.00058384847349290904, dn: 0.00058384847349290904}}, 4: {"": {up: 0.00078472874294242617, dn: 0.00078472874294242617}}, 5: {"": {up: 0.0011379012259418657, dn: 0.0011379012259418657}}, 6: {"": {up: 0.0013965003401360118, dn: 0.0013965003401360118}}, 7: {"": {up: 0.0020664200928175278, dn: 0.0020664200928175278}}, 8: {"": {up: 0.0028432354809266153, dn: 0.0028432354809266153}}, 9: {"": {up: 0.0042033508458530246, dn: 0.0042033508458530246}}, 10: {"": {up: 0.010216266441317987, dn: 0.010216266441317987}}, 11: {"": {up: 0.0083193118705816062, dn: 0.0083193118705816062}}, 12: {"": {up: 0.010159011762961979, dn: 0.010159011762961979}}, 13: {"": {up: 0.009255653407512613, dn: 0.009255653407512613}}, 14: {"": {up: 0.0045392686635624497, dn: 0.0045392686635624497}}, 15: {"": {up: 0.0066941407215564208, dn: 0.0066941407215564208}}, 16: {"": {up: 0.0062078811199957696, dn: 0.0062078811199957696}}, 17: {"": {up: 0.0058637271423557851, dn: 0.0058637271423557851}}, 18: {"": {up: 0.001906678904389632, dn: 0.001906678904389632}}, 19: {"": {up: 0.0013754235711227283, dn: 0.0013754235711227283}}, 20: {"": {up: 0.0010152829928426633, dn: 0.0010152829928426633}}, 21: {"": {up: 0.00068147028548572847, dn: 0.00068147028548572847}}, 22: {"": {up: 0.00062404682872717473, dn: 0.00062404682872717473}}, 23: {"": {up: 0.00052662584229961425, dn: 0.00052662584229961425}}, 24: {"": {up: 0.00077664000669550818, dn: 0.00077664000669550818}}, 25: {"": {up: 0.00052385852097680031, dn: 0.00052385852097680031}}, 26: {"": {up: 0.00044867674889612861, dn: 0.00044867674889612861}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208089]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	-2.452836e-04	8.114597e-04	8.114597e-04
4.000000e-02	9.000000e-02	-4.613436e-06	3.914958e-04	3.914958e-04
9.000000e-02	1.400000e-01	3.705762e-04	3.964977e-04	3.964977e-04
1.400000e-01	1.900000e-01	1.360624e-03	5.838485e-04	5.838485e-04
1.900000e-01	2.400000e-01	1.894509e-03	7.847287e-04	7.847287e-04
2.400000e-01	2.900000e-01	3.045772e-03	1.137901e-03	1.137901e-03
2.900000e-01	3.400000e-01	6.347126e-03	1.396500e-03	1.396500e-03
3.400000e-01	3.900000e-01	1.523535e-02	2.066420e-03	2.066420e-03
3.900000e-01	4.400000e-01	2.344262e-02	2.843235e-03	2.843235e-03
4.400000e-01	5.000000e-01	6.532663e-02	4.203351e-03	4.203351e-03
5.000000e-01	6.000000e-01	5.551129e-01	1.021627e-02	1.021627e-02
6.000000e-01	7.000000e-01	3.611062e-01	8.319312e-03	8.319312e-03
7.000000e-01	7.500000e-01	2.689624e-01	1.015901e-02	1.015901e-02
7.500000e-01	8.000000e-01	2.393662e-01	9.255653e-03	9.255653e-03
8.000000e-01	9.500000e-01	1.760336e-01	4.539269e-03	4.539269e-03
9.500000e-01	1.000000e+00	1.416785e-01	6.694141e-03	6.694141e-03
1.000000e+00	1.050000e+00	1.113679e-01	6.207881e-03	6.207881e-03
1.050000e+00	1.100000e+00	1.062847e-01	5.863727e-03	5.863727e-03
1.100000e+00	1.400000e+00	6.932870e-02	1.906679e-03	1.906679e-03
1.400000e+00	1.700000e+00	3.978287e-02	1.375424e-03	1.375424e-03
1.700000e+00	2.000000e+00	2.214529e-02	1.015283e-03	1.015283e-03
2.000000e+00	2.400000e+00	1.435302e-02	6.814703e-04	6.814703e-04
2.400000e+00	2.700000e+00	8.150453e-03	6.240468e-04	6.240468e-04
2.700000e+00	3.000000e+00	6.246733e-03	5.266258e-04	5.266258e-04
3.000000e+00	3.100000e+00	4.992023e-03	7.766400e-04	7.766400e-04
3.100000e+00	3.300000e+00	4.338662e-03	5.238585e-04	5.238585e-04
3.300000e+00	3.500000e+00	3.030149e-03	4.486767e-04	4.486767e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208088]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00080435999403252289, dn: 0.00080435999403252289}}, 1: {"": {up: 0.00038912928442871018, dn: 0.00038912928442871018}}, 2: {"": {up: 0.00039056016181889306, dn: 0.00039056016181889306}}, 3: {"": {up: 0.00058157479312638722, dn: 0.00058157479312638722}}, 4: {"": {up: 0.00077762613124817271, dn: 0.00077762613124817271}}, 5: {"": {up: 0.0011317330073829252, dn: 0.0011317330073829252}}, 6: {"": {up: 0.0013859633472787065, dn: 0.0013859633472787065}}, 7: {"": {up: 0.0020535598359921249, dn: 0.0020535598359921249}}, 8: {"": {up: 0.0028280155586559289, dn: 0.0028280155586559289}}, 9: {"": {up: 0.004180515983570555, dn: 0.004180515983570555}}, 10: {"": {up: 0.010153698833430112, dn: 0.010153698833430112}}, 11: {"": {up: 0.0082656415359002866, dn: 0.0082656415359002866}}, 12: {"": {up: 0.010087374286701164, dn: 0.010087374286701164}}, 13: {"": {up: 0.0092055852611335823, dn: 0.0092055852611335823}}, 14: {"": {up: 0.004512781847153707, dn: 0.004512781847153707}}, 15: {"": {up: 0.0066521996362105609, dn: 0.0066521996362105609}}, 16: {"": {up: 0.0061755673423581035, dn: 0.0061755673423581035}}, 17: {"": {up: 0.0058285342925987775, dn: 0.0058285342925987775}}, 18: {"": {up: 0.0018961879888051431, dn: 0.0018961879888051431}}, 19: {"": {up: 0.0013679875730429713, dn: 0.0013679875730429713}}, 20: {"": {up: 0.0010103884291586963, dn: 0.0010103884291586963}}, 21: {"": {up: 0.00067833219184998156, dn: 0.00067833219184998156}}, 22: {"": {up: 0.00062098255477374925, dn: 0.00062098255477374925}}, 23: {"": {up: 0.00052439319429434109, dn: 0.00052439319429434109}}, 24: {"": {up: 0.00077507309332733179, dn: 0.00077507309332733179}}, 25: {"": {up: 0.00052098800370066175, dn: 0.00052098800370066175}}, 26: {"": {up: 0.00044588218735446212, dn: 0.00044588218735446212}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208088]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	-2.368015e-04	8.043600e-04	8.043600e-04
4.000000e-02	9.000000e-02	-4.807394e-06	3.891293e-04	3.891293e-04
9.000000e-02	1.400000e-01	3.745434e-04	3.905602e-04	3.905602e-04
1.400000e-01	1.900000e-01	1.355900e-03	5.815748e-04	5.815748e-04
1.900000e-01	2.400000e-01	1.903059e-03	7.776261e-04	7.776261e-04
2.400000e-01	2.900000e-01	3.053282e-03	1.131733e-03	1.131733e-03
2.900000e-01	3.400000e-01	6.334604e-03	1.385963e-03	1.385963e-03
3.400000e-01	3.900000e-01	1.518285e-02	2.053560e-03	2.053560e-03
3.900000e-01	4.400000e-01	2.341306e-02	2.828016e-03	2.828016e-03
4.400000e-01	5.000000e-01	6.521897e-02	4.180516e-03	4.180516e-03
5.000000e-01	6.000000e-01	5.552722e-01	1.015370e-02	1.015370e-02
6.000000e-01	7.000000e-01	3.613501e-01	8.265642e-03	8.265642e-03
7.000000e-01	7.500000e-01	2.692064e-01	1.008737e-02	1.008737e-02
7.500000e-01	8.000000e-01	2.394040e-01	9.205585e-03	9.205585e-03
8.000000e-01	9.500000e-01	1.761107e-01	4.512782e-03	4.512782e-03
9.500000e-01	1.000000e+00	1.416425e-01	6.652200e-03	6.652200e-03
1.000000e+00	1.050000e+00	1.114351e-01	6.175567e-03	6.175567e-03
1.050000e+00	1.100000e+00	1.062992e-01	5.828534e-03	5.828534e-03
1.100000e+00	1.400000e+00	6.928703e-02	1.896188e-03	1.896188e-03
1.400000e+00	1.700000e+00	3.974893e-02	1.367988e-03	1.367988e-03
1.700000e+00	2.000000e+00	2.210786e-02	1.010388e-03	1.010388e-03
2.000000e+00	2.400000e+00	1.432046e-02	6.783322e-04	6.783322e-04
2.400000e+00	2.700000e+00	8.142240e-03	6.209826e-04	6.209826e-04
2.700000e+00	3.000000e+00	6.238313e-03	5.243932e-04	5.243932e-04
3.000000e+00	3.100000e+00	4.976736e-03	7.750731e-04	7.750731e-04
3.100000e+00	3.300000e+00	4.320785e-03	5.209880e-04	5.209880e-04
3.300000e+00	3.500000e+00	3.024429e-03	4.458822e-04	4.458822e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208087]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0007993454353406918, dn: 0.0007993454353406918}}, 1: {"": {up: 0.00038494836017315365, dn: 0.00038494836017315365}}, 2: {"": {up: 0.00038803334908226616, dn: 0.00038803334908226616}}, 3: {"": {up: 0.00057594353889943071, dn: 0.00057594353889943071}}, 4: {"": {up: 0.00077092360192174689, dn: 0.00077092360192174689}}, 5: {"": {up: 0.0011210775173911929, dn: 0.0011210775173911929}}, 6: {"": {up: 0.0013746164555977049, dn: 0.0013746164555977049}}, 7: {"": {up: 0.0020395872131389729, dn: 0.0020395872131389729}}, 8: {"": {up: 0.0028042852921912214, dn: 0.0028042852921912214}}, 9: {"": {up: 0.0041440925155910519, dn: 0.0041440925155910519}}, 10: {"": {up: 0.010068192489220695, dn: 0.010068192489220695}}, 11: {"": {up: 0.0081972050114658013, dn: 0.0081972050114658013}}, 12: {"": {up: 0.010000955954307559, dn: 0.010000955954307559}}, 13: {"": {up: 0.0091292628399011408, dn: 0.0091292628399011408}}, 14: {"": {up: 0.0044782580938971771, dn: 0.0044782580938971771}}, 15: {"": {up: 0.0066089272957114541, dn: 0.0066089272957114541}}, 16: {"": {up: 0.0061241094046399856, dn: 0.0061241094046399856}}, 17: {"": {up: 0.0057858759060318548, dn: 0.0057858759060318548}}, 18: {"": {up: 0.0018829793177597876, dn: 0.0018829793177597876}}, 19: {"": {up: 0.0013589383110845514, dn: 0.0013589383110845514}}, 20: {"": {up: 0.0010039467117332471, dn: 0.0010039467117332471}}, 21: {"": {up: 0.00067413300801844761, dn: 0.00067413300801844761}}, 22: {"": {up: 0.00061671936711747352, dn: 0.00061671936711747352}}, 23: {"": {up: 0.00052091767317132042, dn: 0.00052091767317132042}}, 24: {"": {up: 0.00076637627833851894, dn: 0.00076637627833851894}}, 25: {"": {up: 0.0005174579693076537, dn: 0.0005174579693076537}}, 26: {"": {up: 0.00044302375782795178, dn: 0.00044302375782795178}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208087]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	-2.461820e-04	7.993454e-04	7.993454e-04
4.000000e-02	9.000000e-02	-1.457375e-06	3.849484e-04	3.849484e-04
9.000000e-02	1.400000e-01	3.785514e-04	3.880333e-04	3.880333e-04
1.400000e-01	1.900000e-01	1.343252e-03	5.759435e-04	5.759435e-04
1.900000e-01	2.400000e-01	1.903963e-03	7.709236e-04	7.709236e-04
2.400000e-01	2.900000e-01	3.050192e-03	1.121078e-03	1.121078e-03
2.900000e-01	3.400000e-01	6.315310e-03	1.374616e-03	1.374616e-03
3.400000e-01	3.900000e-01	1.514552e-02	2.039587e-03	2.039587e-03
3.900000e-01	4.400000e-01	2.333394e-02	2.804285e-03	2.804285e-03
4.400000e-01	5.000000e-01	6.506478e-02	4.144093e-03	4.144093e-03
5.000000e-01	6.000000e-01	5.554623e-01	1.006819e-02	1.006819e-02
6.000000e-01	7.000000e-01	3.616340e-01	8.197205e-03	8.197205e-03
7.000000e-01	7.500000e-01	2.697750e-01	1.000096e-02	1.000096e-02
7.500000e-01	8.000000e-01	2.395308e-01	9.129263e-03	9.129263e-03
8.000000e-01	9.500000e-01	1.760994e-01	4.478258e-03	4.478258e-03
9.500000e-01	1.000000e+00	1.417198e-01	6.608927e-03	6.608927e-03
1.000000e+00	1.050000e+00	1.114982e-01	6.124109e-03	6.124109e-03
1.050000e+00	1.100000e+00	1.061927e-01	5.785876e-03	5.785876e-03
1.100000e+00	1.400000e+00	6.926787e-02	1.882979e-03	1.882979e-03
1.400000e+00	1.700000e+00	3.967903e-02	1.358938e-03	1.358938e-03
1.700000e+00	2.000000e+00	2.207008e-02	1.003947e-03	1.003947e-03
2.000000e+00	2.400000e+00	1.428824e-02	6.741330e-04	6.741330e-04
2.400000e+00	2.700000e+00	8.125520e-03	6.167194e-04	6.167194e-04
2.700000e+00	3.000000e+00	6.215387e-03	5.209177e-04	5.209177e-04
3.000000e+00	3.100000e+00	4.983679e-03	7.663763e-04	7.663763e-04
3.100000e+00	3.300000e+00	4.315121e-03	5.174580e-04	5.174580e-04
3.300000e+00	3.500000e+00	3.013898e-03	4.430238e-04	4.430238e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208086]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00081617170374866576, dn: 0.00081617170374866576}}, 1: {"": {up: 0.00039452432117678123, dn: 0.00039452432117678123}}, 2: {"": {up: 0.00039902922198756306, dn: 0.00039902922198756306}}, 3: {"": {up: 0.00058657841760501224, dn: 0.00058657841760501224}}, 4: {"": {up: 0.00078877652094874143, dn: 0.00078877652094874143}}, 5: {"": {up: 0.001143158781622221, dn: 0.001143158781622221}}, 6: {"": {up: 0.001402973984078107, dn: 0.001402973984078107}}, 7: {"": {up: 0.0020750122891202358, dn: 0.0020750122891202358}}, 8: {"": {up: 0.0028556967626132863, dn: 0.0028556967626132863}}, 9: {"": {up: 0.0042219722879242114, dn: 0.0042219722879242114}}, 10: {"": {up: 0.010264126850346307, dn: 0.010264126850346307}}, 11: {"": {up: 0.0083602613595509107, dn: 0.0083602613595509107}}, 12: {"": {up: 0.010214133345516878, dn: 0.010214133345516878}}, 13: {"": {up: 0.0092972447531513239, dn: 0.0092972447531513239}}, 14: {"": {up: 0.0045593469317923669, dn: 0.0045593469317923669}}, 15: {"": {up: 0.0067225382111223376, dn: 0.0067225382111223376}}, 16: {"": {up: 0.0062359188577145487, dn: 0.0062359188577145487}}, 17: {"": {up: 0.0058891867010649208, dn: 0.0058891867010649208}}, 18: {"": {up: 0.0019146395076996736, dn: 0.0019146395076996736}}, 19: {"": {up: 0.0013808387145338716, dn: 0.0013808387145338716}}, 20: {"": {up: 0.0010191108869990544, dn: 0.0010191108869990544}}, 21: {"": {up: 0.00068399428908434636, dn: 0.00068399428908434636}}, 22: {"": {up: 0.00062669716237855478, dn: 0.00062669716237855478}}, 23: {"": {up: 0.00052866761244135699, dn: 0.00052866761244135699}}, 24: {"": {up: 0.00077939335383360757, dn: 0.00077939335383360757}}, 25: {"": {up: 0.00052614993110329381, dn: 0.00052614993110329381}}, 26: {"": {up: 0.00045039765763156412, dn: 0.00045039765763156412}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208086]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	-2.470098e-04	8.161717e-04	8.161717e-04
4.000000e-02	9.000000e-02	-6.923996e-06	3.945243e-04	3.945243e-04
9.000000e-02	1.400000e-01	3.704298e-04	3.990292e-04	3.990292e-04
1.400000e-01	1.900000e-01	1.366670e-03	5.865784e-04	5.865784e-04
1.900000e-01	2.400000e-01	1.893457e-03	7.887765e-04	7.887765e-04
2.400000e-01	2.900000e-01	3.042638e-03	1.143159e-03	1.143159e-03
2.900000e-01	3.400000e-01	6.353102e-03	1.402974e-03	1.402974e-03
3.400000e-01	3.900000e-01	1.526196e-02	2.075012e-03	2.075012e-03
3.900000e-01	4.400000e-01	2.347724e-02	2.855697e-03	2.855697e-03
4.400000e-01	5.000000e-01	6.539360e-02	4.221972e-03	4.221972e-03
5.000000e-01	6.000000e-01	5.549872e-01	1.026413e-02	1.026413e-02
6.000000e-01	7.000000e-01	3.608744e-01	8.360261e-03	8.360261e-03
7.000000e-01	7.500000e-01	2.686610e-01	1.021413e-02	1.021413e-02
7.500000e-01	8.000000e-01	2.393040e-01	9.297245e-03	9.297245e-03
8.000000e-01	9.500000e-01	1.760097e-01	4.559347e-03	4.559347e-03
9.500000e-01	1.000000e+00	1.416639e-01	6.722538e-03	6.722538e-03
1.000000e+00	1.050000e+00	1.113406e-01	6.235919e-03	6.235919e-03
1.050000e+00	1.100000e+00	1.063277e-01	5.889187e-03	5.889187e-03
1.100000e+00	1.400000e+00	6.935773e-02	1.914640e-03	1.914640e-03
1.400000e+00	1.700000e+00	3.982137e-02	1.380839e-03	1.380839e-03
1.700000e+00	2.000000e+00	2.217410e-02	1.019111e-03	1.019111e-03
2.000000e+00	2.400000e+00	1.437883e-02	6.839943e-04	6.839943e-04
2.400000e+00	2.700000e+00	8.162283e-03	6.266972e-04	6.266972e-04
2.700000e+00	3.000000e+00	6.259260e-03	5.286676e-04	5.286676e-04
3.000000e+00	3.100000e+00	5.001949e-03	7.793934e-04	7.793934e-04
3.100000e+00	3.300000e+00	4.346179e-03	5.261499e-04	5.261499e-04
3.300000e+00	3.500000e+00	3.035902e-03	4.503977e-04	4.503977e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208085]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00080845879610528073, dn: 0.00080845879610528073}}, 1: {"": {up: 0.00038971964282032286, dn: 0.00038971964282032286}}, 2: {"": {up: 0.00039542817299732189, dn: 0.00039542817299732189}}, 3: {"": {up: 0.00058236088467547359, dn: 0.00058236088467547359}}, 4: {"": {up: 0.00078207518820123706, dn: 0.00078207518820123706}}, 5: {"": {up: 0.0011350141849333869, dn: 0.0011350141849333869}}, 6: {"": {up: 0.00139297049502134, dn: 0.00139297049502134}}, 7: {"": {up: 0.0020615615440728423, dn: 0.0020615615440728423}}, 8: {"": {up: 0.0028362418796710558, dn: 0.0028362418796710558}}, 9: {"": {up: 0.0041928643086929377, dn: 0.0041928643086929377}}, 10: {"": {up: 0.010189435705670852, dn: 0.010189435705670852}}, 11: {"": {up: 0.0082966619793745991, dn: 0.0082966619793745991}}, 12: {"": {up: 0.010129975320799149, dn: 0.010129975320799149}}, 13: {"": {up: 0.009232226167073674, dn: 0.009232226167073674}}, 14: {"": {up: 0.0045281274029976013, dn: 0.0045281274029976013}}, 15: {"": {up: 0.0066784878528002066, dn: 0.0066784878528002066}}, 16: {"": {up: 0.0061922180194175927, dn: 0.0061922180194175927}}, 17: {"": {up: 0.005849911110435777, dn: 0.005849911110435777}}, 18: {"": {up: 0.0019023613980757947, dn: 0.0019023613980757947}}, 19: {"": {up: 0.0013723661642903065, dn: 0.0013723661642903065}}, 20: {"": {up: 0.0010131799225979337, dn: 0.0010131799225979337}}, 21: {"": {up: 0.00068008616182069171, dn: 0.00068008616182069171}}, 22: {"": {up: 0.00062260349429722154, dn: 0.00062260349429722154}}, 23: {"": {up: 0.00052551625410955053, dn: 0.00052551625410955053}}, 24: {"": {up: 0.00077502225774489779, dn: 0.00077502225774489779}}, 25: {"": {up: 0.00052279632745458413, dn: 0.00052279632745458413}}, 26: {"": {up: 0.00044774613342830731, dn: 0.00044774613342830731}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208085]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	-2.426963e-04	8.084588e-04	8.084588e-04
4.000000e-02	9.000000e-02	-3.440226e-06	3.897196e-04	3.897196e-04
9.000000e-02	1.400000e-01	3.704494e-04	3.954282e-04	3.954282e-04
1.400000e-01	1.900000e-01	1.357349e-03	5.823609e-04	5.823609e-04
1.900000e-01	2.400000e-01	1.896219e-03	7.820752e-04	7.820752e-04
2.400000e-01	2.900000e-01	3.046348e-03	1.135014e-03	1.135014e-03
2.900000e-01	3.400000e-01	6.344118e-03	1.392970e-03	1.392970e-03
3.400000e-01	3.900000e-01	1.521787e-02	2.061562e-03	2.061562e-03
3.900000e-01	4.400000e-01	2.341938e-02	2.836242e-03	2.836242e-03
4.400000e-01	5.000000e-01	6.528707e-02	4.192864e-03	4.192864e-03
5.000000e-01	6.000000e-01	5.551995e-01	1.018944e-02	1.018944e-02
6.000000e-01	7.000000e-01	3.612306e-01	8.296662e-03	8.296662e-03
7.000000e-01	7.500000e-01	2.691060e-01	1.012998e-02	1.012998e-02
7.500000e-01	8.000000e-01	2.393834e-01	9.232226e-03	9.232226e-03
8.000000e-01	9.500000e-01	1.760431e-01	4.528127e-03	4.528127e-03
9.500000e-01	1.000000e+00	1.416932e-01	6.678488e-03	6.678488e-03
1.000000e+00	1.050000e+00	1.113829e-01	6.192218e-03	6.192218e-03
1.050000e+00	1.100000e+00	1.062509e-01	5.849911e-03	5.849911e-03
1.100000e+00	1.400000e+00	6.931417e-02	1.902361e-03	1.902361e-03
1.400000e+00	1.700000e+00	3.976330e-02	1.372366e-03	1.372366e-03
1.700000e+00	2.000000e+00	2.212858e-02	1.013180e-03	1.013180e-03
2.000000e+00	2.400000e+00	1.433942e-02	6.800862e-04	6.800862e-04
2.400000e+00	2.700000e+00	8.144503e-03	6.226035e-04	6.226035e-04
2.700000e+00	3.000000e+00	6.239937e-03	5.255163e-04	5.255163e-04
3.000000e+00	3.100000e+00	4.988422e-03	7.750223e-04	7.750223e-04
3.100000e+00	3.300000e+00	4.336763e-03	5.227963e-04	5.227963e-04
3.300000e+00	3.500000e+00	3.026852e-03	4.477461e-04	4.477461e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208084]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00078190408618960421, dn: 0.00078190408618960421}}, 1: {"": {up: 0.00036973904311013737, dn: 0.00036973904311013737}}, 2: {"": {up: 0.00037803544807332533, dn: 0.00037803544807332533}}, 3: {"": {up: 0.00056557712117800529, dn: 0.00056557712117800529}}, 4: {"": {up: 0.00075640544683390563, dn: 0.00075640544683390563}}, 5: {"": {up: 0.0011007809954754855, dn: 0.0011007809954754855}}, 6: {"": {up: 0.0013553449745360021, dn: 0.0013553449745360021}}, 7: {"": {up: 0.0020091779413481531, dn: 0.0020091779413481531}}, 8: {"": {up: 0.0027572036558803563, dn: 0.0027572036558803563}}, 9: {"": {up: 0.0040743919110027256, dn: 0.0040743919110027256}}, 10: {"": {up: 0.0098975289845496285, dn: 0.0098975289845496285}}, 11: {"": {up: 0.0080588950855560847, dn: 0.0080588950855560847}}, 12: {"": {up: 0.0098331297154059683, dn: 0.0098331297154059683}}, 13: {"": {up: 0.0089831531212598102, dn: 0.0089831531212598102}}, 14: {"": {up: 0.0044100551772814234, dn: 0.0044100551772814234}}, 15: {"": {up: 0.0065291040733013233, dn: 0.0065291040733013233}}, 16: {"": {up: 0.0060200700992596367, dn: 0.0060200700992596367}}, 17: {"": {up: 0.0056981958548298376, dn: 0.0056981958548298376}}, 18: {"": {up: 0.0018556813663270257, dn: 0.0018556813663270257}}, 19: {"": {up: 0.0013405115109953777, dn: 0.0013405115109953777}}, 20: {"": {up: 0.00099002267089642383, dn: 0.00099002267089642383}}, 21: {"": {up: 0.00066503040344032406, dn: 0.00066503040344032406}}, 22: {"": {up: 0.00060693739380598348, dn: 0.00060693739380598348}}, 23: {"": {up: 0.00051358521958656301, dn: 0.00051358521958656301}}, 24: {"": {up: 0.0007569852046110274, dn: 0.0007569852046110274}}, 25: {"": {up: 0.00050946442466574707, dn: 0.00050946442466574707}}, 26: {"": {up: 0.00043753719841860262, dn: 0.00043753719841860262}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208084]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	-2.372973e-04	7.819041e-04	7.819041e-04
4.000000e-02	9.000000e-02	1.550346e-05	3.697390e-04	3.697390e-04
9.000000e-02	1.400000e-01	3.761140e-04	3.780354e-04	3.780354e-04
1.400000e-01	1.900000e-01	1.321754e-03	5.655771e-04	5.655771e-04
1.900000e-01	2.400000e-01	1.900290e-03	7.564054e-04	7.564054e-04
2.400000e-01	2.900000e-01	3.063178e-03	1.100781e-03	1.100781e-03
2.900000e-01	3.400000e-01	6.311412e-03	1.355345e-03	1.355345e-03
3.400000e-01	3.900000e-01	1.505823e-02	2.009178e-03	2.009178e-03
3.900000e-01	4.400000e-01	2.317742e-02	2.757204e-03	2.757204e-03
4.400000e-01	5.000000e-01	6.487288e-02	4.074392e-03	4.074392e-03
5.000000e-01	6.000000e-01	5.561598e-01	9.897529e-03	9.897529e-03
6.000000e-01	7.000000e-01	3.624259e-01	8.058895e-03	8.058895e-03
7.000000e-01	7.500000e-01	2.709472e-01	9.833130e-03	9.833130e-03
7.500000e-01	8.000000e-01	2.397814e-01	8.983153e-03	8.983153e-03
8.000000e-01	9.500000e-01	1.761325e-01	4.410055e-03	4.410055e-03
9.500000e-01	1.000000e+00	1.416837e-01	6.529104e-03	6.529104e-03
1.000000e+00	1.050000e+00	1.116155e-01	6.020070e-03	6.020070e-03
1.050000e+00	1.100000e+00	1.059268e-01	5.698196e-03	5.698196e-03
1.100000e+00	1.400000e+00	6.916640e-02	1.855681e-03	1.855681e-03
1.400000e+00	1.700000e+00	3.952403e-02	1.340512e-03	1.340512e-03
1.700000e+00	2.000000e+00	2.195565e-02	9.900227e-04	9.900227e-04
2.000000e+00	2.400000e+00	1.419112e-02	6.650304e-04	6.650304e-04
2.400000e+00	2.700000e+00	8.077587e-03	6.069374e-04	6.069374e-04
2.700000e+00	3.000000e+00	6.167753e-03	5.135852e-04	5.135852e-04
3.000000e+00	3.100000e+00	4.929260e-03	7.569852e-04	7.569852e-04
3.100000e+00	3.300000e+00	4.293070e-03	5.094644e-04	5.094644e-04
3.300000e+00	3.500000e+00	2.995082e-03	4.375372e-04	4.375372e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208083]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00080165220014667205, dn: 0.00080165220014667205}}, 1: {"": {up: 0.00039390948198793086, dn: 0.00039390948198793086}}, 2: {"": {up: 0.00038579025389452216, dn: 0.00038579025389452216}}, 3: {"": {up: 0.00058008826914530867, dn: 0.00058008826914530867}}, 4: {"": {up: 0.00077143035978628706, dn: 0.00077143035978628706}}, 5: {"": {up: 0.0011266513213945121, dn: 0.0011266513213945121}}, 6: {"": {up: 0.0013725089435045576, dn: 0.0013725089435045576}}, 7: {"": {up: 0.0020430859012777712, dn: 0.0020430859012777712}}, 8: {"": {up: 0.0028158813895475072, dn: 0.0028158813895475072}}, 9: {"": {up: 0.004161876246224638, dn: 0.004161876246224638}}, 10: {"": {up: 0.010106532540886613, dn: 0.010106532540886613}}, 11: {"": {up: 0.0082238640552966362, dn: 0.0082238640552966362}}, 12: {"": {up: 0.010031434593317139, dn: 0.010031434593317139}}, 13: {"": {up: 0.0091700861500860417, dn: 0.0091700861500860417}}, 14: {"": {up: 0.0044913338775913799, dn: 0.0044913338775913799}}, 15: {"": {up: 0.0066158083406338128, dn: 0.0066158083406338128}}, 16: {"": {up: 0.0061556543112816142, dn: 0.0061556543112816142}}, 17: {"": {up: 0.0057976053677358842, dn: 0.0057976053677358842}}, 18: {"": {up: 0.0018883390703060849, dn: 0.0018883390703060849}}, 19: {"": {up: 0.0013616215822809701, dn: 0.0013616215822809701}}, 20: {"": {up: 0.0010070314460498904, dn: 0.0010070314460498904}}, 21: {"": {up: 0.00067630401817525825, dn: 0.00067630401817525825}}, 22: {"": {up: 0.00061953019834925409, dn: 0.00061953019834925409}}, 23: {"": {up: 0.00052299936265098228, dn: 0.00052299936265098228}}, 24: {"": {up: 0.00077074528866545719, dn: 0.00077074528866545719}}, 25: {"": {up: 0.00051918638271819181, dn: 0.00051918638271819181}}, 26: {"": {up: 0.00044284026465532653, dn: 0.00044284026465532653}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208083]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	-2.417267e-04	8.016522e-04	8.016522e-04
4.000000e-02	9.000000e-02	-1.426648e-05	3.939095e-04	3.939095e-04
9.000000e-02	1.400000e-01	3.875000e-04	3.857903e-04	3.857903e-04
1.400000e-01	1.900000e-01	1.351708e-03	5.800883e-04	5.800883e-04
1.900000e-01	2.400000e-01	1.919461e-03	7.714304e-04	7.714304e-04
2.400000e-01	2.900000e-01	3.053178e-03	1.126651e-03	1.126651e-03
2.900000e-01	3.400000e-01	6.297114e-03	1.372509e-03	1.372509e-03
3.400000e-01	3.900000e-01	1.513002e-02	2.043086e-03	2.043086e-03
3.900000e-01	4.400000e-01	2.340972e-02	2.815881e-03	2.815881e-03
4.400000e-01	5.000000e-01	6.503425e-02	4.161876e-03	4.161876e-03
5.000000e-01	6.000000e-01	5.551893e-01	1.010653e-02	1.010653e-02
6.000000e-01	7.000000e-01	3.614225e-01	8.223864e-03	8.223864e-03
7.000000e-01	7.500000e-01	2.692992e-01	1.003143e-02	1.003143e-02
7.500000e-01	8.000000e-01	2.394044e-01	9.170086e-03	9.170086e-03
8.000000e-01	9.500000e-01	1.761989e-01	4.491334e-03	4.491334e-03
9.500000e-01	1.000000e+00	1.416797e-01	6.615808e-03	6.615808e-03
1.000000e+00	1.050000e+00	1.115267e-01	6.155654e-03	6.155654e-03
1.050000e+00	1.100000e+00	1.064356e-01	5.797605e-03	5.797605e-03
1.100000e+00	1.400000e+00	6.927400e-02	1.888339e-03	1.888339e-03
1.400000e+00	1.700000e+00	3.973847e-02	1.361622e-03	1.361622e-03
1.700000e+00	2.000000e+00	2.209715e-02	1.007031e-03	1.007031e-03
2.000000e+00	2.400000e+00	1.431041e-02	6.763040e-04	6.763040e-04
2.400000e+00	2.700000e+00	8.149007e-03	6.195302e-04	6.195302e-04
2.700000e+00	3.000000e+00	6.238260e-03	5.229994e-04	5.229994e-04
3.000000e+00	3.100000e+00	4.999986e-03	7.707453e-04	7.707453e-04
3.100000e+00	3.300000e+00	4.300290e-03	5.191864e-04	5.191864e-04
3.300000e+00	3.500000e+00	3.019997e-03	4.428403e-04	4.428403e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00079210636911970355, dn: 0.00079210636911970355}}, 1: {"": {up: 0.00038206512533859991, dn: 0.00038206512533859991}}, 2: {"": {up: 0.00038206512533859975, dn: 0.00038206512533859975}}, 3: {"": {up: 0.0005730976531098345, dn: 0.0005730976531098345}}, 4: {"": {up: 0.00076422562113553883, dn: 0.00076422562113553883}}, 5: {"": {up: 0.0011141391295524993, dn: 0.0011141391295524993}}, 6: {"": {up: 0.001364060409219473, dn: 0.001364060409219473}}, 7: {"": {up: 0.002026086868818808, dn: 0.002026086868818808}}, 8: {"": {up: 0.0027874117026374127, dn: 0.0027874117026374127}}, 9: {"": {up: 0.0041191119593103238, dn: 0.0041191119593103238}}, 10: {"": {up: 0.01000321448335484, dn: 0.01000321448335484}}, 11: {"": {up: 0.008142640235206269, dn: 0.008142640235206269}}, 12: {"": {up: 0.0099297854961726047, dn: 0.0099297854961726047}}, 13: {"": {up: 0.009076184220254668, dn: 0.009076184220254668}}, 14: {"": {up: 0.0044509329858406612, dn: 0.0044509329858406612}}, 15: {"": {up: 0.0065668988114634388, dn: 0.0065668988114634388}}, 16: {"": {up: 0.0060890051732610598, dn: 0.0060890051732610598}}, 17: {"": {up: 0.0057491126271799493, dn: 0.0057491126271799493}}, 18: {"": {up: 0.0018719769704186487, dn: 0.0018719769704186487}}, 19: {"": {up: 0.0013512784070402861, dn: 0.0013512784070402861}}, 20: {"": {up: 0.00099872073729902612, dn: 0.00099872073729902612}}, 21: {"": {up: 0.00067080977184295714, dn: 0.00067080977184295714}}, 22: {"": {up: 0.00061343667607631264, dn: 0.00061343667607631264}}, 23: {"": {up: 0.00051847104280009946, dn: 0.00051847104280009946}}, 24: {"": {up: 0.00076416182841070968, dn: 0.00076416182841070968}}, 25: {"": {up: 0.00051435420674861862, dn: 0.00051435420674861862}}, 26: {"": {up: 0.00044028615694795552, dn: 0.00044028615694795552}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01[MUR1.0_MUF1.0_PDF99208082]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	-2.396320e-04	7.921064e-04	7.921064e-04
4.000000e-02	9.000000e-02	1.015712e-10	3.820651e-04	3.820651e-04
9.000000e-02	1.400000e-01	3.820652e-04	3.820651e-04	3.820651e-04
1.400000e-01	1.900000e-01	1.337228e-03	5.730977e-04	5.730977e-04
1.900000e-01	2.400000e-01	1.910707e-03	7.642256e-04	7.642256e-04
2.400000e-01	2.900000e-01	3.057896e-03	1.114139e-03	1.114139e-03
2.900000e-01	3.400000e-01	6.304418e-03	1.364060e-03	1.364060e-03
3.400000e-01	3.900000e-01	1.509352e-02	2.026087e-03	2.026087e-03
3.900000e-01	4.400000e-01	2.329678e-02	2.787412e-03	2.787412e-03
4.400000e-01	5.000000e-01	6.495225e-02	4.119112e-03	4.119112e-03
5.000000e-01	6.000000e-01	5.556064e-01	1.000321e-02	1.000321e-02
6.000000e-01	7.000000e-01	3.618920e-01	8.142640e-03	8.142640e-03
7.000000e-01	7.500000e-01	2.700900e-01	9.929785e-03	9.929785e-03
7.500000e-01	8.000000e-01	2.395804e-01	9.076184e-03	9.076184e-03
8.000000e-01	9.500000e-01	1.761700e-01	4.450933e-03	4.450933e-03
9.500000e-01	1.000000e+00	1.416897e-01	6.566899e-03	6.566899e-03
1.000000e+00	1.050000e+00	1.115698e-01	6.089005e-03	6.089005e-03
1.050000e+00	1.100000e+00	1.061978e-01	5.749113e-03	5.749113e-03
1.100000e+00	1.400000e+00	6.922723e-02	1.871977e-03	1.871977e-03
1.400000e+00	1.700000e+00	3.963987e-02	1.351278e-03	1.351278e-03
1.700000e+00	2.000000e+00	2.203217e-02	9.987207e-04	9.987207e-04
2.000000e+00	2.400000e+00	1.425512e-02	6.708098e-04	6.708098e-04
2.400000e+00	2.700000e+00	8.115817e-03	6.134367e-04	6.134367e-04
2.700000e+00	3.000000e+00	6.205413e-03	5.184710e-04	5.184710e-04
3.000000e+00	3.100000e+00	4.967098e-03	7.641618e-04	7.641618e-04
3.100000e+00	3.300000e+00	4.297967e-03	5.143542e-04	5.143542e-04
3.300000e+00	3.500000e+00	3.008905e-03	4.402862e-04	4.402862e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00079194381113813868, dn: 0.00079194381113813868}}, 1: {"": {up: 0.00038204811215343027, dn: 0.00038204811215343027}}, 2: {"": {up: 0.00038204811215343011, dn: 0.00038204811215343011}}, 3: {"": {up: 0.00057307217695505, dn: 0.00057307217695505}}, 4: {"": {up: 0.00076409632900570866, dn: 0.00076409632900570866}}, 5: {"": {up: 0.0011138520548079987, dn: 0.0011138520548079987}}, 6: {"": {up: 0.0013641845916150779, dn: 0.0013641845916150779}}, 7: {"": {up: 0.0020261164823375784, dn: 0.0020261164823375784}}, 8: {"": {up: 0.0027879038720874153, dn: 0.0027879038720874153}}, 9: {"": {up: 0.0041189076221736275, dn: 0.0041189076221736275}}, 10: {"": {up: 0.010002349723939872, dn: 0.010002349723939872}}, 11: {"": {up: 0.0081412443766294123, dn: 0.0081412443766294123}}, 12: {"": {up: 0.0099295760231743954, dn: 0.0099295760231743954}}, 13: {"": {up: 0.009071127824035987, dn: 0.009071127824035987}}, 14: {"": {up: 0.0044504002316895332, dn: 0.0044504002316895332}}, 15: {"": {up: 0.0065674500378761873, dn: 0.0065674500378761873}}, 16: {"": {up: 0.0060888445537720806, dn: 0.0060888445537720806}}, 17: {"": {up: 0.0057497919962377717, dn: 0.0057497919962377717}}, 18: {"": {up: 0.0018716457404588567, dn: 0.0018716457404588567}}, 19: {"": {up: 0.0013511192890834371, dn: 0.0013511192890834371}}, 20: {"": {up: 0.00099869831948057926, dn: 0.00099869831948057926}}, 21: {"": {up: 0.00067071268066139927, dn: 0.00067071268066139927}}, 22: {"": {up: 0.00061323042614954695, dn: 0.00061323042614954695}}, 23: {"": {up: 0.00051827438035594009, dn: 0.00051827438035594009}}, 24: {"": {up: 0.00076409619813214548, dn: 0.00076409619813214548}}, 25: {"": {up: 0.00051434788810687338, dn: 0.00051434788810687338}}, 26: {"": {up: 0.00044028868370649696, dn: 0.00044028868370649696}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d02-x01-y01
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	-2.387801e-04	7.919438e-04	7.919438e-04
4.000000e-02	9.000000e-02	-4.485058e-11	3.820481e-04	3.820481e-04
9.000000e-02	1.400000e-01	3.820480e-04	3.820481e-04	3.820481e-04
1.400000e-01	1.900000e-01	1.337168e-03	5.730722e-04	5.730722e-04
1.900000e-01	2.400000e-01	1.910240e-03	7.640963e-04	7.640963e-04
2.400000e-01	2.900000e-01	3.056384e-03	1.113852e-03	1.113852e-03
2.900000e-01	3.400000e-01	6.303794e-03	1.364185e-03	1.364185e-03
3.400000e-01	3.900000e-01	1.509090e-02	2.026116e-03	2.026116e-03
3.900000e-01	4.400000e-01	2.330494e-02	2.787904e-03	2.787904e-03
4.400000e-01	5.000000e-01	6.494818e-02	4.118908e-03	4.118908e-03
5.000000e-01	6.000000e-01	5.555934e-01	1.000235e-02	1.000235e-02
6.000000e-01	7.000000e-01	3.617996e-01	8.141244e-03	8.141244e-03
7.000000e-01	7.500000e-01	2.701080e-01	9.929576e-03	9.929576e-03
7.500000e-01	8.000000e-01	2.397352e-01	9.071128e-03	9.071128e-03
8.000000e-01	9.500000e-01	1.761879e-01	4.450400e-03	4.450400e-03
9.500000e-01	1.000000e+00	1.417398e-01	6.567450e-03	6.567450e-03
1.000000e+00	1.050000e+00	1.115580e-01	6.088845e-03	6.088845e-03
1.050000e+00	1.100000e+00	1.062094e-01	5.749792e-03	5.749792e-03
1.100000e+00	1.400000e+00	6.921437e-02	1.871646e-03	1.871646e-03
1.400000e+00	1.700000e+00	3.963747e-02	1.351119e-03	1.351119e-03
1.700000e+00	2.000000e+00	2.203144e-02	9.986983e-04	9.986983e-04
2.000000e+00	2.400000e+00	1.425517e-02	6.707127e-04	6.707127e-04
2.400000e+00	2.700000e+00	8.118520e-03	6.132304e-04	6.132304e-04
2.700000e+00	3.000000e+00	6.208283e-03	5.182744e-04	5.182744e-04
3.000000e+00	3.100000e+00	4.966625e-03	7.640962e-04	7.640962e-04
3.100000e+00	3.300000e+00	4.298041e-03	5.143479e-04	5.143479e-04
3.300000e+00	3.500000e+00	3.008628e-03	4.402887e-04	4.402887e-04
# END HISTO1D



==> anc/Fig11_pPb_pt.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=1
RatioPlot=0
PlotTickLabels=0
RatioPlotTickLabels=0
RatioPlotYMax=2.00
RatioPlotYMin=0.00
Title=$\text{pPb} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV ($1.1 < m_{\rm ee} < 2.7$ GeV)
XLabel=$p_{T,ee}$ [GeV]
YLabel=$\text{d}\sigma / \text{d} p_{T,ee}$ [mb / GeV]
LegendXPos=0.50
LegendYPos=0.94
PlotSizeY=10
RatioPlotReference=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/
RatioPlotYLabel=Ratio
DrawOnly=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[_VarBand] //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[_VarBand] //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[_VarBand] //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[_VarBand] /ALICE_2020_I1797621/d06-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01 //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cocktail_rebound_rescatter.yoda/ALICE_2020_I1797621/d06-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01
LegendOnly=/ALICE_2020_I1797621/d06-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01 //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cocktail_rebound_rescatter.yoda/ALICE_2020_I1797621/d06-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01
# END PLOT

# BEGIN HISTO1D /ALICE_2020_I1797621/d06-x01-y01
ConnectBins=0
ErrorBars=1
IsRef=1
Path=/ALICE_2020_I1797621/d06-x01-y01
PolyMarker=*
Title=Data
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.771140e-02	9.193623e-03	9.193623e-03
6.000000e-01	1.000000e+00	1.178920e-01	1.450962e-02	1.450962e-02
1.000000e+00	1.400000e+00	8.880720e-02	1.157853e-02	1.157853e-02
1.400000e+00	1.800000e+00	6.272240e-02	9.031707e-03	9.031707e-03
1.800000e+00	2.400000e+00	3.690000e-02	5.186980e-03	5.186980e-03
2.400000e+00	3.200000e+00	2.373100e-02	2.763416e-03	2.763416e-03
3.200000e+00	4.000000e+00	1.057880e-02	1.606695e-03	1.606695e-03
4.000000e+00	6.000000e+00	5.603040e-03	5.726079e-04	5.726079e-04
6.000000e+00	8.000000e+00	1.934410e-03	2.538853e-04	2.538853e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
ErrorBandColor=red!30
ErrorBandOpacity=0.5
ErrorBands=1
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0052917499999999978, dn: 0.0052944400000000044}}, 1: {"": {up: 0.0085619899999999916, dn: 0.0085639700000000041}}, 2: {"": {up: 0.0074390999999999902, dn: 0.0074427100000000052}}, 3: {"": {up: 0.0056284399999999984, dn: 0.0056298899999999985}}, 4: {"": {up: 0.0038840699999999964, dn: 0.0038868000000000028}}, 5: {"": {up: 0.0023167099999999996, dn: 0.0023174299999999988}}, 6: {"": {up: 0.0012892500000000005, dn: 0.0012897299999999993}}, 7: {"": {up: 0.0007006309999999993, dn: 0.00070089499999999999}}, 8: {"": {up: 0.00020396999999999993, dn: 0.00020404400000000001}}}
ErrorType=env
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[_VarBand]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.455928e-02	7.849811e-03	5.842270e-03
6.000000e-01	1.000000e+00	8.758593e-02	1.075404e-02	9.311545e-03
1.000000e+00	1.400000e+00	7.354031e-02	7.868012e-03	7.978188e-03
1.400000e+00	1.800000e+00	5.829073e-02	8.851669e-03	7.860170e-03
1.800000e+00	2.400000e+00	3.924195e-02	4.240907e-03	6.155243e-03
2.400000e+00	3.200000e+00	2.209875e-02	2.566416e-03	2.660536e-03
3.200000e+00	4.000000e+00	1.168368e-02	1.716360e-03	2.511733e-03
4.000000e+00	6.000000e+00	5.676128e-03	8.066631e-04	9.953045e-04
6.000000e+00	8.000000e+00	1.074019e-03	2.833825e-04	4.336926e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208120]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010845310046282679, dn: 0.0010845310046282679}}, 1: {"": {up: 0.0017557614089049795, dn: 0.0017557614089049795}}, 2: {"": {up: 0.0016054572946671616, dn: 0.0016054572946671616}}, 3: {"": {up: 0.0013736848255695329, dn: 0.0013736848255695329}}, 4: {"": {up: 0.00090074783744767731, dn: 0.00090074783744767731}}, 5: {"": {up: 0.00054517987284014794, dn: 0.00054517987284014794}}, 6: {"": {up: 0.00036349525014090634, dn: 0.00036349525014090634}}, 7: {"": {up: 0.00014907730377223757, dn: 0.00014907730377223757}}, 8: {"": {up: 6.9053765284740259e-05, dn: 6.9053765284740259e-05}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208120]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.619890e-02	1.254762e-03	1.254762e-03
6.000000e-01	1.000000e+00	8.292985e-02	2.033854e-03	2.033854e-03
1.000000e+00	1.400000e+00	7.027204e-02	1.863618e-03	1.863618e-03
1.400000e+00	1.800000e+00	5.517634e-02	1.598676e-03	1.598676e-03
1.800000e+00	2.400000e+00	3.710419e-02	1.051640e-03	1.051640e-03
2.400000e+00	3.200000e+00	1.978297e-02	6.402709e-04	6.402709e-04
3.200000e+00	4.000000e+00	1.026943e-02	4.305491e-04	4.305491e-04
4.000000e+00	6.000000e+00	4.478396e-03	1.768411e-04	1.768411e-04
6.000000e+00	8.000000e+00	1.265406e-03	8.322686e-05	8.322686e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208119]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010844372580590669, dn: 0.0010844372580590669}}, 1: {"": {up: 0.0017578015388547133, dn: 0.0017578015388547133}}, 2: {"": {up: 0.0016068956873425235, dn: 0.0016068956873425235}}, 3: {"": {up: 0.0013716944357253906, dn: 0.0013716944357253906}}, 4: {"": {up: 0.00089796312718161105, dn: 0.00089796312718161105}}, 5: {"": {up: 0.00054110563894677695, dn: 0.00054110563894677695}}, 6: {"": {up: 0.00036000434025161424, dn: 0.00036000434025161424}}, 7: {"": {up: 0.00014709566614961843, dn: 0.00014709566614961843}}, 8: {"": {up: 6.7285622535575895e-05, dn: 6.7285622535575895e-05}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208119]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.633885e-02	1.254681e-03	1.254681e-03
6.000000e-01	1.000000e+00	8.308740e-02	2.036213e-03	2.036213e-03
1.000000e+00	1.400000e+00	7.046492e-02	1.865304e-03	1.865304e-03
1.400000e+00	1.800000e+00	5.517921e-02	1.596461e-03	1.596461e-03
1.800000e+00	2.400000e+00	3.710767e-02	1.048507e-03	1.048507e-03
2.400000e+00	3.200000e+00	1.970643e-02	6.356620e-04	6.356620e-04
3.200000e+00	4.000000e+00	1.019746e-02	4.266175e-04	4.266175e-04
4.000000e+00	6.000000e+00	4.445155e-03	1.745849e-04	1.745849e-04
6.000000e+00	8.000000e+00	1.244372e-03	8.123026e-05	8.123026e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208118]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010849365060786841, dn: 0.0010849365060786841}}, 1: {"": {up: 0.0017573191585480421, dn: 0.0017573191585480421}}, 2: {"": {up: 0.0016063574866759893, dn: 0.0016063574866759893}}, 3: {"": {up: 0.001373001502184174, dn: 0.001373001502184174}}, 4: {"": {up: 0.00089912581000782229, dn: 0.00089912581000782229}}, 5: {"": {up: 0.00054306005077707541, dn: 0.00054306005077707541}}, 6: {"": {up: 0.00036149485646409975, dn: 0.00036149485646409975}}, 7: {"": {up: 0.00014793261979698731, dn: 0.00014793261979698731}}, 8: {"": {up: 6.804538926334392e-05, dn: 6.804538926334392e-05}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208118]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.628040e-02	1.255236e-03	1.255236e-03
6.000000e-01	1.000000e+00	8.303203e-02	2.035642e-03	2.035642e-03
1.000000e+00	1.400000e+00	7.037035e-02	1.864660e-03	1.864660e-03
1.400000e+00	1.800000e+00	5.518527e-02	1.597915e-03	1.597915e-03
1.800000e+00	2.400000e+00	3.709632e-02	1.049808e-03	1.049808e-03
2.400000e+00	3.200000e+00	1.974064e-02	6.378702e-04	6.378702e-04
3.200000e+00	4.000000e+00	1.022987e-02	4.282954e-04	4.282954e-04
4.000000e+00	6.000000e+00	4.458544e-03	1.755418e-04	1.755418e-04
6.000000e+00	8.000000e+00	1.254035e-03	8.209276e-05	8.209276e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208117]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010838620504678832, dn: 0.0010838620504678832}}, 1: {"": {up: 0.0017559767581035916, dn: 0.0017559767581035916}}, 2: {"": {up: 0.001605663414293295, dn: 0.001605663414293295}}, 3: {"": {up: 0.0013722406403397325, dn: 0.0013722406403397325}}, 4: {"": {up: 0.00089937215755090956, dn: 0.00089937215755090956}}, 5: {"": {up: 0.00054316203843788615, dn: 0.00054316203843788615}}, 6: {"": {up: 0.0003619566617704391, dn: 0.0003619566617704391}}, 7: {"": {up: 0.00014822782296181779, dn: 0.00014822782296181779}}, 8: {"": {up: 6.8299213026212831e-05, dn: 6.8299213026212831e-05}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208117]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.625469e-02	1.254010e-03	1.254010e-03
6.000000e-01	1.000000e+00	8.298653e-02	2.034113e-03	2.034113e-03
1.000000e+00	1.400000e+00	7.036650e-02	1.863875e-03	1.863875e-03
1.400000e+00	1.800000e+00	5.517443e-02	1.597058e-03	1.597058e-03
1.800000e+00	2.400000e+00	3.711326e-02	1.050092e-03	1.050092e-03
2.400000e+00	3.200000e+00	1.974842e-02	6.379872e-04	6.379872e-04
3.200000e+00	4.000000e+00	1.023738e-02	4.288146e-04	4.288146e-04
4.000000e+00	6.000000e+00	4.465108e-03	1.758700e-04	1.758700e-04
6.000000e+00	8.000000e+00	1.256040e-03	8.237016e-05	8.237016e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208116]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.001084625127252115, dn: 0.001084625127252115}}, 1: {"": {up: 0.0017567224453510007, dn: 0.0017567224453510007}}, 2: {"": {up: 0.0016062553501856424, dn: 0.0016062553501856424}}, 3: {"": {up: 0.001373439114049108, dn: 0.001373439114049108}}, 4: {"": {up: 0.00089963125161862233, dn: 0.00089963125161862233}}, 5: {"": {up: 0.00054364409888271552, dn: 0.00054364409888271552}}, 6: {"": {up: 0.00036219899140527725, dn: 0.00036219899140527725}}, 7: {"": {up: 0.00014832504003033336, dn: 0.00014832504003033336}}, 8: {"": {up: 6.8366731675574487e-05, dn: 6.8366731675574487e-05}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208116]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.624705e-02	1.254875e-03	1.254875e-03
6.000000e-01	1.000000e+00	8.299373e-02	2.034953e-03	2.034953e-03
1.000000e+00	1.400000e+00	7.035241e-02	1.864533e-03	1.864533e-03
1.400000e+00	1.800000e+00	5.519175e-02	1.598402e-03	1.598402e-03
1.800000e+00	2.400000e+00	3.710132e-02	1.050375e-03	1.050375e-03
2.400000e+00	3.200000e+00	1.975088e-02	6.385264e-04	6.385264e-04
3.200000e+00	4.000000e+00	1.024160e-02	4.290826e-04	4.290826e-04
4.000000e+00	6.000000e+00	4.464893e-03	1.759836e-04	1.759836e-04
6.000000e+00	8.000000e+00	1.257355e-03	8.245121e-05	8.245121e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208115]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010842168192345624, dn: 0.0010842168192345624}}, 1: {"": {up: 0.0017566907809856576, dn: 0.0017566907809856576}}, 2: {"": {up: 0.0016058064562704936, dn: 0.0016058064562704936}}, 3: {"": {up: 0.0013717024094168527, dn: 0.0013717024094168527}}, 4: {"": {up: 0.00089880893408999911, dn: 0.00089880893408999911}}, 5: {"": {up: 0.00054248113446460041, dn: 0.00054248113446460041}}, 6: {"": {up: 0.00036115697331631303, dn: 0.00036115697331631303}}, 7: {"": {up: 0.00014778118114293172, dn: 0.00014778118114293172}}, 8: {"": {up: 6.7933128884219664e-05, dn: 6.7933128884219664e-05}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208115]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.629278e-02	1.254421e-03	1.254421e-03
6.000000e-01	1.000000e+00	8.303028e-02	2.034938e-03	2.034938e-03
1.000000e+00	1.400000e+00	7.038744e-02	1.864051e-03	1.864051e-03
1.400000e+00	1.800000e+00	5.516569e-02	1.596458e-03	1.596458e-03
1.800000e+00	2.400000e+00	3.710815e-02	1.049462e-03	1.049462e-03
2.400000e+00	3.200000e+00	1.973674e-02	6.372223e-04	6.372223e-04
3.200000e+00	4.000000e+00	1.022393e-02	4.279206e-04	4.279206e-04
4.000000e+00	6.000000e+00	4.457897e-03	1.753669e-04	1.753669e-04
6.000000e+00	8.000000e+00	1.252219e-03	8.196140e-05	8.196140e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208114]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010855902132531922, dn: 0.0010855902132531922}}, 1: {"": {up: 0.0017586011841801993, dn: 0.0017586011841801993}}, 2: {"": {up: 0.001611841532223314, dn: 0.001611841532223314}}, 3: {"": {up: 0.0013789012836312828, dn: 0.0013789012836312828}}, 4: {"": {up: 0.00090136871232340669, dn: 0.00090136871232340669}}, 5: {"": {up: 0.00054540280412737141, dn: 0.00054540280412737141}}, 6: {"": {up: 0.0003637474441490965, dn: 0.0003637474441490965}}, 7: {"": {up: 0.00014942920564601822, dn: 0.00014942920564601822}}, 8: {"": {up: 6.9143636728190693e-05, dn: 6.9143636728190693e-05}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208114]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.612113e-02	1.255948e-03	1.255948e-03
6.000000e-01	1.000000e+00	8.289643e-02	2.037051e-03	2.037051e-03
1.000000e+00	1.400000e+00	7.041449e-02	1.870831e-03	1.870831e-03
1.400000e+00	1.800000e+00	5.530263e-02	1.604539e-03	1.604539e-03
1.800000e+00	2.400000e+00	3.709376e-02	1.052294e-03	1.052294e-03
2.400000e+00	3.200000e+00	1.974229e-02	6.404771e-04	6.404771e-04
3.200000e+00	4.000000e+00	1.025331e-02	4.307984e-04	4.307984e-04
4.000000e+00	6.000000e+00	4.480340e-03	1.772283e-04	1.772283e-04
6.000000e+00	8.000000e+00	1.265585e-03	8.332639e-05	8.332639e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208113]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010859597649596007, dn: 0.0010859597649596007}}, 1: {"": {up: 0.0017598282941809974, dn: 0.0017598282941809974}}, 2: {"": {up: 0.0016049415877221205, dn: 0.0016049415877221205}}, 3: {"": {up: 0.0013673110015647496, dn: 0.0013673110015647496}}, 4: {"": {up: 0.00089806040999478433, dn: 0.00089806040999478433}}, 5: {"": {up: 0.00054127915625857951, dn: 0.00054127915625857951}}, 6: {"": {up: 0.00035976600468221016, dn: 0.00035976600468221016}}, 7: {"": {up: 0.00014677810633742348, dn: 0.00014677810633742348}}, 8: {"": {up: 6.7178084223949104e-05, dn: 6.7178084223949104e-05}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208113]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.641175e-02	1.256441e-03	1.256441e-03
6.000000e-01	1.000000e+00	8.317520e-02	2.038567e-03	2.038567e-03
1.000000e+00	1.400000e+00	7.036013e-02	1.863130e-03	1.863130e-03
1.400000e+00	1.800000e+00	5.504029e-02	1.591534e-03	1.591534e-03
1.800000e+00	2.400000e+00	3.709934e-02	1.048660e-03	1.048660e-03
2.400000e+00	3.200000e+00	1.973610e-02	6.359011e-04	6.359011e-04
3.200000e+00	4.000000e+00	1.020495e-02	4.263823e-04	4.263823e-04
4.000000e+00	6.000000e+00	4.441533e-03	1.742406e-04	1.742406e-04
6.000000e+00	8.000000e+00	1.244935e-03	8.111863e-05	8.111863e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208112]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010831437013516618, dn: 0.0010831437013516618}}, 1: {"": {up: 0.0017545220146809215, dn: 0.0017545220146809215}}, 2: {"": {up: 0.0016044625268294681, dn: 0.0016044625268294681}}, 3: {"": {up: 0.0013710723449183852, dn: 0.0013710723449183852}}, 4: {"": {up: 0.00090046330667421825, dn: 0.00090046330667421825}}, 5: {"": {up: 0.0005442285250701214, dn: 0.0005442285250701214}}, 6: {"": {up: 0.00036314530924273276, dn: 0.00036314530924273276}}, 7: {"": {up: 0.00014871429823658518, dn: 0.00014871429823658518}}, 8: {"": {up: 6.8566135956461767e-05, dn: 6.8566135956461767e-05}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208112]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.622868e-02	1.253186e-03	1.253186e-03
6.000000e-01	1.000000e+00	8.293047e-02	2.032450e-03	2.032450e-03
1.000000e+00	1.400000e+00	7.030782e-02	1.862506e-03	1.862506e-03
1.400000e+00	1.800000e+00	5.513602e-02	1.595727e-03	1.595727e-03
1.800000e+00	2.400000e+00	3.713473e-02	1.051328e-03	1.051328e-03
2.400000e+00	3.200000e+00	1.977708e-02	6.391935e-04	6.391935e-04
3.200000e+00	4.000000e+00	1.025857e-02	4.301485e-04	4.301485e-04
4.000000e+00	6.000000e+00	4.474288e-03	1.764170e-04	1.764170e-04
6.000000e+00	8.000000e+00	1.258911e-03	8.266923e-05	8.266923e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208111]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010856947340553678, dn: 0.0010856947340553678}}, 1: {"": {up: 0.0017589197679257571, dn: 0.0017589197679257571}}, 2: {"": {up: 0.0016078975013973998, dn: 0.0016078975013973998}}, 3: {"": {up: 0.0013742698061152325, dn: 0.0013742698061152325}}, 4: {"": {up: 0.00089826777744723767, dn: 0.00089826777744723767}}, 5: {"": {up: 0.00054210527114205399, dn: 0.00054210527114205399}}, 6: {"": {up: 0.00036039210417266362, dn: 0.00036039210417266362}}, 7: {"": {up: 0.00014748245658382559, dn: 0.00014748245658382559}}, 8: {"": {up: 6.7774220762764953e-05, dn: 6.7774220762764953e-05}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208111]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.630491e-02	1.256105e-03	1.256105e-03
6.000000e-01	1.000000e+00	8.308612e-02	2.037472e-03	2.037472e-03
1.000000e+00	1.400000e+00	7.043459e-02	1.866418e-03	1.866418e-03
1.400000e+00	1.800000e+00	5.522371e-02	1.599360e-03	1.599360e-03
1.800000e+00	2.400000e+00	3.707682e-02	1.048836e-03	1.048836e-03
2.400000e+00	3.200000e+00	1.971111e-02	6.367890e-04	6.367890e-04
3.200000e+00	4.000000e+00	1.020799e-02	4.270575e-04	4.270575e-04
4.000000e+00	6.000000e+00	4.449386e-03	1.750347e-04	1.750347e-04
6.000000e+00	8.000000e+00	1.250905e-03	8.178841e-05	8.178841e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208110]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.001084650225239045, dn: 0.001084650225239045}}, 1: {"": {up: 0.001757253716740983, dn: 0.001757253716740983}}, 2: {"": {up: 0.0016056961107258126, dn: 0.0016056961107258126}}, 3: {"": {up: 0.0013719258817443448, dn: 0.0013719258817443448}}, 4: {"": {up: 0.00089890087205307472, dn: 0.00089890087205307472}}, 5: {"": {up: 0.0005425571686467702, dn: 0.0005425571686467702}}, 6: {"": {up: 0.00036117447307361026, dn: 0.00036117447307361026}}, 7: {"": {up: 0.00014774918781502658, dn: 0.00014774918781502658}}, 8: {"": {up: 6.7895397487605886e-05, dn: 6.7895397487605886e-05}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208110]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.629881e-02	1.254917e-03	1.254917e-03
6.000000e-01	1.000000e+00	8.305195e-02	2.035581e-03	2.035581e-03
1.000000e+00	1.400000e+00	7.036965e-02	1.863926e-03	1.863926e-03
1.400000e+00	1.800000e+00	5.516573e-02	1.596712e-03	1.596712e-03
1.800000e+00	2.400000e+00	3.710324e-02	1.049568e-03	1.049568e-03
2.400000e+00	3.200000e+00	1.973644e-02	6.373109e-04	6.373109e-04
3.200000e+00	4.000000e+00	1.022491e-02	4.279407e-04	4.279407e-04
4.000000e+00	6.000000e+00	4.456395e-03	1.753330e-04	1.753330e-04
6.000000e+00	8.000000e+00	1.252322e-03	8.192151e-05	8.192151e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208109]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.001084158019437716, dn: 0.001084158019437716}}, 1: {"": {up: 0.0017561730410184523, dn: 0.0017561730410184523}}, 2: {"": {up: 0.0016063074892435762, dn: 0.0016063074892435762}}, 3: {"": {up: 0.0013730795679784908, dn: 0.0013730795679784908}}, 4: {"": {up: 0.00089951452955963369, dn: 0.00089951452955963369}}, 5: {"": {up: 0.00054346184893697906, dn: 0.00054346184893697906}}, 6: {"": {up: 0.00036213326276386166, dn: 0.00036213326276386166}}, 7: {"": {up: 0.00014831335071395293, dn: 0.00014831335071395293}}, 8: {"": {up: 6.8361301187148279e-05, dn: 6.8361301187148279e-05}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208109]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.624424e-02	1.254341e-03	1.254341e-03
6.000000e-01	1.000000e+00	8.297565e-02	2.034327e-03	2.034327e-03
1.000000e+00	1.400000e+00	7.037272e-02	1.864594e-03	1.864594e-03
1.400000e+00	1.800000e+00	5.519001e-02	1.597996e-03	1.597996e-03
1.800000e+00	2.400000e+00	3.710778e-02	1.050242e-03	1.050242e-03
2.400000e+00	3.200000e+00	1.974965e-02	6.383182e-04	6.383182e-04
3.200000e+00	4.000000e+00	1.023937e-02	4.290082e-04	4.290082e-04
4.000000e+00	6.000000e+00	4.465649e-03	1.759676e-04	1.759676e-04
6.000000e+00	8.000000e+00	1.256809e-03	8.244234e-05	8.244234e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208108]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010841461053648525, dn: 0.0010841461053648525}}, 1: {"": {up: 0.0017564717831493903, dn: 0.0017564717831493903}}, 2: {"": {up: 0.0016066010316814817, dn: 0.0016066010316814817}}, 3: {"": {up: 0.0013732083782150468, dn: 0.0013732083782150468}}, 4: {"": {up: 0.00089946619972317162, dn: 0.00089946619972317162}}, 5: {"": {up: 0.00054314751104096932, dn: 0.00054314751104096932}}, 6: {"": {up: 0.00036184518443665948, dn: 0.00036184518443665948}}, 7: {"": {up: 0.00014813558822916257, dn: 0.00014813558822916257}}, 8: {"": {up: 6.8132242734259089e-05, dn: 6.8132242734259089e-05}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208108]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.625414e-02	1.254329e-03	1.254329e-03
6.000000e-01	1.000000e+00	8.299073e-02	2.034668e-03	2.034668e-03
1.000000e+00	1.400000e+00	7.039063e-02	1.864931e-03	1.864931e-03
1.400000e+00	1.800000e+00	5.519736e-02	1.598141e-03	1.598141e-03
1.800000e+00	2.400000e+00	3.711191e-02	1.050187e-03	1.050187e-03
2.400000e+00	3.200000e+00	1.973976e-02	6.379601e-04	6.379601e-04
3.200000e+00	4.000000e+00	1.023190e-02	4.286814e-04	4.286814e-04
4.000000e+00	6.000000e+00	4.462812e-03	1.757647e-04	1.757647e-04
6.000000e+00	8.000000e+00	1.254295e-03	8.218571e-05	8.218571e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208107]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010846826212717198, dn: 0.0010846826212717198}}, 1: {"": {up: 0.001757284303975882, dn: 0.001757284303975882}}, 2: {"": {up: 0.0016056447303186348, dn: 0.0016056447303186348}}, 3: {"": {up: 0.0013714791285324027, dn: 0.0013714791285324027}}, 4: {"": {up: 0.00089856382324487386, dn: 0.00089856382324487386}}, 5: {"": {up: 0.00054235755618410977, dn: 0.00054235755618410977}}, 6: {"": {up: 0.00036098753441081606, dn: 0.00036098753441081606}}, 7: {"": {up: 0.00014766975824453699, dn: 0.00014766975824453699}}, 8: {"": {up: 6.7896612581188468e-05, dn: 6.7896612581188468e-05}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208107]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.630762e-02	1.254957e-03	1.254957e-03
6.000000e-01	1.000000e+00	8.305778e-02	2.035620e-03	2.035620e-03
1.000000e+00	1.400000e+00	7.037791e-02	1.863873e-03	1.863873e-03
1.400000e+00	1.800000e+00	5.515646e-02	1.596211e-03	1.596211e-03
1.800000e+00	2.400000e+00	3.709887e-02	1.049189e-03	1.049189e-03
2.400000e+00	3.200000e+00	1.973683e-02	6.370878e-04	6.370878e-04
3.200000e+00	4.000000e+00	1.022282e-02	4.277328e-04	4.277328e-04
4.000000e+00	6.000000e+00	4.455033e-03	1.752432e-04	1.752432e-04
6.000000e+00	8.000000e+00	1.252073e-03	8.192080e-05	8.192080e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208106]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.001084542146099757, dn: 0.001084542146099757}}, 1: {"": {up: 0.001758031036415455, dn: 0.001758031036415455}}, 2: {"": {up: 0.0016066438233161703, dn: 0.0016066438233161703}}, 3: {"": {up: 0.0013710201493778269, dn: 0.0013710201493778269}}, 4: {"": {up: 0.00089774594277990387, dn: 0.00089774594277990387}}, 5: {"": {up: 0.00054084988097437888, dn: 0.00054084988097437888}}, 6: {"": {up: 0.0003597339511708619, dn: 0.0003597339511708619}}, 7: {"": {up: 0.00014693670405994548, dn: 0.00014693670405994548}}, 8: {"": {up: 6.7191145249950903e-05, dn: 6.7191145249950903e-05}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208106]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.635589e-02	1.254805e-03	1.254805e-03
6.000000e-01	1.000000e+00	8.310597e-02	2.036482e-03	2.036482e-03
1.000000e+00	1.400000e+00	7.046465e-02	1.865027e-03	1.865027e-03
1.400000e+00	1.800000e+00	5.516326e-02	1.595706e-03	1.595706e-03
1.800000e+00	2.400000e+00	3.710676e-02	1.048269e-03	1.048269e-03
2.400000e+00	3.200000e+00	1.970569e-02	6.353787e-04	6.353787e-04
3.200000e+00	4.000000e+00	1.019400e-02	4.263180e-04	4.263180e-04
4.000000e+00	6.000000e+00	4.442591e-03	1.744058e-04	1.744058e-04
6.000000e+00	8.000000e+00	1.243302e-03	8.112352e-05	8.112352e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208105]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010847285886852577, dn: 0.0010847285886852577}}, 1: {"": {up: 0.0017583596759480128, dn: 0.0017583596759480128}}, 2: {"": {up: 0.0016061901739831434, dn: 0.0016061901739831434}}, 3: {"": {up: 0.001370250889435945, dn: 0.001370250889435945}}, 4: {"": {up: 0.00089767724959722846, dn: 0.00089767724959722846}}, 5: {"": {up: 0.00054074630142054579, dn: 0.00054074630142054579}}, 6: {"": {up: 0.0003596354056541153, dn: 0.0003596354056541153}}, 7: {"": {up: 0.00014679454179226148, dn: 0.00014679454179226148}}, 8: {"": {up: 6.7038160774293324e-05, dn: 6.7038160774293324e-05}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208105]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.637572e-02	1.255023e-03	1.255023e-03
6.000000e-01	1.000000e+00	8.312815e-02	2.036865e-03	2.036865e-03
1.000000e+00	1.400000e+00	7.044851e-02	1.864520e-03	1.864520e-03
1.400000e+00	1.800000e+00	5.514113e-02	1.594842e-03	1.594842e-03
1.800000e+00	2.400000e+00	3.710682e-02	1.048199e-03	1.048199e-03
2.400000e+00	3.200000e+00	1.970787e-02	6.352677e-04	6.352677e-04
3.200000e+00	4.000000e+00	1.019314e-02	4.262107e-04	4.262107e-04
4.000000e+00	6.000000e+00	4.440655e-03	1.742466e-04	1.742466e-04
6.000000e+00	8.000000e+00	1.241960e-03	8.095419e-05	8.095419e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208104]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010845125633204996, dn: 0.0010845125633204996}}, 1: {"": {up: 0.0017572990639046046, dn: 0.0017572990639046046}}, 2: {"": {up: 0.0016064376349550584, dn: 0.0016064376349550584}}, 3: {"": {up: 0.001371209092370671, dn: 0.001371209092370671}}, 4: {"": {up: 0.00089807927761912482, dn: 0.00089807927761912482}}, 5: {"": {up: 0.00054175957536530884, dn: 0.00054175957536530884}}, 6: {"": {up: 0.00036028085832444677, dn: 0.00036028085832444677}}, 7: {"": {up: 0.00014759679874577227, dn: 0.00014759679874577227}}, 8: {"": {up: 6.8123637601055922e-05, dn: 6.8123637601055922e-05}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208104]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.630043e-02	1.254766e-03	1.254766e-03
6.000000e-01	1.000000e+00	8.305893e-02	2.035644e-03	2.035644e-03
1.000000e+00	1.400000e+00	7.044264e-02	1.864784e-03	1.864784e-03
1.400000e+00	1.800000e+00	5.516257e-02	1.595914e-03	1.595914e-03
1.800000e+00	2.400000e+00	3.709848e-02	1.048644e-03	1.048644e-03
2.400000e+00	3.200000e+00	1.972599e-02	6.364106e-04	6.364106e-04
3.200000e+00	4.000000e+00	1.021048e-02	4.269411e-04	4.269411e-04
4.000000e+00	6.000000e+00	4.451666e-03	1.751551e-04	1.751551e-04
6.000000e+00	8.000000e+00	1.252592e-03	8.216105e-05	8.216105e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208103]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010848852985966355, dn: 0.0010848852985966355}}, 1: {"": {up: 0.0017585240615356958, dn: 0.0017585240615356958}}, 2: {"": {up: 0.0016064952147454414, dn: 0.0016064952147454414}}, 3: {"": {up: 0.0013711302363378904, dn: 0.0013711302363378904}}, 4: {"": {up: 0.0008979939061906577, dn: 0.0008979939061906577}}, 5: {"": {up: 0.00054097279275394238, dn: 0.00054097279275394238}}, 6: {"": {up: 0.00035992075950825632, dn: 0.00035992075950825632}}, 7: {"": {up: 0.00014674870527537883, dn: 0.00014674870527537883}}, 8: {"": {up: 6.6746722765990545e-05, dn: 6.6746722765990545e-05}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208103]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.638399e-02	1.255197e-03	1.255197e-03
6.000000e-01	1.000000e+00	8.312664e-02	2.037043e-03	2.037043e-03
1.000000e+00	1.400000e+00	7.043747e-02	1.864858e-03	1.864858e-03
1.400000e+00	1.800000e+00	5.515683e-02	1.595828e-03	1.595828e-03
1.800000e+00	2.400000e+00	3.710994e-02	1.048549e-03	1.048549e-03
2.400000e+00	3.200000e+00	1.970514e-02	6.355169e-04	6.355169e-04
3.200000e+00	4.000000e+00	1.019310e-02	4.265239e-04	4.265239e-04
4.000000e+00	6.000000e+00	4.440479e-03	1.741950e-04	1.741950e-04
6.000000e+00	8.000000e+00	1.239190e-03	8.063588e-05	8.063588e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208102]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010938330920818465, dn: 0.0010938330920818465}}, 1: {"": {up: 0.0017565244447487771, dn: 0.0017565244447487771}}, 2: {"": {up: 0.0016108522588989969, dn: 0.0016108522588989969}}, 3: {"": {up: 0.0013746713243535703, dn: 0.0013746713243535703}}, 4: {"": {up: 0.00089883690276811512, dn: 0.00089883690276811512}}, 5: {"": {up: 0.00055049395432647569, dn: 0.00055049395432647569}}, 6: {"": {up: 0.00036154255022749401, dn: 0.00036154255022749401}}, 7: {"": {up: 0.00014946341525604183, dn: 0.00014946341525604183}}, 8: {"": {up: 6.9332261610306639e-05, dn: 6.9332261610306639e-05}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208102]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.620101e-02	1.265401e-03	1.265401e-03
6.000000e-01	1.000000e+00	8.286049e-02	2.034738e-03	2.034738e-03
1.000000e+00	1.400000e+00	7.039723e-02	1.869791e-03	1.869791e-03
1.400000e+00	1.800000e+00	5.517726e-02	1.599815e-03	1.599815e-03
1.800000e+00	2.400000e+00	3.705761e-02	1.049482e-03	1.049482e-03
2.400000e+00	3.200000e+00	1.982556e-02	6.462468e-04	6.462468e-04
3.200000e+00	4.000000e+00	1.022971e-02	4.283576e-04	4.283576e-04
4.000000e+00	6.000000e+00	4.481002e-03	1.772522e-04	1.772522e-04
6.000000e+00	8.000000e+00	1.263644e-03	8.351122e-05	8.351122e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208101]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010854474243882617, dn: 0.0010854474243882617}}, 1: {"": {up: 0.0017592112934494252, dn: 0.0017592112934494252}}, 2: {"": {up: 0.0016075773698332534, dn: 0.0016075773698332534}}, 3: {"": {up: 0.0013729234319509588, dn: 0.0013729234319509588}}, 4: {"": {up: 0.0008987489762009315, dn: 0.0008987489762009315}}, 5: {"": {up: 0.00054199703066529778, dn: 0.00054199703066529778}}, 6: {"": {up: 0.00036094071968260948, dn: 0.00036094071968260948}}, 7: {"": {up: 0.00014698670007861256, dn: 0.00014698670007861256}}, 8: {"": {up: 6.6854506205640319e-05, dn: 6.6854506205640319e-05}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208101]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.637719e-02	1.255830e-03	1.255830e-03
6.000000e-01	1.000000e+00	8.311738e-02	2.037808e-03	2.037808e-03
1.000000e+00	1.400000e+00	7.040381e-02	1.866066e-03	1.866066e-03
1.400000e+00	1.800000e+00	5.517334e-02	1.597840e-03	1.597840e-03
1.800000e+00	2.400000e+00	3.710510e-02	1.049386e-03	1.049386e-03
2.400000e+00	3.200000e+00	1.971013e-02	6.366607e-04	6.366607e-04
3.200000e+00	4.000000e+00	1.020611e-02	4.276600e-04	4.276600e-04
4.000000e+00	6.000000e+00	4.441408e-03	1.744673e-04	1.744673e-04
6.000000e+00	8.000000e+00	1.239839e-03	8.076440e-05	8.076440e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208100]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010844428933276704, dn: 0.0010844428933276704}}, 1: {"": {up: 0.0017579204689063723, dn: 0.0017579204689063723}}, 2: {"": {up: 0.0016078182033426544, dn: 0.0016078182033426544}}, 3: {"": {up: 0.0013737551182798188, dn: 0.0013737551182798188}}, 4: {"": {up: 0.0008988950006659414, dn: 0.0008988950006659414}}, 5: {"": {up: 0.00054176000798323957, dn: 0.00054176000798323957}}, 6: {"": {up: 0.00036091628184386479, dn: 0.00036091628184386479}}, 7: {"": {up: 0.0001475030253927017, dn: 0.0001475030253927017}}, 8: {"": {up: 6.7682327826397938e-05, dn: 6.7682327826397938e-05}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208100]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.630398e-02	1.254678e-03	1.254678e-03
6.000000e-01	1.000000e+00	8.304850e-02	2.036331e-03	2.036331e-03
1.000000e+00	1.400000e+00	7.044728e-02	1.866332e-03	1.866332e-03
1.400000e+00	1.800000e+00	5.521518e-02	1.598780e-03	1.598780e-03
1.800000e+00	2.400000e+00	3.711139e-02	1.049548e-03	1.049548e-03
2.400000e+00	3.200000e+00	1.970361e-02	6.363940e-04	6.363940e-04
3.200000e+00	4.000000e+00	1.021109e-02	4.276380e-04	4.276380e-04
4.000000e+00	6.000000e+00	4.449835e-03	1.750498e-04	1.750498e-04
6.000000e+00	8.000000e+00	1.248827e-03	8.167904e-05	8.167904e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208099]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010852280866251113, dn: 0.0010852280866251113}}, 1: {"": {up: 0.0017566799295830756, dn: 0.0017566799295830756}}, 2: {"": {up: 0.0016057846602206664, dn: 0.0016057846602206664}}, 3: {"": {up: 0.0013704880517538265, dn: 0.0013704880517538265}}, 4: {"": {up: 0.00089807525668323968, dn: 0.00089807525668323968}}, 5: {"": {up: 0.00054287875603121528, dn: 0.00054287875603121528}}, 6: {"": {up: 0.00036044139606876467, dn: 0.00036044139606876467}}, 7: {"": {up: 0.00014756730667732606, dn: 0.00014756730667732606}}, 8: {"": {up: 6.7583374434841592e-05, dn: 6.7583374434841592e-05}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208099]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.631926e-02	1.255582e-03	1.255582e-03
6.000000e-01	1.000000e+00	8.303983e-02	2.034932e-03	2.034932e-03
1.000000e+00	1.400000e+00	7.040944e-02	1.864040e-03	1.864040e-03
1.400000e+00	1.800000e+00	5.514102e-02	1.595089e-03	1.595089e-03
1.800000e+00	2.400000e+00	3.709825e-02	1.048636e-03	1.048636e-03
2.400000e+00	3.200000e+00	1.975172e-02	6.376675e-04	6.376675e-04
3.200000e+00	4.000000e+00	1.021025e-02	4.271138e-04	4.271138e-04
4.000000e+00	6.000000e+00	4.455403e-03	1.751169e-04	1.751169e-04
6.000000e+00	8.000000e+00	1.247839e-03	8.156495e-05	8.156495e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208098]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010839534122830188, dn: 0.0010839534122830188}}, 1: {"": {up: 0.0017571461236903431, dn: 0.0017571461236903431}}, 2: {"": {up: 0.0016071113449291562, dn: 0.0016071113449291562}}, 3: {"": {up: 0.0013718983198473559, dn: 0.0013718983198473559}}, 4: {"": {up: 0.00089840414068502613, dn: 0.00089840414068502613}}, 5: {"": {up: 0.00054120914972864221, dn: 0.00054120914972864221}}, 6: {"": {up: 0.00036019146384249593, dn: 0.00036019146384249593}}, 7: {"": {up: 0.0001472212875232383, dn: 0.0001472212875232383}}, 8: {"": {up: 6.7363213254713434e-05, dn: 6.7363213254713434e-05}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208098]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.632741e-02	1.254128e-03	1.254128e-03
6.000000e-01	1.000000e+00	8.304550e-02	2.035464e-03	2.035464e-03
1.000000e+00	1.400000e+00	7.047081e-02	1.865551e-03	1.865551e-03
1.400000e+00	1.800000e+00	5.518703e-02	1.596694e-03	1.596694e-03
1.800000e+00	2.400000e+00	3.712148e-02	1.049006e-03	1.049006e-03
2.400000e+00	3.200000e+00	1.970846e-02	6.357777e-04	6.357777e-04
3.200000e+00	4.000000e+00	1.019953e-02	4.268272e-04	4.268272e-04
4.000000e+00	6.000000e+00	4.448087e-03	1.747243e-04	1.747243e-04
6.000000e+00	8.000000e+00	1.244717e-03	8.131442e-05	8.131442e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208097]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010846477922963442, dn: 0.0010846477922963442}}, 1: {"": {up: 0.001758217492234678, dn: 0.001758217492234678}}, 2: {"": {up: 0.0016065193353956252, dn: 0.0016065193353956252}}, 3: {"": {up: 0.0013708758605358834, dn: 0.0013708758605358834}}, 4: {"": {up: 0.0008977092761269901, dn: 0.0008977092761269901}}, 5: {"": {up: 0.00054083066897135169, dn: 0.00054083066897135169}}, 6: {"": {up: 0.0003597273924446123, dn: 0.0003597273924446123}}, 7: {"": {up: 0.00014688808665102831, dn: 0.00014688808665102831}}, 8: {"": {up: 6.7121531567746577e-05, dn: 6.7121531567746577e-05}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208097]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.636216e-02	1.254927e-03	1.254927e-03
6.000000e-01	1.000000e+00	8.311712e-02	2.036695e-03	2.036695e-03
1.000000e+00	1.400000e+00	7.045850e-02	1.864886e-03	1.864886e-03
1.400000e+00	1.800000e+00	5.515797e-02	1.595543e-03	1.595543e-03
1.800000e+00	2.400000e+00	3.710552e-02	1.048228e-03	1.048228e-03
2.400000e+00	3.200000e+00	1.970554e-02	6.353578e-04	6.353578e-04
3.200000e+00	4.000000e+00	1.019385e-02	4.263105e-04	4.263105e-04
4.000000e+00	6.000000e+00	4.441819e-03	1.743515e-04	1.743515e-04
6.000000e+00	8.000000e+00	1.242748e-03	8.104700e-05	8.104700e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208096]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010846442068971538, dn: 0.0010846442068971538}}, 1: {"": {up: 0.0017581328874689761, dn: 0.0017581328874689761}}, 2: {"": {up: 0.0016065368420923316, dn: 0.0016065368420923316}}, 3: {"": {up: 0.0013711229430652815, dn: 0.0013711229430652815}}, 4: {"": {up: 0.00089800999128319546, dn: 0.00089800999128319546}}, 5: {"": {up: 0.00054118287690022103, dn: 0.00054118287690022103}}, 6: {"": {up: 0.00036018649683184961, dn: 0.00036018649683184961}}, 7: {"": {up: 0.00014703890641595509, dn: 0.00014703890641595509}}, 8: {"": {up: 6.7310437526434182e-05, dn: 6.7310437526434182e-05}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208096]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.635073e-02	1.254918e-03	1.254918e-03
6.000000e-01	1.000000e+00	8.310796e-02	2.036593e-03	2.036593e-03
1.000000e+00	1.400000e+00	7.044143e-02	1.864896e-03	1.864896e-03
1.400000e+00	1.800000e+00	5.515661e-02	1.595814e-03	1.595814e-03
1.800000e+00	2.400000e+00	3.710537e-02	1.048563e-03	1.048563e-03
2.400000e+00	3.200000e+00	1.971096e-02	6.357528e-04	6.357528e-04
3.200000e+00	4.000000e+00	1.020231e-02	4.268241e-04	4.268241e-04
4.000000e+00	6.000000e+00	4.443155e-03	1.745239e-04	1.745239e-04
6.000000e+00	8.000000e+00	1.244846e-03	8.126001e-05	8.126001e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208095]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010840883266597791, dn: 0.0010840883266597791}}, 1: {"": {up: 0.0017567654937412677, dn: 0.0017567654937412677}}, 2: {"": {up: 0.0016070164513781434, dn: 0.0016070164513781434}}, 3: {"": {up: 0.0013721459014988159, dn: 0.0013721459014988159}}, 4: {"": {up: 0.0008983760039340125, dn: 0.0008983760039340125}}, 5: {"": {up: 0.00054154581985276168, dn: 0.00054154581985276168}}, 6: {"": {up: 0.00036011567152097131, dn: 0.00036011567152097131}}, 7: {"": {up: 0.00014734317086312484, dn: 0.00014734317086312484}}, 8: {"": {up: 6.7358648294038679e-05, dn: 6.7358648294038679e-05}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208095]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.631885e-02	1.254281e-03	1.254281e-03
6.000000e-01	1.000000e+00	8.302642e-02	2.035029e-03	2.035029e-03
1.000000e+00	1.400000e+00	7.046769e-02	1.865444e-03	1.865444e-03
1.400000e+00	1.800000e+00	5.519694e-02	1.596974e-03	1.596974e-03
1.800000e+00	2.400000e+00	3.711877e-02	1.048974e-03	1.048974e-03
2.400000e+00	3.200000e+00	1.971483e-02	6.361580e-04	6.361580e-04
3.200000e+00	4.000000e+00	1.019830e-02	4.267434e-04	4.267434e-04
4.000000e+00	6.000000e+00	4.451687e-03	1.748610e-04	1.748610e-04
6.000000e+00	8.000000e+00	1.244907e-03	8.131055e-05	8.131055e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208094]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010841420058686449, dn: 0.0010841420058686449}}, 1: {"": {up: 0.0017566247820749884, dn: 0.0017566247820749884}}, 2: {"": {up: 0.0016069820316356998, dn: 0.0016069820316356998}}, 3: {"": {up: 0.001372115383267748, dn: 0.001372115383267748}}, 4: {"": {up: 0.0008983487939300391, dn: 0.0008983487939300391}}, 5: {"": {up: 0.00054175265343143445, dn: 0.00054175265343143445}}, 6: {"": {up: 0.00036017333066872134, dn: 0.00036017333066872134}}, 7: {"": {up: 0.00014739101058069992, dn: 0.00014739101058069992}}, 8: {"": {up: 6.7381525658002136e-05, dn: 6.7381525658002136e-05}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208094]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.631581e-02	1.254342e-03	1.254342e-03
6.000000e-01	1.000000e+00	8.301997e-02	2.034867e-03	2.034867e-03
1.000000e+00	1.400000e+00	7.046546e-02	1.865403e-03	1.865403e-03
1.400000e+00	1.800000e+00	5.519586e-02	1.596937e-03	1.596937e-03
1.800000e+00	2.400000e+00	3.711696e-02	1.048942e-03	1.048942e-03
2.400000e+00	3.200000e+00	1.971949e-02	6.363895e-04	6.363895e-04
3.200000e+00	4.000000e+00	1.019935e-02	4.268069e-04	4.268069e-04
4.000000e+00	6.000000e+00	4.452600e-03	1.749142e-04	1.749142e-04
6.000000e+00	8.000000e+00	1.245107e-03	8.133597e-05	8.133597e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208093]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010846704568669692, dn: 0.0010846704568669692}}, 1: {"": {up: 0.0017582887632581856, dn: 0.0017582887632581856}}, 2: {"": {up: 0.0016066230111634779, dn: 0.0016066230111634779}}, 3: {"": {up: 0.0013710224287005657, dn: 0.0013710224287005657}}, 4: {"": {up: 0.00089791409512392803, dn: 0.00089791409512392803}}, 5: {"": {up: 0.00054094925247198536, dn: 0.00054094925247198536}}, 6: {"": {up: 0.00036000980889414676, dn: 0.00036000980889414676}}, 7: {"": {up: 0.00014694930248218262, dn: 0.00014694930248218262}}, 8: {"": {up: 6.7254386474043459e-05, dn: 6.7254386474043459e-05}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208093]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.635775e-02	1.254950e-03	1.254950e-03
6.000000e-01	1.000000e+00	8.311646e-02	2.036774e-03	2.036774e-03
1.000000e+00	1.400000e+00	7.045024e-02	1.864998e-03	1.864998e-03
1.400000e+00	1.800000e+00	5.515554e-02	1.595704e-03	1.595704e-03
1.800000e+00	2.400000e+00	3.710623e-02	1.048457e-03	1.048457e-03
2.400000e+00	3.200000e+00	1.970609e-02	6.354907e-04	6.354907e-04
3.200000e+00	4.000000e+00	1.019903e-02	4.266269e-04	4.266269e-04
4.000000e+00	6.000000e+00	4.441487e-03	1.744226e-04	1.744226e-04
6.000000e+00	8.000000e+00	1.244156e-03	8.119629e-05	8.119629e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208092]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010841891491391673, dn: 0.0010841891491391673}}, 1: {"": {up: 0.001756513414409352, dn: 0.001756513414409352}}, 2: {"": {up: 0.0016057634477095312, dn: 0.0016057634477095312}}, 3: {"": {up: 0.0013715333572319698, dn: 0.0013715333572319698}}, 4: {"": {up: 0.00089910387485416725, dn: 0.00089910387485416725}}, 5: {"": {up: 0.00054267710242832232, dn: 0.00054267710242832232}}, 6: {"": {up: 0.0003613910191883579, dn: 0.0003613910191883579}}, 7: {"": {up: 0.00014759285213044701, dn: 0.00014759285213044701}}, 8: {"": {up: 6.7295170703401893e-05, dn: 6.7295170703401893e-05}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208092]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.632357e-02	1.254389e-03	1.254389e-03
6.000000e-01	1.000000e+00	8.302082e-02	2.034730e-03	2.034730e-03
1.000000e+00	1.400000e+00	7.037398e-02	1.864002e-03	1.864002e-03
1.400000e+00	1.800000e+00	5.515622e-02	1.596263e-03	1.596263e-03
1.800000e+00	2.400000e+00	3.712061e-02	1.049792e-03	1.049792e-03
2.400000e+00	3.200000e+00	1.973954e-02	6.374369e-04	6.374369e-04
3.200000e+00	4.000000e+00	1.022333e-02	4.281738e-04	4.281738e-04
4.000000e+00	6.000000e+00	4.457453e-03	1.751493e-04	1.751493e-04
6.000000e+00	8.000000e+00	1.245283e-03	8.125399e-05	8.125399e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208091]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010846132183102571, dn: 0.0010846132183102571}}, 1: {"": {up: 0.0017574212286756978, dn: 0.0017574212286756978}}, 2: {"": {up: 0.0016064712882588354, dn: 0.0016064712882588354}}, 3: {"": {up: 0.0013726170259762915, dn: 0.0013726170259762915}}, 4: {"": {up: 0.0008988021349428236, dn: 0.0008988021349428236}}, 5: {"": {up: 0.00054241473984396828, dn: 0.00054241473984396828}}, 6: {"": {up: 0.00036118855446290107, dn: 0.00036118855446290107}}, 7: {"": {up: 0.00014791281215635108, dn: 0.00014791281215635108}}, 8: {"": {up: 6.8394005585285025e-05, dn: 6.8394005585285025e-05}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208091]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.627220e-02	1.254871e-03	1.254871e-03
6.000000e-01	1.000000e+00	8.304770e-02	2.035768e-03	2.035768e-03
1.000000e+00	1.400000e+00	7.039994e-02	1.864800e-03	1.864800e-03
1.400000e+00	1.800000e+00	5.518527e-02	1.597491e-03	1.597491e-03
1.800000e+00	2.400000e+00	3.709615e-02	1.049451e-03	1.049451e-03
2.400000e+00	3.200000e+00	1.973103e-02	6.371464e-04	6.371464e-04
3.200000e+00	4.000000e+00	1.022447e-02	4.279560e-04	4.279560e-04
4.000000e+00	6.000000e+00	4.455525e-03	1.755182e-04	1.755182e-04
6.000000e+00	8.000000e+00	1.256524e-03	8.247214e-05	8.247214e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208090]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010846354994497769, dn: 0.0010846354994497769}}, 1: {"": {up: 0.0017559226563262976, dn: 0.0017559226563262976}}, 2: {"": {up: 0.0016057348395672312, dn: 0.0016057348395672312}}, 3: {"": {up: 0.0013741463259056507, dn: 0.0013741463259056507}}, 4: {"": {up: 0.00090078160505196829, dn: 0.00090078160505196829}}, 5: {"": {up: 0.00054525352474789172, dn: 0.00054525352474789172}}, 6: {"": {up: 0.0003635434336155724, dn: 0.0003635434336155724}}, 7: {"": {up: 0.0001491224329200674, dn: 0.0001491224329200674}}, 8: {"": {up: 6.9088692996755995e-05, dn: 6.9088692996755995e-05}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208090]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.619225e-02	1.254879e-03	1.254879e-03
6.000000e-01	1.000000e+00	8.292780e-02	2.034035e-03	2.034035e-03
1.000000e+00	1.400000e+00	7.027707e-02	1.863930e-03	1.863930e-03
1.400000e+00	1.800000e+00	5.518682e-02	1.599194e-03	1.599194e-03
1.800000e+00	2.400000e+00	3.710160e-02	1.051674e-03	1.051674e-03
2.400000e+00	3.200000e+00	1.978133e-02	6.403509e-04	6.403509e-04
3.200000e+00	4.000000e+00	1.026945e-02	4.306010e-04	4.306010e-04
4.000000e+00	6.000000e+00	4.478755e-03	1.768920e-04	1.768920e-04
6.000000e+00	8.000000e+00	1.265772e-03	8.326629e-05	8.326629e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208089]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.001084901429214245, dn: 0.001084901429214245}}, 1: {"": {up: 0.001756352577075571, dn: 0.001756352577075571}}, 2: {"": {up: 0.0016053621086845177, dn: 0.0016053621086845177}}, 3: {"": {up: 0.0013734268273191692, dn: 0.0013734268273191692}}, 4: {"": {up: 0.00090042243172610691, dn: 0.00090042243172610691}}, 5: {"": {up: 0.00054496674210450667, dn: 0.00054496674210450667}}, 6: {"": {up: 0.00036323541780779043, dn: 0.00036323541780779043}}, 7: {"": {up: 0.00014890449120157523, dn: 0.00014890449120157523}}, 8: {"": {up: 6.8940934864563597e-05, dn: 6.8940934864563597e-05}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208089]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.621427e-02	1.255187e-03	1.255187e-03
6.000000e-01	1.000000e+00	8.296290e-02	2.034532e-03	2.034532e-03
1.000000e+00	1.400000e+00	7.027264e-02	1.863512e-03	1.863512e-03
1.400000e+00	1.800000e+00	5.516938e-02	1.598386e-03	1.598386e-03
1.800000e+00	2.400000e+00	3.709624e-02	1.051274e-03	1.051274e-03
2.400000e+00	3.200000e+00	1.977964e-02	6.400311e-04	6.400311e-04
3.200000e+00	4.000000e+00	1.026540e-02	4.302575e-04	4.302575e-04
4.000000e+00	6.000000e+00	4.474867e-03	1.766466e-04	1.766466e-04
6.000000e+00	8.000000e+00	1.264319e-03	8.310069e-05	8.310069e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208088]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010852887480604721, dn: 0.0010852887480604721}}, 1: {"": {up: 0.0017573148906783894, dn: 0.0017573148906783894}}, 2: {"": {up: 0.0016061730526316276, dn: 0.0016061730526316276}}, 3: {"": {up: 0.0013733535597216027, dn: 0.0013733535597216027}}, 4: {"": {up: 0.00089966166480022459, dn: 0.00089966166480022459}}, 5: {"": {up: 0.00054394450544150157, dn: 0.00054394450544150157}}, 6: {"": {up: 0.00036223229339058118, dn: 0.00036223229339058118}}, 7: {"": {up: 0.00014823510886426334, dn: 0.00014823510886426334}}, 8: {"": {up: 6.8270491429313742e-05, dn: 6.8270491429313742e-05}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208088]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.626500e-02	1.255633e-03	1.255633e-03
6.000000e-01	1.000000e+00	8.301359e-02	2.035632e-03	2.035632e-03
1.000000e+00	1.400000e+00	7.032494e-02	1.864441e-03	1.864441e-03
1.400000e+00	1.800000e+00	5.517647e-02	1.598306e-03	1.598306e-03
1.800000e+00	2.400000e+00	3.709229e-02	1.050410e-03	1.050410e-03
2.400000e+00	3.200000e+00	1.975759e-02	6.388699e-04	6.388699e-04
3.200000e+00	4.000000e+00	1.024478e-02	4.291239e-04	4.291239e-04
4.000000e+00	6.000000e+00	4.463302e-03	1.758875e-04	1.758875e-04
6.000000e+00	8.000000e+00	1.256909e-03	8.235003e-05	8.235003e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208087]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010838516708685023, dn: 0.0010838516708685023}}, 1: {"": {up: 0.0017554782112005831, dn: 0.0017554782112005831}}, 2: {"": {up: 0.0016052852160908979, dn: 0.0016052852160908979}}, 3: {"": {up: 0.0013726363775596211, dn: 0.0013726363775596211}}, 4: {"": {up: 0.00089997824047769836, dn: 0.00089997824047769836}}, 5: {"": {up: 0.00054396748524153523, dn: 0.00054396748524153523}}, 6: {"": {up: 0.00036257180323351129, dn: 0.00036257180323351129}}, 7: {"": {up: 0.000148666018309498, dn: 0.000148666018309498}}, 8: {"": {up: 6.874090848977776e-05, dn: 6.874090848977776e-05}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208087]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.622344e-02	1.253994e-03	1.253994e-03
6.000000e-01	1.000000e+00	8.295274e-02	2.033541e-03	2.033541e-03
1.000000e+00	1.400000e+00	7.032566e-02	1.863440e-03	1.863440e-03
1.400000e+00	1.800000e+00	5.517536e-02	1.597501e-03	1.597501e-03
1.800000e+00	2.400000e+00	3.711277e-02	1.050778e-03	1.050778e-03
2.400000e+00	3.200000e+00	1.976379e-02	6.389024e-04	6.389024e-04
3.200000e+00	4.000000e+00	1.025109e-02	4.295122e-04	4.295122e-04
4.000000e+00	6.000000e+00	4.472480e-03	1.763703e-04	1.763703e-04
6.000000e+00	8.000000e+00	1.261288e-03	8.286834e-05	8.286834e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208086]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010844951462418919, dn: 0.0010844951462418919}}, 1: {"": {up: 0.0017557761816359165, dn: 0.0017557761816359165}}, 2: {"": {up: 0.0016058924699368887, dn: 0.0016058924699368887}}, 3: {"": {up: 0.0013744335196727406, dn: 0.0013744335196727406}}, 4: {"": {up: 0.00090088475030568349, dn: 0.00090088475030568349}}, 5: {"": {up: 0.00054531627864020326, dn: 0.00054531627864020326}}, 6: {"": {up: 0.00036362972667948929, dn: 0.00036362972667948929}}, 7: {"": {up: 0.00014921418330708378, dn: 0.00014921418330708378}}, 8: {"": {up: 6.917548337380809e-05, dn: 6.917548337380809e-05}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208086]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.618149e-02	1.254718e-03	1.254718e-03
6.000000e-01	1.000000e+00	8.291538e-02	2.033865e-03	2.033865e-03
1.000000e+00	1.400000e+00	7.028213e-02	1.864105e-03	1.864105e-03
1.400000e+00	1.800000e+00	5.519526e-02	1.599518e-03	1.599518e-03
1.800000e+00	2.400000e+00	3.710335e-02	1.051789e-03	1.051789e-03
2.400000e+00	3.200000e+00	1.978063e-02	6.404202e-04	6.404202e-04
3.200000e+00	4.000000e+00	1.027030e-02	4.306974e-04	4.306974e-04
4.000000e+00	6.000000e+00	4.480354e-03	1.769953e-04	1.769953e-04
6.000000e+00	8.000000e+00	1.266604e-03	8.336296e-05	8.336296e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208085]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010846325542679318, dn: 0.0010846325542679318}}, 1: {"": {up: 0.0017559354700557759, dn: 0.0017559354700557759}}, 2: {"": {up: 0.0016050327099470594, dn: 0.0016050327099470594}}, 3: {"": {up: 0.0013726033658708545, dn: 0.0013726033658708545}}, 4: {"": {up: 0.00090044155834790316, dn: 0.00090044155834790316}}, 5: {"": {up: 0.00054481404511080649, dn: 0.00054481404511080649}}, 6: {"": {up: 0.00036313304638245205, dn: 0.00036313304638245205}}, 7: {"": {up: 0.00014881071030003183, dn: 0.00014881071030003183}}, 8: {"": {up: 6.8828972823949651e-05, dn: 6.8828972823949651e-05}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208085]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.622775e-02	1.254885e-03	1.254885e-03
6.000000e-01	1.000000e+00	8.295757e-02	2.034062e-03	2.034062e-03
1.000000e+00	1.400000e+00	7.026816e-02	1.863149e-03	1.863149e-03
1.400000e+00	1.800000e+00	5.515131e-02	1.597460e-03	1.597460e-03
1.800000e+00	2.400000e+00	3.710454e-02	1.051302e-03	1.051302e-03
2.400000e+00	3.200000e+00	1.978221e-02	6.398643e-04	6.398643e-04
3.200000e+00	4.000000e+00	1.026464e-02	4.301462e-04	4.301462e-04
4.000000e+00	6.000000e+00	4.474399e-03	1.765405e-04	1.765405e-04
6.000000e+00	8.000000e+00	1.263109e-03	8.297504e-05	8.297504e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208084]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010838994674579169, dn: 0.0010838994674579169}}, 1: {"": {up: 0.001755840254692892, dn: 0.001755840254692892}}, 2: {"": {up: 0.0016051633483854537, dn: 0.0016051633483854537}}, 3: {"": {up: 0.0013713171132163408, dn: 0.0013713171132163408}}, 4: {"": {up: 0.00090002083309221269, dn: 0.00090002083309221269}}, 5: {"": {up: 0.00054384496297198506, dn: 0.00054384496297198506}}, 6: {"": {up: 0.00036238013104335622, dn: 0.00036238013104335622}}, 7: {"": {up: 0.0001483279727495795, dn: 0.0001483279727495795}}, 8: {"": {up: 6.8303221007504466e-05, dn: 6.8303221007504466e-05}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208084]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.625417e-02	1.254049e-03	1.254049e-03
6.000000e-01	1.000000e+00	8.298662e-02	2.033955e-03	2.033955e-03
1.000000e+00	1.400000e+00	7.033185e-02	1.863303e-03	1.863303e-03
1.400000e+00	1.800000e+00	5.514281e-02	1.596003e-03	1.596003e-03
1.800000e+00	2.400000e+00	3.711990e-02	1.050825e-03	1.050825e-03
2.400000e+00	3.200000e+00	1.976470e-02	6.387575e-04	6.387575e-04
3.200000e+00	4.000000e+00	1.024599e-02	4.292882e-04	4.292882e-04
4.000000e+00	6.000000e+00	4.466282e-03	1.759830e-04	1.759830e-04
6.000000e+00	8.000000e+00	1.256308e-03	8.237628e-05	8.237628e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208083]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010849141031026887, dn: 0.0010849141031026887}}, 1: {"": {up: 0.0017575618765778916, dn: 0.0017575618765778916}}, 2: {"": {up: 0.0016070895665767984, dn: 0.0016070895665767984}}, 3: {"": {up: 0.0013739787116254744, dn: 0.0013739787116254744}}, 4: {"": {up: 0.00089869643249418656, dn: 0.00089869643249418656}}, 5: {"": {up: 0.00054253499311104328, dn: 0.00054253499311104328}}, 6: {"": {up: 0.00036115394484208545, dn: 0.00036115394484208545}}, 7: {"": {up: 0.00014788324786803948, dn: 0.00014788324786803948}}, 8: {"": {up: 6.8062030530979613e-05, dn: 6.8062030530979613e-05}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208083]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.627666e-02	1.255212e-03	1.255212e-03
6.000000e-01	1.000000e+00	8.302880e-02	2.035921e-03	2.035921e-03
1.000000e+00	1.400000e+00	7.040620e-02	1.865497e-03	1.865497e-03
1.400000e+00	1.800000e+00	5.521630e-02	1.599030e-03	1.599030e-03
1.800000e+00	2.400000e+00	3.709138e-02	1.049323e-03	1.049323e-03
2.400000e+00	3.200000e+00	1.972497e-02	6.372773e-04	6.372773e-04
3.200000e+00	4.000000e+00	1.022170e-02	4.279141e-04	4.279141e-04
4.000000e+00	6.000000e+00	4.458065e-03	1.754855e-04	1.754855e-04
6.000000e+00	8.000000e+00	1.253933e-03	8.210959e-05	8.210959e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208082]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0052917499999999978, dn: 0.0052944400000000044}}, 1: {"": {up: 0.0085619899999999916, dn: 0.0085639700000000041}}, 2: {"": {up: 0.0074390999999999902, dn: 0.0074427100000000052}}, 3: {"": {up: 0.0056284399999999984, dn: 0.0056298899999999985}}, 4: {"": {up: 0.0038840699999999964, dn: 0.0038868000000000028}}, 5: {"": {up: 0.0023167099999999996, dn: 0.0023174299999999988}}, 6: {"": {up: 0.0012892500000000005, dn: 0.0012897299999999993}}, 7: {"": {up: 0.0007006309999999993, dn: 0.00070089499999999999}}, 8: {"": {up: 0.00020396999999999993, dn: 0.00020404400000000001}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208082]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.455933e-02	5.682147e-03	5.680206e-03
6.000000e-01	1.000000e+00	8.758562e-02	8.148849e-03	8.032559e-03
1.000000e+00	1.400000e+00	7.354012e-02	7.774633e-03	7.769621e-03
1.400000e+00	1.800000e+00	5.829088e-02	7.072674e-03	7.059451e-03
1.800000e+00	2.400000e+00	3.924215e-02	4.240559e-03	5.940643e-03
2.400000e+00	3.200000e+00	2.209876e-02	2.491137e-03	2.490618e-03
3.200000e+00	4.000000e+00	1.168365e-02	1.344349e-03	1.661808e-03
4.000000e+00	6.000000e+00	5.676126e-03	7.265841e-04	7.263869e-04
6.000000e+00	8.000000e+00	1.074018e-03	2.424089e-04	2.665456e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0052917499999999978, dn: 0.0052944400000000044}}, 1: {"": {up: 0.0085619899999999916, dn: 0.0085639700000000041}}, 2: {"": {up: 0.0074390999999999902, dn: 0.0074427100000000052}}, 3: {"": {up: 0.0056284399999999984, dn: 0.0056298899999999985}}, 4: {"": {up: 0.0038840699999999964, dn: 0.0038868000000000028}}, 5: {"": {up: 0.0023167099999999996, dn: 0.0023174299999999988}}, 6: {"": {up: 0.0012892500000000005, dn: 0.0012897299999999993}}, 7: {"": {up: 0.0007006309999999993, dn: 0.00070089499999999999}}, 8: {"": {up: 0.00020396999999999993, dn: 0.00020404400000000001}}}
LineColor=red
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d06-x01-y01
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.455928e-02	5.682147e-03	5.680206e-03
6.000000e-01	1.000000e+00	8.758593e-02	8.148849e-03	8.032559e-03
1.000000e+00	1.400000e+00	7.354031e-02	7.774633e-03	7.769621e-03
1.400000e+00	1.800000e+00	5.829073e-02	7.072674e-03	7.059451e-03
1.800000e+00	2.400000e+00	3.924195e-02	4.240559e-03	5.940643e-03
2.400000e+00	3.200000e+00	2.209875e-02	2.491137e-03	2.490618e-03
3.200000e+00	4.000000e+00	1.168368e-02	1.344349e-03	1.661808e-03
4.000000e+00	6.000000e+00	5.676128e-03	7.265841e-04	7.263869e-04
6.000000e+00	8.000000e+00	1.074019e-03	2.424089e-04	2.665456e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cocktail_rebound_rescatter.yoda/ALICE_2020_I1797621/d06-x01-y01
ErrorBandColor=blue
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0052917499999999978, dn: 0.0052944400000000044}}, 1: {"": {up: 0.0085619899999999916, dn: 0.0085639700000000041}}, 2: {"": {up: 0.0074390999999999902, dn: 0.0074427100000000052}}, 3: {"": {up: 0.0056284399999999984, dn: 0.0056298899999999985}}, 4: {"": {up: 0.0038840699999999964, dn: 0.0038868000000000028}}, 5: {"": {up: 0.0023167099999999996, dn: 0.0023174299999999988}}, 6: {"": {up: 0.0012892500000000005, dn: 0.0012897299999999993}}, 7: {"": {up: 0.0007006309999999993, dn: 0.00070089499999999999}}, 8: {"": {up: 0.00020396999999999993, dn: 0.00020404400000000001}}}
LineColor=blue
LineStyle=solid
Path=//home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cocktail_rebound_rescatter.yoda/ALICE_2020_I1797621/d06-x01-y01
Title=ALICE cocktail
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.119664e-02	5.294440e-03	5.291750e-03
6.000000e-01	1.000000e+00	8.475541e-02	8.563970e-03	8.561990e-03
1.000000e+00	1.400000e+00	7.565135e-02	7.442710e-03	7.439100e-03
1.400000e+00	1.800000e+00	5.852502e-02	5.629890e-03	5.628440e-03
1.800000e+00	2.400000e+00	4.061365e-02	3.886800e-03	3.884070e-03
2.400000e+00	3.200000e+00	2.344216e-02	2.317430e-03	2.316710e-03
3.200000e+00	4.000000e+00	1.181785e-02	1.289730e-03	1.289250e-03
4.000000e+00	6.000000e+00	5.893897e-03	7.008950e-04	7.006310e-04
6.000000e+00	8.000000e+00	1.455897e-03	2.040440e-04	2.039700e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
ErrorBandColor=green
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010843839777085935, dn: 0.0010843839777085935}}, 1: {"": {up: 0.0017566201567214236, dn: 0.0017566201567214236}}, 2: {"": {up: 0.0016059915161668822, dn: 0.0016059915161668822}}, 3: {"": {up: 0.0013725903886447693, dn: 0.0013725903886447693}}, 4: {"": {up: 0.00089924644378872422, dn: 0.00089924644378872422}}, 5: {"": {up: 0.00054310709118920531, dn: 0.00054310709118920531}}, 6: {"": {up: 0.00036172833815585983, dn: 0.00036172833815585983}}, 7: {"": {up: 0.00014808354061137245, dn: 0.00014808354061137245}}, 8: {"": {up: 6.8175783823876929e-05, dn: 6.8175783823876929e-05}}}
ErrorType=env
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[_VarBand]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	3.624857e-02	4.550172e-03	1.536117e-03
6.000000e-01	1.000000e+00	6.350927e-02	5.755327e-03	4.292380e-03
1.000000e+00	1.400000e+00	5.187705e-02	1.659209e-03	2.142976e-03
1.400000e+00	1.800000e+00	3.917520e-02	4.993260e-03	3.604168e-03
1.800000e+00	2.400000e+00	2.466090e-02	9.038019e-04	1.787669e-03
2.400000e+00	3.200000e+00	1.156537e-02	7.360338e-04	8.968700e-04
3.200000e+00	4.000000e+00	5.058459e-03	9.441244e-04	1.482991e-03
4.000000e+00	6.000000e+00	2.094692e-03	2.940079e-04	3.786835e-04
6.000000e+00	8.000000e+00	4.545926e-04	1.198361e-04	1.793721e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208120]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010845310046282679, dn: 0.0010845310046282679}}, 1: {"": {up: 0.0017557614089049795, dn: 0.0017557614089049795}}, 2: {"": {up: 0.0016054572946671616, dn: 0.0016054572946671616}}, 3: {"": {up: 0.0013736848255695329, dn: 0.0013736848255695329}}, 4: {"": {up: 0.00090074783744767731, dn: 0.00090074783744767731}}, 5: {"": {up: 0.00054517987284014794, dn: 0.00054517987284014794}}, 6: {"": {up: 0.00036349525014090634, dn: 0.00036349525014090634}}, 7: {"": {up: 0.00014907730377223757, dn: 0.00014907730377223757}}, 8: {"": {up: 6.9053765284740259e-05, dn: 6.9053765284740259e-05}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208120]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	3.619975e-02	1.084531e-03	1.084531e-03
6.000000e-01	1.000000e+00	6.345400e-02	1.755761e-03	1.755761e-03
1.000000e+00	1.400000e+00	5.180750e-02	1.605457e-03	1.605457e-03
1.400000e+00	1.800000e+00	3.918557e-02	1.373685e-03	1.373685e-03
1.800000e+00	2.400000e+00	2.466417e-02	9.007478e-04	9.007478e-04
2.400000e+00	3.200000e+00	1.159462e-02	5.451799e-04	5.451799e-04
3.200000e+00	4.000000e+00	5.085041e-03	3.634953e-04	3.634953e-04
4.000000e+00	6.000000e+00	2.103292e-03	1.490773e-04	1.490773e-04
6.000000e+00	8.000000e+00	4.602124e-04	6.905377e-05	6.905377e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208119]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010844372580590669, dn: 0.0010844372580590669}}, 1: {"": {up: 0.0017578015388547133, dn: 0.0017578015388547133}}, 2: {"": {up: 0.0016068956873425235, dn: 0.0016068956873425235}}, 3: {"": {up: 0.0013716944357253906, dn: 0.0013716944357253906}}, 4: {"": {up: 0.00089796312718161105, dn: 0.00089796312718161105}}, 5: {"": {up: 0.00054110563894677695, dn: 0.00054110563894677695}}, 6: {"": {up: 0.00036000434025161424, dn: 0.00036000434025161424}}, 7: {"": {up: 0.00014709566614961843, dn: 0.00014709566614961843}}, 8: {"": {up: 6.7285622535575895e-05, dn: 6.7285622535575895e-05}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208119]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	3.629973e-02	1.084437e-03	1.084437e-03
6.000000e-01	1.000000e+00	6.356397e-02	1.757802e-03	1.757802e-03
1.000000e+00	1.400000e+00	5.194623e-02	1.606896e-03	1.606896e-03
1.400000e+00	1.800000e+00	3.916132e-02	1.371694e-03	1.371694e-03
1.800000e+00	2.400000e+00	2.465912e-02	8.979631e-04	8.979631e-04
2.400000e+00	3.200000e+00	1.153624e-02	5.411056e-04	5.411056e-04
3.200000e+00	4.000000e+00	5.031533e-03	3.600043e-04	3.600043e-04
4.000000e+00	6.000000e+00	2.086077e-03	1.470957e-04	1.470957e-04
6.000000e+00	8.000000e+00	4.488199e-04	6.728562e-05	6.728562e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208118]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010849365060786841, dn: 0.0010849365060786841}}, 1: {"": {up: 0.0017573191585480421, dn: 0.0017573191585480421}}, 2: {"": {up: 0.0016063574866759893, dn: 0.0016063574866759893}}, 3: {"": {up: 0.001373001502184174, dn: 0.001373001502184174}}, 4: {"": {up: 0.00089912581000782229, dn: 0.00089912581000782229}}, 5: {"": {up: 0.00054306005077707541, dn: 0.00054306005077707541}}, 6: {"": {up: 0.00036149485646409975, dn: 0.00036149485646409975}}, 7: {"": {up: 0.00014793261979698731, dn: 0.00014793261979698731}}, 8: {"": {up: 6.804538926334392e-05, dn: 6.804538926334392e-05}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208118]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	3.626105e-02	1.084937e-03	1.084937e-03
6.000000e-01	1.000000e+00	6.353142e-02	1.757319e-03	1.757319e-03
1.000000e+00	1.400000e+00	5.188068e-02	1.606357e-03	1.606357e-03
1.400000e+00	1.800000e+00	3.918175e-02	1.373002e-03	1.373002e-03
1.800000e+00	2.400000e+00	2.465363e-02	8.991258e-04	8.991258e-04
2.400000e+00	3.200000e+00	1.156116e-02	5.430601e-04	5.430601e-04
3.200000e+00	4.000000e+00	5.054801e-03	3.614949e-04	3.614949e-04
4.000000e+00	6.000000e+00	2.090977e-03	1.479326e-04	1.479326e-04
6.000000e+00	8.000000e+00	4.534210e-04	6.804539e-05	6.804539e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208117]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010838620504678832, dn: 0.0010838620504678832}}, 1: {"": {up: 0.0017559767581035916, dn: 0.0017559767581035916}}, 2: {"": {up: 0.001605663414293295, dn: 0.001605663414293295}}, 3: {"": {up: 0.0013722406403397325, dn: 0.0013722406403397325}}, 4: {"": {up: 0.00089937215755090956, dn: 0.00089937215755090956}}, 5: {"": {up: 0.00054316203843788615, dn: 0.00054316203843788615}}, 6: {"": {up: 0.0003619566617704391, dn: 0.0003619566617704391}}, 7: {"": {up: 0.00014822782296181779, dn: 0.00014822782296181779}}, 8: {"": {up: 6.8299213026212831e-05, dn: 6.8299213026212831e-05}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208117]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	3.623667e-02	1.083862e-03	1.083862e-03
6.000000e-01	1.000000e+00	6.348837e-02	1.755977e-03	1.755977e-03
1.000000e+00	1.400000e+00	5.187378e-02	1.605663e-03	1.605663e-03
1.400000e+00	1.800000e+00	3.916965e-02	1.372241e-03	1.372241e-03
1.800000e+00	2.400000e+00	2.466785e-02	8.993722e-04	8.993722e-04
2.400000e+00	3.200000e+00	1.156922e-02	5.431620e-04	5.431620e-04
3.200000e+00	4.000000e+00	5.061909e-03	3.619567e-04	3.619567e-04
4.000000e+00	6.000000e+00	2.098126e-03	1.482278e-04	1.482278e-04
6.000000e+00	8.000000e+00	4.556713e-04	6.829921e-05	6.829921e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208116]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.001084625127252115, dn: 0.001084625127252115}}, 1: {"": {up: 0.0017567224453510007, dn: 0.0017567224453510007}}, 2: {"": {up: 0.0016062553501856424, dn: 0.0016062553501856424}}, 3: {"": {up: 0.001373439114049108, dn: 0.001373439114049108}}, 4: {"": {up: 0.00089963125161862233, dn: 0.00089963125161862233}}, 5: {"": {up: 0.00054364409888271552, dn: 0.00054364409888271552}}, 6: {"": {up: 0.00036219899140527725, dn: 0.00036219899140527725}}, 7: {"": {up: 0.00014832504003033336, dn: 0.00014832504003033336}}, 8: {"": {up: 6.8366731675574487e-05, dn: 6.8366731675574487e-05}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208116]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	3.623378e-02	1.084625e-03	1.084625e-03
6.000000e-01	1.000000e+00	6.349970e-02	1.756722e-03	1.756722e-03
1.000000e+00	1.400000e+00	5.186710e-02	1.606255e-03	1.606255e-03
1.400000e+00	1.800000e+00	3.918980e-02	1.373439e-03	1.373439e-03
1.800000e+00	2.400000e+00	2.465862e-02	8.996313e-04	8.996313e-04
2.400000e+00	3.200000e+00	1.156966e-02	5.436441e-04	5.436441e-04
3.200000e+00	4.000000e+00	5.064351e-03	3.621990e-04	3.621990e-04
4.000000e+00	6.000000e+00	2.095649e-03	1.483250e-04	1.483250e-04
6.000000e+00	8.000000e+00	4.556676e-04	6.836673e-05	6.836673e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208115]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010842168192345624, dn: 0.0010842168192345624}}, 1: {"": {up: 0.0017566907809856576, dn: 0.0017566907809856576}}, 2: {"": {up: 0.0016058064562704936, dn: 0.0016058064562704936}}, 3: {"": {up: 0.0013717024094168527, dn: 0.0013717024094168527}}, 4: {"": {up: 0.00089880893408999911, dn: 0.00089880893408999911}}, 5: {"": {up: 0.00054248113446460041, dn: 0.00054248113446460041}}, 6: {"": {up: 0.00036115697331631303, dn: 0.00036115697331631303}}, 7: {"": {up: 0.00014778118114293172, dn: 0.00014778118114293172}}, 8: {"": {up: 6.7933128884219664e-05, dn: 6.7933128884219664e-05}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208115]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	3.626757e-02	1.084217e-03	1.084217e-03
6.000000e-01	1.000000e+00	6.352422e-02	1.756691e-03	1.756691e-03
1.000000e+00	1.400000e+00	5.188930e-02	1.605806e-03	1.605806e-03
1.400000e+00	1.800000e+00	3.915900e-02	1.371702e-03	1.371702e-03
1.800000e+00	2.400000e+00	2.466258e-02	8.988089e-04	8.988089e-04
2.400000e+00	3.200000e+00	1.155964e-02	5.424811e-04	5.424811e-04
3.200000e+00	4.000000e+00	5.051056e-03	3.611570e-04	3.611570e-04
4.000000e+00	6.000000e+00	2.092983e-03	1.477812e-04	1.477812e-04
6.000000e+00	8.000000e+00	4.531545e-04	6.793313e-05	6.793313e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208114]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010855902132531922, dn: 0.0010855902132531922}}, 1: {"": {up: 0.0017586011841801993, dn: 0.0017586011841801993}}, 2: {"": {up: 0.001611841532223314, dn: 0.001611841532223314}}, 3: {"": {up: 0.0013789012836312828, dn: 0.0013789012836312828}}, 4: {"": {up: 0.00090136871232340669, dn: 0.00090136871232340669}}, 5: {"": {up: 0.00054540280412737141, dn: 0.00054540280412737141}}, 6: {"": {up: 0.0003637474441490965, dn: 0.0003637474441490965}}, 7: {"": {up: 0.00014942920564601822, dn: 0.00014942920564601822}}, 8: {"": {up: 6.9143636728190693e-05, dn: 6.9143636728190693e-05}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208114]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	3.613395e-02	1.085590e-03	1.085590e-03
6.000000e-01	1.000000e+00	6.342518e-02	1.758601e-03	1.758601e-03
1.000000e+00	1.400000e+00	5.193268e-02	1.611842e-03	1.611842e-03
1.400000e+00	1.800000e+00	3.929752e-02	1.378901e-03	1.378901e-03
1.800000e+00	2.400000e+00	2.465562e-02	9.013687e-04	9.013687e-04
2.400000e+00	3.200000e+00	1.156061e-02	5.454028e-04	5.454028e-04
3.200000e+00	4.000000e+00	5.071344e-03	3.637474e-04	3.637474e-04
4.000000e+00	6.000000e+00	2.103658e-03	1.494292e-04	1.494292e-04
6.000000e+00	8.000000e+00	4.595773e-04	6.914364e-05	6.914364e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208113]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010859597649596007, dn: 0.0010859597649596007}}, 1: {"": {up: 0.0017598282941809974, dn: 0.0017598282941809974}}, 2: {"": {up: 0.0016049415877221205, dn: 0.0016049415877221205}}, 3: {"": {up: 0.0013673110015647496, dn: 0.0013673110015647496}}, 4: {"": {up: 0.00089806040999478433, dn: 0.00089806040999478433}}, 5: {"": {up: 0.00054127915625857951, dn: 0.00054127915625857951}}, 6: {"": {up: 0.00035976600468221016, dn: 0.00035976600468221016}}, 7: {"": {up: 0.00014677810633742348, dn: 0.00014677810633742348}}, 8: {"": {up: 6.7178084223949104e-05, dn: 6.7178084223949104e-05}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208113]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	3.636368e-02	1.085960e-03	1.085960e-03
6.000000e-01	1.000000e+00	6.364107e-02	1.759828e-03	1.759828e-03
1.000000e+00	1.400000e+00	5.185688e-02	1.604942e-03	1.604942e-03
1.400000e+00	1.800000e+00	3.904165e-02	1.367311e-03	1.367311e-03
1.800000e+00	2.400000e+00	2.465205e-02	8.980604e-04	8.980604e-04
2.400000e+00	3.200000e+00	1.156027e-02	5.412792e-04	5.412792e-04
3.200000e+00	4.000000e+00	5.037674e-03	3.597660e-04	3.597660e-04
4.000000e+00	6.000000e+00	2.082950e-03	1.467781e-04	1.467781e-04
6.000000e+00	8.000000e+00	4.491959e-04	6.717808e-05	6.717808e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208112]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010831437013516618, dn: 0.0010831437013516618}}, 1: {"": {up: 0.0017545220146809215, dn: 0.0017545220146809215}}, 2: {"": {up: 0.0016044625268294681, dn: 0.0016044625268294681}}, 3: {"": {up: 0.0013710723449183852, dn: 0.0013710723449183852}}, 4: {"": {up: 0.00090046330667421825, dn: 0.00090046330667421825}}, 5: {"": {up: 0.0005442285250701214, dn: 0.0005442285250701214}}, 6: {"": {up: 0.00036314530924273276, dn: 0.00036314530924273276}}, 7: {"": {up: 0.00014871429823658518, dn: 0.00014871429823658518}}, 8: {"": {up: 6.8566135956461767e-05, dn: 6.8566135956461767e-05}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208112]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	3.621502e-02	1.083144e-03	1.083144e-03
6.000000e-01	1.000000e+00	6.343945e-02	1.754522e-03	1.754522e-03
1.000000e+00	1.400000e+00	5.182395e-02	1.604463e-03	1.604463e-03
1.400000e+00	1.800000e+00	3.913730e-02	1.371072e-03	1.371072e-03
1.800000e+00	2.400000e+00	2.468717e-02	9.004633e-04	9.004633e-04
2.400000e+00	3.200000e+00	1.159384e-02	5.442285e-04	5.442285e-04
3.200000e+00	4.000000e+00	5.079691e-03	3.631453e-04	3.631453e-04
4.000000e+00	6.000000e+00	2.105991e-03	1.487143e-04	1.487143e-04
6.000000e+00	8.000000e+00	4.577664e-04	6.856614e-05	6.856614e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208111]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010856947340553678, dn: 0.0010856947340553678}}, 1: {"": {up: 0.0017589197679257571, dn: 0.0017589197679257571}}, 2: {"": {up: 0.0016078975013973998, dn: 0.0016078975013973998}}, 3: {"": {up: 0.0013742698061152325, dn: 0.0013742698061152325}}, 4: {"": {up: 0.00089826777744723767, dn: 0.00089826777744723767}}, 5: {"": {up: 0.00054210527114205399, dn: 0.00054210527114205399}}, 6: {"": {up: 0.00036039210417266362, dn: 0.00036039210417266362}}, 7: {"": {up: 0.00014748245658382559, dn: 0.00014748245658382559}}, 8: {"": {up: 6.7774220762764953e-05, dn: 6.7774220762764953e-05}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208111]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	3.628095e-02	1.085695e-03	1.085695e-03
6.000000e-01	1.000000e+00	6.357782e-02	1.758920e-03	1.758920e-03
1.000000e+00	1.400000e+00	5.193463e-02	1.607898e-03	1.607898e-03
1.400000e+00	1.800000e+00	3.921352e-02	1.374270e-03	1.374270e-03
1.800000e+00	2.400000e+00	2.463588e-02	8.982678e-04	8.982678e-04
2.400000e+00	3.200000e+00	1.153604e-02	5.421053e-04	5.421053e-04
3.200000e+00	4.000000e+00	5.036641e-03	3.603921e-04	3.603921e-04
4.000000e+00	6.000000e+00	2.083412e-03	1.474825e-04	1.474825e-04
6.000000e+00	8.000000e+00	4.512332e-04	6.777422e-05	6.777422e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208110]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.001084650225239045, dn: 0.001084650225239045}}, 1: {"": {up: 0.001757253716740983, dn: 0.001757253716740983}}, 2: {"": {up: 0.0016056961107258126, dn: 0.0016056961107258126}}, 3: {"": {up: 0.0013719258817443448, dn: 0.0013719258817443448}}, 4: {"": {up: 0.00089890087205307472, dn: 0.00089890087205307472}}, 5: {"": {up: 0.0005425571686467702, dn: 0.0005425571686467702}}, 6: {"": {up: 0.00036117447307361026, dn: 0.00036117447307361026}}, 7: {"": {up: 0.00014774918781502658, dn: 0.00014774918781502658}}, 8: {"": {up: 6.7895397487605886e-05, dn: 6.7895397487605886e-05}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208110]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	3.627358e-02	1.084650e-03	1.084650e-03
6.000000e-01	1.000000e+00	6.354450e-02	1.757254e-03	1.757254e-03
1.000000e+00	1.400000e+00	5.187518e-02	1.605696e-03	1.605696e-03
1.400000e+00	1.800000e+00	3.916080e-02	1.371926e-03	1.371926e-03
1.800000e+00	2.400000e+00	2.465798e-02	8.989009e-04	8.989009e-04
2.400000e+00	3.200000e+00	1.155880e-02	5.425572e-04	5.425572e-04
3.200000e+00	4.000000e+00	5.051744e-03	3.611745e-04	3.611745e-04
4.000000e+00	6.000000e+00	2.091137e-03	1.477492e-04	1.477492e-04
6.000000e+00	8.000000e+00	4.530440e-04	6.789540e-05	6.789540e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208109]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.001084158019437716, dn: 0.001084158019437716}}, 1: {"": {up: 0.0017561730410184523, dn: 0.0017561730410184523}}, 2: {"": {up: 0.0016063074892435762, dn: 0.0016063074892435762}}, 3: {"": {up: 0.0013730795679784908, dn: 0.0013730795679784908}}, 4: {"": {up: 0.00089951452955963369, dn: 0.00089951452955963369}}, 5: {"": {up: 0.00054346184893697906, dn: 0.00054346184893697906}}, 6: {"": {up: 0.00036213326276386166, dn: 0.00036213326276386166}}, 7: {"": {up: 0.00014831335071395293, dn: 0.00014831335071395293}}, 8: {"": {up: 6.8361301187148279e-05, dn: 6.8361301187148279e-05}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208109]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	3.622988e-02	1.084158e-03	1.084158e-03
6.000000e-01	1.000000e+00	6.348165e-02	1.756173e-03	1.756173e-03
1.000000e+00	1.400000e+00	5.188240e-02	1.606307e-03	1.606307e-03
1.400000e+00	1.800000e+00	3.918570e-02	1.373080e-03	1.373080e-03
1.800000e+00	2.400000e+00	2.466425e-02	8.995145e-04	8.995145e-04
2.400000e+00	3.200000e+00	1.156947e-02	5.434618e-04	5.434618e-04
3.200000e+00	4.000000e+00	5.062864e-03	3.621333e-04	3.621333e-04
4.000000e+00	6.000000e+00	2.097244e-03	1.483134e-04	1.483134e-04
6.000000e+00	8.000000e+00	4.556034e-04	6.836130e-05	6.836130e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208108]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010841461053648525, dn: 0.0010841461053648525}}, 1: {"": {up: 0.0017564717831493903, dn: 0.0017564717831493903}}, 2: {"": {up: 0.0016066010316814817, dn: 0.0016066010316814817}}, 3: {"": {up: 0.0013732083782150468, dn: 0.0013732083782150468}}, 4: {"": {up: 0.00089946619972317162, dn: 0.00089946619972317162}}, 5: {"": {up: 0.00054314751104096932, dn: 0.00054314751104096932}}, 6: {"": {up: 0.00036184518443665948, dn: 0.00036184518443665948}}, 7: {"": {up: 0.00014813558822916257, dn: 0.00014813558822916257}}, 8: {"": {up: 6.8132242734259089e-05, dn: 6.8132242734259089e-05}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208108]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	3.623660e-02	1.084146e-03	1.084146e-03
6.000000e-01	1.000000e+00	6.349252e-02	1.756472e-03	1.756472e-03
1.000000e+00	1.400000e+00	5.189540e-02	1.606601e-03	1.606601e-03
1.400000e+00	1.800000e+00	3.919010e-02	1.373208e-03	1.373208e-03
1.800000e+00	2.400000e+00	2.466672e-02	8.994662e-04	8.994662e-04
2.400000e+00	3.200000e+00	1.156166e-02	5.431475e-04	5.431475e-04
3.200000e+00	4.000000e+00	5.057168e-03	3.618452e-04	3.618452e-04
4.000000e+00	6.000000e+00	2.095794e-03	1.481356e-04	1.481356e-04
6.000000e+00	8.000000e+00	4.540309e-04	6.813224e-05	6.813224e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208107]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010846826212717198, dn: 0.0010846826212717198}}, 1: {"": {up: 0.001757284303975882, dn: 0.001757284303975882}}, 2: {"": {up: 0.0016056447303186348, dn: 0.0016056447303186348}}, 3: {"": {up: 0.0013714791285324027, dn: 0.0013714791285324027}}, 4: {"": {up: 0.00089856382324487386, dn: 0.00089856382324487386}}, 5: {"": {up: 0.00054235755618410977, dn: 0.00054235755618410977}}, 6: {"": {up: 0.00036098753441081606, dn: 0.00036098753441081606}}, 7: {"": {up: 0.00014766975824453699, dn: 0.00014766975824453699}}, 8: {"": {up: 6.7896612581188468e-05, dn: 6.7896612581188468e-05}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208107]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	3.628035e-02	1.084683e-03	1.084683e-03
6.000000e-01	1.000000e+00	6.354828e-02	1.757284e-03	1.757284e-03
1.000000e+00	1.400000e+00	5.188130e-02	1.605645e-03	1.605645e-03
1.400000e+00	1.800000e+00	3.915127e-02	1.371479e-03	1.371479e-03
1.800000e+00	2.400000e+00	2.465435e-02	8.985638e-04	8.985638e-04
2.400000e+00	3.200000e+00	1.155935e-02	5.423576e-04	5.423576e-04
3.200000e+00	4.000000e+00	5.050303e-03	3.609875e-04	3.609875e-04
4.000000e+00	6.000000e+00	2.090429e-03	1.476698e-04	1.476698e-04
6.000000e+00	8.000000e+00	4.530949e-04	6.789661e-05	6.789661e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208106]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.001084542146099757, dn: 0.001084542146099757}}, 1: {"": {up: 0.001758031036415455, dn: 0.001758031036415455}}, 2: {"": {up: 0.0016066438233161703, dn: 0.0016066438233161703}}, 3: {"": {up: 0.0013710201493778269, dn: 0.0013710201493778269}}, 4: {"": {up: 0.00089774594277990387, dn: 0.00089774594277990387}}, 5: {"": {up: 0.00054084988097437888, dn: 0.00054084988097437888}}, 6: {"": {up: 0.0003597339511708619, dn: 0.0003597339511708619}}, 7: {"": {up: 0.00014693670405994548, dn: 0.00014693670405994548}}, 8: {"": {up: 6.7191145249950903e-05, dn: 6.7191145249950903e-05}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208106]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	3.631315e-02	1.084542e-03	1.084542e-03
6.000000e-01	1.000000e+00	6.357837e-02	1.758031e-03	1.758031e-03
1.000000e+00	1.400000e+00	5.194415e-02	1.606644e-03	1.606644e-03
1.400000e+00	1.800000e+00	3.914562e-02	1.371020e-03	1.371020e-03
1.800000e+00	2.400000e+00	2.465782e-02	8.977459e-04	8.977459e-04
2.400000e+00	3.200000e+00	1.153594e-02	5.408499e-04	5.408499e-04
3.200000e+00	4.000000e+00	5.029088e-03	3.597340e-04	3.597340e-04
4.000000e+00	6.000000e+00	2.084666e-03	1.469367e-04	1.469367e-04
6.000000e+00	8.000000e+00	4.483687e-04	6.719115e-05	6.719115e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208105]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010847285886852577, dn: 0.0010847285886852577}}, 1: {"": {up: 0.0017583596759480128, dn: 0.0017583596759480128}}, 2: {"": {up: 0.0016061901739831434, dn: 0.0016061901739831434}}, 3: {"": {up: 0.001370250889435945, dn: 0.001370250889435945}}, 4: {"": {up: 0.00089767724959722846, dn: 0.00089767724959722846}}, 5: {"": {up: 0.00054074630142054579, dn: 0.00054074630142054579}}, 6: {"": {up: 0.0003596354056541153, dn: 0.0003596354056541153}}, 7: {"": {up: 0.00014679454179226148, dn: 0.00014679454179226148}}, 8: {"": {up: 6.7038160774293324e-05, dn: 6.7038160774293324e-05}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208105]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	3.632935e-02	1.084729e-03	1.084729e-03
6.000000e-01	1.000000e+00	6.359658e-02	1.758360e-03	1.758360e-03
1.000000e+00	1.400000e+00	5.192918e-02	1.606190e-03	1.606190e-03
1.400000e+00	1.800000e+00	3.912565e-02	1.370251e-03	1.370251e-03
1.800000e+00	2.400000e+00	2.465738e-02	8.976772e-04	8.976772e-04
2.400000e+00	3.200000e+00	1.153789e-02	5.407463e-04	5.407463e-04
3.200000e+00	4.000000e+00	5.028639e-03	3.596354e-04	3.596354e-04
4.000000e+00	6.000000e+00	2.083546e-03	1.467945e-04	1.467945e-04
6.000000e+00	8.000000e+00	4.475026e-04	6.703816e-05	6.703816e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208104]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010845125633204996, dn: 0.0010845125633204996}}, 1: {"": {up: 0.0017572990639046046, dn: 0.0017572990639046046}}, 2: {"": {up: 0.0016064376349550584, dn: 0.0016064376349550584}}, 3: {"": {up: 0.001371209092370671, dn: 0.001371209092370671}}, 4: {"": {up: 0.00089807927761912482, dn: 0.00089807927761912482}}, 5: {"": {up: 0.00054175957536530884, dn: 0.00054175957536530884}}, 6: {"": {up: 0.00036028085832444677, dn: 0.00036028085832444677}}, 7: {"": {up: 0.00014759679874577227, dn: 0.00014759679874577227}}, 8: {"": {up: 6.8123637601055922e-05, dn: 6.8123637601055922e-05}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208104]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	3.627087e-02	1.084513e-03	1.084513e-03
6.000000e-01	1.000000e+00	6.354300e-02	1.757299e-03	1.757299e-03
1.000000e+00	1.400000e+00	5.193108e-02	1.606438e-03	1.606438e-03
1.400000e+00	1.800000e+00	3.914985e-02	1.371209e-03	1.371209e-03
1.800000e+00	2.400000e+00	2.465305e-02	8.980793e-04	8.980793e-04
2.400000e+00	3.200000e+00	1.155209e-02	5.417596e-04	5.417596e-04
3.200000e+00	4.000000e+00	5.041521e-03	3.602809e-04	3.602809e-04
4.000000e+00	6.000000e+00	2.089729e-03	1.475968e-04	1.475968e-04
6.000000e+00	8.000000e+00	4.548297e-04	6.812364e-05	6.812364e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208103]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010848852985966355, dn: 0.0010848852985966355}}, 1: {"": {up: 0.0017585240615356958, dn: 0.0017585240615356958}}, 2: {"": {up: 0.0016064952147454414, dn: 0.0016064952147454414}}, 3: {"": {up: 0.0013711302363378904, dn: 0.0013711302363378904}}, 4: {"": {up: 0.0008979939061906577, dn: 0.0008979939061906577}}, 5: {"": {up: 0.00054097279275394238, dn: 0.00054097279275394238}}, 6: {"": {up: 0.00035992075950825632, dn: 0.00035992075950825632}}, 7: {"": {up: 0.00014674870527537883, dn: 0.00014674870527537883}}, 8: {"": {up: 6.6746722765990545e-05, dn: 6.6746722765990545e-05}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208103]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	3.633705e-02	1.084885e-03	1.084885e-03
6.000000e-01	1.000000e+00	6.359730e-02	1.758524e-03	1.758524e-03
1.000000e+00	1.400000e+00	5.192138e-02	1.606495e-03	1.606495e-03
1.400000e+00	1.800000e+00	3.914145e-02	1.371130e-03	1.371130e-03
1.800000e+00	2.400000e+00	2.466007e-02	8.979939e-04	8.979939e-04
2.400000e+00	3.200000e+00	1.153500e-02	5.409728e-04	5.409728e-04
3.200000e+00	4.000000e+00	5.028061e-03	3.599208e-04	3.599208e-04
4.000000e+00	6.000000e+00	2.082808e-03	1.467487e-04	1.467487e-04
6.000000e+00	8.000000e+00	4.447641e-04	6.674672e-05	6.674672e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208102]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010938330920818465, dn: 0.0010938330920818465}}, 1: {"": {up: 0.0017565244447487771, dn: 0.0017565244447487771}}, 2: {"": {up: 0.0016108522588989969, dn: 0.0016108522588989969}}, 3: {"": {up: 0.0013746713243535703, dn: 0.0013746713243535703}}, 4: {"": {up: 0.00089883690276811512, dn: 0.00089883690276811512}}, 5: {"": {up: 0.00055049395432647569, dn: 0.00055049395432647569}}, 6: {"": {up: 0.00036154255022749401, dn: 0.00036154255022749401}}, 7: {"": {up: 0.00014946341525604183, dn: 0.00014946341525604183}}, 8: {"": {up: 6.9332261610306639e-05, dn: 6.9332261610306639e-05}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208102]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	3.619260e-02	1.093833e-03	1.093833e-03
6.000000e-01	1.000000e+00	6.337222e-02	1.756524e-03	1.756524e-03
1.000000e+00	1.400000e+00	5.189035e-02	1.610852e-03	1.610852e-03
1.400000e+00	1.800000e+00	3.916597e-02	1.374671e-03	1.374671e-03
1.800000e+00	2.400000e+00	2.461785e-02	8.988369e-04	8.988369e-04
2.400000e+00	3.200000e+00	1.164051e-02	5.504940e-04	5.504940e-04
3.200000e+00	4.000000e+00	5.057550e-03	3.615426e-04	3.615426e-04
4.000000e+00	6.000000e+00	2.113531e-03	1.494634e-04	1.494634e-04
6.000000e+00	8.000000e+00	4.623615e-04	6.933226e-05	6.933226e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208101]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010854474243882617, dn: 0.0010854474243882617}}, 1: {"": {up: 0.0017592112934494252, dn: 0.0017592112934494252}}, 2: {"": {up: 0.0016075773698332534, dn: 0.0016075773698332534}}, 3: {"": {up: 0.0013729234319509588, dn: 0.0013729234319509588}}, 4: {"": {up: 0.0008987489762009315, dn: 0.0008987489762009315}}, 5: {"": {up: 0.00054199703066529778, dn: 0.00054199703066529778}}, 6: {"": {up: 0.00036094071968260948, dn: 0.00036094071968260948}}, 7: {"": {up: 0.00014698670007861256, dn: 0.00014698670007861256}}, 8: {"": {up: 6.6854506205640319e-05, dn: 6.6854506205640319e-05}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208101]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	3.633530e-02	1.085447e-03	1.085447e-03
6.000000e-01	1.000000e+00	6.359740e-02	1.759211e-03	1.759211e-03
1.000000e+00	1.400000e+00	5.190143e-02	1.607577e-03	1.607577e-03
1.400000e+00	1.800000e+00	3.916397e-02	1.372923e-03	1.372923e-03
1.800000e+00	2.400000e+00	2.465832e-02	8.987490e-04	8.987490e-04
2.400000e+00	3.200000e+00	1.153669e-02	5.419970e-04	5.419970e-04
3.200000e+00	4.000000e+00	5.036851e-03	3.609407e-04	3.609407e-04
4.000000e+00	6.000000e+00	2.080350e-03	1.469867e-04	1.469867e-04
6.000000e+00	8.000000e+00	4.435457e-04	6.685451e-05	6.685451e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208100]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010844428933276704, dn: 0.0010844428933276704}}, 1: {"": {up: 0.0017579204689063723, dn: 0.0017579204689063723}}, 2: {"": {up: 0.0016078182033426544, dn: 0.0016078182033426544}}, 3: {"": {up: 0.0013737551182798188, dn: 0.0013737551182798188}}, 4: {"": {up: 0.0008988950006659414, dn: 0.0008988950006659414}}, 5: {"": {up: 0.00054176000798323957, dn: 0.00054176000798323957}}, 6: {"": {up: 0.00036091628184386479, dn: 0.00036091628184386479}}, 7: {"": {up: 0.0001475030253927017, dn: 0.0001475030253927017}}, 8: {"": {up: 6.7682327826397938e-05, dn: 6.7682327826397938e-05}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208100]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	3.627537e-02	1.084443e-03	1.084443e-03
6.000000e-01	1.000000e+00	6.354027e-02	1.757920e-03	1.757920e-03
1.000000e+00	1.400000e+00	5.194123e-02	1.607818e-03	1.607818e-03
1.400000e+00	1.800000e+00	3.920120e-02	1.373755e-03	1.373755e-03
1.800000e+00	2.400000e+00	2.466522e-02	8.988950e-04	8.988950e-04
2.400000e+00	3.200000e+00	1.153108e-02	5.417600e-04	5.417600e-04
3.200000e+00	4.000000e+00	5.040231e-03	3.609163e-04	3.609163e-04
4.000000e+00	6.000000e+00	2.086105e-03	1.475030e-04	1.475030e-04
6.000000e+00	8.000000e+00	4.506220e-04	6.768233e-05	6.768233e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208099]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010852280866251113, dn: 0.0010852280866251113}}, 1: {"": {up: 0.0017566799295830756, dn: 0.0017566799295830756}}, 2: {"": {up: 0.0016057846602206664, dn: 0.0016057846602206664}}, 3: {"": {up: 0.0013704880517538265, dn: 0.0013704880517538265}}, 4: {"": {up: 0.00089807525668323968, dn: 0.00089807525668323968}}, 5: {"": {up: 0.00054287875603121528, dn: 0.00054287875603121528}}, 6: {"": {up: 0.00036044139606876467, dn: 0.00036044139606876467}}, 7: {"": {up: 0.00014756730667732606, dn: 0.00014756730667732606}}, 8: {"": {up: 6.7583374434841592e-05, dn: 6.7583374434841592e-05}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208099]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	3.628512e-02	1.085228e-03	1.085228e-03
6.000000e-01	1.000000e+00	6.352235e-02	1.756680e-03	1.756680e-03
1.000000e+00	1.400000e+00	5.189733e-02	1.605785e-03	1.605785e-03
1.400000e+00	1.800000e+00	3.912905e-02	1.370488e-03	1.370488e-03
1.800000e+00	2.400000e+00	2.465093e-02	8.980753e-04	8.980753e-04
2.400000e+00	3.200000e+00	1.157582e-02	5.428788e-04	5.428788e-04
3.200000e+00	4.000000e+00	5.042529e-03	3.604414e-04	3.604414e-04
4.000000e+00	6.000000e+00	2.094817e-03	1.475673e-04	1.475673e-04
6.000000e+00	8.000000e+00	4.512466e-04	6.758337e-05	6.758337e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208098]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010839534122830188, dn: 0.0010839534122830188}}, 1: {"": {up: 0.0017571461236903431, dn: 0.0017571461236903431}}, 2: {"": {up: 0.0016071113449291562, dn: 0.0016071113449291562}}, 3: {"": {up: 0.0013718983198473559, dn: 0.0013718983198473559}}, 4: {"": {up: 0.00089840414068502613, dn: 0.00089840414068502613}}, 5: {"": {up: 0.00054120914972864221, dn: 0.00054120914972864221}}, 6: {"": {up: 0.00036019146384249593, dn: 0.00036019146384249593}}, 7: {"": {up: 0.0001472212875232383, dn: 0.0001472212875232383}}, 8: {"": {up: 6.7363213254713434e-05, dn: 6.7363213254713434e-05}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208098]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	3.628957e-02	1.083953e-03	1.083953e-03
6.000000e-01	1.000000e+00	6.352760e-02	1.757146e-03	1.757146e-03
1.000000e+00	1.400000e+00	5.195043e-02	1.607111e-03	1.607111e-03
1.400000e+00	1.800000e+00	3.916667e-02	1.371898e-03	1.371898e-03
1.800000e+00	2.400000e+00	2.467137e-02	8.984041e-04	8.984041e-04
2.400000e+00	3.200000e+00	1.153829e-02	5.412091e-04	5.412091e-04
3.200000e+00	4.000000e+00	5.033218e-03	3.601915e-04	3.601915e-04
4.000000e+00	6.000000e+00	2.088876e-03	1.472213e-04	1.472213e-04
6.000000e+00	8.000000e+00	4.492593e-04	6.736321e-05	6.736321e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208097]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010846477922963442, dn: 0.0010846477922963442}}, 1: {"": {up: 0.001758217492234678, dn: 0.001758217492234678}}, 2: {"": {up: 0.0016065193353956252, dn: 0.0016065193353956252}}, 3: {"": {up: 0.0013708758605358834, dn: 0.0013708758605358834}}, 4: {"": {up: 0.0008977092761269901, dn: 0.0008977092761269901}}, 5: {"": {up: 0.00054083066897135169, dn: 0.00054083066897135169}}, 6: {"": {up: 0.0003597273924446123, dn: 0.0003597273924446123}}, 7: {"": {up: 0.00014688808665102831, dn: 0.00014688808665102831}}, 8: {"": {up: 6.7121531567746577e-05, dn: 6.7121531567746577e-05}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208097]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	3.631837e-02	1.084648e-03	1.084648e-03
6.000000e-01	1.000000e+00	6.358788e-02	1.758217e-03	1.758217e-03
1.000000e+00	1.400000e+00	5.193885e-02	1.606519e-03	1.606519e-03
1.400000e+00	1.800000e+00	3.914125e-02	1.370876e-03	1.370876e-03
1.800000e+00	2.400000e+00	2.465657e-02	8.977093e-04	8.977093e-04
2.400000e+00	3.200000e+00	1.153577e-02	5.408307e-04	5.408307e-04
3.200000e+00	4.000000e+00	5.028999e-03	3.597274e-04	3.597274e-04
4.000000e+00	6.000000e+00	2.084063e-03	1.468881e-04	1.468881e-04
6.000000e+00	8.000000e+00	4.479190e-04	6.712153e-05	6.712153e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208096]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010846442068971538, dn: 0.0010846442068971538}}, 1: {"": {up: 0.0017581328874689761, dn: 0.0017581328874689761}}, 2: {"": {up: 0.0016065368420923316, dn: 0.0016065368420923316}}, 3: {"": {up: 0.0013711229430652815, dn: 0.0013711229430652815}}, 4: {"": {up: 0.00089800999128319546, dn: 0.00089800999128319546}}, 5: {"": {up: 0.00054118287690022103, dn: 0.00054118287690022103}}, 6: {"": {up: 0.00036018649683184961, dn: 0.00036018649683184961}}, 7: {"": {up: 0.00014703890641595509, dn: 0.00014703890641595509}}, 8: {"": {up: 6.7310437526434182e-05, dn: 6.7310437526434182e-05}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208096]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	3.631072e-02	1.084644e-03	1.084644e-03
6.000000e-01	1.000000e+00	6.358317e-02	1.758133e-03	1.758133e-03
1.000000e+00	1.400000e+00	5.192818e-02	1.606537e-03	1.606537e-03
1.400000e+00	1.800000e+00	3.914350e-02	1.371123e-03	1.371123e-03
1.800000e+00	2.400000e+00	2.465777e-02	8.980100e-04	8.980100e-04
2.400000e+00	3.200000e+00	1.153925e-02	5.411829e-04	5.411829e-04
3.200000e+00	4.000000e+00	5.035279e-03	3.601865e-04	3.601865e-04
4.000000e+00	6.000000e+00	2.083744e-03	1.470389e-04	1.470389e-04
6.000000e+00	8.000000e+00	4.488889e-04	6.731044e-05	6.731044e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208095]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010840883266597791, dn: 0.0010840883266597791}}, 1: {"": {up: 0.0017567654937412677, dn: 0.0017567654937412677}}, 2: {"": {up: 0.0016070164513781434, dn: 0.0016070164513781434}}, 3: {"": {up: 0.0013721459014988159, dn: 0.0013721459014988159}}, 4: {"": {up: 0.0008983760039340125, dn: 0.0008983760039340125}}, 5: {"": {up: 0.00054154581985276168, dn: 0.00054154581985276168}}, 6: {"": {up: 0.00036011567152097131, dn: 0.00036011567152097131}}, 7: {"": {up: 0.00014734317086312484, dn: 0.00014734317086312484}}, 8: {"": {up: 6.7358648294038679e-05, dn: 6.7358648294038679e-05}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208095]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	3.628270e-02	1.084088e-03	1.084088e-03
6.000000e-01	1.000000e+00	6.351105e-02	1.756765e-03	1.756765e-03
1.000000e+00	1.400000e+00	5.194650e-02	1.607016e-03	1.607016e-03
1.400000e+00	1.800000e+00	3.917495e-02	1.372146e-03	1.372146e-03
1.800000e+00	2.400000e+00	2.466847e-02	8.983760e-04	8.983760e-04
2.400000e+00	3.200000e+00	1.154438e-02	5.415458e-04	5.415458e-04
3.200000e+00	4.000000e+00	5.032169e-03	3.601157e-04	3.601157e-04
4.000000e+00	6.000000e+00	2.092087e-03	1.473432e-04	1.473432e-04
6.000000e+00	8.000000e+00	4.494086e-04	6.735865e-05	6.735865e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208094]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010841420058686449, dn: 0.0010841420058686449}}, 1: {"": {up: 0.0017566247820749884, dn: 0.0017566247820749884}}, 2: {"": {up: 0.0016069820316356998, dn: 0.0016069820316356998}}, 3: {"": {up: 0.001372115383267748, dn: 0.001372115383267748}}, 4: {"": {up: 0.0008983487939300391, dn: 0.0008983487939300391}}, 5: {"": {up: 0.00054175265343143445, dn: 0.00054175265343143445}}, 6: {"": {up: 0.00036017333066872134, dn: 0.00036017333066872134}}, 7: {"": {up: 0.00014739101058069992, dn: 0.00014739101058069992}}, 8: {"": {up: 6.7381525658002136e-05, dn: 6.7381525658002136e-05}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208094]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	3.628010e-02	1.084142e-03	1.084142e-03
6.000000e-01	1.000000e+00	6.350517e-02	1.756625e-03	1.756625e-03
1.000000e+00	1.400000e+00	5.194430e-02	1.606982e-03	1.606982e-03
1.400000e+00	1.800000e+00	3.917400e-02	1.372115e-03	1.372115e-03
1.800000e+00	2.400000e+00	2.466688e-02	8.983488e-04	8.983488e-04
2.400000e+00	3.200000e+00	1.154856e-02	5.417527e-04	5.417527e-04
3.200000e+00	4.000000e+00	5.033160e-03	3.601733e-04	3.601733e-04
4.000000e+00	6.000000e+00	2.092939e-03	1.473910e-04	1.473910e-04
6.000000e+00	8.000000e+00	4.495450e-04	6.738153e-05	6.738153e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208093]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010846704568669692, dn: 0.0010846704568669692}}, 1: {"": {up: 0.0017582887632581856, dn: 0.0017582887632581856}}, 2: {"": {up: 0.0016066230111634779, dn: 0.0016066230111634779}}, 3: {"": {up: 0.0013710224287005657, dn: 0.0013710224287005657}}, 4: {"": {up: 0.00089791409512392803, dn: 0.00089791409512392803}}, 5: {"": {up: 0.00054094925247198536, dn: 0.00054094925247198536}}, 6: {"": {up: 0.00036000980889414676, dn: 0.00036000980889414676}}, 7: {"": {up: 0.00014694930248218262, dn: 0.00014694930248218262}}, 8: {"": {up: 6.7254386474043459e-05, dn: 6.7254386474043459e-05}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208093]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	3.631597e-02	1.084670e-03	1.084670e-03
6.000000e-01	1.000000e+00	6.358960e-02	1.758289e-03	1.758289e-03
1.000000e+00	1.400000e+00	5.193480e-02	1.606623e-03	1.606623e-03
1.400000e+00	1.800000e+00	3.914147e-02	1.371022e-03	1.371022e-03
1.800000e+00	2.400000e+00	2.465822e-02	8.979141e-04	8.979141e-04
2.400000e+00	3.200000e+00	1.153528e-02	5.409493e-04	5.409493e-04
3.200000e+00	4.000000e+00	5.032740e-03	3.600098e-04	3.600098e-04
4.000000e+00	6.000000e+00	2.082729e-03	1.469493e-04	1.469493e-04
6.000000e+00	8.000000e+00	4.485895e-04	6.725439e-05	6.725439e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208092]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010841891491391673, dn: 0.0010841891491391673}}, 1: {"": {up: 0.001756513414409352, dn: 0.001756513414409352}}, 2: {"": {up: 0.0016057634477095312, dn: 0.0016057634477095312}}, 3: {"": {up: 0.0013715333572319698, dn: 0.0013715333572319698}}, 4: {"": {up: 0.00089910387485416725, dn: 0.00089910387485416725}}, 5: {"": {up: 0.00054267710242832232, dn: 0.00054267710242832232}}, 6: {"": {up: 0.0003613910191883579, dn: 0.0003613910191883579}}, 7: {"": {up: 0.00014759285213044701, dn: 0.00014759285213044701}}, 8: {"": {up: 6.7295170703401893e-05, dn: 6.7295170703401893e-05}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208092]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	3.629095e-02	1.084189e-03	1.084189e-03
6.000000e-01	1.000000e+00	6.351282e-02	1.756513e-03	1.756513e-03
1.000000e+00	1.400000e+00	5.187435e-02	1.605763e-03	1.605763e-03
1.400000e+00	1.800000e+00	3.914837e-02	1.371533e-03	1.371533e-03
1.800000e+00	2.400000e+00	2.467222e-02	8.991039e-04	8.991039e-04
2.400000e+00	3.200000e+00	1.156278e-02	5.426771e-04	5.426771e-04
3.200000e+00	4.000000e+00	5.051333e-03	3.613910e-04	3.613910e-04
4.000000e+00	6.000000e+00	2.094289e-03	1.475929e-04	1.475929e-04
6.000000e+00	8.000000e+00	4.479710e-04	6.729517e-05	6.729517e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208091]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010846132183102571, dn: 0.0010846132183102571}}, 1: {"": {up: 0.0017574212286756978, dn: 0.0017574212286756978}}, 2: {"": {up: 0.0016064712882588354, dn: 0.0016064712882588354}}, 3: {"": {up: 0.0013726170259762915, dn: 0.0013726170259762915}}, 4: {"": {up: 0.0008988021349428236, dn: 0.0008988021349428236}}, 5: {"": {up: 0.00054241473984396828, dn: 0.00054241473984396828}}, 6: {"": {up: 0.00036118855446290107, dn: 0.00036118855446290107}}, 7: {"": {up: 0.00014791281215635108, dn: 0.00014791281215635108}}, 8: {"": {up: 6.8394005585285025e-05, dn: 6.8394005585285025e-05}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208091]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	3.625202e-02	1.084613e-03	1.084613e-03
6.000000e-01	1.000000e+00	6.354180e-02	1.757421e-03	1.757421e-03
1.000000e+00	1.400000e+00	5.190310e-02	1.606471e-03	1.606471e-03
1.400000e+00	1.800000e+00	3.917847e-02	1.372617e-03	1.372617e-03
1.800000e+00	2.400000e+00	2.465292e-02	8.988021e-04	8.988021e-04
2.400000e+00	3.200000e+00	1.155397e-02	5.424147e-04	5.424147e-04
3.200000e+00	4.000000e+00	5.051163e-03	3.611886e-04	3.611886e-04
4.000000e+00	6.000000e+00	2.089500e-03	1.479128e-04	1.479128e-04
6.000000e+00	8.000000e+00	4.562508e-04	6.839401e-05	6.839401e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208090]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010846354994497769, dn: 0.0010846354994497769}}, 1: {"": {up: 0.0017559226563262976, dn: 0.0017559226563262976}}, 2: {"": {up: 0.0016057348395672312, dn: 0.0016057348395672312}}, 3: {"": {up: 0.0013741463259056507, dn: 0.0013741463259056507}}, 4: {"": {up: 0.00090078160505196829, dn: 0.00090078160505196829}}, 5: {"": {up: 0.00054525352474789172, dn: 0.00054525352474789172}}, 6: {"": {up: 0.0003635434336155724, dn: 0.0003635434336155724}}, 7: {"": {up: 0.0001491224329200674, dn: 0.0001491224329200674}}, 8: {"": {up: 6.9088692996755995e-05, dn: 6.9088692996755995e-05}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208090]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	3.619457e-02	1.084635e-03	1.084635e-03
6.000000e-01	1.000000e+00	6.345288e-02	1.755923e-03	1.755923e-03
1.000000e+00	1.400000e+00	5.181263e-02	1.605735e-03	1.605735e-03
1.400000e+00	1.800000e+00	3.919552e-02	1.374146e-03	1.374146e-03
1.800000e+00	2.400000e+00	2.466208e-02	9.007816e-04	9.007816e-04
2.400000e+00	3.200000e+00	1.159308e-02	5.452535e-04	5.452535e-04
3.200000e+00	4.000000e+00	5.084896e-03	3.635434e-04	3.635434e-04
4.000000e+00	6.000000e+00	2.103237e-03	1.491224e-04	1.491224e-04
6.000000e+00	8.000000e+00	4.603313e-04	6.908869e-05	6.908869e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208089]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.001084901429214245, dn: 0.001084901429214245}}, 1: {"": {up: 0.001756352577075571, dn: 0.001756352577075571}}, 2: {"": {up: 0.0016053621086845177, dn: 0.0016053621086845177}}, 3: {"": {up: 0.0013734268273191692, dn: 0.0013734268273191692}}, 4: {"": {up: 0.00090042243172610691, dn: 0.00090042243172610691}}, 5: {"": {up: 0.00054496674210450667, dn: 0.00054496674210450667}}, 6: {"": {up: 0.00036323541780779043, dn: 0.00036323541780779043}}, 7: {"": {up: 0.00014890449120157523, dn: 0.00014890449120157523}}, 8: {"": {up: 6.8940934864563597e-05, dn: 6.8940934864563597e-05}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208089]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	3.621212e-02	1.084901e-03	1.084901e-03
6.000000e-01	1.000000e+00	6.348130e-02	1.756353e-03	1.756353e-03
1.000000e+00	1.400000e+00	5.180703e-02	1.605362e-03	1.605362e-03
1.400000e+00	1.800000e+00	3.917900e-02	1.373427e-03	1.373427e-03
1.800000e+00	2.400000e+00	2.465668e-02	9.004224e-04	9.004224e-04
2.400000e+00	3.200000e+00	1.159194e-02	5.449667e-04	5.449667e-04
3.200000e+00	4.000000e+00	5.082066e-03	3.632354e-04	3.632354e-04
4.000000e+00	6.000000e+00	2.100700e-03	1.489045e-04	1.489045e-04
6.000000e+00	8.000000e+00	4.595526e-04	6.894093e-05	6.894093e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208088]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010852887480604721, dn: 0.0010852887480604721}}, 1: {"": {up: 0.0017573148906783894, dn: 0.0017573148906783894}}, 2: {"": {up: 0.0016061730526316276, dn: 0.0016061730526316276}}, 3: {"": {up: 0.0013733535597216027, dn: 0.0013733535597216027}}, 4: {"": {up: 0.00089966166480022459, dn: 0.00089966166480022459}}, 5: {"": {up: 0.00054394450544150157, dn: 0.00054394450544150157}}, 6: {"": {up: 0.00036223229339058118, dn: 0.00036223229339058118}}, 7: {"": {up: 0.00014823510886426334, dn: 0.00014823510886426334}}, 8: {"": {up: 6.8270491429313742e-05, dn: 6.8270491429313742e-05}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208088]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	3.625160e-02	1.085289e-03	1.085289e-03
6.000000e-01	1.000000e+00	6.352055e-02	1.757315e-03	1.757315e-03
1.000000e+00	1.400000e+00	5.184728e-02	1.606173e-03	1.606173e-03
1.400000e+00	1.800000e+00	3.917985e-02	1.373354e-03	1.373354e-03
1.800000e+00	2.400000e+00	2.465172e-02	8.996617e-04	8.996617e-04
2.400000e+00	3.200000e+00	1.157389e-02	5.439445e-04	5.439445e-04
3.200000e+00	4.000000e+00	5.066146e-03	3.622323e-04	3.622323e-04
4.000000e+00	6.000000e+00	2.092849e-03	1.482351e-04	1.482351e-04
6.000000e+00	8.000000e+00	4.545707e-04	6.827049e-05	6.827049e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208087]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010838516708685023, dn: 0.0010838516708685023}}, 1: {"": {up: 0.0017554782112005831, dn: 0.0017554782112005831}}, 2: {"": {up: 0.0016052852160908979, dn: 0.0016052852160908979}}, 3: {"": {up: 0.0013726363775596211, dn: 0.0013726363775596211}}, 4: {"": {up: 0.00089997824047769836, dn: 0.00089997824047769836}}, 5: {"": {up: 0.00054396748524153523, dn: 0.00054396748524153523}}, 6: {"": {up: 0.00036257180323351129, dn: 0.00036257180323351129}}, 7: {"": {up: 0.000148666018309498, dn: 0.000148666018309498}}, 8: {"": {up: 6.874090848977776e-05, dn: 6.874090848977776e-05}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208087]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	3.621480e-02	1.083852e-03	1.083852e-03
6.000000e-01	1.000000e+00	6.346560e-02	1.755478e-03	1.755478e-03
1.000000e+00	1.400000e+00	5.184475e-02	1.605285e-03	1.605285e-03
1.400000e+00	1.800000e+00	3.917605e-02	1.372636e-03	1.372636e-03
1.800000e+00	2.400000e+00	2.466925e-02	8.999782e-04	8.999782e-04
2.400000e+00	3.200000e+00	1.158088e-02	5.439675e-04	5.439675e-04
3.200000e+00	4.000000e+00	5.071593e-03	3.625718e-04	3.625718e-04
4.000000e+00	6.000000e+00	2.101785e-03	1.486660e-04	1.486660e-04
6.000000e+00	8.000000e+00	4.586918e-04	6.874091e-05	6.874091e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208086]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010844951462418919, dn: 0.0010844951462418919}}, 1: {"": {up: 0.0017557761816359165, dn: 0.0017557761816359165}}, 2: {"": {up: 0.0016058924699368887, dn: 0.0016058924699368887}}, 3: {"": {up: 0.0013744335196727406, dn: 0.0013744335196727406}}, 4: {"": {up: 0.00090088475030568349, dn: 0.00090088475030568349}}, 5: {"": {up: 0.00054531627864020326, dn: 0.00054531627864020326}}, 6: {"": {up: 0.00036362972667948929, dn: 0.00036362972667948929}}, 7: {"": {up: 0.00014921418330708378, dn: 0.00014921418330708378}}, 8: {"": {up: 6.917548337380809e-05, dn: 6.917548337380809e-05}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208086]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	3.618577e-02	1.084495e-03	1.084495e-03
6.000000e-01	1.000000e+00	6.344270e-02	1.755776e-03	1.755776e-03
1.000000e+00	1.400000e+00	5.181750e-02	1.605892e-03	1.605892e-03
1.400000e+00	1.800000e+00	3.920325e-02	1.374434e-03	1.374434e-03
1.800000e+00	2.400000e+00	2.466383e-02	9.008848e-04	9.008848e-04
2.400000e+00	3.200000e+00	1.159249e-02	5.453163e-04	5.453163e-04
3.200000e+00	4.000000e+00	5.085390e-03	3.636297e-04	3.636297e-04
4.000000e+00	6.000000e+00	2.104350e-03	1.492142e-04	1.492142e-04
6.000000e+00	8.000000e+00	4.608859e-04	6.917548e-05	6.917548e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208085]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010846325542679318, dn: 0.0010846325542679318}}, 1: {"": {up: 0.0017559354700557759, dn: 0.0017559354700557759}}, 2: {"": {up: 0.0016050327099470594, dn: 0.0016050327099470594}}, 3: {"": {up: 0.0013726033658708545, dn: 0.0013726033658708545}}, 4: {"": {up: 0.00090044155834790316, dn: 0.00090044155834790316}}, 5: {"": {up: 0.00054481404511080649, dn: 0.00054481404511080649}}, 6: {"": {up: 0.00036313304638245205, dn: 0.00036313304638245205}}, 7: {"": {up: 0.00014881071030003183, dn: 0.00014881071030003183}}, 8: {"": {up: 6.8828972823949651e-05, dn: 6.8828972823949651e-05}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208085]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	3.622267e-02	1.084633e-03	1.084633e-03
6.000000e-01	1.000000e+00	6.347560e-02	1.755935e-03	1.755935e-03
1.000000e+00	1.400000e+00	5.180158e-02	1.605033e-03	1.605033e-03
1.400000e+00	1.800000e+00	3.916125e-02	1.372603e-03	1.372603e-03
1.800000e+00	2.400000e+00	2.466370e-02	9.004416e-04	9.004416e-04
2.400000e+00	3.200000e+00	1.159436e-02	5.448140e-04	5.448140e-04
3.200000e+00	4.000000e+00	5.081700e-03	3.631330e-04	3.631330e-04
4.000000e+00	6.000000e+00	2.101020e-03	1.488107e-04	1.488107e-04
6.000000e+00	8.000000e+00	4.589203e-04	6.882897e-05	6.882897e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208084]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010838994674579169, dn: 0.0010838994674579169}}, 1: {"": {up: 0.001755840254692892, dn: 0.001755840254692892}}, 2: {"": {up: 0.0016051633483854537, dn: 0.0016051633483854537}}, 3: {"": {up: 0.0013713171132163408, dn: 0.0013713171132163408}}, 4: {"": {up: 0.00090002083309221269, dn: 0.00090002083309221269}}, 5: {"": {up: 0.00054384496297198506, dn: 0.00054384496297198506}}, 6: {"": {up: 0.00036238013104335622, dn: 0.00036238013104335622}}, 7: {"": {up: 0.0001483279727495795, dn: 0.0001483279727495795}}, 8: {"": {up: 6.8303221007504466e-05, dn: 6.8303221007504466e-05}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208084]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	3.623667e-02	1.083899e-03	1.083899e-03
6.000000e-01	1.000000e+00	6.348798e-02	1.755840e-03	1.755840e-03
1.000000e+00	1.400000e+00	5.184458e-02	1.605163e-03	1.605163e-03
1.400000e+00	1.800000e+00	3.914260e-02	1.371317e-03	1.371317e-03
1.800000e+00	2.400000e+00	2.467380e-02	9.000208e-04	9.000208e-04
2.400000e+00	3.200000e+00	1.158289e-02	5.438450e-04	5.438450e-04
3.200000e+00	4.000000e+00	5.069408e-03	3.623801e-04	3.623801e-04
4.000000e+00	6.000000e+00	2.099085e-03	1.483280e-04	1.483280e-04
6.000000e+00	8.000000e+00	4.557876e-04	6.830322e-05	6.830322e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208083]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010849141031026887, dn: 0.0010849141031026887}}, 1: {"": {up: 0.0017575618765778916, dn: 0.0017575618765778916}}, 2: {"": {up: 0.0016070895665767984, dn: 0.0016070895665767984}}, 3: {"": {up: 0.0013739787116254744, dn: 0.0013739787116254744}}, 4: {"": {up: 0.00089869643249418656, dn: 0.00089869643249418656}}, 5: {"": {up: 0.00054253499311104328, dn: 0.00054253499311104328}}, 6: {"": {up: 0.00036115394484208545, dn: 0.00036115394484208545}}, 7: {"": {up: 0.00014788324786803948, dn: 0.00014788324786803948}}, 8: {"": {up: 6.8062030530979613e-05, dn: 6.8062030530979613e-05}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208083]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	3.625733e-02	1.084914e-03	1.084914e-03
6.000000e-01	1.000000e+00	6.352885e-02	1.757562e-03	1.757562e-03
1.000000e+00	1.400000e+00	5.191088e-02	1.607090e-03	1.607090e-03
1.400000e+00	1.800000e+00	3.920822e-02	1.373979e-03	1.373979e-03
1.800000e+00	2.400000e+00	2.464922e-02	8.986964e-04	8.986964e-04
2.400000e+00	3.200000e+00	1.154810e-02	5.425350e-04	5.425350e-04
3.200000e+00	4.000000e+00	5.047728e-03	3.611539e-04	3.611539e-04
4.000000e+00	6.000000e+00	2.090645e-03	1.478832e-04	1.478832e-04
6.000000e+00	8.000000e+00	4.534310e-04	6.806203e-05	6.806203e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010843838496276739, dn: 0.0010843838496276739}}, 1: {"": {up: 0.001756619623025998, dn: 0.001756619623025998}}, 2: {"": {up: 0.0016059913215830282, dn: 0.0016059913215830282}}, 3: {"": {up: 0.001372590160973041, dn: 0.001372590160973041}}, 4: {"": {up: 0.00089924628933840429, dn: 0.00089924628933840429}}, 5: {"": {up: 0.00054310694734094485, dn: 0.00054310694734094485}}, 6: {"": {up: 0.00036172831655815948, dn: 0.00036172831655815948}}, 7: {"": {up: 0.0001480835152878267, dn: 0.0001480835152878267}}, 8: {"": {up: 6.8175765488918418e-05, dn: 6.8175765488918418e-05}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208082]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	3.624858e-02	1.084384e-03	1.084384e-03
6.000000e-01	1.000000e+00	6.350927e-02	1.756620e-03	1.756620e-03
1.000000e+00	1.400000e+00	5.187705e-02	1.605991e-03	1.605991e-03
1.400000e+00	1.800000e+00	3.917520e-02	1.372590e-03	1.372590e-03
1.800000e+00	2.400000e+00	2.466090e-02	8.992463e-04	8.992463e-04
2.400000e+00	3.200000e+00	1.156537e-02	5.431069e-04	5.431069e-04
3.200000e+00	4.000000e+00	5.058458e-03	3.617283e-04	3.617283e-04
4.000000e+00	6.000000e+00	2.094691e-03	1.480835e-04	1.480835e-04
6.000000e+00	8.000000e+00	4.545926e-04	6.817577e-05	6.817577e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0010843839777085935, dn: 0.0010843839777085935}}, 1: {"": {up: 0.0017566201567214236, dn: 0.0017566201567214236}}, 2: {"": {up: 0.0016059915161668822, dn: 0.0016059915161668822}}, 3: {"": {up: 0.0013725903886447693, dn: 0.0013725903886447693}}, 4: {"": {up: 0.00089924644378872422, dn: 0.00089924644378872422}}, 5: {"": {up: 0.00054310709118920531, dn: 0.00054310709118920531}}, 6: {"": {up: 0.00036172833815585983, dn: 0.00036172833815585983}}, 7: {"": {up: 0.00014808354061137245, dn: 0.00014808354061137245}}, 8: {"": {up: 6.8175783823876929e-05, dn: 6.8175783823876929e-05}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	3.624857e-02	1.084384e-03	1.084384e-03
6.000000e-01	1.000000e+00	6.350927e-02	1.756620e-03	1.756620e-03
1.000000e+00	1.400000e+00	5.187705e-02	1.605992e-03	1.605992e-03
1.400000e+00	1.800000e+00	3.917520e-02	1.372590e-03	1.372590e-03
1.800000e+00	2.400000e+00	2.466090e-02	8.992464e-04	8.992464e-04
2.400000e+00	3.200000e+00	1.156537e-02	5.431071e-04	5.431071e-04
3.200000e+00	4.000000e+00	5.058459e-03	3.617283e-04	3.617283e-04
4.000000e+00	6.000000e+00	2.094692e-03	1.480835e-04	1.480835e-04
6.000000e+00	8.000000e+00	4.545926e-04	6.817578e-05	6.817578e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
ErrorBandColor=orange
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00017932318744533722, dn: 0.00017932318744533722}}, 1: {"": {up: 0.00031900822873399357, dn: 0.00031900822873399357}}, 2: {"": {up: 0.00033181828611455403, dn: 0.00033181828611455403}}, 3: {"": {up: 0.0003213234351864176, dn: 0.0003213234351864176}}, 4: {"": {up: 0.00023795418559975881, dn: 0.00023795418559975881}}, 5: {"": {up: 0.00017066743977689472, dn: 0.00017066743977689472}}, 6: {"": {up: 0.00013598121423564363, dn: 0.00013598121423564363}}, 7: {"": {up: 5.7321941697747818e-05, dn: 5.7321941697747818e-05}}, 8: {"": {up: 3.2911821584348687e-05, dn: 3.2911821584348687e-05}}}
ErrorType=env
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[_VarBand]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.396278e-03	5.010281e-04	2.331700e-04
6.000000e-01	1.000000e+00	1.190632e-02	1.032868e-03	4.984913e-04
1.000000e+00	1.400000e+00	1.287321e-02	1.050796e-03	4.789403e-04
1.400000e+00	1.800000e+00	1.213307e-02	9.362561e-04	4.320282e-04
1.800000e+00	2.400000e+00	1.062428e-02	3.232646e-04	2.429409e-04
2.400000e+00	3.200000e+00	7.959652e-03	1.796741e-04	2.338458e-04
3.200000e+00	4.000000e+00	5.553146e-03	1.725459e-04	3.436549e-04
4.000000e+00	6.000000e+00	2.625979e-03	1.494205e-04	3.872332e-04
6.000000e+00	8.000000e+00	9.463450e-04	6.972051e-05	2.072252e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208120]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00017906842267691978, dn: 0.00017906842267691978}}, 1: {"": {up: 0.00031864253090257744, dn: 0.00031864253090257744}}, 2: {"": {up: 0.000331418353444706, dn: 0.000331418353444706}}, 3: {"": {up: 0.00032096845639408228, dn: 0.00032096845639408228}}, 4: {"": {up: 0.00023775547662812453, dn: 0.00023775547662812453}}, 5: {"": {up: 0.00017067581660856345, dn: 0.00017067581660856345}}, 6: {"": {up: 0.00013604560356733327, dn: 0.00013604560356733327}}, 7: {"": {up: 5.7439141706679435e-05, dn: 5.7439141706679435e-05}}, 8: {"": {up: 3.3032219120125729e-05, dn: 3.3032219120125729e-05}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208120]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.386290e-03	1.790684e-04	1.790684e-04
6.000000e-01	1.000000e+00	1.189199e-02	3.186425e-04	3.186425e-04
1.000000e+00	1.400000e+00	1.285687e-02	3.314184e-04	3.314184e-04
1.400000e+00	1.800000e+00	1.211407e-02	3.209685e-04	3.209685e-04
1.800000e+00	2.400000e+00	1.061874e-02	2.377555e-04	2.377555e-04
2.400000e+00	3.200000e+00	7.963257e-03	1.706758e-04	1.706758e-04
3.200000e+00	4.000000e+00	5.557208e-03	1.360456e-04	1.360456e-04
4.000000e+00	6.000000e+00	2.633002e-03	5.743914e-05	5.743914e-05
6.000000e+00	8.000000e+00	9.508490e-04	3.303222e-05	3.303222e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208119]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00017961169536283295, dn: 0.00017961169536283295}}, 1: {"": {up: 0.00031943348290371809, dn: 0.00031943348290371809}}, 2: {"": {up: 0.00033228244762551038, dn: 0.00033228244762551038}}, 3: {"": {up: 0.00032174990287488805, dn: 0.00032174990287488805}}, 4: {"": {up: 0.00023819191608635446, dn: 0.00023819191608635446}}, 5: {"": {up: 0.0001706845592020555, dn: 0.0001706845592020555}}, 6: {"": {up: 0.00013593208322541081, dn: 0.00013593208322541081}}, 7: {"": {up: 5.7206642970899803e-05, dn: 5.7206642970899803e-05}}, 8: {"": {up: 3.2790128087581485e-05, dn: 3.2790128087581485e-05}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208119]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.406730e-03	1.796117e-04	1.796117e-04
6.000000e-01	1.000000e+00	1.192105e-02	3.194335e-04	3.194335e-04
1.000000e+00	1.400000e+00	1.289021e-02	3.322824e-04	3.322824e-04
1.400000e+00	1.800000e+00	1.215306e-02	3.217499e-04	3.217499e-04
1.800000e+00	2.400000e+00	1.063002e-02	2.381919e-04	2.381919e-04
2.400000e+00	3.200000e+00	7.955952e-03	1.706846e-04	1.706846e-04
3.200000e+00	4.000000e+00	5.549004e-03	1.359321e-04	1.359321e-04
4.000000e+00	6.000000e+00	2.618634e-03	5.720664e-05	5.720664e-05
6.000000e+00	8.000000e+00	9.416270e-04	3.279013e-05	3.279013e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208118]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00017927942188413902, dn: 0.00017927942188413902}}, 1: {"": {up: 0.00031893866965296009, dn: 0.00031893866965296009}}, 2: {"": {up: 0.0003317432177151479, dn: 0.0003317432177151479}}, 3: {"": {up: 0.00032124669258997823, dn: 0.00032124669258997823}}, 4: {"": {up: 0.00023790234924812699, dn: 0.00023790234924812699}}, 5: {"": {up: 0.00017064216946581514, dn: 0.00017064216946581514}}, 6: {"": {up: 0.00013596288556072943, dn: 0.00013596288556072943}}, 7: {"": {up: 5.7322094344153201e-05, dn: 5.7322094344153201e-05}}, 8: {"": {up: 3.2912653341838e-05, dn: 3.2912653341838e-05}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208118]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.395488e-03	1.792794e-04	1.792794e-04
6.000000e-01	1.000000e+00	1.190450e-02	3.189387e-04	3.189387e-04
1.000000e+00	1.400000e+00	1.287131e-02	3.317432e-04	3.317432e-04
1.400000e+00	1.800000e+00	1.213134e-02	3.212467e-04	3.212467e-04
1.800000e+00	2.400000e+00	1.062414e-02	2.379023e-04	2.379023e-04
2.400000e+00	3.200000e+00	7.960231e-03	1.706422e-04	1.706422e-04
3.200000e+00	4.000000e+00	5.553301e-03	1.359629e-04	1.359629e-04
4.000000e+00	6.000000e+00	2.626786e-03	5.732209e-05	5.732209e-05
6.000000e+00	8.000000e+00	9.466110e-04	3.291265e-05	3.291265e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208117]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00017936361268539267, dn: 0.00017936361268539267}}, 1: {"": {up: 0.00031907160246565341, dn: 0.00031907160246565341}}, 2: {"": {up: 0.00033188702897220924, dn: 0.00033188702897220924}}, 3: {"": {up: 0.0003213949089515886, dn: 0.0003213949089515886}}, 4: {"": {up: 0.00023800285945994672, dn: 0.00023800285945994672}}, 5: {"": {up: 0.00017069215711332488, dn: 0.00017069215711332488}}, 6: {"": {up: 0.00013599988511024563, dn: 0.00013599988511024563}}, 7: {"": {up: 5.7323271888474754e-05, dn: 5.7323271888474754e-05}}, 8: {"": {up: 3.2912216576827516e-05, dn: 3.2912216576827516e-05}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208117]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.396932e-03	1.793636e-04	1.793636e-04
6.000000e-01	1.000000e+00	1.190778e-02	3.190716e-04	3.190716e-04
1.000000e+00	1.400000e+00	1.287475e-02	3.318870e-04	3.318870e-04
1.400000e+00	1.800000e+00	1.213453e-02	3.213949e-04	3.213949e-04
1.800000e+00	2.400000e+00	1.062437e-02	2.380029e-04	2.380029e-04
2.400000e+00	3.200000e+00	7.959147e-03	1.706922e-04	1.706922e-04
3.200000e+00	4.000000e+00	5.553066e-03	1.359999e-04	1.359999e-04
4.000000e+00	6.000000e+00	2.625309e-03	5.732327e-05	5.732327e-05
6.000000e+00	8.000000e+00	9.461340e-04	3.291222e-05	3.291222e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208116]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00017921875211905454, dn: 0.00017921875211905454}}, 1: {"": {up: 0.00031884527987724703, dn: 0.00031884527987724703}}, 2: {"": {up: 0.00033163025344500773, dn: 0.00033163025344500773}}, 3: {"": {up: 0.00032115708773122211, dn: 0.00032115708773122211}}, 4: {"": {up: 0.00023785342124930646, dn: 0.00023785342124930646}}, 5: {"": {up: 0.00017063186799364289, dn: 0.00017063186799364289}}, 6: {"": {up: 0.00013596771215990952, dn: 0.00013596771215990952}}, 7: {"": {up: 5.7345422659528809e-05, dn: 5.7345422659528809e-05}}, 8: {"": {up: 3.2939710077655513e-05, dn: 3.2939710077655513e-05}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208116]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.393580e-03	1.792188e-04	1.792188e-04
6.000000e-01	1.000000e+00	1.190261e-02	3.188453e-04	3.188453e-04
1.000000e+00	1.400000e+00	1.286863e-02	3.316303e-04	3.316303e-04
1.400000e+00	1.800000e+00	1.212762e-02	3.211571e-04	3.211571e-04
1.800000e+00	2.400000e+00	1.062292e-02	2.378534e-04	2.378534e-04
2.400000e+00	3.200000e+00	7.960695e-03	1.706319e-04	1.706319e-04
3.200000e+00	4.000000e+00	5.553901e-03	1.359677e-04	1.359677e-04
4.000000e+00	6.000000e+00	2.627994e-03	5.734542e-05	5.734542e-05
6.000000e+00	8.000000e+00	9.475740e-04	3.293971e-05	3.293971e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208115]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00017944304265018346, dn: 0.00017944304265018346}}, 1: {"": {up: 0.00031919449400013151, dn: 0.00031919449400013151}}, 2: {"": {up: 0.00033203294264274447, dn: 0.00033203294264274447}}, 3: {"": {up: 0.00032151409378128337, dn: 0.00032151409378128337}}, 4: {"": {up: 0.00023806960933493571, dn: 0.00023806960933493571}}, 5: {"": {up: 0.0001707087248795444, dn: 0.0001707087248795444}}, 6: {"": {up: 0.00013599655326514717, dn: 0.00013599655326514717}}, 7: {"": {up: 5.7295527748682096e-05, dn: 5.7295527748682096e-05}}, 8: {"": {up: 3.2879879865960582e-05, dn: 3.2879879865960582e-05}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208115]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.399337e-03	1.794430e-04	1.794430e-04
6.000000e-01	1.000000e+00	1.191033e-02	3.191945e-04	3.191945e-04
1.000000e+00	1.400000e+00	1.287822e-02	3.320329e-04	3.320329e-04
1.400000e+00	1.800000e+00	1.213915e-02	3.215141e-04	3.215141e-04
1.800000e+00	2.400000e+00	1.062587e-02	2.380696e-04	2.380696e-04
2.400000e+00	3.200000e+00	7.958526e-03	1.707087e-04	1.707087e-04
3.200000e+00	4.000000e+00	5.552299e-03	1.359966e-04	1.359966e-04
4.000000e+00	6.000000e+00	2.623752e-03	5.729553e-05	5.729553e-05
6.000000e+00	8.000000e+00	9.449470e-04	3.287988e-05	3.287988e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208114]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00017874726105127691, dn: 0.00017874726105127691}}, 1: {"": {up: 0.00031810297075003874, dn: 0.00031810297075003874}}, 2: {"": {up: 0.00033076766770650368, dn: 0.00033076766770650368}}, 3: {"": {up: 0.00032036922058774608, dn: 0.00032036922058774608}}, 4: {"": {up: 0.00023735492645216176, dn: 0.00023735492645216176}}, 5: {"": {up: 0.00017036449894270808, dn: 0.00017036449894270808}}, 6: {"": {up: 0.00013585694452253818, dn: 0.00013585694452253818}}, 7: {"": {up: 5.7409428668120361e-05, dn: 5.7409428668120361e-05}}, 8: {"": {up: 3.3035113894158134e-05, dn: 3.3035113894158134e-05}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208114]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.383640e-03	1.787473e-04	1.787473e-04
6.000000e-01	1.000000e+00	1.189232e-02	3.181030e-04	3.181030e-04
1.000000e+00	1.400000e+00	1.285547e-02	3.307677e-04	3.307677e-04
1.400000e+00	1.800000e+00	1.211240e-02	3.203692e-04	3.203692e-04
1.800000e+00	2.400000e+00	1.061753e-02	2.373549e-04	2.373549e-04
2.400000e+00	3.200000e+00	7.960894e-03	1.703645e-04	1.703645e-04
3.200000e+00	4.000000e+00	5.556430e-03	1.358569e-04	1.358569e-04
4.000000e+00	6.000000e+00	2.634853e-03	5.740943e-05	5.740943e-05
6.000000e+00	8.000000e+00	9.519605e-04	3.303511e-05	3.303511e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208113]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00017984514944189566, dn: 0.00017984514944189566}}, 1: {"": {up: 0.00031987116547135033, dn: 0.00031987116547135033}}, 2: {"": {up: 0.00033277685842017328, dn: 0.00033277685842017328}}, 3: {"": {up: 0.0003222023820520263, dn: 0.0003222023820520263}}, 4: {"": {up: 0.00023850658038907207, dn: 0.00023850658038907207}}, 5: {"": {up: 0.00017096806171036733, dn: 0.00017096806171036733}}, 6: {"": {up: 0.00013610152460571487, dn: 0.00013610152460571487}}, 7: {"": {up: 5.7256920979039737e-05, dn: 5.7256920979039737e-05}}, 8: {"": {up: 3.28166649737599e-05, dn: 3.28166649737599e-05}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208113]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.407232e-03	1.798451e-04	1.798451e-04
6.000000e-01	1.000000e+00	1.192051e-02	3.198712e-04	3.198712e-04
1.000000e+00	1.400000e+00	1.288819e-02	3.327769e-04	3.327769e-04
1.400000e+00	1.800000e+00	1.214981e-02	3.222024e-04	3.222024e-04
1.800000e+00	2.400000e+00	1.063031e-02	2.385066e-04	2.385066e-04
2.400000e+00	3.200000e+00	7.958259e-03	1.709681e-04	1.709681e-04
3.200000e+00	4.000000e+00	5.549321e-03	1.361015e-04	1.361015e-04
4.000000e+00	6.000000e+00	2.618386e-03	5.725692e-05	5.725692e-05
6.000000e+00	8.000000e+00	9.417495e-04	3.281666e-05	3.281666e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208112]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00017936043785257293, dn: 0.00017936043785257293}}, 1: {"": {up: 0.00031909207135245464, dn: 0.00031909207135245464}}, 2: {"": {up: 0.0003319177232387569, dn: 0.0003319177232387569}}, 3: {"": {up: 0.00032142728571171416, dn: 0.00032142728571171416}}, 4: {"": {up: 0.00023803040188644445, dn: 0.00023803040188644445}}, 5: {"": {up: 0.00017075032027788411, dn: 0.00017075032027788411}}, 6: {"": {up: 0.00013604675207442481, dn: 0.00013604675207442481}}, 7: {"": {up: 5.735257186909755e-05, dn: 5.735257186909755e-05}}, 8: {"": {up: 3.2942453612322201e-05, dn: 3.2942453612322201e-05}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208112]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.395767e-03	1.793604e-04	1.793604e-04
6.000000e-01	1.000000e+00	1.190710e-02	3.190921e-04	3.190921e-04
1.000000e+00	1.400000e+00	1.287281e-02	3.319177e-04	3.319177e-04
1.400000e+00	1.800000e+00	1.213099e-02	3.214273e-04	3.214273e-04
1.800000e+00	2.400000e+00	1.062303e-02	2.380304e-04	2.380304e-04
2.400000e+00	3.200000e+00	7.959694e-03	1.707503e-04	1.707503e-04
3.200000e+00	4.000000e+00	5.553894e-03	1.360468e-04	1.360468e-04
4.000000e+00	6.000000e+00	2.625945e-03	5.735257e-05	5.735257e-05
6.000000e+00	8.000000e+00	9.469315e-04	3.294245e-05	3.294245e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208111]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00017929034490952875, dn: 0.00017929034490952875}}, 1: {"": {up: 0.00031893200686039654, dn: 0.00031893200686039654}}, 2: {"": {up: 0.00033172607298793987, dn: 0.00033172607298793987}}, 3: {"": {up: 0.00032122645828138114, dn: 0.00032122645828138114}}, 4: {"": {up: 0.00023788103936398319, dn: 0.00023788103936398319}}, 5: {"": {up: 0.00017058328244584807, dn: 0.00017058328244584807}}, 6: {"": {up: 0.00013591449517987405, dn: 0.00013591449517987405}}, 7: {"": {up: 5.7289571476840357e-05, dn: 5.7289571476840357e-05}}, 8: {"": {up: 3.2879613744689885e-05, dn: 3.2879613744689885e-05}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208111]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.397005e-03	1.792903e-04	1.792903e-04
6.000000e-01	1.000000e+00	1.190595e-02	3.189320e-04	3.189320e-04
1.000000e+00	1.400000e+00	1.287400e-02	3.317261e-04	3.317261e-04
1.400000e+00	1.800000e+00	1.213562e-02	3.212265e-04	3.212265e-04
1.800000e+00	2.400000e+00	1.062561e-02	2.378810e-04	2.378810e-04
2.400000e+00	3.200000e+00	7.959454e-03	1.705833e-04	1.705833e-04
3.200000e+00	4.000000e+00	5.552303e-03	1.359145e-04	1.359145e-04
4.000000e+00	6.000000e+00	2.625864e-03	5.728957e-05	5.728957e-05
6.000000e+00	8.000000e+00	9.456660e-04	3.287961e-05	3.287961e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208110]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0001794322063250259, dn: 0.0001794322063250259}}, 1: {"": {up: 0.00031916825500039948, dn: 0.00031916825500039948}}, 2: {"": {up: 0.00033201280095803543, dn: 0.00033201280095803543}}, 3: {"": {up: 0.00032149164063782429, dn: 0.00032149164063782429}}, 4: {"": {up: 0.00023806785914011065, dn: 0.00023806785914011065}}, 5: {"": {up: 0.00017071700815970265, dn: 0.00017071700815970265}}, 6: {"": {up: 0.00013599471497083998, dn: 0.00013599471497083998}}, 7: {"": {up: 5.7303424854017232e-05, dn: 5.7303424854017232e-05}}, 8: {"": {up: 3.2885726386990455e-05, dn: 3.2885726386990455e-05}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208110]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.398905e-03	1.794322e-04	1.794322e-04
6.000000e-01	1.000000e+00	1.190852e-02	3.191683e-04	3.191683e-04
1.000000e+00	1.400000e+00	1.287721e-02	3.320128e-04	3.320128e-04
1.400000e+00	1.800000e+00	1.213664e-02	3.214916e-04	3.214916e-04
1.800000e+00	2.400000e+00	1.062657e-02	2.380679e-04	2.380679e-04
2.400000e+00	3.200000e+00	7.958999e-03	1.707170e-04	1.707170e-04
3.200000e+00	4.000000e+00	5.552191e-03	1.359947e-04	1.359947e-04
4.000000e+00	6.000000e+00	2.624340e-03	5.730342e-05	5.730342e-05
6.000000e+00	8.000000e+00	9.451965e-04	3.288573e-05	3.288573e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208109]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00017925199518492889, dn: 0.00017925199518492889}}, 1: {"": {up: 0.00031890604023755958, dn: 0.00031890604023755958}}, 2: {"": {up: 0.00033168754121914204, dn: 0.00033168754121914204}}, 3: {"": {up: 0.00032121186544086433, dn: 0.00032121186544086433}}, 4: {"": {up: 0.00023787689393185436, dn: 0.00023787689393185436}}, 5: {"": {up: 0.00017063035705876015, dn: 0.00017063035705876015}}, 6: {"": {up: 0.00013597006793776345, dn: 0.00013597006793776345}}, 7: {"": {up: 5.7331928277356936e-05, dn: 5.7331928277356936e-05}}, 8: {"": {up: 3.292809210992948e-05, dn: 3.292809210992948e-05}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208109]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.394645e-03	1.792520e-04	1.792520e-04
6.000000e-01	1.000000e+00	1.190534e-02	3.189060e-04	3.189060e-04
1.000000e+00	1.400000e+00	1.287081e-02	3.316875e-04	3.316875e-04
1.400000e+00	1.800000e+00	1.213127e-02	3.212119e-04	3.212119e-04
1.800000e+00	2.400000e+00	1.062260e-02	2.378769e-04	2.378769e-04
2.400000e+00	3.200000e+00	7.959945e-03	1.706304e-04	1.706304e-04
3.200000e+00	4.000000e+00	5.553740e-03	1.359701e-04	1.359701e-04
4.000000e+00	6.000000e+00	2.626936e-03	5.733193e-05	5.733193e-05
6.000000e+00	8.000000e+00	9.470640e-04	3.292809e-05	3.292809e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208108]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00017928414752999092, dn: 0.00017928414752999092}}, 1: {"": {up: 0.00031893288870858081, dn: 0.00031893288870858081}}, 2: {"": {up: 0.0003317390729172553, dn: 0.0003317390729172553}}, 3: {"": {up: 0.00032124387153687454, dn: 0.00032124387153687454}}, 4: {"": {up: 0.00023789913829184005, dn: 0.00023789913829184005}}, 5: {"": {up: 0.00017061332377631, dn: 0.00017061332377631}}, 6: {"": {up: 0.00013594777260036298, dn: 0.00013594777260036298}}, 7: {"": {up: 5.7308703527474776e-05, dn: 5.7308703527474776e-05}}, 8: {"": {up: 3.2905337712900014e-05, dn: 3.2905337712900014e-05}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208108]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.396532e-03	1.792841e-04	1.792841e-04
6.000000e-01	1.000000e+00	1.190728e-02	3.189329e-04	3.189329e-04
1.000000e+00	1.400000e+00	1.287435e-02	3.317391e-04	3.317391e-04
1.400000e+00	1.800000e+00	1.213395e-02	3.212439e-04	3.212439e-04
1.800000e+00	2.400000e+00	1.062447e-02	2.378991e-04	2.378991e-04
2.400000e+00	3.200000e+00	7.958936e-03	1.706133e-04	1.706133e-04
3.200000e+00	4.000000e+00	5.552916e-03	1.359478e-04	1.359478e-04
4.000000e+00	6.000000e+00	2.625715e-03	5.730870e-05	5.730870e-05
6.000000e+00	8.000000e+00	9.462565e-04	3.290534e-05	3.290534e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208107]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00017946850543882191, dn: 0.00017946850543882191}}, 1: {"": {up: 0.00031924256060243602, dn: 0.00031924256060243602}}, 2: {"": {up: 0.00033207134022676519, dn: 0.00033207134022676519}}, 3: {"": {up: 0.00032156161928936718, dn: 0.00032156161928936718}}, 4: {"": {up: 0.00023809994400111347, dn: 0.00023809994400111347}}, 5: {"": {up: 0.0001707352665678652, dn: 0.0001707352665678652}}, 6: {"": {up: 0.00013600235521857705, dn: 0.00013600235521857705}}, 7: {"": {up: 5.7296771287743608e-05, dn: 5.7296771287743608e-05}}, 8: {"": {up: 3.2877070277018299e-05, dn: 3.2877070277018299e-05}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208107]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.399640e-03	1.794685e-04	1.794685e-04
6.000000e-01	1.000000e+00	1.191040e-02	3.192426e-04	3.192426e-04
1.000000e+00	1.400000e+00	1.287780e-02	3.320713e-04	3.320713e-04
1.400000e+00	1.800000e+00	1.213897e-02	3.215616e-04	3.215616e-04
1.800000e+00	2.400000e+00	1.062607e-02	2.380999e-04	2.380999e-04
2.400000e+00	3.200000e+00	7.959144e-03	1.707353e-04	1.707353e-04
3.200000e+00	4.000000e+00	5.551961e-03	1.360024e-04	1.360024e-04
4.000000e+00	6.000000e+00	2.623723e-03	5.729677e-05	5.729677e-05
6.000000e+00	8.000000e+00	9.448185e-04	3.287707e-05	3.287707e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208106]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00017968251321582619, dn: 0.00017968251321582619}}, 1: {"": {up: 0.00031955075887877339, dn: 0.00031955075887877339}}, 2: {"": {up: 0.00033241145437544722, dn: 0.00033241145437544722}}, 3: {"": {up: 0.00032187041258866888, dn: 0.00032187041258866888}}, 4: {"": {up: 0.00023826706537925977, dn: 0.00023826706537925977}}, 5: {"": {up: 0.00017072373516883928, dn: 0.00017072373516883928}}, 6: {"": {up: 0.00013594926673211595, dn: 0.00013594926673211595}}, 7: {"": {up: 5.7197858351515226e-05, dn: 5.7197858351515226e-05}}, 8: {"": {up: 3.2776756245852025e-05, dn: 3.2776756245852025e-05}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208106]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.408138e-03	1.796825e-04	1.796825e-04
6.000000e-01	1.000000e+00	1.192298e-02	3.195508e-04	3.195508e-04
1.000000e+00	1.400000e+00	1.289223e-02	3.324115e-04	3.324115e-04
1.400000e+00	1.800000e+00	1.215560e-02	3.218704e-04	3.218704e-04
1.800000e+00	2.400000e+00	1.063075e-02	2.382671e-04	2.382671e-04
2.400000e+00	3.200000e+00	7.955779e-03	1.707237e-04	1.707237e-04
3.200000e+00	4.000000e+00	5.548541e-03	1.359493e-04	1.359493e-04
4.000000e+00	6.000000e+00	2.617598e-03	5.719786e-05	5.719786e-05
6.000000e+00	8.000000e+00	9.409750e-04	3.277676e-05	3.277676e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208105]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00017974264009039889, dn: 0.00017974264009039889}}, 1: {"": {up: 0.00031964511571428708, dn: 0.00031964511571428708}}, 2: {"": {up: 0.00033252452917040574, dn: 0.00033252452917040574}}, 3: {"": {up: 0.00032196923377863287, dn: 0.00032196923377863287}}, 4: {"": {up: 0.00023833583914766629, dn: 0.00023833583914766629}}, 5: {"": {up: 0.00017076784313798654, dn: 0.00017076784313798654}}, 6: {"": {up: 0.00013596811436877401, dn: 0.00013596811436877401}}, 7: {"": {up: 5.7194405320800396e-05, dn: 5.7194405320800396e-05}}, 8: {"": {up: 3.2769799358555738e-05, dn: 3.2769799358555738e-05}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208105]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.409390e-03	1.797426e-04	1.797426e-04
6.000000e-01	1.000000e+00	1.192406e-02	3.196451e-04	3.196451e-04
1.000000e+00	1.400000e+00	1.289353e-02	3.325245e-04	3.325245e-04
1.400000e+00	1.800000e+00	1.215622e-02	3.219692e-04	3.219692e-04
1.800000e+00	2.400000e+00	1.063160e-02	2.383358e-04	2.383358e-04
2.400000e+00	3.200000e+00	7.955791e-03	1.707678e-04	1.707678e-04
3.200000e+00	4.000000e+00	5.548215e-03	1.359681e-04	1.359681e-04
4.000000e+00	6.000000e+00	2.616885e-03	5.719441e-05	5.719441e-05
6.000000e+00	8.000000e+00	9.405835e-04	3.276980e-05	3.276980e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208104]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00017957248613798769, dn: 0.00017957248613798769}}, 1: {"": {up: 0.0003194412113362958, dn: 0.0003194412113362958}}, 2: {"": {up: 0.0003322481188810556, dn: 0.0003322481188810556}}, 3: {"": {up: 0.00032174669772975129, dn: 0.00032174669772975129}}, 4: {"": {up: 0.00023819599772736185, dn: 0.00023819599772736185}}, 5: {"": {up: 0.00017074679718811708, dn: 0.00017074679718811708}}, 6: {"": {up: 0.00013600591669114993, dn: 0.00013600591669114993}}, 7: {"": {up: 5.7266722448556453e-05, dn: 5.7266722448556453e-05}}, 8: {"": {up: 3.2842122343112964e-05, dn: 3.2842122343112964e-05}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208104]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.401883e-03	1.795725e-04	1.795725e-04
6.000000e-01	1.000000e+00	1.191722e-02	3.194412e-04	3.194412e-04
1.000000e+00	1.400000e+00	1.288377e-02	3.322481e-04	3.322481e-04
1.400000e+00	1.800000e+00	1.214893e-02	3.217467e-04	3.217467e-04
1.800000e+00	2.400000e+00	1.062672e-02	2.381960e-04	2.381960e-04
2.400000e+00	3.200000e+00	7.957369e-03	1.707468e-04	1.707468e-04
3.200000e+00	4.000000e+00	5.550603e-03	1.360059e-04	1.360059e-04
4.000000e+00	6.000000e+00	2.621225e-03	5.726672e-05	5.726672e-05
6.000000e+00	8.000000e+00	9.431530e-04	3.284212e-05	3.284212e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208103]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00017967269625009187, dn: 0.00017967269625009187}}, 1: {"": {up: 0.00031950244521756008, dn: 0.00031950244521756008}}, 2: {"": {up: 0.00033239735257670157, dn: 0.00033239735257670157}}, 3: {"": {up: 0.00032182662257805816, dn: 0.00032182662257805816}}, 4: {"": {up: 0.00023825068497045066, dn: 0.00023825068497045066}}, 5: {"": {up: 0.0001707156352681264, dn: 0.0001707156352681264}}, 6: {"": {up: 0.00013593087627540701, dn: 0.00013593087627540701}}, 7: {"": {up: 5.7189225383808104e-05, dn: 5.7189225383808104e-05}}, 8: {"": {up: 3.2772198583555542e-05, dn: 3.2772198583555542e-05}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208103]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.409307e-03	1.796727e-04	1.796727e-04
6.000000e-01	1.000000e+00	1.192183e-02	3.195024e-04	3.195024e-04
1.000000e+00	1.400000e+00	1.289256e-02	3.323974e-04	3.323974e-04
1.400000e+00	1.800000e+00	1.215305e-02	3.218266e-04	3.218266e-04
1.800000e+00	2.400000e+00	1.063207e-02	2.382507e-04	2.382507e-04
2.400000e+00	3.200000e+00	7.955959e-03	1.707156e-04	1.707156e-04
3.200000e+00	4.000000e+00	5.548408e-03	1.359309e-04	1.359309e-04
4.000000e+00	6.000000e+00	2.617488e-03	5.718923e-05	5.718923e-05
6.000000e+00	8.000000e+00	9.409940e-04	3.277220e-05	3.277220e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208102]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00017935300387782749, dn: 0.00017935300387782749}}, 1: {"": {up: 0.00031925861382271271, dn: 0.00031925861382271271}}, 2: {"": {up: 0.00033200602404173343, dn: 0.00033200602404173343}}, 3: {"": {up: 0.00032143146625680552, dn: 0.00032143146625680552}}, 4: {"": {up: 0.00023804784766466133, dn: 0.00023804784766466133}}, 5: {"": {up: 0.00017075498711604289, dn: 0.00017075498711604289}}, 6: {"": {up: 0.00013604927875589788, dn: 0.00013604927875589788}}, 7: {"": {up: 5.7360918751358927e-05, dn: 5.7360918751358927e-05}}, 8: {"": {up: 3.2952067461693511e-05, dn: 3.2952067461693511e-05}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208102]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.392812e-03	1.793530e-04	1.793530e-04
6.000000e-01	1.000000e+00	1.191436e-02	3.192586e-04	3.192586e-04
1.000000e+00	1.400000e+00	1.287873e-02	3.320060e-04	3.320060e-04
1.400000e+00	1.800000e+00	1.213849e-02	3.214315e-04	3.214315e-04
1.800000e+00	2.400000e+00	1.062406e-02	2.380478e-04	2.380478e-04
2.400000e+00	3.200000e+00	7.957241e-03	1.707550e-04	1.707550e-04
3.200000e+00	4.000000e+00	5.551273e-03	1.360493e-04	1.360493e-04
4.000000e+00	6.000000e+00	2.624766e-03	5.736092e-05	5.736092e-05
6.000000e+00	8.000000e+00	9.465810e-04	3.295207e-05	3.295207e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208101]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00017947314871899671, dn: 0.00017947314871899671}}, 1: {"": {up: 0.00031912928414672316, dn: 0.00031912928414672316}}, 2: {"": {up: 0.00033201430692065073, dn: 0.00033201430692065073}}, 3: {"": {up: 0.00032147482405314411, dn: 0.00032147482405314411}}, 4: {"": {up: 0.00023802439184064967, dn: 0.00023802439184064967}}, 5: {"": {up: 0.00017060695875315281, dn: 0.00017060695875315281}}, 6: {"": {up: 0.00013589345550835041, dn: 0.00013589345550835041}}, 7: {"": {up: 5.721914015432249e-05, dn: 5.721914015432249e-05}}, 8: {"": {up: 3.2813255705583375e-05, dn: 3.2813255705583375e-05}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208101]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.405967e-03	1.794731e-04	1.794731e-04
6.000000e-01	1.000000e+00	1.191296e-02	3.191293e-04	3.191293e-04
1.000000e+00	1.400000e+00	1.288279e-02	3.320143e-04	3.320143e-04
1.400000e+00	1.800000e+00	1.214145e-02	3.214748e-04	3.214748e-04
1.800000e+00	2.400000e+00	1.062881e-02	2.380244e-04	2.380244e-04
2.400000e+00	3.200000e+00	7.958257e-03	1.706070e-04	1.706070e-04
3.200000e+00	4.000000e+00	5.550753e-03	1.358935e-04	1.358935e-04
4.000000e+00	6.000000e+00	2.621354e-03	5.721914e-05	5.721914e-05
6.000000e+00	8.000000e+00	9.433000e-04	3.281326e-05	3.281326e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208100]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00017939845471897343, dn: 0.00017939845471897343}}, 1: {"": {up: 0.000319059163792548, dn: 0.000319059163792548}}, 2: {"": {up: 0.00033189183102330194, dn: 0.00033189183102330194}}, 3: {"": {up: 0.00032139675636197685, dn: 0.00032139675636197685}}, 4: {"": {up: 0.00023796807675727347, dn: 0.00023796807675727347}}, 5: {"": {up: 0.00017058987733743167, dn: 0.00017058987733743167}}, 6: {"": {up: 0.00013591461014180928, dn: 0.00013591461014180928}}, 7: {"": {up: 5.7255108942346789e-05, dn: 5.7255108942346789e-05}}, 8: {"": {up: 3.2846141325884843e-05, dn: 3.2846141325884843e-05}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208100]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.401340e-03	1.793985e-04	1.793985e-04
6.000000e-01	1.000000e+00	1.191019e-02	3.190592e-04	3.190592e-04
1.000000e+00	1.400000e+00	1.287970e-02	3.318918e-04	3.318918e-04
1.400000e+00	1.800000e+00	1.214220e-02	3.213968e-04	3.213968e-04
1.800000e+00	2.400000e+00	1.062622e-02	2.379681e-04	2.379681e-04
2.400000e+00	3.200000e+00	7.957824e-03	1.705899e-04	1.705899e-04
3.200000e+00	4.000000e+00	5.551921e-03	1.359146e-04	1.359146e-04
4.000000e+00	6.000000e+00	2.623290e-03	5.725511e-05	5.725511e-05
6.000000e+00	8.000000e+00	9.442555e-04	3.284614e-05	3.284614e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208099]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00017960102387730919, dn: 0.00017960102387730919}}, 1: {"": {up: 0.00031948689331489006, dn: 0.00031948689331489006}}, 2: {"": {up: 0.00033233238256299985, dn: 0.00033233238256299985}}, 3: {"": {up: 0.00032176495691731242, dn: 0.00032176495691731242}}, 4: {"": {up: 0.0002382257332867296, dn: 0.0002382257332867296}}, 5: {"": {up: 0.0001707608433599459, dn: 0.0001707608433599459}}, 6: {"": {up: 0.00013598500606684549, dn: 0.00013598500606684549}}, 7: {"": {up: 5.7244999781640319e-05, dn: 5.7244999781640319e-05}}, 8: {"": {up: 3.2828977291411315e-05, dn: 3.2828977291411315e-05}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208099]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.404187e-03	1.796010e-04	1.796010e-04
6.000000e-01	1.000000e+00	1.192105e-02	3.194869e-04	3.194869e-04
1.000000e+00	1.400000e+00	1.288865e-02	3.323324e-04	3.323324e-04
1.400000e+00	1.800000e+00	1.214897e-02	3.217650e-04	3.217650e-04
1.800000e+00	2.400000e+00	1.062943e-02	2.382257e-04	2.382257e-04
2.400000e+00	3.200000e+00	7.956595e-03	1.707608e-04	1.707608e-04
3.200000e+00	4.000000e+00	5.549108e-03	1.359850e-04	1.359850e-04
4.000000e+00	6.000000e+00	2.619367e-03	5.724500e-05	5.724500e-05
6.000000e+00	8.000000e+00	9.426610e-04	3.282898e-05	3.282898e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208098]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00017961834538821476, dn: 0.00017961834538821476}}, 1: {"": {up: 0.00031944835263309781, dn: 0.00031944835263309781}}, 2: {"": {up: 0.00033231103653053723, dn: 0.00033231103653053723}}, 3: {"": {up: 0.00032177350341505733, dn: 0.00032177350341505733}}, 4: {"": {up: 0.00023819267411068716, dn: 0.00023819267411068716}}, 5: {"": {up: 0.00017068263678535076, dn: 0.00017068263678535076}}, 6: {"": {up: 0.000135937887930481, dn: 0.000135937887930481}}, 7: {"": {up: 5.7204020837699869e-05, dn: 5.7204020837699869e-05}}, 8: {"": {up: 3.2786696997410397e-05, dn: 3.2786696997410397e-05}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208098]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.406737e-03	1.796183e-04	1.796183e-04
6.000000e-01	1.000000e+00	1.192080e-02	3.194484e-04	3.194484e-04
1.000000e+00	1.400000e+00	1.289123e-02	3.323110e-04	3.323110e-04
1.400000e+00	1.800000e+00	1.215538e-02	3.217735e-04	3.217735e-04
1.800000e+00	2.400000e+00	1.062960e-02	2.381927e-04	2.381927e-04
2.400000e+00	3.200000e+00	7.955696e-03	1.706826e-04	1.706826e-04
3.200000e+00	4.000000e+00	5.549268e-03	1.359379e-04	1.359379e-04
4.000000e+00	6.000000e+00	2.618322e-03	5.720402e-05	5.720402e-05
6.000000e+00	8.000000e+00	9.414360e-04	3.278670e-05	3.278670e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208097]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00017969008814561191, dn: 0.00017969008814561191}}, 1: {"": {up: 0.00031955750656180801, dn: 0.00031955750656180801}}, 2: {"": {up: 0.00033242207733542623, dn: 0.00033242207733542623}}, 3: {"": {up: 0.00032187808250951159, dn: 0.00032187808250951159}}, 4: {"": {up: 0.00023827621693227292, dn: 0.00023827621693227292}}, 5: {"": {up: 0.00017072945520618278, dn: 0.00017072945520618278}}, 6: {"": {up: 0.00013594932419839392, dn: 0.00013594932419839392}}, 7: {"": {up: 5.7196896768968158e-05, dn: 5.7196896768968158e-05}}, 8: {"": {up: 3.2775749419349667e-05, dn: 3.2775749419349667e-05}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208097]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.408483e-03	1.796901e-04	1.796901e-04
6.000000e-01	1.000000e+00	1.192313e-02	3.195575e-04	3.195575e-04
1.000000e+00	1.400000e+00	1.289235e-02	3.324221e-04	3.324221e-04
1.400000e+00	1.800000e+00	1.215508e-02	3.218781e-04	3.218781e-04
1.800000e+00	2.400000e+00	1.063107e-02	2.382762e-04	2.382762e-04
2.400000e+00	3.200000e+00	7.955790e-03	1.707295e-04	1.707295e-04
3.200000e+00	4.000000e+00	5.548444e-03	1.359493e-04	1.359493e-04
4.000000e+00	6.000000e+00	2.617517e-03	5.719690e-05	5.719690e-05
6.000000e+00	8.000000e+00	9.409420e-04	3.277575e-05	3.277575e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208096]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00017961053544946758, dn: 0.00017961053544946758}}, 1: {"": {up: 0.00031942751525189557, dn: 0.00031942751525189557}}, 2: {"": {up: 0.00033227153805284021, dn: 0.00033227153805284021}}, 3: {"": {up: 0.00032175106837429451, dn: 0.00032175106837429451}}, 4: {"": {up: 0.00023819582280132462, dn: 0.00023819582280132462}}, 5: {"": {up: 0.00017070327874707026, dn: 0.00017070327874707026}}, 6: {"": {up: 0.00013594754273248195, dn: 0.00013594754273248195}}, 7: {"": {up: 5.721754538600901e-05, dn: 5.721754538600901e-05}}, 8: {"": {up: 3.2800506855839896e-05, dn: 3.2800506855839896e-05}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208096]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.406265e-03	1.796105e-04	1.796105e-04
6.000000e-01	1.000000e+00	1.191975e-02	3.194275e-04	3.194275e-04
1.000000e+00	1.400000e+00	1.288747e-02	3.322715e-04	3.322715e-04
1.400000e+00	1.800000e+00	1.215029e-02	3.217511e-04	3.217511e-04
1.800000e+00	2.400000e+00	1.062907e-02	2.381958e-04	2.381958e-04
2.400000e+00	3.200000e+00	7.957014e-03	1.707033e-04	1.707033e-04
3.200000e+00	4.000000e+00	5.549540e-03	1.359475e-04	1.359475e-04
4.000000e+00	6.000000e+00	2.619332e-03	5.721755e-05	5.721755e-05
6.000000e+00	8.000000e+00	9.420740e-04	3.280051e-05	3.280051e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208095]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00017961161803550834, dn: 0.00017961161803550834}}, 1: {"": {up: 0.00031945431989566209, dn: 0.00031945431989566209}}, 2: {"": {up: 0.00033232833914669397, dn: 0.00033232833914669397}}, 3: {"": {up: 0.0003217624317722626, dn: 0.0003217624317722626}}, 4: {"": {up: 0.0002381960560360124, dn: 0.0002381960560360124}}, 5: {"": {up: 0.00017069055517221797, dn: 0.00017069055517221797}}, 6: {"": {up: 0.00013594202578673015, dn: 0.00013594202578673015}}, 7: {"": {up: 5.7209221284684519e-05, dn: 5.7209221284684519e-05}}, 8: {"": {up: 3.2792037905564823e-05, dn: 3.2792037905564823e-05}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208095]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.406237e-03	1.796116e-04	1.796116e-04
6.000000e-01	1.000000e+00	1.192064e-02	3.194543e-04	3.194543e-04
1.000000e+00	1.400000e+00	1.289251e-02	3.323283e-04	3.323283e-04
1.400000e+00	1.800000e+00	1.215541e-02	3.217624e-04	3.217624e-04
1.800000e+00	2.400000e+00	1.063042e-02	2.381961e-04	2.381961e-04
2.400000e+00	3.200000e+00	7.955035e-03	1.706906e-04	1.706906e-04
3.200000e+00	4.000000e+00	5.549056e-03	1.359420e-04	1.359420e-04
4.000000e+00	6.000000e+00	2.618289e-03	5.720922e-05	5.720922e-05
6.000000e+00	8.000000e+00	9.414965e-04	3.279204e-05	3.279204e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208094]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00017960388513491447, dn: 0.00017960388513491447}}, 1: {"": {up: 0.00031944443961352652, dn: 0.00031944443961352652}}, 2: {"": {up: 0.00033231526823184046, dn: 0.00033231526823184046}}, 3: {"": {up: 0.00032174864024576684, dn: 0.00032174864024576684}}, 4: {"": {up: 0.00023818719295732278, dn: 0.00023818719295732278}}, 5: {"": {up: 0.00017068556617359294, dn: 0.00017068556617359294}}, 6: {"": {up: 0.00013593926722989206, dn: 0.00013593926722989206}}, 7: {"": {up: 5.7209570877607536e-05, dn: 5.7209570877607536e-05}}, 8: {"": {up: 3.2793970482392036e-05, dn: 3.2793970482392036e-05}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208094]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.406157e-03	1.796039e-04	1.796039e-04
6.000000e-01	1.000000e+00	1.192090e-02	3.194444e-04	3.194444e-04
1.000000e+00	1.400000e+00	1.289246e-02	3.323153e-04	3.323153e-04
1.400000e+00	1.800000e+00	1.215508e-02	3.217486e-04	3.217486e-04
1.800000e+00	2.400000e+00	1.063028e-02	2.381872e-04	2.381872e-04
2.400000e+00	3.200000e+00	7.955041e-03	1.706856e-04	1.706856e-04
3.200000e+00	4.000000e+00	5.549008e-03	1.359393e-04	1.359393e-04
4.000000e+00	6.000000e+00	2.618303e-03	5.720957e-05	5.720957e-05
6.000000e+00	8.000000e+00	9.415885e-04	3.279397e-05	3.279397e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208093]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00017964192779588574, dn: 0.00017964192779588574}}, 1: {"": {up: 0.00031947476426159236, dn: 0.00031947476426159236}}, 2: {"": {up: 0.00033232438971583182, dn: 0.00033232438971583182}}, 3: {"": {up: 0.00032180215195054231, dn: 0.00032180215195054231}}, 4: {"": {up: 0.00023822619969730922, dn: 0.00023822619969730922}}, 5: {"": {up: 0.0001707130725076436, dn: 0.0001707130725076436}}, 6: {"": {up: 0.00013594949659708199, dn: 0.00013594949659708199}}, 7: {"": {up: 5.7210095262986575e-05, dn: 5.7210095262986575e-05}}, 8: {"": {up: 3.2790764705935113e-05, dn: 3.2790764705935113e-05}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208093]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.407083e-03	1.796419e-04	1.796419e-04
6.000000e-01	1.000000e+00	1.192075e-02	3.194748e-04	3.194748e-04
1.000000e+00	1.400000e+00	1.288880e-02	3.323244e-04	3.323244e-04
1.400000e+00	1.800000e+00	1.215204e-02	3.218022e-04	3.218022e-04
1.800000e+00	2.400000e+00	1.062956e-02	2.382262e-04	2.382262e-04
2.400000e+00	3.200000e+00	7.956742e-03	1.707131e-04	1.707131e-04
3.200000e+00	4.000000e+00	5.549275e-03	1.359495e-04	1.359495e-04
4.000000e+00	6.000000e+00	2.618759e-03	5.721010e-05	5.721010e-05
6.000000e+00	8.000000e+00	9.416530e-04	3.279076e-05	3.279076e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208092]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00017947423213375229, dn: 0.00017947423213375229}}, 1: {"": {up: 0.0003192089832695815, dn: 0.0003192089832695815}}, 2: {"": {up: 0.00033209270166626679, dn: 0.00033209270166626679}}, 3: {"": {up: 0.00032154266824171236, dn: 0.00032154266824171236}}, 4: {"": {up: 0.00023807544322476161, dn: 0.00023807544322476161}}, 5: {"": {up: 0.00017069183672630621, dn: 0.00017069183672630621}}, 6: {"": {up: 0.00013596196618907805, dn: 0.00013596196618907805}}, 7: {"": {up: 5.7257575917951672e-05, dn: 5.7257575917951672e-05}}, 8: {"": {up: 3.2845547643478256e-05, dn: 3.2845547643478256e-05}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208092]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.403090e-03	1.794742e-04	1.794742e-04
6.000000e-01	1.000000e+00	1.191321e-02	3.192090e-04	3.192090e-04
1.000000e+00	1.400000e+00	1.288268e-02	3.320927e-04	3.320927e-04
1.400000e+00	1.800000e+00	1.214126e-02	3.215427e-04	3.215427e-04
1.800000e+00	2.400000e+00	1.062797e-02	2.380754e-04	2.380754e-04
2.400000e+00	3.200000e+00	7.958081e-03	1.706918e-04	1.706918e-04
3.200000e+00	4.000000e+00	5.551316e-03	1.359620e-04	1.359620e-04
4.000000e+00	6.000000e+00	2.621743e-03	5.725758e-05	5.725758e-05
6.000000e+00	8.000000e+00	9.438795e-04	3.284555e-05	3.284555e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208091]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00017938304763209309, dn: 0.00017938304763209309}}, 1: {"": {up: 0.00031911361613068151, dn: 0.00031911361613068151}}, 2: {"": {up: 0.00033189682131650502, dn: 0.00033189682131650502}}, 3: {"": {up: 0.000321420382832203, dn: 0.000321420382832203}}, 4: {"": {up: 0.00023801505554621263, dn: 0.00023801505554621263}}, 5: {"": {up: 0.00017068281987358888, dn: 0.00017068281987358888}}, 6: {"": {up: 0.00013598851054408975, dn: 0.00013598851054408975}}, 7: {"": {up: 5.7316751478080126e-05, dn: 5.7316751478080126e-05}}, 8: {"": {up: 3.2901979423736804e-05, dn: 3.2901979423736804e-05}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208091]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.396782e-03	1.793830e-04	1.793830e-04
6.000000e-01	1.000000e+00	1.190815e-02	3.191136e-04	3.191136e-04
1.000000e+00	1.400000e+00	1.287438e-02	3.318968e-04	3.318968e-04
1.400000e+00	1.800000e+00	1.213682e-02	3.214204e-04	3.214204e-04
1.800000e+00	2.400000e+00	1.062431e-02	2.380151e-04	2.380151e-04
2.400000e+00	3.200000e+00	7.959166e-03	1.706828e-04	1.706828e-04
3.200000e+00	4.000000e+00	5.552624e-03	1.359885e-04	1.359885e-04
4.000000e+00	6.000000e+00	2.625446e-03	5.731675e-05	5.731675e-05
6.000000e+00	8.000000e+00	9.457690e-04	3.290198e-05	3.290198e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208090]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00017903250791096264, dn: 0.00017903250791096264}}, 1: {"": {up: 0.00031858260310318261, dn: 0.00031858260310318261}}, 2: {"": {up: 0.00033134819299341294, dn: 0.00033134819299341294}}, 3: {"": {up: 0.00032090448345263101, dn: 0.00032090448345263101}}, 4: {"": {up: 0.00023771580838378333, dn: 0.00023771580838378333}}, 5: {"": {up: 0.00017065082222186912, dn: 0.00017065082222186912}}, 6: {"": {up: 0.0001360322227452011, dn: 0.0001360322227452011}}, 7: {"": {up: 5.7441122029431144e-05, dn: 5.7441122029431144e-05}}, 8: {"": {up: 3.3036612265787786e-05, dn: 3.3036612265787786e-05}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208090]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.385688e-03	1.790325e-04	1.790325e-04
6.000000e-01	1.000000e+00	1.189136e-02	3.185826e-04	3.185826e-04
1.000000e+00	1.400000e+00	1.285602e-02	3.313482e-04	3.313482e-04
1.400000e+00	1.800000e+00	1.211302e-02	3.209045e-04	3.209045e-04
1.800000e+00	2.400000e+00	1.061850e-02	2.377158e-04	2.377158e-04
2.400000e+00	3.200000e+00	7.963290e-03	1.706508e-04	1.706508e-04
3.200000e+00	4.000000e+00	5.557305e-03	1.360322e-04	1.360322e-04
4.000000e+00	6.000000e+00	2.633448e-03	5.744112e-05	5.744112e-05
6.000000e+00	8.000000e+00	9.511065e-04	3.303661e-05	3.303661e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208089]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00017909967739905184, dn: 0.00017909967739905184}}, 1: {"": {up: 0.00031868656231476093, dn: 0.00031868656231476093}}, 2: {"": {up: 0.00033145889639591824, dn: 0.00033145889639591824}}, 3: {"": {up: 0.00032100915095990628, dn: 0.00032100915095990628}}, 4: {"": {up: 0.00023778748682150815, dn: 0.00023778748682150815}}, 5: {"": {up: 0.00017068428457242332, dn: 0.00017068428457242332}}, 6: {"": {up: 0.00013604106686953028, dn: 0.00013604106686953028}}, 7: {"": {up: 5.7430218526486563e-05, dn: 5.7430218526486563e-05}}, 8: {"": {up: 3.302236363436149e-05, dn: 3.302236363436149e-05}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208089]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.387328e-03	1.790997e-04	1.790997e-04
6.000000e-01	1.000000e+00	1.189362e-02	3.186866e-04	3.186866e-04
1.000000e+00	1.400000e+00	1.285794e-02	3.314589e-04	3.314589e-04
1.400000e+00	1.800000e+00	1.211468e-02	3.210092e-04	3.210092e-04
1.800000e+00	2.400000e+00	1.061957e-02	2.377875e-04	2.377875e-04
2.400000e+00	3.200000e+00	7.963125e-03	1.706843e-04	1.706843e-04
3.200000e+00	4.000000e+00	5.556666e-03	1.360411e-04	1.360411e-04
4.000000e+00	6.000000e+00	2.632427e-03	5.743022e-05	5.743022e-05
6.000000e+00	8.000000e+00	9.504700e-04	3.302236e-05	3.302236e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208088]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0001791688371961548, dn: 0.0001791688371961548}}, 1: {"": {up: 0.00031877048953753547, dn: 0.00031877048953753547}}, 2: {"": {up: 0.00033155674476626173, dn: 0.00033155674476626173}}, 3: {"": {up: 0.00032108711824051727, dn: 0.00032108711824051727}}, 4: {"": {up: 0.00023780804584089813, dn: 0.00023780804584089813}}, 5: {"": {up: 0.00017063772846296325, dn: 0.00017063772846296325}}, 6: {"": {up: 0.00013597552629057924, dn: 0.00013597552629057924}}, 7: {"": {up: 5.736292356566217e-05, dn: 5.736292356566217e-05}}, 8: {"": {up: 3.2955913733349894e-05, dn: 3.2955913733349894e-05}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208088]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.391910e-03	1.791688e-04	1.791688e-04
6.000000e-01	1.000000e+00	1.189905e-02	3.187705e-04	3.187705e-04
1.000000e+00	1.400000e+00	1.286424e-02	3.315567e-04	3.315567e-04
1.400000e+00	1.800000e+00	1.212285e-02	3.210871e-04	3.210871e-04
1.800000e+00	2.400000e+00	1.062199e-02	2.378080e-04	2.378080e-04
2.400000e+00	3.200000e+00	7.962367e-03	1.706377e-04	1.706377e-04
3.200000e+00	4.000000e+00	5.554676e-03	1.359755e-04	1.359755e-04
4.000000e+00	6.000000e+00	2.629521e-03	5.736292e-05	5.736292e-05
6.000000e+00	8.000000e+00	9.483945e-04	3.295591e-05	3.295591e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208087]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00017925757383658239, dn: 0.00017925757383658239}}, 1: {"": {up: 0.00031893220282687033, dn: 0.00031893220282687033}}, 2: {"": {up: 0.00033173916711778251, dn: 0.00033173916711778251}}, 3: {"": {up: 0.00032125145914065507, dn: 0.00032125145914065507}}, 4: {"": {up: 0.00023792756834334648, dn: 0.00023792756834334648}}, 5: {"": {up: 0.00017070771804461558, dn: 0.00017070771804461558}}, 6: {"": {up: 0.0001360411817245058, dn: 0.0001360411817245058}}, 7: {"": {up: 5.7381094447561735e-05, dn: 5.7381094447561735e-05}}, 8: {"": {up: 3.2969550345735681e-05, dn: 3.2969550345735681e-05}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208087]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.391990e-03	1.792576e-04	1.792576e-04
6.000000e-01	1.000000e+00	1.190069e-02	3.189322e-04	3.189322e-04
1.000000e+00	1.400000e+00	1.286753e-02	3.317392e-04	3.317392e-04
1.400000e+00	1.800000e+00	1.212652e-02	3.212515e-04	3.212515e-04
1.800000e+00	2.400000e+00	1.062187e-02	2.379276e-04	2.379276e-04
2.400000e+00	3.200000e+00	7.960365e-03	1.707077e-04	1.707077e-04
3.200000e+00	4.000000e+00	5.555129e-03	1.360412e-04	1.360412e-04
4.000000e+00	6.000000e+00	2.628655e-03	5.738109e-05	5.738109e-05
6.000000e+00	8.000000e+00	9.481695e-04	3.296955e-05	3.296955e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208086]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00017901039696683048, dn: 0.00017901039696683048}}, 1: {"": {up: 0.00031854777899084457, dn: 0.00031854777899084457}}, 2: {"": {up: 0.00033130971159928298, dn: 0.00033130971159928298}}, 3: {"": {up: 0.00032086737914596415, dn: 0.00032086737914596415}}, 4: {"": {up: 0.00023769290411509281, dn: 0.00023769290411509281}}, 5: {"": {up: 0.00017063759111051699, dn: 0.00017063759111051699}}, 6: {"": {up: 0.00013603032750089227, dn: 0.00013603032750089227}}, 7: {"": {up: 5.7445778783127318e-05, dn: 5.7445778783127318e-05}}, 8: {"": {up: 3.3042695864593134e-05, dn: 3.3042695864593134e-05}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208086]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.385073e-03	1.790104e-04	1.790104e-04
6.000000e-01	1.000000e+00	1.189070e-02	3.185478e-04	3.185478e-04
1.000000e+00	1.400000e+00	1.285551e-02	3.313097e-04	3.313097e-04
1.400000e+00	1.800000e+00	1.211259e-02	3.208674e-04	3.208674e-04
1.800000e+00	2.400000e+00	1.061814e-02	2.376929e-04	2.376929e-04
2.400000e+00	3.200000e+00	7.963126e-03	1.706376e-04	1.706376e-04
3.200000e+00	4.000000e+00	5.557551e-03	1.360303e-04	1.360303e-04
4.000000e+00	6.000000e+00	2.633800e-03	5.744578e-05	5.744578e-05
6.000000e+00	8.000000e+00	9.513365e-04	3.304270e-05	3.304270e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208085]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00017916465115145407, dn: 0.00017916465115145407}}, 1: {"": {up: 0.00031879881979078904, dn: 0.00031879881979078904}}, 2: {"": {up: 0.00033159529173376395, dn: 0.00033159529173376395}}, 3: {"": {up: 0.00032112974402879579, dn: 0.00032112974402879579}}, 4: {"": {up: 0.00023785441392209283, dn: 0.00023785441392209283}}, 5: {"": {up: 0.00017072789937499957, dn: 0.00017072789937499957}}, 6: {"": {up: 0.00013606334691973444, dn: 0.00013606334691973444}}, 7: {"": {up: 5.7423166056914688e-05, dn: 5.7423166056914688e-05}}, 8: {"": {up: 3.3010592996794224e-05, dn: 3.3010592996794224e-05}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208085]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.388512e-03	1.791647e-04	1.791647e-04
6.000000e-01	1.000000e+00	1.189462e-02	3.187988e-04	3.187988e-04
1.000000e+00	1.400000e+00	1.285979e-02	3.315953e-04	3.315953e-04
1.400000e+00	1.800000e+00	1.211744e-02	3.211297e-04	3.211297e-04
1.800000e+00	2.400000e+00	1.061992e-02	2.378544e-04	2.378544e-04
2.400000e+00	3.200000e+00	7.963116e-03	1.707279e-04	1.707279e-04
3.200000e+00	4.000000e+00	5.556479e-03	1.360633e-04	1.360633e-04
4.000000e+00	6.000000e+00	2.631493e-03	5.742317e-05	5.742317e-05
6.000000e+00	8.000000e+00	9.499005e-04	3.301059e-05	3.301059e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208084]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0001793564885918544, dn: 0.0001793564885918544}}, 1: {"": {up: 0.00031907963347728728, dn: 0.00031907963347728728}}, 2: {"": {up: 0.00033189832780536885, dn: 0.00033189832780536885}}, 3: {"": {up: 0.00032139870099301881, dn: 0.00032139870099301881}}, 4: {"": {up: 0.00023800531039827198, dn: 0.00023800531039827198}}, 5: {"": {up: 0.00017071824375268149, dn: 0.00017071824375268149}}, 6: {"": {up: 0.00013601470508735444, dn: 0.00013601470508735444}}, 7: {"": {up: 5.7334086719856268e-05, dn: 5.7334086719856268e-05}}, 8: {"": {up: 3.2921638021216384e-05, dn: 3.2921638021216384e-05}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208084]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.396317e-03	1.793565e-04	1.793565e-04
6.000000e-01	1.000000e+00	1.190696e-02	3.190796e-04	3.190796e-04
1.000000e+00	1.400000e+00	1.287306e-02	3.318983e-04	3.318983e-04
1.400000e+00	1.800000e+00	1.213189e-02	3.213987e-04	3.213987e-04
1.800000e+00	2.400000e+00	1.062388e-02	2.380053e-04	2.380053e-04
2.400000e+00	3.200000e+00	7.960029e-03	1.707182e-04	1.707182e-04
3.200000e+00	4.000000e+00	5.553378e-03	1.360147e-04	1.360147e-04
4.000000e+00	6.000000e+00	2.625862e-03	5.733409e-05	5.733409e-05
6.000000e+00	8.000000e+00	9.464670e-04	3.292164e-05	3.292164e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208083]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00017928337284248581, dn: 0.00017928337284248581}}, 1: {"": {up: 0.00031892730362889909, dn: 0.00031892730362889909}}, 2: {"": {up: 0.00033172729764069771, dn: 0.00033172729764069771}}, 3: {"": {up: 0.00032123871575512179, dn: 0.00032123871575512179}}, 4: {"": {up: 0.00023789656949560622, dn: 0.00023789656949560622}}, 5: {"": {up: 0.0001706151553936519, dn: 0.0001706151553936519}}, 6: {"": {up: 0.00013594874953452133, dn: 0.00013594874953452133}}, 7: {"": {up: 5.7312585877798258e-05, dn: 5.7312585877798258e-05}}, 8: {"": {up: 3.2904938839025363e-05, dn: 3.2904938839025363e-05}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208083]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.396008e-03	1.792834e-04	1.792834e-04
6.000000e-01	1.000000e+00	1.190531e-02	3.189273e-04	3.189273e-04
1.000000e+00	1.400000e+00	1.287295e-02	3.317273e-04	3.317273e-04
1.400000e+00	1.800000e+00	1.213386e-02	3.212387e-04	3.212387e-04
1.800000e+00	2.400000e+00	1.062452e-02	2.378966e-04	2.378966e-04
2.400000e+00	3.200000e+00	7.959302e-03	1.706152e-04	1.706152e-04
3.200000e+00	4.000000e+00	5.553026e-03	1.359487e-04	1.359487e-04
4.000000e+00	6.000000e+00	2.626282e-03	5.731259e-05	5.731259e-05
6.000000e+00	8.000000e+00	9.463335e-04	3.290494e-05	3.290494e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00017932326489703823, dn: 0.00017932326489703823}}, 1: {"": {up: 0.00031900822873399357, dn: 0.00031900822873399357}}, 2: {"": {up: 0.00033181828611455403, dn: 0.00033181828611455403}}, 3: {"": {up: 0.0003213234351864176, dn: 0.0003213234351864176}}, 4: {"": {up: 0.00023795424396766331, dn: 0.00023795424396766331}}, 5: {"": {up: 0.00017066743977689469, dn: 0.00017066743977689469}}, 6: {"": {up: 0.00013598121423564363, dn: 0.00013598121423564363}}, 7: {"": {up: 5.7321941697747818e-05, dn: 5.7321941697747818e-05}}, 8: {"": {up: 3.2911821584348687e-05, dn: 3.2911821584348687e-05}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208082]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.396278e-03	1.793233e-04	1.793233e-04
6.000000e-01	1.000000e+00	1.190632e-02	3.190082e-04	3.190082e-04
1.000000e+00	1.400000e+00	1.287320e-02	3.318183e-04	3.318183e-04
1.400000e+00	1.800000e+00	1.213307e-02	3.213234e-04	3.213234e-04
1.800000e+00	2.400000e+00	1.062428e-02	2.379542e-04	2.379542e-04
2.400000e+00	3.200000e+00	7.959651e-03	1.706674e-04	1.706674e-04
3.200000e+00	4.000000e+00	5.553146e-03	1.359812e-04	1.359812e-04
4.000000e+00	6.000000e+00	2.625979e-03	5.732194e-05	5.732194e-05
6.000000e+00	8.000000e+00	9.463450e-04	3.291182e-05	3.291182e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00017932318744533722, dn: 0.00017932318744533722}}, 1: {"": {up: 0.00031900822873399357, dn: 0.00031900822873399357}}, 2: {"": {up: 0.00033181828611455403, dn: 0.00033181828611455403}}, 3: {"": {up: 0.0003213234351864176, dn: 0.0003213234351864176}}, 4: {"": {up: 0.00023795418559975881, dn: 0.00023795418559975881}}, 5: {"": {up: 0.00017066743977689472, dn: 0.00017066743977689472}}, 6: {"": {up: 0.00013598121423564363, dn: 0.00013598121423564363}}, 7: {"": {up: 5.7321941697747818e-05, dn: 5.7321941697747818e-05}}, 8: {"": {up: 3.2911821584348687e-05, dn: 3.2911821584348687e-05}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.396278e-03	1.793232e-04	1.793232e-04
6.000000e-01	1.000000e+00	1.190632e-02	3.190082e-04	3.190082e-04
1.000000e+00	1.400000e+00	1.287321e-02	3.318183e-04	3.318183e-04
1.400000e+00	1.800000e+00	1.213307e-02	3.213234e-04	3.213234e-04
1.800000e+00	2.400000e+00	1.062428e-02	2.379542e-04	2.379542e-04
2.400000e+00	3.200000e+00	7.959652e-03	1.706674e-04	1.706674e-04
3.200000e+00	4.000000e+00	5.553146e-03	1.359812e-04	1.359812e-04
4.000000e+00	6.000000e+00	2.625979e-03	5.732194e-05	5.732194e-05
6.000000e+00	8.000000e+00	9.463450e-04	3.291182e-05	3.291182e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
ErrorBandColor=purple
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00048101830641994399, dn: 0.00048101830641994399}}, 1: {"": {up: 0.0008326962981783935, dn: 0.0008326962981783935}}, 2: {"": {up: 0.00082997929191034648, dn: 0.00082997929191034648}}, 3: {"": {up: 0.00077764636885926453, dn: 0.00077764636885926453}}, 4: {"": {up: 0.00055445243258551958, dn: 0.00055445243258551958}}, 5: {"": {up: 0.00036193568144077742, dn: 0.00036193568144077742}}, 6: {"": {up: 0.0002443585672224324, dn: 0.0002443585672224324}}, 7: {"": {up: 8.2997936721342655e-05, dn: 8.2997936721342655e-05}}, 8: {"": {up: 4.224068536375801e-05, dn: 4.224068536375801e-05}}}
ErrorType=env
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[_VarBand]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.902920e-03	2.611785e-03	1.043375e-03
6.000000e-01	1.000000e+00	1.739396e-02	3.037544e-03	1.413136e-03
1.000000e+00	1.400000e+00	1.758406e-02	2.455917e-03	1.189749e-03
1.400000e+00	1.800000e+00	1.713257e-02	1.051308e-03	8.140398e-04
1.800000e+00	2.400000e+00	1.294250e-02	5.597695e-04	5.961877e-04
2.400000e+00	3.200000e+00	7.912826e-03	5.098609e-04	1.030173e-03
3.200000e+00	4.000000e+00	4.194036e-03	5.058471e-04	1.215304e-03
4.000000e+00	6.000000e+00	1.392468e-03	2.970987e-04	7.765870e-04
6.000000e+00	8.000000e+00	3.754434e-04	1.044830e-04	2.617031e-04
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208120]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00048798417551756284, dn: 0.00048798417551756284}}, 1: {"": {up: 0.00084707400798277369, dn: 0.00084707400798277369}}, 2: {"": {up: 0.00084263908347524468, dn: 0.00084263908347524468}}, 3: {"": {up: 0.00078954140170101256, dn: 0.00078954140170101256}}, 4: {"": {up: 0.00056366237924645806, dn: 0.00056366237924645806}}, 5: {"": {up: 0.00036746602734130391, dn: 0.00036746602734130391}}, 6: {"": {up: 0.00024787651285468744, dn: 0.00024787651285468744}}, 7: {"": {up: 8.4432369385206756e-05, dn: 8.4432369385206756e-05}}, 8: {"": {up: 4.317822367814591e-05, dn: 4.317822367814591e-05}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208120]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.824418e-03	4.879842e-04	4.879842e-04
6.000000e-01	1.000000e+00	1.731261e-02	8.470740e-04	8.470740e-04
1.000000e+00	1.400000e+00	1.751265e-02	8.426391e-04	8.426391e-04
1.400000e+00	1.800000e+00	1.712306e-02	7.895414e-04	7.895414e-04
1.800000e+00	2.400000e+00	1.293900e-02	5.636624e-04	5.636624e-04
2.400000e+00	3.200000e+00	7.945315e-03	3.674660e-04	3.674660e-04
3.200000e+00	4.000000e+00	4.228819e-03	2.478765e-04	2.478765e-04
4.000000e+00	6.000000e+00	1.414305e-03	8.443237e-05	8.443237e-05
6.000000e+00	8.000000e+00	3.837500e-04	4.317822e-05	4.317822e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208119]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00047497467768760533, dn: 0.00047497467768760533}}, 1: {"": {up: 0.00081916497117491538, dn: 0.00081916497117491538}}, 2: {"": {up: 0.00081726946290681891, dn: 0.00081726946290681891}}, 3: {"": {up: 0.00076605760227283154, dn: 0.00076605760227283154}}, 4: {"": {up: 0.00054567364076178574, dn: 0.00054567364076178574}}, 5: {"": {up: 0.00035629383502244316, dn: 0.00035629383502244316}}, 6: {"": {up: 0.00024080301856496734, dn: 0.00024080301856496734}}, 7: {"": {up: 8.1537000803316278e-05, dn: 8.1537000803316278e-05}}, 8: {"": {up: 4.1273556909963548e-05, dn: 4.1273556909963548e-05}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208119]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.985225e-03	4.749747e-04	4.749747e-04
6.000000e-01	1.000000e+00	1.746738e-02	8.191650e-04	8.191650e-04
1.000000e+00	1.400000e+00	1.765167e-02	8.172695e-04	8.172695e-04
1.400000e+00	1.800000e+00	1.714822e-02	7.660576e-04	7.660576e-04
1.800000e+00	2.400000e+00	1.295283e-02	5.456736e-04	5.456736e-04
2.400000e+00	3.200000e+00	7.879772e-03	3.562938e-04	3.562938e-04
3.200000e+00	4.000000e+00	4.157393e-03	2.408030e-04	2.408030e-04
4.000000e+00	6.000000e+00	1.369843e-03	8.153700e-05	8.153700e-05
6.000000e+00	8.000000e+00	3.668196e-04	4.127356e-05	4.127356e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208118]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00048263719983717242, dn: 0.00048263719983717242}}, 1: {"": {up: 0.00083598856152461789, dn: 0.00083598856152461789}}, 2: {"": {up: 0.00083272707113435449, dn: 0.00083272707113435449}}, 3: {"": {up: 0.00078058191434339529, dn: 0.00078058191434339529}}, 4: {"": {up: 0.00055658133078443966, dn: 0.00055658133078443966}}, 5: {"": {up: 0.00036320693998050189, dn: 0.00036320693998050189}}, 6: {"": {up: 0.00024508381857030062, dn: 0.00024508381857030062}}, 7: {"": {up: 8.3312499062265558e-05, dn: 8.3312499062265558e-05}}, 8: {"": {up: 4.245908030092032e-05, dn: 4.245908030092032e-05}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208118]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.892892e-03	4.826372e-04	4.826372e-04
6.000000e-01	1.000000e+00	1.737544e-02	8.359886e-04	8.359886e-04
1.000000e+00	1.400000e+00	1.756803e-02	8.327271e-04	8.327271e-04
1.400000e+00	1.800000e+00	1.712922e-02	7.805819e-04	7.805819e-04
1.800000e+00	2.400000e+00	1.294240e-02	5.565813e-04	5.565813e-04
2.400000e+00	3.200000e+00	7.918922e-03	3.632069e-04	3.632069e-04
3.200000e+00	4.000000e+00	4.197825e-03	2.450838e-04	2.450838e-04
4.000000e+00	6.000000e+00	1.397190e-03	8.331250e-05	8.331250e-05
6.000000e+00	8.000000e+00	3.773825e-04	4.245908e-05	4.245908e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208117]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00047957394285622599, dn: 0.00047957394285622599}}, 1: {"": {up: 0.00083014456572334425, dn: 0.00083014456572334425}}, 2: {"": {up: 0.00082721369669511635, dn: 0.00082721369669511635}}, 3: {"": {up: 0.00077508229401786709, dn: 0.00077508229401786709}}, 4: {"": {up: 0.00055280270742221729, dn: 0.00055280270742221729}}, 5: {"": {up: 0.00036064692307712814, dn: 0.00036064692307712814}}, 6: {"": {up: 0.00024365991925222341, dn: 0.00024365991925222341}}, 7: {"": {up: 8.2703778631934344e-05, dn: 8.2703778631934344e-05}}, 8: {"": {up: 4.2035482036013339e-05, dn: 4.2035482036013339e-05}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208117]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.913628e-03	4.795739e-04	4.795739e-04
6.000000e-01	1.000000e+00	1.740116e-02	8.301446e-04	8.301446e-04
1.000000e+00	1.400000e+00	1.759314e-02	8.272137e-04	8.272137e-04
1.400000e+00	1.800000e+00	1.714052e-02	7.750823e-04	7.750823e-04
1.800000e+00	2.400000e+00	1.294921e-02	5.528027e-04	5.528027e-04
2.400000e+00	3.200000e+00	7.907589e-03	3.606469e-04	3.606469e-04
3.200000e+00	4.000000e+00	4.189758e-03	2.436599e-04	2.436599e-04
4.000000e+00	6.000000e+00	1.388026e-03	8.270378e-05	8.270378e-05
6.000000e+00	8.000000e+00	3.736177e-04	4.203548e-05	4.203548e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208116]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00048274651158184925, dn: 0.00048274651158184925}}, 1: {"": {up: 0.00083651471893804712, dn: 0.00083651471893804712}}, 2: {"": {up: 0.00083311838894601308, dn: 0.00083311838894601308}}, 3: {"": {up: 0.00078075772490574804, dn: 0.00078075772490574804}}, 4: {"": {up: 0.00055690289398900908, dn: 0.00055690289398900908}}, 5: {"": {up: 0.00036331901013434456, dn: 0.00036331901013434456}}, 6: {"": {up: 0.00024527032280730586, dn: 0.00024527032280730586}}, 7: {"": {up: 8.3380033581187762e-05, dn: 8.3380033581187762e-05}}, 8: {"": {up: 4.2485056196267411e-05, dn: 4.2485056196267411e-05}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208116]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.883710e-03	4.827465e-04	4.827465e-04
6.000000e-01	1.000000e+00	1.736870e-02	8.365147e-04	8.365147e-04
1.000000e+00	1.400000e+00	1.756295e-02	8.331184e-04	8.331184e-04
1.400000e+00	1.800000e+00	1.712942e-02	7.807577e-04	7.807577e-04
1.800000e+00	2.400000e+00	1.294534e-02	5.569029e-04	5.569029e-04
2.400000e+00	3.200000e+00	7.920902e-03	3.633190e-04	3.633190e-04
3.200000e+00	4.000000e+00	4.202843e-03	2.452703e-04	2.452703e-04
4.000000e+00	6.000000e+00	1.398360e-03	8.338003e-05	8.338003e-05
6.000000e+00	8.000000e+00	3.776137e-04	4.248506e-05	4.248506e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208115]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00047924037114305523, dn: 0.00047924037114305523}}, 1: {"": {up: 0.00082905216964917236, dn: 0.00082905216964917236}}, 2: {"": {up: 0.00082630313747437771, dn: 0.00082630313747437771}}, 3: {"": {up: 0.00077440226949564107, dn: 0.00077440226949564107}}, 4: {"": {up: 0.00055210531402783835, dn: 0.00055210531402783835}}, 5: {"": {up: 0.00036030104600181216, dn: 0.00036030104600181216}}, 6: {"": {up: 0.00024330616643439192, dn: 0.00024330616643439192}}, 7: {"": {up: 8.2573497564291171e-05, dn: 8.2573497564291171e-05}}, 8: {"": {up: 4.1968729430374706e-05, dn: 4.1968729430374706e-05}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208115]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.926235e-03	4.792404e-04	4.792404e-04
6.000000e-01	1.000000e+00	1.741131e-02	8.290522e-04	8.290522e-04
1.000000e+00	1.400000e+00	1.760127e-02	8.263031e-04	8.263031e-04
1.400000e+00	1.800000e+00	1.714121e-02	7.744023e-04	7.744023e-04
1.800000e+00	2.400000e+00	1.294638e-02	5.521053e-04	5.521053e-04
2.400000e+00	3.200000e+00	7.904254e-03	3.603010e-04	3.603010e-04
3.200000e+00	4.000000e+00	4.183120e-03	2.433062e-04	2.433062e-04
4.000000e+00	6.000000e+00	1.385882e-03	8.257350e-05	8.257350e-05
6.000000e+00	8.000000e+00	3.730242e-04	4.196873e-05	4.196873e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208114]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00048873311280857117, dn: 0.00048873311280857117}}, 1: {"": {up: 0.00084864413920087832, dn: 0.00084864413920087832}}, 2: {"": {up: 0.0008440730862905179, dn: 0.0008440730862905179}}, 3: {"": {up: 0.00079120951713184014, dn: 0.00079120951713184014}}, 4: {"": {up: 0.00056452044545200796, dn: 0.00056452044545200796}}, 5: {"": {up: 0.00036837396080613508, dn: 0.00036837396080613508}}, 6: {"": {up: 0.00024848909055529987, dn: 0.00024848909055529987}}, 7: {"": {up: 8.4577671403272863e-05, dn: 8.4577671403272863e-05}}, 8: {"": {up: 4.3319478874981867e-05, dn: 4.3319478874981867e-05}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208114]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.822550e-03	4.887331e-04	4.887331e-04
6.000000e-01	1.000000e+00	1.730386e-02	8.486441e-04	8.486441e-04
1.000000e+00	1.400000e+00	1.750504e-02	8.440731e-04	8.440731e-04
1.400000e+00	1.800000e+00	1.710311e-02	7.912095e-04	7.912095e-04
1.800000e+00	2.400000e+00	1.294422e-02	5.645204e-04	5.645204e-04
2.400000e+00	3.200000e+00	7.948617e-03	3.683740e-04	3.683740e-04
3.200000e+00	4.000000e+00	4.232396e-03	2.484891e-04	2.484891e-04
4.000000e+00	6.000000e+00	1.416551e-03	8.457767e-05	8.457767e-05
6.000000e+00	8.000000e+00	3.850126e-04	4.331948e-05	4.331948e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208113]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00047555984551543747, dn: 0.00047555984551543747}}, 1: {"": {up: 0.00082089128391036042, dn: 0.00082089128391036042}}, 2: {"": {up: 0.00081877499961833242, dn: 0.00081877499961833242}}, 3: {"": {up: 0.00076725875687410662, dn: 0.00076725875687410662}}, 4: {"": {up: 0.00054680511458227361, dn: 0.00054680511458227361}}, 5: {"": {up: 0.00035672424574172118, dn: 0.00035672424574172118}}, 6: {"": {up: 0.00024099461871585437, dn: 0.00024099461871585437}}, 7: {"": {up: 8.1708567482241426e-05, dn: 8.1708567482241426e-05}}, 8: {"": {up: 4.1344428282417935e-05, dn: 4.1344428282417935e-05}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208113]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.968263e-03	4.755598e-04	4.755598e-04
6.000000e-01	1.000000e+00	1.745973e-02	8.208913e-04	8.208913e-04
1.000000e+00	1.400000e+00	1.764295e-02	8.187750e-04	8.187750e-04
1.400000e+00	1.800000e+00	1.716717e-02	7.672588e-04	7.672588e-04
1.800000e+00	2.400000e+00	1.294581e-02	5.468051e-04	5.468051e-04
2.400000e+00	3.200000e+00	7.884960e-03	3.567242e-04	3.567242e-04
3.200000e+00	4.000000e+00	4.160598e-03	2.409946e-04	2.409946e-04
4.000000e+00	6.000000e+00	1.372523e-03	8.170857e-05	8.170857e-05
6.000000e+00	8.000000e+00	3.674620e-04	4.134443e-05	4.134443e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208112]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00047766154917007453, dn: 0.00047766154917007453}}, 1: {"": {up: 0.00082752303593313932, dn: 0.00082752303593313932}}, 2: {"": {up: 0.00082412263953855834, dn: 0.00082412263953855834}}, 3: {"": {up: 0.00077178579444040017, dn: 0.00077178579444040017}}, 4: {"": {up: 0.00055091187034669073, dn: 0.00055091187034669073}}, 5: {"": {up: 0.00035900761656265732, dn: 0.00035900761656265732}}, 6: {"": {up: 0.00024296029125147185, dn: 0.00024296029125147185}}, 7: {"": {up: 8.231949951256992e-05, dn: 8.231949951256992e-05}}, 8: {"": {up: 4.1781847134850324e-05, dn: 4.1781847134850324e-05}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208112]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.909758e-03	4.776615e-04	4.776615e-04
6.000000e-01	1.000000e+00	1.741293e-02	8.275230e-04	8.275230e-04
1.000000e+00	1.400000e+00	1.759447e-02	8.241226e-04	8.241226e-04
1.400000e+00	1.800000e+00	1.716466e-02	7.717858e-04	7.717858e-04
1.800000e+00	2.400000e+00	1.295355e-02	5.509119e-04	5.509119e-04
2.400000e+00	3.200000e+00	7.906634e-03	3.590076e-04	3.590076e-04
3.200000e+00	4.000000e+00	4.191670e-03	2.429603e-04	2.429603e-04
4.000000e+00	6.000000e+00	1.382321e-03	8.231950e-05	8.231950e-05
6.000000e+00	8.000000e+00	3.713531e-04	4.178185e-05	4.178185e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208111]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00048420874745414412, dn: 0.00048420874745414412}}, 1: {"": {up: 0.00083790326112266676, dn: 0.00083790326112266676}}, 2: {"": {up: 0.00083511189370047911, dn: 0.00083511189370047911}}, 3: {"": {up: 0.0007837296249345177, dn: 0.0007837296249345177}}, 4: {"": {up: 0.00055808925013039914, dn: 0.00055808925013039914}}, 5: {"": {up: 0.00036453917827854925, dn: 0.00036453917827854925}}, 6: {"": {up: 0.00024586680210024296, dn: 0.00024586680210024296}}, 7: {"": {up: 8.3587887878567663e-05, dn: 8.3587887878567663e-05}}, 8: {"": {up: 4.2638022937279823e-05, dn: 4.2638022937279823e-05}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208111]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.901127e-03	4.842087e-04	4.842087e-04
6.000000e-01	1.000000e+00	1.736947e-02	8.379033e-04	8.379033e-04
1.000000e+00	1.400000e+00	1.757104e-02	8.351119e-04	8.351119e-04
1.400000e+00	1.800000e+00	1.710747e-02	7.837296e-04	7.837296e-04
1.800000e+00	2.400000e+00	1.293915e-02	5.580893e-04	5.580893e-04
2.400000e+00	3.200000e+00	7.917915e-03	3.645392e-04	3.645392e-04
3.200000e+00	4.000000e+00	4.193788e-03	2.458668e-04	2.458668e-04
4.000000e+00	6.000000e+00	1.401078e-03	8.358789e-05	8.358789e-05
6.000000e+00	8.000000e+00	3.789626e-04	4.263802e-05	4.263802e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208110]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00048001469884901556, dn: 0.00048001469884901556}}, 1: {"": {up: 0.00083079480017631306, dn: 0.00083079480017631306}}, 2: {"": {up: 0.00082781451726821043, dn: 0.00082781451726821043}}, 3: {"": {up: 0.00077588348835376031, dn: 0.00077588348835376031}}, 4: {"": {up: 0.00055330848337774286, dn: 0.00055330848337774286}}, 5: {"": {up: 0.00036112259864206774, dn: 0.00036112259864206774}}, 6: {"": {up: 0.00024375391022504649, dn: 0.00024375391022504649}}, 7: {"": {up: 8.2763443016829595e-05, dn: 8.2763443016829595e-05}}, 8: {"": {up: 4.204847797483281e-05, dn: 4.204847797483281e-05}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208110]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.916850e-03	4.800147e-04	4.800147e-04
6.000000e-01	1.000000e+00	1.740639e-02	8.307948e-04	8.307948e-04
1.000000e+00	1.400000e+00	1.758812e-02	8.278145e-04	8.278145e-04
1.400000e+00	1.800000e+00	1.713876e-02	7.758835e-04	7.758835e-04
1.800000e+00	2.400000e+00	1.294399e-02	5.533085e-04	5.533085e-04
2.400000e+00	3.200000e+00	7.909526e-03	3.611226e-04	3.611226e-04
3.200000e+00	4.000000e+00	4.187696e-03	2.437539e-04	2.437539e-04
4.000000e+00	6.000000e+00	1.388876e-03	8.276344e-05	8.276344e-05
6.000000e+00	8.000000e+00	3.737284e-04	4.204848e-05	4.204848e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208109]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00048132759114765078, dn: 0.00048132759114765078}}, 1: {"": {up: 0.00083355151310521888, dn: 0.00083355151310521888}}, 2: {"": {up: 0.00083047802499524345, dn: 0.00083047802499524345}}, 3: {"": {up: 0.00077816972763016131, dn: 0.00077816972763016131}}, 4: {"": {up: 0.00055495270068718486, dn: 0.00055495270068718486}}, 5: {"": {up: 0.00036200820087395796, dn: 0.00036200820087395796}}, 6: {"": {up: 0.000244524602545429, dn: 0.000244524602545429}}, 7: {"": {up: 8.3071746099380863e-05, dn: 8.3071746099380863e-05}}, 8: {"": {up: 4.2317593858819523e-05, dn: 4.2317593858819523e-05}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208109]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.898217e-03	4.813276e-04	4.813276e-04
6.000000e-01	1.000000e+00	1.737913e-02	8.335515e-04	8.335515e-04
1.000000e+00	1.400000e+00	1.758090e-02	8.304780e-04	8.304780e-04
1.400000e+00	1.800000e+00	1.713343e-02	7.781697e-04	7.781697e-04
1.800000e+00	2.400000e+00	1.294896e-02	5.549527e-04	5.549527e-04
2.400000e+00	3.200000e+00	7.913345e-03	3.620082e-04	3.620082e-04
3.200000e+00	4.000000e+00	4.196236e-03	2.445246e-04	2.445246e-04
4.000000e+00	6.000000e+00	1.393600e-03	8.307175e-05	8.307175e-05
6.000000e+00	8.000000e+00	3.761227e-04	4.231759e-05	4.231759e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208108]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00048016365844250319, dn: 0.00048016365844250319}}, 1: {"": {up: 0.00083137311118414213, dn: 0.00083137311118414213}}, 2: {"": {up: 0.00082826135669847626, dn: 0.00082826135669847626}}, 3: {"": {up: 0.00077616565564317494, dn: 0.00077616565564317494}}, 4: {"": {up: 0.00055349821840524282, dn: 0.00055349821840524282}}, 5: {"": {up: 0.00036117466775093719, dn: 0.00036117466775093719}}, 6: {"": {up: 0.0002439274994747415, dn: 0.0002439274994747415}}, 7: {"": {up: 8.2795863423241144e-05, dn: 8.2795863423241144e-05}}, 8: {"": {up: 4.2128725354560636e-05, dn: 4.2128725354560636e-05}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208108]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.910898e-03	4.801637e-04	4.801637e-04
6.000000e-01	1.000000e+00	1.739794e-02	8.313731e-04	8.313731e-04
1.000000e+00	1.400000e+00	1.758591e-02	8.282614e-04	8.282614e-04
1.400000e+00	1.800000e+00	1.713796e-02	7.761657e-04	7.761657e-04
1.800000e+00	2.400000e+00	1.294722e-02	5.534982e-04	5.534982e-04
2.400000e+00	3.200000e+00	7.910794e-03	3.611747e-04	3.611747e-04
3.200000e+00	4.000000e+00	4.191174e-03	2.439275e-04	2.439275e-04
4.000000e+00	6.000000e+00	1.389370e-03	8.279586e-05	8.279586e-05
6.000000e+00	8.000000e+00	3.744457e-04	4.212873e-05	4.212873e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208107]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00047958639587785545, dn: 0.00047958639587785545}}, 1: {"": {up: 0.0008295164253949405, dn: 0.0008295164253949405}}, 2: {"": {up: 0.0008268879912055805, dn: 0.0008268879912055805}}, 3: {"": {up: 0.00077500270160819407, dn: 0.00077500270160819407}}, 4: {"": {up: 0.00055249384109186644, dn: 0.00055249384109186644}}, 5: {"": {up: 0.00036054864876324238, dn: 0.00036054864876324238}}, 6: {"": {up: 0.00024345998772899011, dn: 0.00024345998772899011}}, 7: {"": {up: 8.2673665698334672e-05, dn: 8.2673665698334672e-05}}, 8: {"": {up: 4.2003553421109501e-05, dn: 4.2003553421109501e-05}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208107]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.924835e-03	4.795864e-04	4.795864e-04
6.000000e-01	1.000000e+00	1.740755e-02	8.295164e-04	8.295164e-04
1.000000e+00	1.400000e+00	1.760111e-02	8.268880e-04	8.268880e-04
1.400000e+00	1.800000e+00	1.713787e-02	7.750027e-04	7.750027e-04
1.800000e+00	2.400000e+00	1.294694e-02	5.524938e-04	5.524938e-04
2.400000e+00	3.200000e+00	7.903632e-03	3.605486e-04	3.605486e-04
3.200000e+00	4.000000e+00	4.183295e-03	2.434600e-04	2.434600e-04
4.000000e+00	6.000000e+00	1.387455e-03	8.267367e-05	8.267367e-05
6.000000e+00	8.000000e+00	3.733340e-04	4.200355e-05	4.200355e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208106]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0004743134219292368, dn: 0.0004743134219292368}}, 1: {"": {up: 0.00081752331771026566, dn: 0.00081752331771026566}}, 2: {"": {up: 0.00081580251899586594, dn: 0.00081580251899586594}}, 3: {"": {up: 0.00076467713775161313, dn: 0.00076467713775161313}}, 4: {"": {up: 0.00054461887795248369, dn: 0.00054461887795248369}}, 5: {"": {up: 0.00035560333853185339, dn: 0.00035560333853185339}}, 6: {"": {up: 0.00024035234552631271, dn: 0.00024035234552631271}}, 7: {"": {up: 8.1362122637010896e-05, dn: 8.1362122637010896e-05}}, 8: {"": {up: 4.1156579060947233e-05, dn: 4.1156579060947233e-05}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208106]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.994463e-03	4.743134e-04	4.743134e-04
6.000000e-01	1.000000e+00	1.747684e-02	8.175233e-04	8.175233e-04
1.000000e+00	1.400000e+00	1.766180e-02	8.158025e-04	8.158025e-04
1.400000e+00	1.800000e+00	1.715160e-02	7.646771e-04	7.646771e-04
1.800000e+00	2.400000e+00	1.295333e-02	5.446189e-04	5.446189e-04
2.400000e+00	3.200000e+00	7.875366e-03	3.556033e-04	3.556033e-04
3.200000e+00	4.000000e+00	4.152439e-03	2.403523e-04	2.403523e-04
4.000000e+00	6.000000e+00	1.367112e-03	8.136212e-05	8.136212e-05
6.000000e+00	8.000000e+00	3.657788e-04	4.115658e-05	4.115658e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208105]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00047380964883941877, dn: 0.00047380964883941877}}, 1: {"": {up: 0.00081657095527577989, dn: 0.00081657095527577989}}, 2: {"": {up: 0.00081478601485297981, dn: 0.00081478601485297981}}, 3: {"": {up: 0.00076370728194773672, dn: 0.00076370728194773672}}, 4: {"": {up: 0.00054395439964108111, dn: 0.00054395439964108111}}, 5: {"": {up: 0.00035512310805550226, dn: 0.00035512310805550226}}, 6: {"": {up: 0.00024005913984891312, dn: 0.00024005913984891312}}, 7: {"": {up: 8.1235737209678845e-05, dn: 8.1235737209678845e-05}}, 8: {"": {up: 4.1057130927525857e-05, dn: 4.1057130927525857e-05}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208105]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.998768e-03	4.738096e-04	4.738096e-04
6.000000e-01	1.000000e+00	1.748390e-02	8.165710e-04	8.165710e-04
1.000000e+00	1.400000e+00	1.766335e-02	8.147860e-04	8.147860e-04
1.400000e+00	1.800000e+00	1.715784e-02	7.637073e-04	7.637073e-04
1.800000e+00	2.400000e+00	1.295225e-02	5.439544e-04	5.439544e-04
2.400000e+00	3.200000e+00	7.874205e-03	3.551231e-04	3.551231e-04
3.200000e+00	4.000000e+00	4.150696e-03	2.400591e-04	2.400591e-04
4.000000e+00	6.000000e+00	1.365215e-03	8.123574e-05	8.123574e-05
6.000000e+00	8.000000e+00	3.648990e-04	4.105713e-05	4.105713e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208104]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00047641085793205377, dn: 0.00047641085793205377}}, 1: {"": {up: 0.00082236321050980859, dn: 0.00082236321050980859}}, 2: {"": {up: 0.00082071196226203525, dn: 0.00082071196226203525}}, 3: {"": {up: 0.00076901946496821499, dn: 0.00076901946496821499}}, 4: {"": {up: 0.0005480227083697254, dn: 0.0005480227083697254}}, 5: {"": {up: 0.00035774724841709115, dn: 0.00035774724841709115}}, 6: {"": {up: 0.00024164805244404524, dn: 0.00024164805244404524}}, 7: {"": {up: 8.1946583211260242e-05, dn: 8.1946583211260242e-05}}, 8: {"": {up: 4.1583268871025519e-05, dn: 4.1583268871025519e-05}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208104]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.958550e-03	4.764109e-04	4.764109e-04
6.000000e-01	1.000000e+00	1.744279e-02	8.223632e-04	8.223632e-04
1.000000e+00	1.400000e+00	1.765123e-02	8.207120e-04	8.207120e-04
1.400000e+00	1.800000e+00	1.714235e-02	7.690195e-04	7.690195e-04
1.800000e+00	2.400000e+00	1.295715e-02	5.480227e-04	5.480227e-04
2.400000e+00	3.200000e+00	7.884271e-03	3.577472e-04	3.577472e-04
3.200000e+00	4.000000e+00	4.162954e-03	2.416481e-04	2.416481e-04
4.000000e+00	6.000000e+00	1.375975e-03	8.194658e-05	8.194658e-05
6.000000e+00	8.000000e+00	3.695512e-04	4.158327e-05	4.158327e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208103]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00047487823000568613, dn: 0.00047487823000568613}}, 1: {"": {up: 0.00081908103994659772, dn: 0.00081908103994659772}}, 2: {"": {up: 0.00081689771391527371, dn: 0.00081689771391527371}}, 3: {"": {up: 0.0007658404288753629, dn: 0.0007658404288753629}}, 4: {"": {up: 0.00054548856796249898, dn: 0.00054548856796249898}}, 5: {"": {up: 0.00035613671444404592, dn: 0.00035613671444404592}}, 6: {"": {up: 0.00024073568882697897, dn: 0.00024073568882697897}}, 7: {"": {up: 8.1473646045822698e-05, dn: 8.1473646045822698e-05}}, 8: {"": {up: 4.1193452149583193e-05, dn: 4.1193452149583193e-05}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208103]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.990108e-03	4.748782e-04	4.748782e-04
6.000000e-01	1.000000e+00	1.747285e-02	8.190810e-04	8.190810e-04
1.000000e+00	1.400000e+00	1.764108e-02	8.168977e-04	8.168977e-04
1.400000e+00	1.800000e+00	1.715631e-02	7.658404e-04	7.658404e-04
1.800000e+00	2.400000e+00	1.294680e-02	5.454886e-04	5.454886e-04
2.400000e+00	3.200000e+00	7.882011e-03	3.561367e-04	3.561367e-04
3.200000e+00	4.000000e+00	4.158719e-03	2.407357e-04	2.407357e-04
4.000000e+00	6.000000e+00	1.368893e-03	8.147365e-05	8.147365e-05
6.000000e+00	8.000000e+00	3.660943e-04	4.119345e-05	4.119345e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208102]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00047502809858412004, dn: 0.00047502809858412004}}, 1: {"": {up: 0.00081890475636669743, dn: 0.00081890475636669743}}, 2: {"": {up: 0.00082208348116234536, dn: 0.00082208348116234536}}, 3: {"": {up: 0.00077022350652261953, dn: 0.00077022350652261953}}, 4: {"": {up: 0.00054773650396680508, dn: 0.00054773650396680508}}, 5: {"": {up: 0.00035697502976398776, dn: 0.00035697502976398776}}, 6: {"": {up: 0.00024191562966249206, dn: 0.00024191562966249206}}, 7: {"": {up: 8.134436059125427e-05, dn: 8.134436059125427e-05}}, 8: {"": {up: 4.1270440390187258e-05, dn: 4.1270440390187258e-05}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208102]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.915170e-03	4.750281e-04	4.750281e-04
6.000000e-01	1.000000e+00	1.744453e-02	8.189048e-04	8.189048e-04
1.000000e+00	1.400000e+00	1.773796e-02	8.220835e-04	8.220835e-04
1.400000e+00	1.800000e+00	1.720876e-02	7.702235e-04	7.702235e-04
1.800000e+00	2.400000e+00	1.298392e-02	5.477365e-04	5.477365e-04
2.400000e+00	3.200000e+00	7.850770e-03	3.569750e-04	3.569750e-04
3.200000e+00	4.000000e+00	4.167804e-03	2.419156e-04	2.419156e-04
4.000000e+00	6.000000e+00	1.364451e-03	8.134436e-05	8.134436e-05
6.000000e+00	8.000000e+00	3.665430e-04	4.127044e-05	4.127044e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208101]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0004790644238745164, dn: 0.0004790644238745164}}, 1: {"": {up: 0.00082835341189615422, dn: 0.00082835341189615422}}, 2: {"": {up: 0.00082544419859854879, dn: 0.00082544419859854879}}, 3: {"": {up: 0.00077385411254318444, dn: 0.00077385411254318444}}, 4: {"": {up: 0.00055125639326098635, dn: 0.00055125639326098635}}, 5: {"": {up: 0.00035969064399147209, dn: 0.00035969064399147209}}, 6: {"": {up: 0.00024294881148093729, dn: 0.00024294881148093729}}, 7: {"": {up: 8.2409510980226071e-05, dn: 8.2409510980226071e-05}}, 8: {"": {up: 4.1805884753225832e-05, dn: 4.1805884753225832e-05}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208101]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.951983e-03	4.790644e-04	4.790644e-04
6.000000e-01	1.000000e+00	1.742746e-02	8.283534e-04	8.283534e-04
1.000000e+00	1.400000e+00	1.758462e-02	8.254442e-04	8.254442e-04
1.400000e+00	1.800000e+00	1.714480e-02	7.738541e-04	7.738541e-04
1.800000e+00	2.400000e+00	1.294049e-02	5.512564e-04	5.512564e-04
2.400000e+00	3.200000e+00	7.903987e-03	3.596906e-04	3.596906e-04
3.200000e+00	4.000000e+00	4.177700e-03	2.429488e-04	2.429488e-04
4.000000e+00	6.000000e+00	1.383170e-03	8.240951e-05	8.240951e-05
6.000000e+00	8.000000e+00	3.714391e-04	4.180588e-05	4.180588e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208100]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00048024342785716494, dn: 0.00048024342785716494}}, 1: {"": {up: 0.00083050850386976762, dn: 0.00083050850386976762}}, 2: {"": {up: 0.00082770352482033113, dn: 0.00082770352482033113}}, 3: {"": {up: 0.00077602420226433619, dn: 0.00077602420226433619}}, 4: {"": {up: 0.00055295720147825799, dn: 0.00055295720147825799}}, 5: {"": {up: 0.0003610174208054231, dn: 0.0003610174208054231}}, 6: {"": {up: 0.00024366219572391615, dn: 0.00024366219572391615}}, 7: {"": {up: 8.2779496253601351e-05, dn: 8.2779496253601351e-05}}, 8: {"": {up: 4.2044919431484228e-05, dn: 4.2044919431484228e-05}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208100]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.938362e-03	4.802434e-04	4.802434e-04
6.000000e-01	1.000000e+00	1.740920e-02	8.305085e-04	8.305085e-04
1.000000e+00	1.400000e+00	1.758478e-02	8.277035e-04	8.277035e-04
1.400000e+00	1.800000e+00	1.711920e-02	7.760242e-04	7.760242e-04
1.800000e+00	2.400000e+00	1.294539e-02	5.529572e-04	5.529572e-04
2.400000e+00	3.200000e+00	7.908340e-03	3.610174e-04	3.610174e-04
3.200000e+00	4.000000e+00	4.181318e-03	2.436622e-04	2.436622e-04
4.000000e+00	6.000000e+00	1.389106e-03	8.277950e-05	8.277950e-05
6.000000e+00	8.000000e+00	3.736713e-04	4.204492e-05	4.204492e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208099]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00047331989417541089, dn: 0.00047331989417541089}}, 1: {"": {up: 0.00081620577981290964, dn: 0.00081620577981290964}}, 2: {"": {up: 0.00081527334373202736, dn: 0.00081527334373202736}}, 3: {"": {up: 0.00076399541883443226, dn: 0.00076399541883443226}}, 4: {"": {up: 0.00054419206168410811, dn: 0.00054419206168410811}}, 5: {"": {up: 0.00035511521017833061, dn: 0.00035511521017833061}}, 6: {"": {up: 0.00024032910378270884, dn: 0.00024032910378270884}}, 7: {"": {up: 8.1179985218032648e-05, dn: 8.1179985218032648e-05}}, 8: {"": {up: 4.1087805368503198e-05, dn: 4.1087805368503198e-05}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208099]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.970528e-03	4.733199e-04	4.733199e-04
6.000000e-01	1.000000e+00	1.747232e-02	8.162058e-04	8.162058e-04
1.000000e+00	1.400000e+00	1.768375e-02	8.152733e-04	8.152733e-04
1.400000e+00	1.800000e+00	1.718140e-02	7.639954e-04	7.639954e-04
1.800000e+00	2.400000e+00	1.296005e-02	5.441921e-04	5.441921e-04
2.400000e+00	3.200000e+00	7.868007e-03	3.551152e-04	3.551152e-04
3.200000e+00	4.000000e+00	4.158465e-03	2.403291e-04	2.403291e-04
4.000000e+00	6.000000e+00	1.363974e-03	8.117999e-05	8.117999e-05
6.000000e+00	8.000000e+00	3.651675e-04	4.108781e-05	4.108781e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208098]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00047472380859236925, dn: 0.00047472380859236925}}, 1: {"": {up: 0.00081841768064967908, dn: 0.00081841768064967908}}, 2: {"": {up: 0.00081668499129101187, dn: 0.00081668499129101187}}, 3: {"": {up: 0.00076552359532544752, dn: 0.00076552359532544752}}, 4: {"": {up: 0.00054525478244374706, dn: 0.00054525478244374706}}, 5: {"": {up: 0.00035602868125335054, dn: 0.00035602868125335054}}, 6: {"": {up: 0.00024068648565093976, dn: 0.00024068648565093976}}, 7: {"": {up: 8.148349526131043e-05, dn: 8.148349526131043e-05}}, 8: {"": {up: 4.1241714319363588e-05, dn: 4.1241714319363588e-05}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208098]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.989117e-03	4.747238e-04	4.747238e-04
6.000000e-01	1.000000e+00	1.746938e-02	8.184177e-04	8.184177e-04
1.000000e+00	1.400000e+00	1.765655e-02	8.166850e-04	8.166850e-04
1.400000e+00	1.800000e+00	1.714715e-02	7.655236e-04	7.655236e-04
1.800000e+00	2.400000e+00	1.295334e-02	5.452548e-04	5.452548e-04
2.400000e+00	3.200000e+00	7.877561e-03	3.560287e-04	3.560287e-04
3.200000e+00	4.000000e+00	4.156293e-03	2.406865e-04	2.406865e-04
4.000000e+00	6.000000e+00	1.368974e-03	8.148350e-05	8.148350e-05
6.000000e+00	8.000000e+00	3.665299e-04	4.124171e-05	4.124171e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208097]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00047422436672950492, dn: 0.00047422436672950492}}, 1: {"": {up: 0.00081748509160718035, dn: 0.00081748509160718035}}, 2: {"": {up: 0.00081565387879908976, dn: 0.00081565387879908976}}, 3: {"": {up: 0.00076453126979869135, dn: 0.00076453126979869135}}, 4: {"": {up: 0.00054454874284432376, dn: 0.00054454874284432376}}, 5: {"": {up: 0.00035554025791744023, dn: 0.00035554025791744023}}, 6: {"": {up: 0.00024031288198929333, dn: 0.00024031288198929333}}, 7: {"": {up: 8.1339581385694377e-05, dn: 8.1339581385694377e-05}}, 8: {"": {up: 4.1133909369278285e-05, dn: 4.1133909369278285e-05}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208097]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.994582e-03	4.742244e-04	4.742244e-04
6.000000e-01	1.000000e+00	1.747850e-02	8.174851e-04	8.174851e-04
1.000000e+00	1.400000e+00	1.765929e-02	8.156539e-04	8.156539e-04
1.400000e+00	1.800000e+00	1.715369e-02	7.645313e-04	7.645313e-04
1.800000e+00	2.400000e+00	1.295265e-02	5.445487e-04	5.445487e-04
2.400000e+00	3.200000e+00	7.876115e-03	3.555403e-04	3.555403e-04
3.200000e+00	4.000000e+00	4.152758e-03	2.403129e-04	2.403129e-04
4.000000e+00	6.000000e+00	1.366808e-03	8.133958e-05	8.133958e-05
6.000000e+00	8.000000e+00	3.655793e-04	4.113391e-05	4.113391e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208096]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00047567408310032338, dn: 0.00047567408310032338}}, 1: {"": {up: 0.00082087834055967132, dn: 0.00082087834055967132}}, 2: {"": {up: 0.00081871354880690725, dn: 0.00081871354880690725}}, 3: {"": {up: 0.00076728270539612692, dn: 0.00076728270539612692}}, 4: {"": {up: 0.00054662626883253418, dn: 0.00054662626883253418}}, 5: {"": {up: 0.00035676283263535161, dn: 0.00035676283263535161}}, 6: {"": {up: 0.00024108660269703922, dn: 0.00024108660269703922}}, 7: {"": {up: 8.1703503596847058e-05, dn: 8.1703503596847058e-05}}, 8: {"": {up: 4.1384423398182077e-05, dn: 4.1384423398182077e-05}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208096]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.978378e-03	4.756741e-04	4.756741e-04
6.000000e-01	1.000000e+00	1.745843e-02	8.208783e-04	8.208783e-04
1.000000e+00	1.400000e+00	1.764027e-02	8.187135e-04	8.187135e-04
1.400000e+00	1.800000e+00	1.714771e-02	7.672827e-04	7.672827e-04
1.800000e+00	2.400000e+00	1.295224e-02	5.466263e-04	5.466263e-04
2.400000e+00	3.200000e+00	7.884324e-03	3.567628e-04	3.567628e-04
3.200000e+00	4.000000e+00	4.159693e-03	2.410866e-04	2.410866e-04
4.000000e+00	6.000000e+00	1.372513e-03	8.170350e-05	8.170350e-05
6.000000e+00	8.000000e+00	3.678110e-04	4.138442e-05	4.138442e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208095]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00047440928180914283, dn: 0.00047440928180914283}}, 1: {"": {up: 0.0008177373508651784, dn: 0.0008177373508651784}}, 2: {"": {up: 0.00081635699911252076, dn: 0.00081635699911252076}}, 3: {"": {up: 0.00076531406951656103, dn: 0.00076531406951656103}}, 4: {"": {up: 0.00054513734253142326, dn: 0.00054513734253142326}}, 5: {"": {up: 0.0003560437560890514, dn: 0.0003560437560890514}}, 6: {"": {up: 0.00024072751063183455, dn: 0.00024072751063183455}}, 7: {"": {up: 8.1420313804357204e-05, dn: 8.1420313804357204e-05}}, 8: {"": {up: 4.1191397767009555e-05, dn: 4.1191397767009555e-05}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208095]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.984485e-03	4.744093e-04	4.744093e-04
6.000000e-01	1.000000e+00	1.747052e-02	8.177374e-04	8.177374e-04
1.000000e+00	1.400000e+00	1.766382e-02	8.163570e-04	8.163570e-04
1.400000e+00	1.800000e+00	1.715324e-02	7.653141e-04	7.653141e-04
1.800000e+00	2.400000e+00	1.295362e-02	5.451373e-04	5.451373e-04
2.400000e+00	3.200000e+00	7.875306e-03	3.560438e-04	3.560438e-04
3.200000e+00	4.000000e+00	4.158533e-03	2.407275e-04	2.407275e-04
4.000000e+00	6.000000e+00	1.367844e-03	8.142031e-05	8.142031e-05
6.000000e+00	8.000000e+00	3.660712e-04	4.119140e-05	4.119140e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208094]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00047405815981679811, dn: 0.00047405815981679811}}, 1: {"": {up: 0.00081701973660371259, dn: 0.00081701973660371259}}, 2: {"": {up: 0.00081578604731878093, dn: 0.00081578604731878093}}, 3: {"": {up: 0.00076476536434386176, dn: 0.00076476536434386176}}, 4: {"": {up: 0.00054470557796544247, dn: 0.00054470557796544247}}, 5: {"": {up: 0.00035572904892628587, dn: 0.00035572904892628587}}, 6: {"": {up: 0.0002405750597526685, dn: 0.0002405750597526685}}, 7: {"": {up: 8.133869005583997e-05, dn: 8.133869005583997e-05}}, 8: {"": {up: 4.1143590023234483e-05, dn: 4.1143590023234483e-05}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208094]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.984700e-03	4.740582e-04	4.740582e-04
6.000000e-01	1.000000e+00	1.747254e-02	8.170197e-04	8.170197e-04
1.000000e+00	1.400000e+00	1.766944e-02	8.157860e-04	8.157860e-04
1.400000e+00	1.800000e+00	1.715756e-02	7.647654e-04	7.647654e-04
1.800000e+00	2.400000e+00	1.295558e-02	5.447056e-04	5.447056e-04
2.400000e+00	3.200000e+00	7.872817e-03	3.557290e-04	3.557290e-04
3.200000e+00	4.000000e+00	4.157725e-03	2.405751e-04	2.405751e-04
4.000000e+00	6.000000e+00	1.366543e-03	8.133869e-05	8.133869e-05
6.000000e+00	8.000000e+00	3.656476e-04	4.114359e-05	4.114359e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208093]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.0004753947482531403, dn: 0.0004753947482531403}}, 1: {"": {up: 0.00082014670943679339, dn: 0.00082014670943679339}}, 2: {"": {up: 0.00081802391468709546, dn: 0.00081802391468709546}}, 3: {"": {up: 0.00076665849633327583, dn: 0.00076665849633327583}}, 4: {"": {up: 0.00054613337809244621, dn: 0.00054613337809244621}}, 5: {"": {up: 0.00035648102158459979, dn: 0.00035648102158459979}}, 6: {"": {up: 0.00024087785416056833, dn: 0.00024087785416056833}}, 7: {"": {up: 8.1626910391120394e-05, dn: 8.1626910391120394e-05}}, 8: {"": {up: 4.132836193221309e-05, dn: 4.132836193221309e-05}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208093]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.984528e-03	4.753947e-04	4.753947e-04
6.000000e-01	1.000000e+00	1.746423e-02	8.201467e-04	8.201467e-04
1.000000e+00	1.400000e+00	1.764369e-02	8.180239e-04	8.180239e-04
1.400000e+00	1.800000e+00	1.714691e-02	7.666585e-04	7.666585e-04
1.800000e+00	2.400000e+00	1.295186e-02	5.461334e-04	5.461334e-04
2.400000e+00	3.200000e+00	7.882700e-03	3.564810e-04	3.564810e-04
3.200000e+00	4.000000e+00	4.156994e-03	2.408779e-04	2.408779e-04
4.000000e+00	6.000000e+00	1.371328e-03	8.162691e-05	8.162691e-05
6.000000e+00	8.000000e+00	3.673104e-04	4.132836e-05	4.132836e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208092]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00047727673663539613, dn: 0.00047727673663539613}}, 1: {"": {up: 0.00082529578031151948, dn: 0.00082529578031151948}}, 2: {"": {up: 0.00082246960430158169, dn: 0.00082246960430158169}}, 3: {"": {up: 0.00077097130296788566, dn: 0.00077097130296788566}}, 4: {"": {up: 0.00054951443212267973, dn: 0.00054951443212267973}}, 5: {"": {up: 0.00035854247046200805, dn: 0.00035854247046200805}}, 6: {"": {up: 0.00024242047665162288, dn: 0.00024242047665162288}}, 7: {"": {up: 8.2102192418960412e-05, dn: 8.2102192418960412e-05}}, 8: {"": {up: 4.1643240748049379e-05, dn: 4.1643240748049379e-05}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208092]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.944362e-03	4.772767e-04	4.772767e-04
6.000000e-01	1.000000e+00	1.743610e-02	8.252958e-04	8.252958e-04
1.000000e+00	1.400000e+00	1.760781e-02	8.224696e-04	8.224696e-04
1.400000e+00	1.800000e+00	1.716083e-02	7.709713e-04	7.709713e-04
1.800000e+00	2.400000e+00	1.294296e-02	5.495144e-04	5.495144e-04
2.400000e+00	3.200000e+00	7.896365e-03	3.585425e-04	3.585425e-04
3.200000e+00	4.000000e+00	4.180093e-03	2.424205e-04	2.424205e-04
4.000000e+00	6.000000e+00	1.378565e-03	8.210219e-05	8.210219e-05
6.000000e+00	8.000000e+00	3.701071e-04	4.164324e-05	4.164324e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208091]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00048077191982153969, dn: 0.00048077191982153969}}, 1: {"": {up: 0.00083195177143870539, dn: 0.00083195177143870539}}, 2: {"": {up: 0.00082921423649139092, dn: 0.00082921423649139092}}, 3: {"": {up: 0.00077706519192407512, dn: 0.00077706519192407512}}, 4: {"": {up: 0.00055408808966725799, dn: 0.00055408808966725799}}, 5: {"": {up: 0.00036162817575515307, dn: 0.00036162817575515307}}, 6: {"": {up: 0.00024405199241145324, dn: 0.00024405199241145324}}, 7: {"": {up: 8.2967358039171045e-05, dn: 8.2967358039171045e-05}}, 8: {"": {up: 4.2208340408028364e-05, dn: 4.2208340408028364e-05}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208091]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.913218e-03	4.807719e-04	4.807719e-04
6.000000e-01	1.000000e+00	1.739204e-02	8.319518e-04	8.319518e-04
1.000000e+00	1.400000e+00	1.759316e-02	8.292142e-04	8.292142e-04
1.400000e+00	1.800000e+00	1.712359e-02	7.770652e-04	7.770652e-04
1.800000e+00	2.400000e+00	1.295096e-02	5.540881e-04	5.540881e-04
2.400000e+00	3.200000e+00	7.909765e-03	3.616282e-04	3.616282e-04
3.200000e+00	4.000000e+00	4.186041e-03	2.440520e-04	2.440520e-04
4.000000e+00	6.000000e+00	1.391920e-03	8.296736e-05	8.296736e-05
6.000000e+00	8.000000e+00	3.751454e-04	4.220834e-05	4.220834e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208090]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00048848990663972666, dn: 0.00048848990663972666}}, 1: {"": {up: 0.00084801127645804317, dn: 0.00084801127645804317}}, 2: {"": {up: 0.00084352385858373936, dn: 0.00084352385858373936}}, 3: {"": {up: 0.00079043251609482756, dn: 0.00079043251609482756}}, 4: {"": {up: 0.00056426550094397553, dn: 0.00056426550094397553}}, 5: {"": {up: 0.00036788536342860929, dn: 0.00036788536342860929}}, 6: {"": {up: 0.00024814209638833961, dn: 0.00024814209638833961}}, 7: {"": {up: 8.4529447531614689e-05, dn: 8.4529447531614689e-05}}, 8: {"": {up: 4.3245647179802963e-05, dn: 4.3245647179802963e-05}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208090]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.820447e-03	4.884899e-04	4.884899e-04
6.000000e-01	1.000000e+00	1.730774e-02	8.480113e-04	8.480113e-04
1.000000e+00	1.400000e+00	1.750879e-02	8.435239e-04	8.435239e-04
1.400000e+00	1.800000e+00	1.712011e-02	7.904325e-04	7.904325e-04
1.800000e+00	2.400000e+00	1.293890e-02	5.642655e-04	5.642655e-04
2.400000e+00	3.200000e+00	7.947081e-03	3.678854e-04	3.678854e-04
3.200000e+00	4.000000e+00	4.230763e-03	2.481421e-04	2.481421e-04
4.000000e+00	6.000000e+00	1.415782e-03	8.452945e-05	8.452945e-05
6.000000e+00	8.000000e+00	3.843503e-04	4.324565e-05	4.324565e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208089]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00048737186350191917, dn: 0.00048737186350191917}}, 1: {"": {up: 0.00084590262441961957, dn: 0.00084590262441961957}}, 2: {"": {up: 0.00084155956414266972, dn: 0.00084155956414266972}}, 3: {"": {up: 0.00078851799281944078, dn: 0.00078851799281944078}}, 4: {"": {up: 0.00056289183883071381, dn: 0.00056289183883071381}}, 5: {"": {up: 0.0003669871208571221, dn: 0.0003669871208571221}}, 6: {"": {up: 0.0002475447876142821, dn: 0.0002475447876142821}}, 7: {"": {up: 8.4303425197319244e-05, dn: 8.4303425197319244e-05}}, 8: {"": {up: 4.3095150539242814e-05, dn: 4.3095150539242814e-05}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208089]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.830547e-03	4.873719e-04	4.873719e-04
6.000000e-01	1.000000e+00	1.731976e-02	8.459026e-04	8.459026e-04
1.000000e+00	1.400000e+00	1.751835e-02	8.415596e-04	8.415596e-04
1.400000e+00	1.800000e+00	1.712530e-02	7.885180e-04	7.885180e-04
1.800000e+00	2.400000e+00	1.293973e-02	5.628918e-04	5.628918e-04
2.400000e+00	3.200000e+00	7.942697e-03	3.669871e-04	3.669871e-04
3.200000e+00	4.000000e+00	4.225443e-03	2.475448e-04	2.475448e-04
4.000000e+00	6.000000e+00	1.412366e-03	8.430343e-05	8.430343e-05
6.000000e+00	8.000000e+00	3.830130e-04	4.309515e-05	4.309515e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208088]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00048554388175643936, dn: 0.00048554388175643936}}, 1: {"": {up: 0.00084188033591479005, dn: 0.00084188033591479005}}, 2: {"": {up: 0.00083809717515333541, dn: 0.00083809717515333541}}, 3: {"": {up: 0.00078563473542098399, dn: 0.00078563473542098399}}, 4: {"": {up: 0.00056027721313253113, dn: 0.00056027721313253113}}, 5: {"": {up: 0.0003654601123925837, dn: 0.0003654601123925837}}, 6: {"": {up: 0.00024655659847183165, dn: 0.00024655659847183165}}, 7: {"": {up: 8.3917504133523897e-05, dn: 8.3917504133523897e-05}}, 8: {"": {up: 4.2861468710253039e-05, dn: 4.2861468710253039e-05}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208088]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.862055e-03	4.855439e-04	4.855439e-04
6.000000e-01	1.000000e+00	1.734455e-02	8.418803e-04	8.418803e-04
1.000000e+00	1.400000e+00	1.753982e-02	8.380972e-04	8.380972e-04
1.400000e+00	1.800000e+00	1.712509e-02	7.856347e-04	7.856347e-04
1.800000e+00	2.400000e+00	1.293858e-02	5.602772e-04	5.602772e-04
2.400000e+00	3.200000e+00	7.930647e-03	3.654601e-04	3.654601e-04
3.200000e+00	4.000000e+00	4.211756e-03	2.465566e-04	2.465566e-04
4.000000e+00	6.000000e+00	1.406409e-03	8.391750e-05	8.391750e-05
6.000000e+00	8.000000e+00	3.809457e-04	4.286147e-05	4.286147e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208087]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00048285988305787702, dn: 0.00048285988305787702}}, 1: {"": {up: 0.00083707302548821866, dn: 0.00083707302548821866}}, 2: {"": {up: 0.00083351814617319529, dn: 0.00083351814617319529}}, 3: {"": {up: 0.00078089619988830762, dn: 0.00078089619988830762}}, 4: {"": {up: 0.00055735087691686667, dn: 0.00055735087691686667}}, 5: {"": {up: 0.00036352501633312654, dn: 0.00036352501633312654}}, 6: {"": {up: 0.00024539368879414981, dn: 0.00024539368879414981}}, 7: {"": {up: 8.3417624037130189e-05, dn: 8.3417624037130189e-05}}, 8: {"": {up: 4.2500473526773792e-05, dn: 4.2500473526773792e-05}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208087]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.873855e-03	4.828599e-04	4.828599e-04
6.000000e-01	1.000000e+00	1.736303e-02	8.370730e-04	8.370730e-04
1.000000e+00	1.400000e+00	1.755918e-02	8.335181e-04	8.335181e-04
1.400000e+00	1.800000e+00	1.713350e-02	7.808962e-04	7.808962e-04
1.800000e+00	2.400000e+00	1.294557e-02	5.573509e-04	5.573509e-04
2.400000e+00	3.200000e+00	7.925080e-03	3.635250e-04	3.635250e-04
3.200000e+00	4.000000e+00	4.206811e-03	2.453937e-04	2.453937e-04
4.000000e+00	6.000000e+00	1.398928e-03	8.341762e-05	8.341762e-05
6.000000e+00	8.000000e+00	3.777471e-04	4.250047e-05	4.250047e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208086]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00048879332715030669, dn: 0.00048879332715030669}}, 1: {"": {up: 0.00084860841970840707, dn: 0.00084860841970840707}}, 2: {"": {up: 0.00084407012445649344, dn: 0.00084407012445649344}}, 3: {"": {up: 0.0007909480071407978, dn: 0.0007909480071407978}}, 4: {"": {up: 0.0005646582053675383, dn: 0.0005646582053675383}}, 5: {"": {up: 0.00036815534679670198, dn: 0.00036815534679670198}}, 6: {"": {up: 0.00024831157972394287, dn: 0.00024831157972394287}}, 7: {"": {up: 8.458896204588398e-05, dn: 8.458896204588398e-05}}, 8: {"": {up: 4.3286652099694662e-05, dn: 4.3286652099694662e-05}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208086]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.817440e-03	4.887933e-04	4.887933e-04
6.000000e-01	1.000000e+00	1.730412e-02	8.486084e-04	8.486084e-04
1.000000e+00	1.400000e+00	1.750618e-02	8.440701e-04	8.440701e-04
1.400000e+00	1.800000e+00	1.711796e-02	7.909480e-04	7.909480e-04
1.800000e+00	2.400000e+00	1.293906e-02	5.646582e-04	5.646582e-04
2.400000e+00	3.200000e+00	7.948704e-03	3.681553e-04	3.681553e-04
3.200000e+00	4.000000e+00	4.232283e-03	2.483116e-04	2.483116e-04
4.000000e+00	6.000000e+00	1.416687e-03	8.458896e-05	8.458896e-05
6.000000e+00	8.000000e+00	3.847164e-04	4.328665e-05	4.328665e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208085]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00048658863529679779, dn: 0.00048658863529679779}}, 1: {"": {up: 0.00084435959460409983, dn: 0.00084435959460409983}}, 2: {"": {up: 0.00084014954026054214, dn: 0.00084014954026054214}}, 3: {"": {up: 0.00078716413472667776, dn: 0.00078716413472667776}}, 4: {"": {up: 0.00056192303743484318, dn: 0.00056192303743484318}}, 5: {"": {up: 0.00036631351838281904, dn: 0.00036631351838281904}}, 6: {"": {up: 0.00024713473678339925, dn: 0.00024713473678339925}}, 7: {"": {up: 8.415720408853897e-05, dn: 8.415720408853897e-05}}, 8: {"": {up: 4.299074609727075e-05, dn: 4.299074609727075e-05}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208085]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.838185e-03	4.865886e-04	4.865886e-04
6.000000e-01	1.000000e+00	1.732767e-02	8.443596e-04	8.443596e-04
1.000000e+00	1.400000e+00	1.752507e-02	8.401495e-04	8.401495e-04
1.400000e+00	1.800000e+00	1.712982e-02	7.871641e-04	7.871641e-04
1.800000e+00	2.400000e+00	1.293903e-02	5.619230e-04	5.619230e-04
2.400000e+00	3.200000e+00	7.939276e-03	3.663135e-04	3.663135e-04
3.200000e+00	4.000000e+00	4.222075e-03	2.471347e-04	2.471347e-04
4.000000e+00	6.000000e+00	1.410103e-03	8.415720e-05	8.415720e-05
6.000000e+00	8.000000e+00	3.820816e-04	4.299075e-05	4.299075e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208084]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00047816753804963007, dn: 0.00047816753804963007}}, 1: {"": {up: 0.00082856351597207078, dn: 0.00082856351597207078}}, 2: {"": {up: 0.00082494810442839382, dn: 0.00082494810442839382}}, 3: {"": {up: 0.00077235415289878483, dn: 0.00077235415289878483}}, 4: {"": {up: 0.00055133348448204301, dn: 0.00055133348448204301}}, 5: {"": {up: 0.00035932538787984339, dn: 0.00035932538787984339}}, 6: {"": {up: 0.00024282661638502486, dn: 0.00024282661638502486}}, 7: {"": {up: 8.2324616610100293e-05, dn: 8.2324616610100293e-05}}, 8: {"": {up: 4.1820664748423119e-05, dn: 4.1820664748423119e-05}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208084]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.912645e-03	4.781675e-04	4.781675e-04
6.000000e-01	1.000000e+00	1.742034e-02	8.285635e-04	8.285635e-04
1.000000e+00	1.400000e+00	1.759654e-02	8.249481e-04	8.249481e-04
1.400000e+00	1.800000e+00	1.716504e-02	7.723542e-04	7.723542e-04
1.800000e+00	2.400000e+00	1.295205e-02	5.513335e-04	5.513335e-04
2.400000e+00	3.200000e+00	7.905941e-03	3.593254e-04	3.593254e-04
3.200000e+00	4.000000e+00	4.185569e-03	2.428266e-04	2.428266e-04
4.000000e+00	6.000000e+00	1.382297e-03	8.232462e-05	8.232462e-05
6.000000e+00	8.000000e+00	3.717070e-04	4.182066e-05	4.182066e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208083]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00048395193172692493, dn: 0.00048395193172692493}}, 1: {"": {up: 0.0008374772384966649, dn: 0.0008374772384966649}}, 2: {"": {up: 0.00083478103416404956, dn: 0.00083478103416404956}}, 3: {"": {up: 0.00078353968470014303, dn: 0.00078353968470014303}}, 4: {"": {up: 0.00055798894851660525, dn: 0.00055798894851660525}}, 5: {"": {up: 0.00036440458713495901, dn: 0.00036440458713495901}}, 6: {"": {up: 0.00024597786358735623, dn: 0.00024597786358735623}}, 7: {"": {up: 8.3626416280981449e-05, dn: 8.3626416280981449e-05}}, 8: {"": {up: 4.2635929683777276e-05, dn: 4.2635929683777276e-05}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208083]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.895472e-03	4.839519e-04	4.839519e-04
6.000000e-01	1.000000e+00	1.736064e-02	8.374772e-04	8.374772e-04
1.000000e+00	1.400000e+00	1.756628e-02	8.347810e-04	8.347810e-04
1.400000e+00	1.800000e+00	1.710746e-02	7.835397e-04	7.835397e-04
1.800000e+00	2.400000e+00	1.293975e-02	5.579889e-04	5.579889e-04
2.400000e+00	3.200000e+00	7.919622e-03	3.644046e-04	3.644046e-04
3.200000e+00	4.000000e+00	4.200739e-03	2.459779e-04	2.459779e-04
4.000000e+00	6.000000e+00	1.401859e-03	8.362642e-05	8.362642e-05
6.000000e+00	8.000000e+00	3.789531e-04	4.263593e-05	4.263593e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00048103661214321541, dn: 0.00048103661214321541}}, 1: {"": {up: 0.00083295070382346137, dn: 0.00083295070382346137}}, 2: {"": {up: 0.00082985842165998443, dn: 0.00082985842165998443}}, 3: {"": {up: 0.00077770503727312931, dn: 0.00077770503727312931}}, 4: {"": {up: 0.00055461397986948256, dn: 0.00055461397986948256}}, 5: {"": {up: 0.00036187493523315474, dn: 0.00036187493523315474}}, 6: {"": {up: 0.00024433564261073338, dn: 0.00024433564261073338}}, 7: {"": {up: 8.299662643746431e-05, dn: 8.299662643746431e-05}}, 8: {"": {up: 4.2239522369458676e-05, dn: 4.2239522369458676e-05}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01[MUR1.0_MUF1.0_PDF99208082]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.903568e-03	4.810366e-04	4.810366e-04
6.000000e-01	1.000000e+00	1.738879e-02	8.329507e-04	8.329507e-04
1.000000e+00	1.400000e+00	1.758100e-02	8.298584e-04	8.298584e-04
1.400000e+00	1.800000e+00	1.713511e-02	7.777050e-04	7.777050e-04
1.800000e+00	2.400000e+00	1.294593e-02	5.546140e-04	5.546140e-04
2.400000e+00	3.200000e+00	7.913059e-03	3.618749e-04	3.618749e-04
3.200000e+00	4.000000e+00	4.193669e-03	2.443356e-04	2.443356e-04
4.000000e+00	6.000000e+00	1.392445e-03	8.299663e-05	8.299663e-05
6.000000e+00	8.000000e+00	3.754331e-04	4.223952e-05	4.223952e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.00048101830641994399, dn: 0.00048101830641994399}}, 1: {"": {up: 0.0008326962981783935, dn: 0.0008326962981783935}}, 2: {"": {up: 0.00082997929191034648, dn: 0.00082997929191034648}}, 3: {"": {up: 0.00077764636885926453, dn: 0.00077764636885926453}}, 4: {"": {up: 0.00055445243258551958, dn: 0.00055445243258551958}}, 5: {"": {up: 0.00036193568144077742, dn: 0.00036193568144077742}}, 6: {"": {up: 0.0002443585672224324, dn: 0.0002443585672224324}}, 7: {"": {up: 8.2997936721342655e-05, dn: 8.2997936721342655e-05}}, 8: {"": {up: 4.224068536375801e-05, dn: 4.224068536375801e-05}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d06-x01-y01
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.902920e-03	4.810183e-04	4.810183e-04
6.000000e-01	1.000000e+00	1.739396e-02	8.326963e-04	8.326963e-04
1.000000e+00	1.400000e+00	1.758406e-02	8.299793e-04	8.299793e-04
1.400000e+00	1.800000e+00	1.713257e-02	7.776464e-04	7.776464e-04
1.800000e+00	2.400000e+00	1.294250e-02	5.544524e-04	5.544524e-04
2.400000e+00	3.200000e+00	7.912826e-03	3.619357e-04	3.619357e-04
3.200000e+00	4.000000e+00	4.194036e-03	2.443586e-04	2.443586e-04
4.000000e+00	6.000000e+00	1.392468e-03	8.299794e-05	8.299794e-05
6.000000e+00	8.000000e+00	3.754434e-04	4.224069e-05	4.224069e-05
# END HISTO1D



==> anc/Fig11_pp_pt.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=1
RatioPlot=0
PlotTickLabels=0
RatioPlotTickLabels=0
RatioPlotYMax=2.00
RatioPlotYMin=0.00
Title=$\text{pp} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV ($1.1 < m_{\rm ee} < 2.7$ GeV)
XLabel=$p_{T,ee}$ [GeV]
YLabel=$\text{d}\sigma / \text{d} p_{T,ee}$ [mb / GeV]
LegendXPos=0.50
LegendYPos=0.94
PlotSizeY=10
RatioPlotReference=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/
RatioPlotYLabel=Ratio
DrawOnly=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[_VarBand] //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[_VarBand] //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[_VarBand] //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[_VarBand] /ALICE_2020_I1797621/d05-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01 //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cocktail_rebound_rescatter.yoda/ALICE_2020_I1797621/d05-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01
LegendOnly=/ALICE_2020_I1797621/d05-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01 //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cocktail_rebound_rescatter.yoda/ALICE_2020_I1797621/d05-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01
# END PLOT

# BEGIN HISTO1D /ALICE_2020_I1797621/d05-x01-y01
ConnectBins=0
ErrorBars=1
IsRef=1
Path=/ALICE_2020_I1797621/d05-x01-y01
PolyMarker=*
Title=Data
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.438220e-04	4.667829e-05	4.667829e-05
3.000000e-01	6.000000e-01	2.732360e-04	7.410475e-05	7.410475e-05
6.000000e-01	9.000000e-01	4.689300e-04	7.794865e-05	7.794865e-05
9.000000e-01	1.200000e+00	4.303940e-04	7.116040e-05	7.116040e-05
1.200000e+00	1.600000e+00	3.062030e-04	5.066342e-05	5.066342e-05
1.600000e+00	2.000000e+00	2.361040e-04	3.958998e-05	3.958998e-05
2.000000e+00	2.800000e+00	1.500750e-04	1.909649e-05	1.909649e-05
2.800000e+00	4.000000e+00	7.819390e-05	8.775800e-06	8.775800e-06
4.000000e+00	6.000000e+00	2.149290e-05	3.267928e-06	3.267928e-06
6.000000e+00	8.000000e+00	9.812360e-06	1.717754e-06	1.717754e-06
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
ErrorBandColor=red!30
ErrorBandOpacity=0.5
ErrorBands=1
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0, dn: 0}}, 1: {"": {up: 0, dn: 0}}, 2: {"": {up: 0, dn: 0}}, 3: {"": {up: 0, dn: 0}}, 4: {"": {up: 0, dn: 0}}, 5: {"": {up: 0, dn: 0}}, 6: {"": {up: 0, dn: 0}}, 7: {"": {up: 0, dn: 0}}, 8: {"": {up: 0, dn: 0}}, 9: {"": {up: 0, dn: 0}}}
ErrorType=env
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[_VarBand]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.392201e-04	2.821844e-05	1.966793e-05
3.000000e-01	6.000000e-01	3.728388e-04	4.238516e-05	1.943181e-05
6.000000e-01	9.000000e-01	4.432152e-04	4.886693e-05	1.775742e-05
9.000000e-01	1.200000e+00	4.238838e-04	2.544637e-05	5.526255e-05
1.200000e+00	1.600000e+00	3.451971e-04	2.436099e-05	1.921906e-05
1.600000e+00	2.000000e+00	2.650487e-04	1.678944e-05	1.752918e-05
2.000000e+00	2.800000e+00	1.625617e-04	1.294639e-05	1.839725e-05
2.800000e+00	4.000000e+00	7.190411e-05	5.328233e-06	7.449501e-06
4.000000e+00	6.000000e+00	2.608913e-05	2.555783e-06	5.074479e-06
6.000000e+00	8.000000e+00	6.077007e-06	1.316378e-06	2.823006e-06
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27164]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2035094994735152e-06, dn: 5.2035094994735152e-06}}, 1: {"": {up: 8.3847500459663872e-06, dn: 8.3847500459663872e-06}}, 2: {"": {up: 9.0855147227759037e-06, dn: 9.0855147227759037e-06}}, 3: {"": {up: 8.748567501787557e-06, dn: 8.748567501787557e-06}}, 4: {"": {up: 6.6507631141095363e-06, dn: 6.6507631141095363e-06}}, 5: {"": {up: 5.6638618671362393e-06, dn: 5.6638618671362393e-06}}, 6: {"": {up: 2.9195809844907544e-06, dn: 2.9195809844907544e-06}}, 7: {"": {up: 1.4620167767695261e-06, dn: 1.4620167767695261e-06}}, 8: {"": {up: 6.2485898409161076e-07, dn: 6.2485898409161076e-07}}, 9: {"": {up: 3.5824066631246653e-07, dn: 3.5824066631246653e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27164]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.354384e-04	5.993351e-06	5.993351e-06
3.000000e-01	6.000000e-01	3.639746e-04	9.658170e-06	9.658170e-06
6.000000e-01	9.000000e-01	4.251108e-04	1.046872e-05	1.046872e-05
9.000000e-01	1.200000e+00	4.078088e-04	1.008465e-05	1.008465e-05
1.200000e+00	1.600000e+00	3.267046e-04	7.671048e-06	7.671048e-06
1.600000e+00	2.000000e+00	2.489045e-04	6.536788e-06	6.536788e-06
2.000000e+00	2.800000e+00	1.419566e-04	3.374280e-06	3.374280e-06
2.800000e+00	4.000000e+00	6.202002e-05	1.693481e-06	1.693481e-06
4.000000e+00	6.000000e+00	2.131426e-05	7.250244e-07	7.250244e-07
6.000000e+00	8.000000e+00	7.465220e-06	4.155932e-07	4.155932e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27163]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2261064750815105e-06, dn: 5.2261064750815105e-06}}, 1: {"": {up: 8.3981400057129047e-06, dn: 8.3981400057129047e-06}}, 2: {"": {up: 9.1037965218424704e-06, dn: 9.1037965218424704e-06}}, 3: {"": {up: 8.7358984782460862e-06, dn: 8.7358984782460862e-06}}, 4: {"": {up: 6.6492053096591893e-06, dn: 6.6492053096591893e-06}}, 5: {"": {up: 5.6591596107549408e-06, dn: 5.6591596107549408e-06}}, 6: {"": {up: 2.914226151570946e-06, dn: 2.914226151570946e-06}}, 7: {"": {up: 1.4587354207592882e-06, dn: 1.4587354207592882e-06}}, 8: {"": {up: 6.220655110195387e-07, dn: 6.220655110195387e-07}}, 9: {"": {up: 3.5625836832276656e-07, dn: 3.5625836832276656e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27163]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.360275e-04	6.019300e-06	6.019300e-06
3.000000e-01	6.000000e-01	3.646427e-04	9.673535e-06	9.673535e-06
6.000000e-01	9.000000e-01	4.262671e-04	1.048969e-05	1.048969e-05
9.000000e-01	1.200000e+00	4.066851e-04	1.007010e-05	1.007010e-05
1.200000e+00	1.600000e+00	3.268649e-04	7.669253e-06	7.669253e-06
1.600000e+00	2.000000e+00	2.488086e-04	6.531390e-06	6.531390e-06
2.000000e+00	2.800000e+00	1.418287e-04	3.368142e-06	3.368142e-06
2.800000e+00	4.000000e+00	6.192136e-05	1.689720e-06	1.689720e-06
4.000000e+00	6.000000e+00	2.124191e-05	7.218313e-07	7.218313e-07
6.000000e+00	8.000000e+00	7.441564e-06	4.133285e-07	4.133285e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27162]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2152362256075124e-06, dn: 5.2152362256075124e-06}}, 1: {"": {up: 8.3899311346663892e-06, dn: 8.3899311346663892e-06}}, 2: {"": {up: 9.0832740059224599e-06, dn: 9.0832740059224599e-06}}, 3: {"": {up: 9.5935863992565377e-06, dn: 9.5935863992565377e-06}}, 4: {"": {up: 6.6480048698838945e-06, dn: 6.6480048698838945e-06}}, 5: {"": {up: 5.6583947591167602e-06, dn: 5.6583947591167602e-06}}, 6: {"": {up: 2.9105583656748758e-06, dn: 2.9105583656748758e-06}}, 7: {"": {up: 1.4553142558682412e-06, dn: 1.4553142558682412e-06}}, 8: {"": {up: 6.2047582547590038e-07, dn: 6.2047582547590038e-07}}, 9: {"": {up: 3.5349646391442163e-07, dn: 3.5349646391442163e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27162]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.356563e-04	6.006822e-06	6.006822e-06
3.000000e-01	6.000000e-01	3.637260e-04	9.664094e-06	9.664094e-06
6.000000e-01	9.000000e-01	4.239599e-04	1.046612e-05	1.046612e-05
9.000000e-01	1.200000e+00	4.125961e-04	1.105429e-05	1.105429e-05
1.200000e+00	1.600000e+00	3.262777e-04	7.667863e-06	7.667863e-06
1.600000e+00	2.000000e+00	2.486269e-04	6.530487e-06	6.530487e-06
2.000000e+00	2.800000e+00	1.415296e-04	3.363922e-06	3.363922e-06
2.800000e+00	4.000000e+00	6.186383e-05	1.685802e-06	1.685802e-06
4.000000e+00	6.000000e+00	2.125615e-05	7.200129e-07	7.200129e-07
6.000000e+00	8.000000e+00	7.387922e-06	4.101748e-07	4.101748e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27161]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2266783588304598e-06, dn: 5.2266783588304598e-06}}, 1: {"": {up: 8.3954796037973775e-06, dn: 8.3954796037973775e-06}}, 2: {"": {up: 9.1004102471628511e-06, dn: 9.1004102471628511e-06}}, 3: {"": {up: 8.9037233160565431e-06, dn: 8.9037233160565431e-06}}, 4: {"": {up: 6.6447206487556699e-06, dn: 6.6447206487556699e-06}}, 5: {"": {up: 5.6519708951833803e-06, dn: 5.6519708951833803e-06}}, 6: {"": {up: 2.9070654769887795e-06, dn: 2.9070654769887795e-06}}, 7: {"": {up: 1.4500636959189831e-06, dn: 1.4500636959189831e-06}}, 8: {"": {up: 6.1764917226529187e-07, dn: 6.1764917226529187e-07}}, 9: {"": {up: 3.5238668391413429e-07, dn: 3.5238668391413429e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27161]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.360266e-04	6.019961e-06	6.019961e-06
3.000000e-01	6.000000e-01	3.646002e-04	9.670506e-06	9.670506e-06
6.000000e-01	9.000000e-01	4.261008e-04	1.048583e-05	1.048583e-05
9.000000e-01	1.200000e+00	4.099395e-04	1.026268e-05	1.026268e-05
1.200000e+00	1.600000e+00	3.266505e-04	7.664144e-06	7.664144e-06
1.600000e+00	2.000000e+00	2.485443e-04	6.523179e-06	6.523179e-06
2.000000e+00	2.800000e+00	1.415367e-04	3.359956e-06	3.359956e-06
2.800000e+00	4.000000e+00	6.170603e-05	1.679818e-06	1.679818e-06
4.000000e+00	6.000000e+00	2.118016e-05	7.167846e-07	7.167846e-07
6.000000e+00	8.000000e+00	7.388384e-06	4.088982e-07	4.088982e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27160]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2179955708852202e-06, dn: 5.2179955708852202e-06}}, 1: {"": {up: 8.3963755408046292e-06, dn: 8.3963755408046292e-06}}, 2: {"": {up: 9.0981719775641357e-06, dn: 9.0981719775641357e-06}}, 3: {"": {up: 8.732596661042148e-06, dn: 8.732596661042148e-06}}, 4: {"": {up: 6.6508636657204125e-06, dn: 6.6508636657204125e-06}}, 5: {"": {up: 5.6626368636881543e-06, dn: 5.6626368636881543e-06}}, 6: {"": {up: 2.9166397617806699e-06, dn: 2.9166397617806699e-06}}, 7: {"": {up: 1.4591826098500792e-06, dn: 1.4591826098500792e-06}}, 8: {"": {up: 6.2346671924008907e-07, dn: 6.2346671924008907e-07}}, 9: {"": {up: 3.5748125824999553e-07, dn: 3.5748125824999553e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27160]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.358037e-04	6.009992e-06	6.009992e-06
3.000000e-01	6.000000e-01	3.645407e-04	9.671517e-06	9.671517e-06
6.000000e-01	9.000000e-01	4.258959e-04	1.048325e-05	1.048325e-05
9.000000e-01	1.200000e+00	4.067183e-04	1.006632e-05	1.006632e-05
1.200000e+00	1.600000e+00	3.268249e-04	7.671159e-06	7.671159e-06
1.600000e+00	2.000000e+00	2.489352e-04	6.535381e-06	6.535381e-06
2.000000e+00	2.800000e+00	1.418878e-04	3.370908e-06	3.370908e-06
2.800000e+00	4.000000e+00	6.193731e-05	1.690239e-06	1.690239e-06
4.000000e+00	6.000000e+00	2.127473e-05	7.234336e-07	7.234336e-07
6.000000e+00	8.000000e+00	7.457812e-06	4.147247e-07	4.147247e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27159]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2191910824911897e-06, dn: 5.2191910824911897e-06}}, 1: {"": {up: 8.3940031503978414e-06, dn: 8.3940031503978414e-06}}, 2: {"": {up: 9.0988540181961611e-06, dn: 9.0988540181961611e-06}}, 3: {"": {up: 8.7301610014427087e-06, dn: 8.7301610014427087e-06}}, 4: {"": {up: 6.6484053539175823e-06, dn: 6.6484053539175823e-06}}, 5: {"": {up: 5.6595577344877404e-06, dn: 5.6595577344877404e-06}}, 6: {"": {up: 2.9139392902907231e-06, dn: 2.9139392902907231e-06}}, 7: {"": {up: 1.4570422856671735e-06, dn: 1.4570422856671735e-06}}, 8: {"": {up: 6.2217019375730307e-07, dn: 6.2217019375730307e-07}}, 9: {"": {up: 3.5626468390790575e-07, dn: 3.5626468390790575e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27159]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.358484e-04	6.011362e-06	6.011362e-06
3.000000e-01	6.000000e-01	3.645011e-04	9.668801e-06	9.668801e-06
6.000000e-01	9.000000e-01	4.260136e-04	1.048403e-05	1.048403e-05
9.000000e-01	1.200000e+00	4.074665e-04	1.006353e-05	1.006353e-05
1.200000e+00	1.600000e+00	3.267795e-04	7.668348e-06	7.668348e-06
1.600000e+00	2.000000e+00	2.488381e-04	6.531861e-06	6.531861e-06
2.000000e+00	2.800000e+00	1.418056e-04	3.367820e-06	3.367820e-06
2.800000e+00	4.000000e+00	6.188386e-05	1.687792e-06	1.687792e-06
4.000000e+00	6.000000e+00	2.125416e-05	7.219509e-07	7.219509e-07
6.000000e+00	8.000000e+00	7.441158e-06	4.133325e-07	4.133325e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27158]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.217237455461144e-06, dn: 5.217237455461144e-06}}, 1: {"": {up: 8.3936523635423458e-06, dn: 8.3936523635423458e-06}}, 2: {"": {up: 9.0986696219221458e-06, dn: 9.0986696219221458e-06}}, 3: {"": {up: 8.7283853667852646e-06, dn: 8.7283853667852646e-06}}, 4: {"": {up: 6.6512536412318524e-06, dn: 6.6512536412318524e-06}}, 5: {"": {up: 5.6619696219601898e-06, dn: 5.6619696219601898e-06}}, 6: {"": {up: 2.9179991004111032e-06, dn: 2.9179991004111032e-06}}, 7: {"": {up: 1.4604720032312231e-06, dn: 1.4604720032312231e-06}}, 8: {"": {up: 6.2336125160295297e-07, dn: 6.2336125160295297e-07}}, 9: {"": {up: 3.5700434171029351e-07, dn: 3.5700434171029351e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27158]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.357742e-04	6.009116e-06	6.009116e-06
3.000000e-01	6.000000e-01	3.643361e-04	9.668396e-06	9.668396e-06
6.000000e-01	9.000000e-01	4.258082e-04	1.048382e-05	1.048382e-05
9.000000e-01	1.200000e+00	4.070295e-04	1.006150e-05	1.006150e-05
1.200000e+00	1.600000e+00	3.268327e-04	7.671612e-06	7.671612e-06
1.600000e+00	2.000000e+00	2.488316e-04	6.534623e-06	6.534623e-06
2.000000e+00	2.800000e+00	1.419222e-04	3.372470e-06	3.372470e-06
2.800000e+00	4.000000e+00	6.196389e-05	1.691714e-06	1.691714e-06
4.000000e+00	6.000000e+00	2.127149e-05	7.233159e-07	7.233159e-07
6.000000e+00	8.000000e+00	7.452120e-06	4.141840e-07	4.141840e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27157]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2171906020173136e-06, dn: 5.2171906020173136e-06}}, 1: {"": {up: 8.3980678994900041e-06, dn: 8.3980678994900041e-06}}, 2: {"": {up: 9.0966929277744794e-06, dn: 9.0966929277744794e-06}}, 3: {"": {up: 8.7312637496909191e-06, dn: 8.7312637496909191e-06}}, 4: {"": {up: 6.6509266271700794e-06, dn: 6.6509266271700794e-06}}, 5: {"": {up: 5.6643705519678011e-06, dn: 5.6643705519678011e-06}}, 6: {"": {up: 2.9149281723569117e-06, dn: 2.9149281723569117e-06}}, 7: {"": {up: 1.4575886193756224e-06, dn: 1.4575886193756224e-06}}, 8: {"": {up: 6.2363270440219856e-07, dn: 6.2363270440219856e-07}}, 9: {"": {up: 3.5781360371008815e-07, dn: 3.5781360371008815e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27157]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.357893e-04	6.009076e-06	6.009076e-06
3.000000e-01	6.000000e-01	3.646673e-04	9.673458e-06	9.673458e-06
6.000000e-01	9.000000e-01	4.259060e-04	1.048155e-05	1.048155e-05
9.000000e-01	1.200000e+00	4.068344e-04	1.006478e-05	1.006478e-05
1.200000e+00	1.600000e+00	3.267871e-04	7.671232e-06	7.671232e-06
1.600000e+00	2.000000e+00	2.490217e-04	6.537368e-06	6.537368e-06
2.000000e+00	2.800000e+00	1.418259e-04	3.368946e-06	3.368946e-06
2.800000e+00	4.000000e+00	6.189440e-05	1.688419e-06	1.688419e-06
4.000000e+00	6.000000e+00	2.127803e-05	7.236201e-07	7.236201e-07
6.000000e+00	8.000000e+00	7.459496e-06	4.150996e-07	4.150996e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27156]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2157400668020675e-06, dn: 5.2157400668020675e-06}}, 1: {"": {up: 8.3876960152621429e-06, dn: 8.3876960152621429e-06}}, 2: {"": {up: 9.0822941301560276e-06, dn: 9.0822941301560276e-06}}, 3: {"": {up: 1.0056174996267497e-05, dn: 1.0056174996267497e-05}}, 4: {"": {up: 6.6488509345600447e-06, dn: 6.6488509345600447e-06}}, 5: {"": {up: 5.6677018049646902e-06, dn: 5.6677018049646902e-06}}, 6: {"": {up: 2.9107865131266507e-06, dn: 2.9107865131266507e-06}}, 7: {"": {up: 1.4526852530553355e-06, dn: 1.4526852530553355e-06}}, 8: {"": {up: 6.1896364998277567e-07, dn: 6.1896364998277567e-07}}, 9: {"": {up: 3.5269221709586958e-07, dn: 3.5269221709586958e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27156]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.355263e-04	6.007400e-06	6.007400e-06
3.000000e-01	6.000000e-01	3.635790e-04	9.661546e-06	9.661546e-06
6.000000e-01	9.000000e-01	4.239838e-04	1.046502e-05	1.046502e-05
9.000000e-01	1.200000e+00	4.138802e-04	1.158529e-05	1.158529e-05
1.200000e+00	1.600000e+00	3.262013e-04	7.668862e-06	7.668862e-06
1.600000e+00	2.000000e+00	2.484990e-04	6.541181e-06	6.541181e-06
2.000000e+00	2.800000e+00	1.414257e-04	3.364201e-06	3.364201e-06
2.800000e+00	4.000000e+00	6.174096e-05	1.682804e-06	1.682804e-06
4.000000e+00	6.000000e+00	2.127327e-05	7.182834e-07	7.182834e-07
6.000000e+00	8.000000e+00	7.372257e-06	4.092494e-07	4.092494e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27155]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.1786066337062778e-06, dn: 5.1786066337062778e-06}}, 1: {"": {up: 8.3639916042255542e-06, dn: 8.3639916042255542e-06}}, 2: {"": {up: 9.0659662719670662e-06, dn: 9.0659662719670662e-06}}, 3: {"": {up: 9.483334504979426e-06, dn: 9.483334504979426e-06}}, 4: {"": {up: 6.6507659333342933e-06, dn: 6.6507659333342933e-06}}, 5: {"": {up: 5.6671983819167663e-06, dn: 5.6671983819167663e-06}}, 6: {"": {up: 2.9168184186712764e-06, dn: 2.9168184186712764e-06}}, 7: {"": {up: 1.4592547089372557e-06, dn: 1.4592547089372557e-06}}, 8: {"": {up: 6.2576233507618517e-07, dn: 6.2576233507618517e-07}}, 9: {"": {up: 3.577029493867782e-07, dn: 3.577029493867782e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27155]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.346909e-04	5.964774e-06	5.964774e-06
3.000000e-01	6.000000e-01	3.629342e-04	9.634359e-06	9.634359e-06
6.000000e-01	9.000000e-01	4.237327e-04	1.044631e-05	1.044631e-05
9.000000e-01	1.200000e+00	4.118597e-04	1.092782e-05	1.092782e-05
1.200000e+00	1.600000e+00	3.265428e-04	7.671074e-06	7.671074e-06
1.600000e+00	2.000000e+00	2.487757e-04	6.540647e-06	6.540647e-06
2.000000e+00	2.800000e+00	1.417740e-04	3.371145e-06	3.371145e-06
2.800000e+00	4.000000e+00	6.191949e-05	1.690345e-06	1.690345e-06
4.000000e+00	6.000000e+00	2.138023e-05	7.260624e-07	7.260624e-07
6.000000e+00	8.000000e+00	7.457945e-06	4.149848e-07	4.149848e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27154]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2267389450784696e-06, dn: 5.2267389450784696e-06}}, 1: {"": {up: 8.4007010289485827e-06, dn: 8.4007010289485827e-06}}, 2: {"": {up: 9.1034090073749579e-06, dn: 9.1034090073749579e-06}}, 3: {"": {up: 8.7396408520157316e-06, dn: 8.7396408520157316e-06}}, 4: {"": {up: 6.649250427679798e-06, dn: 6.649250427679798e-06}}, 5: {"": {up: 5.6599685290644521e-06, dn: 5.6599685290644521e-06}}, 6: {"": {up: 2.9138888855788589e-06, dn: 2.9138888855788589e-06}}, 7: {"": {up: 1.4574902324810884e-06, dn: 1.4574902324810884e-06}}, 8: {"": {up: 6.2208178722737101e-07, dn: 6.2208178722737101e-07}}, 9: {"": {up: 3.5645013676529851e-07, dn: 3.5645013676529851e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27154]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.360361e-04	6.020029e-06	6.020029e-06
3.000000e-01	6.000000e-01	3.647764e-04	9.676476e-06	9.676476e-06
6.000000e-01	9.000000e-01	4.262452e-04	1.048925e-05	1.048925e-05
9.000000e-01	1.200000e+00	4.066392e-04	1.007439e-05	1.007439e-05
1.200000e+00	1.600000e+00	3.268202e-04	7.669304e-06	7.669304e-06
1.600000e+00	2.000000e+00	2.488852e-04	6.532315e-06	6.532315e-06
2.000000e+00	2.800000e+00	1.418122e-04	3.367752e-06	3.367752e-06
2.800000e+00	4.000000e+00	6.189343e-05	1.688297e-06	1.688297e-06
4.000000e+00	6.000000e+00	2.124502e-05	7.218488e-07	7.218488e-07
6.000000e+00	8.000000e+00	7.444322e-06	4.135444e-07	4.135444e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27153]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.214311502436774e-06, dn: 5.214311502436774e-06}}, 1: {"": {up: 8.3944498860192661e-06, dn: 8.3944498860192661e-06}}, 2: {"": {up: 9.096664223769061e-06, dn: 9.096664223769061e-06}}, 3: {"": {up: 8.7285775855328617e-06, dn: 8.7285775855328617e-06}}, 4: {"": {up: 6.6512207526137616e-06, dn: 6.6512207526137616e-06}}, 5: {"": {up: 5.6630071516818709e-06, dn: 5.6630071516818709e-06}}, 6: {"": {up: 2.9172884456289206e-06, dn: 2.9172884456289206e-06}}, 7: {"": {up: 1.459181658023123e-06, dn: 1.459181658023123e-06}}, 8: {"": {up: 6.2356094329263446e-07, dn: 6.2356094329263446e-07}}, 9: {"": {up: 3.5754230518919016e-07, dn: 3.5754230518919016e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27153]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.357080e-04	6.005763e-06	6.005763e-06
3.000000e-01	6.000000e-01	3.644495e-04	9.669313e-06	9.669313e-06
6.000000e-01	9.000000e-01	4.258015e-04	1.048152e-05	1.048152e-05
9.000000e-01	1.200000e+00	4.069485e-04	1.006172e-05	1.006172e-05
1.200000e+00	1.600000e+00	3.268249e-04	7.671576e-06	7.671576e-06
1.600000e+00	2.000000e+00	2.489323e-04	6.535814e-06	6.535814e-06
2.000000e+00	2.800000e+00	1.419037e-04	3.371656e-06	3.371656e-06
2.800000e+00	4.000000e+00	6.193708e-05	1.690240e-06	1.690240e-06
4.000000e+00	6.000000e+00	2.127713e-05	7.235411e-07	7.235411e-07
6.000000e+00	8.000000e+00	7.457409e-06	4.147931e-07	4.147931e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27152]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2347768709744348e-06, dn: 5.2347768709744348e-06}}, 1: {"": {up: 8.4030404550310765e-06, dn: 8.4030404550310765e-06}}, 2: {"": {up: 9.1048875763393007e-06, dn: 9.1048875763393007e-06}}, 3: {"": {up: 8.7332614500858489e-06, dn: 8.7332614500858489e-06}}, 4: {"": {up: 6.6475126927295115e-06, dn: 6.6475126927295115e-06}}, 5: {"": {up: 5.6563509659496921e-06, dn: 5.6563509659496921e-06}}, 6: {"": {up: 2.9103970412127623e-06, dn: 2.9103970412127623e-06}}, 7: {"": {up: 1.4551226561511728e-06, dn: 1.4551226561511728e-06}}, 8: {"": {up: 6.202696994050249e-07, dn: 6.202696994050249e-07}}, 9: {"": {up: 3.5440072657939064e-07, dn: 3.5440072657939064e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27152]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.362564e-04	6.029258e-06	6.029258e-06
3.000000e-01	6.000000e-01	3.648945e-04	9.679159e-06	9.679159e-06
6.000000e-01	9.000000e-01	4.262882e-04	1.049094e-05	1.049094e-05
9.000000e-01	1.200000e+00	4.074179e-04	1.006706e-05	1.006706e-05
1.200000e+00	1.600000e+00	3.267409e-04	7.667312e-06	7.667312e-06
1.600000e+00	2.000000e+00	2.487938e-04	6.528161e-06	6.528161e-06
2.000000e+00	2.800000e+00	1.416845e-04	3.363747e-06	3.363747e-06
2.800000e+00	4.000000e+00	6.184086e-05	1.685585e-06	1.685585e-06
4.000000e+00	6.000000e+00	2.121398e-05	7.197761e-07	7.197761e-07
6.000000e+00	8.000000e+00	7.418054e-06	4.112025e-07	4.112025e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27151]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2253771793686494e-06, dn: 5.2253771793686494e-06}}, 1: {"": {up: 8.4041788547259188e-06, dn: 8.4041788547259188e-06}}, 2: {"": {up: 9.1085655658103842e-06, dn: 9.1085655658103842e-06}}, 3: {"": {up: 8.7883357039000536e-06, dn: 8.7883357039000536e-06}}, 4: {"": {up: 6.6511822257400207e-06, dn: 6.6511822257400207e-06}}, 5: {"": {up: 5.6616666053380452e-06, dn: 5.6616666053380452e-06}}, 6: {"": {up: 2.9160147783404672e-06, dn: 2.9160147783404672e-06}}, 7: {"": {up: 1.4581583228320732e-06, dn: 1.4581583228320732e-06}}, 8: {"": {up: 6.2231724224867821e-07, dn: 6.2231724224867821e-07}}, 9: {"": {up: 3.5741268164406252e-07, dn: 3.5741268164406252e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27151]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.359764e-04	6.018465e-06	6.018465e-06
3.000000e-01	6.000000e-01	3.648934e-04	9.680473e-06	9.680473e-06
6.000000e-01	9.000000e-01	4.265085e-04	1.049518e-05	1.049518e-05
9.000000e-01	1.200000e+00	4.059122e-04	1.013027e-05	1.013027e-05
1.200000e+00	1.600000e+00	3.269161e-04	7.671528e-06	7.671528e-06
1.600000e+00	2.000000e+00	2.489250e-04	6.534268e-06	6.534268e-06
2.000000e+00	2.800000e+00	1.418834e-04	3.370191e-06	3.370191e-06
2.800000e+00	4.000000e+00	6.189938e-05	1.689064e-06	1.689064e-06
4.000000e+00	6.000000e+00	2.123806e-05	7.221164e-07	7.221164e-07
6.000000e+00	8.000000e+00	7.452990e-06	4.146395e-07	4.146395e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27150]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2202692565720311e-06, dn: 5.2202692565720311e-06}}, 1: {"": {up: 8.3955166606945638e-06, dn: 8.3955166606945638e-06}}, 2: {"": {up: 9.0952130266420893e-06, dn: 9.0952130266420893e-06}}, 3: {"": {up: 8.7456713102349486e-06, dn: 8.7456713102349486e-06}}, 4: {"": {up: 6.6486878404689728e-06, dn: 6.6486878404689728e-06}}, 5: {"": {up: 5.6591452534813081e-06, dn: 5.6591452534813081e-06}}, 6: {"": {up: 2.9135738363734673e-06, dn: 2.9135738363734673e-06}}, 7: {"": {up: 1.4563901339346617e-06, dn: 1.4563901339346617e-06}}, 8: {"": {up: 6.2158708159034326e-07, dn: 6.2158708159034326e-07}}, 9: {"": {up: 3.5573894923103372e-07, dn: 3.5573894923103372e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27150]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.358924e-04	6.012603e-06	6.012603e-06
3.000000e-01	6.000000e-01	3.645337e-04	9.670532e-06	9.670532e-06
6.000000e-01	9.000000e-01	4.257294e-04	1.047985e-05	1.047985e-05
9.000000e-01	1.200000e+00	4.079584e-04	1.008132e-05	1.008132e-05
1.200000e+00	1.600000e+00	3.267219e-04	7.668668e-06	7.668668e-06
1.600000e+00	2.000000e+00	2.488298e-04	6.531380e-06	6.531380e-06
2.000000e+00	2.800000e+00	1.417774e-04	3.367397e-06	3.367397e-06
2.800000e+00	4.000000e+00	6.187664e-05	1.687045e-06	1.687045e-06
4.000000e+00	6.000000e+00	2.124709e-05	7.212859e-07	7.212859e-07
6.000000e+00	8.000000e+00	7.434384e-06	4.127332e-07	4.127332e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27149]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.202312519981432e-06, dn: 5.202312519981432e-06}}, 1: {"": {up: 8.3862526394888281e-06, dn: 8.3862526394888281e-06}}, 2: {"": {up: 9.0923166587081749e-06, dn: 9.0923166587081749e-06}}, 3: {"": {up: 8.7238689174522176e-06, dn: 8.7238689174522176e-06}}, 4: {"": {up: 6.6529687922009653e-06, dn: 6.6529687922009653e-06}}, 5: {"": {up: 5.6680348225818092e-06, dn: 5.6680348225818092e-06}}, 6: {"": {up: 2.9206776289929704e-06, dn: 2.9206776289929704e-06}}, 7: {"": {up: 1.463064943116941e-06, dn: 1.463064943116941e-06}}, 8: {"": {up: 6.2682792694646271e-07, dn: 6.2682792694646271e-07}}, 9: {"": {up: 3.5992193598056789e-07, dn: 3.5992193598056789e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27149]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.353630e-04	5.991985e-06	5.991985e-06
3.000000e-01	6.000000e-01	3.640489e-04	9.659902e-06	9.659902e-06
6.000000e-01	9.000000e-01	4.255355e-04	1.047653e-05	1.047653e-05
9.000000e-01	1.200000e+00	4.064423e-04	1.005632e-05	1.005632e-05
1.200000e+00	1.600000e+00	3.268747e-04	7.673578e-06	7.673578e-06
1.600000e+00	2.000000e+00	2.490393e-04	6.541580e-06	6.541580e-06
2.000000e+00	2.800000e+00	1.420175e-04	3.375543e-06	3.375543e-06
2.800000e+00	4.000000e+00	6.202548e-05	1.694684e-06	1.694684e-06
4.000000e+00	6.000000e+00	2.134323e-05	7.272752e-07	7.272752e-07
6.000000e+00	8.000000e+00	7.489063e-06	4.175158e-07	4.175158e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27148]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2122356048052935e-06, dn: 5.2122356048052935e-06}}, 1: {"": {up: 8.3886974223918984e-06, dn: 8.3886974223918984e-06}}, 2: {"": {up: 9.0957774085927719e-06, dn: 9.0957774085927719e-06}}, 3: {"": {up: 8.7234358674396948e-06, dn: 8.7234358674396948e-06}}, 4: {"": {up: 6.6517253400903422e-06, dn: 6.6517253400903422e-06}}, 5: {"": {up: 5.665970790605968e-06, dn: 5.665970790605968e-06}}, 6: {"": {up: 2.9175069622881802e-06, dn: 2.9175069622881802e-06}}, 7: {"": {up: 1.4619659518759127e-06, dn: 1.4619659518759127e-06}}, 8: {"": {up: 6.2569681156291657e-07, dn: 6.2569681156291657e-07}}, 9: {"": {up: 3.5790885711309239e-07, dn: 3.5790885711309239e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27148]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.356699e-04	6.003381e-06	6.003381e-06
3.000000e-01	6.000000e-01	3.642521e-04	9.662705e-06	9.662705e-06
6.000000e-01	9.000000e-01	4.258128e-04	1.048049e-05	1.048049e-05
9.000000e-01	1.200000e+00	4.063138e-04	1.005580e-05	1.005580e-05
1.200000e+00	1.600000e+00	3.268840e-04	7.672140e-06	7.672140e-06
1.600000e+00	2.000000e+00	2.490516e-04	6.539204e-06	6.539204e-06
2.000000e+00	2.800000e+00	1.419129e-04	3.371902e-06	3.371902e-06
2.800000e+00	4.000000e+00	6.200250e-05	1.693416e-06	1.693416e-06
4.000000e+00	6.000000e+00	2.132043e-05	7.259782e-07	7.259782e-07
6.000000e+00	8.000000e+00	7.464360e-06	4.152153e-07	4.152153e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27147]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2191165706255096e-06, dn: 5.2191165706255096e-06}}, 1: {"": {up: 8.3973547422189265e-06, dn: 8.3973547422189265e-06}}, 2: {"": {up: 9.0983301276174357e-06, dn: 9.0983301276174357e-06}}, 3: {"": {up: 8.7311320380960176e-06, dn: 8.7311320380960176e-06}}, 4: {"": {up: 6.6499760337913978e-06, dn: 6.6499760337913978e-06}}, 5: {"": {up: 5.6611151728259353e-06, dn: 5.6611151728259353e-06}}, 6: {"": {up: 2.9159202020974445e-06, dn: 2.9159202020974445e-06}}, 7: {"": {up: 1.4581397490562338e-06, dn: 1.4581397490562338e-06}}, 8: {"": {up: 6.226104319717105e-07, dn: 6.226104319717105e-07}}, 9: {"": {up: 3.57171632412206e-07, dn: 3.57171632412206e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27147]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.358325e-04	6.011277e-06	6.011277e-06
3.000000e-01	6.000000e-01	3.645828e-04	9.672640e-06	9.672640e-06
6.000000e-01	9.000000e-01	4.259067e-04	1.048343e-05	1.048343e-05
9.000000e-01	1.200000e+00	4.070732e-04	1.006464e-05	1.006464e-05
1.200000e+00	1.600000e+00	3.267869e-04	7.670145e-06	7.670145e-06
1.600000e+00	2.000000e+00	2.488743e-04	6.533638e-06	6.533638e-06
2.000000e+00	2.800000e+00	1.418654e-04	3.370085e-06	3.370085e-06
2.800000e+00	4.000000e+00	6.191170e-05	1.689048e-06	1.689048e-06
4.000000e+00	6.000000e+00	2.125826e-05	7.224557e-07	7.224557e-07
6.000000e+00	8.000000e+00	7.452900e-06	4.143696e-07	4.143696e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27146]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.210294297510139e-06, dn: 5.210294297510139e-06}}, 1: {"": {up: 8.3781156725257876e-06, dn: 8.3781156725257876e-06}}, 2: {"": {up: 9.0772964648683301e-06, dn: 9.0772964648683301e-06}}, 3: {"": {up: 1.0154162255504449e-05, dn: 1.0154162255504449e-05}}, 4: {"": {up: 6.6419015537720798e-06, dn: 6.6419015537720798e-06}}, 5: {"": {up: 5.6548552147689876e-06, dn: 5.6548552147689876e-06}}, 6: {"": {up: 2.9053614233000353e-06, dn: 2.9053614233000353e-06}}, 7: {"": {up: 1.4510807753762938e-06, dn: 1.4510807753762938e-06}}, 8: {"": {up: 6.1883459017737528e-07, dn: 6.1883459017737528e-07}}, 9: {"": {up: 3.5314763201811221e-07, dn: 3.5314763201811221e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27146]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.354695e-04	6.001145e-06	6.001145e-06
3.000000e-01	6.000000e-01	3.634313e-04	9.650542e-06	9.650542e-06
6.000000e-01	9.000000e-01	4.240344e-04	1.045929e-05	1.045929e-05
9.000000e-01	1.200000e+00	4.144667e-04	1.169779e-05	1.169779e-05
1.200000e+00	1.600000e+00	3.261865e-04	7.660888e-06	7.660888e-06
1.600000e+00	2.000000e+00	2.483453e-04	6.526467e-06	6.526467e-06
2.000000e+00	2.800000e+00	1.414178e-04	3.358001e-06	3.358001e-06
2.800000e+00	4.000000e+00	6.170996e-05	1.680984e-06	1.680984e-06
4.000000e+00	6.000000e+00	2.124510e-05	7.181438e-07	7.181438e-07
6.000000e+00	8.000000e+00	7.391019e-06	4.097767e-07	4.097767e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27145]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.1726621128132205e-06, dn: 5.1726621128132205e-06}}, 1: {"": {up: 8.3690501253129078e-06, dn: 8.3690501253129078e-06}}, 2: {"": {up: 9.070619236487292e-06, dn: 9.070619236487292e-06}}, 3: {"": {up: 8.9214504301586425e-06, dn: 8.9214504301586425e-06}}, 4: {"": {up: 6.6637104904099766e-06, dn: 6.6637104904099766e-06}}, 5: {"": {up: 5.6816816392684317e-06, dn: 5.6816816392684317e-06}}, 6: {"": {up: 2.9326947399107201e-06, dn: 2.9326947399107201e-06}}, 7: {"": {up: 1.4696550993723357e-06, dn: 1.4696550993723357e-06}}, 8: {"": {up: 6.3129925550407549e-07, dn: 6.3129925550407549e-07}}, 9: {"": {up: 3.6145490728443569e-07, dn: 3.6145490728443569e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27145]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.344763e-04	5.957956e-06	5.957956e-06
3.000000e-01	6.000000e-01	3.627253e-04	9.640186e-06	9.640186e-06
6.000000e-01	9.000000e-01	4.232808e-04	1.045166e-05	1.045166e-05
9.000000e-01	1.200000e+00	4.088295e-04	1.028305e-05	1.028305e-05
1.200000e+00	1.600000e+00	3.266963e-04	7.685928e-06	7.685928e-06
1.600000e+00	2.000000e+00	2.491929e-04	6.557256e-06	6.557256e-06
2.000000e+00	2.800000e+00	1.422250e-04	3.389327e-06	3.389327e-06
2.800000e+00	4.000000e+00	6.220089e-05	1.702238e-06	1.702238e-06
4.000000e+00	6.000000e+00	2.145611e-05	7.323954e-07	7.323954e-07
6.000000e+00	8.000000e+00	7.504571e-06	4.192797e-07	4.192797e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27144]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2147941261163693e-06, dn: 5.2147941261163693e-06}}, 1: {"": {up: 8.3910653541596127e-06, dn: 8.3910653541596127e-06}}, 2: {"": {up: 9.0932203072154561e-06, dn: 9.0932203072154561e-06}}, 3: {"": {up: 8.7227384843675485e-06, dn: 8.7227384843675485e-06}}, 4: {"": {up: 6.650272080900147e-06, dn: 6.650272080900147e-06}}, 5: {"": {up: 5.6646237739147343e-06, dn: 5.6646237739147343e-06}}, 6: {"": {up: 2.9151157781467278e-06, dn: 2.9151157781467278e-06}}, 7: {"": {up: 1.4593991343471918e-06, dn: 1.4593991343471918e-06}}, 8: {"": {up: 6.2453903000533126e-07, dn: 6.2453903000533126e-07}}, 9: {"": {up: 3.574059316799317e-07, dn: 3.574059316799317e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27144]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.357406e-04	6.006322e-06	6.006322e-06
3.000000e-01	6.000000e-01	3.643633e-04	9.665416e-06	9.665416e-06
6.000000e-01	9.000000e-01	4.256832e-04	1.047756e-05	1.047756e-05
9.000000e-01	1.200000e+00	4.070174e-04	1.005499e-05	1.005499e-05
1.200000e+00	1.600000e+00	3.268001e-04	7.670469e-06	7.670469e-06
1.600000e+00	2.000000e+00	2.490180e-04	6.537653e-06	6.537653e-06
2.000000e+00	2.800000e+00	1.418295e-04	3.369160e-06	3.369160e-06
2.800000e+00	4.000000e+00	6.194286e-05	1.690483e-06	1.690483e-06
4.000000e+00	6.000000e+00	2.130451e-05	7.246574e-07	7.246574e-07
6.000000e+00	8.000000e+00	7.459520e-06	4.146417e-07	4.146417e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27143]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2003963524160563e-06, dn: 5.2003963524160563e-06}}, 1: {"": {up: 8.3867633804704417e-06, dn: 8.3867633804704417e-06}}, 2: {"": {up: 9.0845375348568069e-06, dn: 9.0845375348568069e-06}}, 3: {"": {up: 8.9792705717112695e-06, dn: 8.9792705717112695e-06}}, 4: {"": {up: 6.6514984214085154e-06, dn: 6.6514984214085154e-06}}, 5: {"": {up: 5.6599977915190044e-06, dn: 5.6599977915190044e-06}}, 6: {"": {up: 2.9190093567852783e-06, dn: 2.9190093567852783e-06}}, 7: {"": {up: 1.4577117723031226e-06, dn: 1.4577117723031226e-06}}, 8: {"": {up: 6.2152514027994072e-07, dn: 6.2152514027994072e-07}}, 9: {"": {up: 3.5633986585842455e-07, dn: 3.5633986585842455e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27143]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.353349e-04	5.989782e-06	5.989782e-06
3.000000e-01	6.000000e-01	3.638642e-04	9.660501e-06	9.660501e-06
6.000000e-01	9.000000e-01	4.247229e-04	1.046763e-05	1.046763e-05
9.000000e-01	1.200000e+00	4.102299e-04	1.034939e-05	1.034939e-05
1.200000e+00	1.600000e+00	3.265886e-04	7.671931e-06	7.671931e-06
1.600000e+00	2.000000e+00	2.486187e-04	6.532393e-06	6.532393e-06
2.000000e+00	2.800000e+00	1.418865e-04	3.373645e-06	3.373645e-06
2.800000e+00	4.000000e+00	6.190926e-05	1.688575e-06	1.688575e-06
4.000000e+00	6.000000e+00	2.125170e-05	7.212187e-07	7.212187e-07
6.000000e+00	8.000000e+00	7.429771e-06	4.134159e-07	4.134159e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27142]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.236059799335969e-06, dn: 5.236059799335969e-06}}, 1: {"": {up: 8.4014059669928018e-06, dn: 8.4014059669928018e-06}}, 2: {"": {up: 9.1023025170069522e-06, dn: 9.1023025170069522e-06}}, 3: {"": {up: 8.8675964424790277e-06, dn: 8.8675964424790277e-06}}, 4: {"": {up: 6.6450211624945158e-06, dn: 6.6450211624945158e-06}}, 5: {"": {up: 5.6487210941946866e-06, dn: 5.6487210941946866e-06}}, 6: {"": {up: 2.9071823773200063e-06, dn: 2.9071823773200063e-06}}, 7: {"": {up: 1.4508558298083542e-06, dn: 1.4508558298083542e-06}}, 8: {"": {up: 6.170180305307131e-07, dn: 6.170180305307131e-07}}, 9: {"": {up: 3.5192481441353354e-07, dn: 3.5192481441353354e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27142]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.362816e-04	6.030728e-06	6.030728e-06
3.000000e-01	6.000000e-01	3.647735e-04	9.677298e-06	9.677298e-06
6.000000e-01	9.000000e-01	4.261008e-04	1.048799e-05	1.048799e-05
9.000000e-01	1.200000e+00	4.096824e-04	1.022122e-05	1.022122e-05
1.200000e+00	1.600000e+00	3.266323e-04	7.664488e-06	7.664488e-06
1.600000e+00	2.000000e+00	2.484235e-04	6.519440e-06	6.519440e-06
2.000000e+00	2.800000e+00	1.415611e-04	3.360083e-06	3.360083e-06
2.800000e+00	4.000000e+00	6.173222e-05	1.680718e-06	1.680718e-06
4.000000e+00	6.000000e+00	2.116383e-05	7.160650e-07	7.160650e-07
6.000000e+00	8.000000e+00	7.381379e-06	4.083733e-07	4.083733e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27141]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2124690246881405e-06, dn: 5.2124690246881405e-06}}, 1: {"": {up: 8.3961585131402669e-06, dn: 8.3961585131402669e-06}}, 2: {"": {up: 9.0993919210754582e-06, dn: 9.0993919210754582e-06}}, 3: {"": {up: 8.771170579422872e-06, dn: 8.771170579422872e-06}}, 4: {"": {up: 6.6542646100076285e-06, dn: 6.6542646100076285e-06}}, 5: {"": {up: 5.6693694534754052e-06, dn: 5.6693694534754052e-06}}, 6: {"": {up: 2.9205904261809803e-06, dn: 2.9205904261809803e-06}}, 7: {"": {up: 1.4624513287247847e-06, dn: 1.4624513287247847e-06}}, 8: {"": {up: 6.2599161336235168e-07, dn: 6.2599161336235168e-07}}, 9: {"": {up: 3.5966950107007962e-07, dn: 3.5966950107007962e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27141]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.356109e-04	6.003650e-06	6.003650e-06
3.000000e-01	6.000000e-01	3.644341e-04	9.671269e-06	9.671269e-06
6.000000e-01	9.000000e-01	4.258337e-04	1.048465e-05	1.048465e-05
9.000000e-01	1.200000e+00	4.056876e-04	1.011057e-05	1.011057e-05
1.200000e+00	1.600000e+00	3.268948e-04	7.675054e-06	7.675054e-06
1.600000e+00	2.000000e+00	2.491265e-04	6.543097e-06	6.543097e-06
2.000000e+00	2.800000e+00	1.420022e-04	3.375432e-06	3.375432e-06
2.800000e+00	4.000000e+00	6.200655e-05	1.693976e-06	1.693976e-06
4.000000e+00	6.000000e+00	2.131616e-05	7.263183e-07	7.263183e-07
6.000000e+00	8.000000e+00	7.485702e-06	4.172253e-07	4.172253e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27140]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.221316351691826e-06, dn: 5.221316351691826e-06}}, 1: {"": {up: 8.3987432922365776e-06, dn: 8.3987432922365776e-06}}, 2: {"": {up: 9.1008455040665786e-06, dn: 9.1008455040665786e-06}}, 3: {"": {up: 8.7380667833972954e-06, dn: 8.7380667833972954e-06}}, 4: {"": {up: 6.650187497356745e-06, dn: 6.650187497356745e-06}}, 5: {"": {up: 5.661678748392565e-06, dn: 5.661678748392565e-06}}, 6: {"": {up: 2.9160782739837421e-06, dn: 2.9160782739837421e-06}}, 7: {"": {up: 1.4586740078273525e-06, dn: 1.4586740078273525e-06}}, 8: {"": {up: 6.2278848736950812e-07, dn: 6.2278848736950812e-07}}, 9: {"": {up: 3.5732016455834113e-07, dn: 3.5732016455834113e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27140]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.358801e-04	6.013801e-06	6.013801e-06
3.000000e-01	6.000000e-01	3.646326e-04	9.674231e-06	9.674231e-06
6.000000e-01	9.000000e-01	4.260334e-04	1.048631e-05	1.048631e-05
9.000000e-01	1.200000e+00	4.067013e-04	1.007259e-05	1.007259e-05
1.200000e+00	1.600000e+00	3.268112e-04	7.670381e-06	7.670381e-06
1.600000e+00	2.000000e+00	2.488966e-04	6.534280e-06	6.534280e-06
2.000000e+00	2.800000e+00	1.418743e-04	3.370263e-06	3.370263e-06
2.800000e+00	4.000000e+00	6.192272e-05	1.689656e-06	1.689656e-06
4.000000e+00	6.000000e+00	2.125833e-05	7.226589e-07	7.226589e-07
6.000000e+00	8.000000e+00	7.455506e-06	4.145401e-07	4.145401e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27139]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2124679588676833e-06, dn: 5.2124679588676833e-06}}, 1: {"": {up: 8.3910799199043632e-06, dn: 8.3910799199043632e-06}}, 2: {"": {up: 9.0941085935407128e-06, dn: 9.0941085935407128e-06}}, 3: {"": {up: 8.7234148512303768e-06, dn: 8.7234148512303768e-06}}, 4: {"": {up: 6.6509891181688129e-06, dn: 6.6509891181688129e-06}}, 5: {"": {up: 5.6632764368340726e-06, dn: 5.6632764368340726e-06}}, 6: {"": {up: 2.9166694940462493e-06, dn: 2.9166694940462493e-06}}, 7: {"": {up: 1.4593310872527254e-06, dn: 1.4593310872527254e-06}}, 8: {"": {up: 6.2422592064091669e-07, dn: 6.2422592064091669e-07}}, 9: {"": {up: 3.5742988822984568e-07, dn: 3.5742988822984568e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27139]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.356799e-04	6.003649e-06	6.003649e-06
3.000000e-01	6.000000e-01	3.643554e-04	9.665446e-06	9.665446e-06
6.000000e-01	9.000000e-01	4.257222e-04	1.047859e-05	1.047859e-05
9.000000e-01	1.200000e+00	4.070055e-04	1.005579e-05	1.005579e-05
1.200000e+00	1.600000e+00	3.268304e-04	7.671309e-06	7.671309e-06
1.600000e+00	2.000000e+00	2.489651e-04	6.536124e-06	6.536124e-06
2.000000e+00	2.800000e+00	1.418846e-04	3.370948e-06	3.370948e-06
2.800000e+00	4.000000e+00	6.194210e-05	1.690411e-06	1.690411e-06
4.000000e+00	6.000000e+00	2.129624e-05	7.243004e-07	7.243004e-07
6.000000e+00	8.000000e+00	7.456978e-06	4.146659e-07	4.146659e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27138]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2160500168017733e-06, dn: 5.2160500168017733e-06}}, 1: {"": {up: 8.3951546872122768e-06, dn: 8.3951546872122768e-06}}, 2: {"": {up: 9.0993974159464722e-06, dn: 9.0993974159464722e-06}}, 3: {"": {up: 8.7346990026369374e-06, dn: 8.7346990026369374e-06}}, 4: {"": {up: 6.651545403137527e-06, dn: 6.651545403137527e-06}}, 5: {"": {up: 5.6639915254173907e-06, dn: 5.6639915254173907e-06}}, 6: {"": {up: 2.9183953210625874e-06, dn: 2.9183953210625874e-06}}, 7: {"": {up: 1.4602263903625049e-06, dn: 1.4602263903625049e-06}}, 8: {"": {up: 6.2413860640085395e-07, dn: 6.2413860640085395e-07}}, 9: {"": {up: 3.5803020124006298e-07, dn: 3.5803020124006298e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27138]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.357251e-04	6.007756e-06	6.007756e-06
3.000000e-01	6.000000e-01	3.644257e-04	9.670122e-06	9.670122e-06
6.000000e-01	9.000000e-01	4.258758e-04	1.048466e-05	1.048466e-05
9.000000e-01	1.200000e+00	4.065585e-04	1.006874e-05	1.006874e-05
1.200000e+00	1.600000e+00	3.268358e-04	7.671943e-06	7.671943e-06
1.600000e+00	2.000000e+00	2.489415e-04	6.536940e-06	6.536940e-06
2.000000e+00	2.800000e+00	1.419410e-04	3.372922e-06	3.372922e-06
2.800000e+00	4.000000e+00	6.195713e-05	1.691434e-06	1.691434e-06
4.000000e+00	6.000000e+00	2.128607e-05	7.242036e-07	7.242036e-07
6.000000e+00	8.000000e+00	7.465889e-06	4.153540e-07	4.153540e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27137]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2242798546785379e-06, dn: 5.2242798546785379e-06}}, 1: {"": {up: 8.3994100321920753e-06, dn: 8.3994100321920753e-06}}, 2: {"": {up: 9.0977524697037114e-06, dn: 9.0977524697037114e-06}}, 3: {"": {up: 8.729661441825159e-06, dn: 8.729661441825159e-06}}, 4: {"": {up: 6.6488128639630074e-06, dn: 6.6488128639630074e-06}}, 5: {"": {up: 5.6590000220887104e-06, dn: 5.6590000220887104e-06}}, 6: {"": {up: 2.9115438344630847e-06, dn: 2.9115438344630847e-06}}, 7: {"": {up: 1.4559227696245121e-06, dn: 1.4559227696245121e-06}}, 8: {"": {up: 6.2140184261072156e-07, dn: 6.2140184261072156e-07}}, 9: {"": {up: 3.5576150719266973e-07, dn: 3.5576150719266973e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27137]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.360174e-04	6.017213e-06	6.017213e-06
3.000000e-01	6.000000e-01	3.648063e-04	9.674992e-06	9.674992e-06
6.000000e-01	9.000000e-01	4.260679e-04	1.048276e-05	1.048276e-05
9.000000e-01	1.200000e+00	4.073227e-04	1.006293e-05	1.006293e-05
1.200000e+00	1.600000e+00	3.267875e-04	7.668810e-06	7.668810e-06
1.600000e+00	2.000000e+00	2.488793e-04	6.531205e-06	6.531205e-06
2.000000e+00	2.800000e+00	1.417311e-04	3.365067e-06	3.365067e-06
2.800000e+00	4.000000e+00	6.186339e-05	1.686507e-06	1.686507e-06
4.000000e+00	6.000000e+00	2.123755e-05	7.210683e-07	7.210683e-07
6.000000e+00	8.000000e+00	7.432271e-06	4.127533e-07	4.127533e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27136]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2517076587842675e-06, dn: 5.2517076587842675e-06}}, 1: {"": {up: 8.4845081046444748e-06, dn: 8.4845081046444748e-06}}, 2: {"": {up: 9.2382646278039298e-06, dn: 9.2382646278039298e-06}}, 3: {"": {up: 1.2150651560033041e-05, dn: 1.2150651560033041e-05}}, 4: {"": {up: 6.7160521327637098e-06, dn: 6.7160521327637098e-06}}, 5: {"": {up: 5.745871343843335e-06, dn: 5.745871343843335e-06}}, 6: {"": {up: 2.9813346424043047e-06, dn: 2.9813346424043047e-06}}, 7: {"": {up: 1.5005931697535846e-06, dn: 1.5005931697535846e-06}}, 8: {"": {up: 6.4714913273526065e-07, dn: 6.4714913273526065e-07}}, 9: {"": {up: 3.8289032372208105e-07, dn: 3.8289032372208105e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27136]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.346992e-04	6.048713e-06	6.048713e-06
3.000000e-01	6.000000e-01	3.640549e-04	9.772775e-06	9.772775e-06
6.000000e-01	9.000000e-01	4.272474e-04	1.064409e-05	1.064409e-05
9.000000e-01	1.200000e+00	3.943494e-04	1.399046e-05	1.399046e-05
1.200000e+00	1.600000e+00	3.276740e-04	7.746016e-06	7.746016e-06
1.600000e+00	2.000000e+00	2.499353e-04	6.630826e-06	6.630826e-06
2.000000e+00	2.800000e+00	1.433395e-04	3.445021e-06	3.445021e-06
2.800000e+00	4.000000e+00	6.261209e-05	1.737613e-06	1.737613e-06
4.000000e+00	6.000000e+00	2.154529e-05	7.505118e-07	7.505118e-07
6.000000e+00	8.000000e+00	7.723045e-06	4.437731e-07	4.437731e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27135]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2292744344804772e-06, dn: 5.2292744344804772e-06}}, 1: {"": {up: 8.396870448764429e-06, dn: 8.396870448764429e-06}}, 2: {"": {up: 9.0907675999090156e-06, dn: 9.0907675999090156e-06}}, 3: {"": {up: 9.2117642175644091e-06, dn: 9.2117642175644091e-06}}, 4: {"": {up: 6.6453569317230787e-06, dn: 6.6453569317230787e-06}}, 5: {"": {up: 5.6529516626272348e-06, dn: 5.6529516626272348e-06}}, 6: {"": {up: 2.9030331659317993e-06, dn: 2.9030331659317993e-06}}, 7: {"": {up: 1.4486111643762641e-06, dn: 1.4486111643762641e-06}}, 8: {"": {up: 6.1701742276859586e-07, dn: 6.1701742276859586e-07}}, 9: {"": {up: 3.5102485666972361e-07, dn: 3.5102485666972361e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27135]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.361251e-04	6.022956e-06	6.022956e-06
3.000000e-01	6.000000e-01	3.645864e-04	9.672080e-06	9.672080e-06
6.000000e-01	9.000000e-01	4.253511e-04	1.047475e-05	1.047475e-05
9.000000e-01	1.200000e+00	4.115607e-04	1.061611e-05	1.061611e-05
1.200000e+00	1.600000e+00	3.264837e-04	7.664865e-06	7.664865e-06
1.600000e+00	2.000000e+00	2.485846e-04	6.524278e-06	6.524278e-06
2.000000e+00	2.800000e+00	1.413303e-04	3.355322e-06	3.355322e-06
2.800000e+00	4.000000e+00	6.168308e-05	1.678146e-06	1.678146e-06
4.000000e+00	6.000000e+00	2.118396e-05	7.160559e-07	7.160559e-07
6.000000e+00	8.000000e+00	7.362786e-06	4.073394e-07	4.073394e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27134]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2176687003552325e-06, dn: 5.2176687003552325e-06}}, 1: {"": {up: 8.4008306467608038e-06, dn: 8.4008306467608038e-06}}, 2: {"": {up: 9.1083368404994762e-06, dn: 9.1083368404994762e-06}}, 3: {"": {up: 8.8354884163556902e-06, dn: 8.8354884163556902e-06}}, 4: {"": {up: 6.6552826761903934e-06, dn: 6.6552826761903934e-06}}, 5: {"": {up: 5.6682040806590609e-06, dn: 5.6682040806590609e-06}}, 6: {"": {up: 2.9226178868439172e-06, dn: 2.9226178868439172e-06}}, 7: {"": {up: 1.4630236479443671e-06, dn: 1.4630236479443671e-06}}, 8: {"": {up: 6.2573137207590927e-07, dn: 6.2573137207590927e-07}}, 9: {"": {up: 3.5988918433317774e-07, dn: 3.5988918433317774e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27134]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.356874e-04	6.009614e-06	6.009614e-06
3.000000e-01	6.000000e-01	3.645212e-04	9.676642e-06	9.676642e-06
6.000000e-01	9.000000e-01	4.261749e-04	1.049492e-05	1.049492e-05
9.000000e-01	1.200000e+00	4.051016e-04	1.018438e-05	1.018438e-05
1.200000e+00	1.600000e+00	3.269597e-04	7.676232e-06	7.676232e-06
1.600000e+00	2.000000e+00	2.490309e-04	6.541771e-06	6.541771e-06
2.000000e+00	2.800000e+00	1.420807e-04	3.377760e-06	3.377760e-06
2.800000e+00	4.000000e+00	6.200701e-05	1.694635e-06	1.694635e-06
4.000000e+00	6.000000e+00	2.130055e-05	7.260242e-07	7.260242e-07
6.000000e+00	8.000000e+00	7.487955e-06	4.174777e-07	4.174777e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27133]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2263754170553042e-06, dn: 5.2263754170553042e-06}}, 1: {"": {up: 8.3957416454877767e-06, dn: 8.3957416454877767e-06}}, 2: {"": {up: 9.0875348081252955e-06, dn: 9.0875348081252955e-06}}, 3: {"": {up: 9.2219038767009035e-06, dn: 9.2219038767009035e-06}}, 4: {"": {up: 6.6459052242715576e-06, dn: 6.6459052242715576e-06}}, 5: {"": {up: 5.6562719612833331e-06, dn: 5.6562719612833331e-06}}, 6: {"": {up: 2.9037986973962228e-06, dn: 2.9037986973962228e-06}}, 7: {"": {up: 1.4502629071999323e-06, dn: 1.4502629071999323e-06}}, 8: {"": {up: 6.1816138669444565e-07, dn: 6.1816138669444565e-07}}, 9: {"": {up: 3.5191014478130639e-07, dn: 3.5191014478130639e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27133]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.360464e-04	6.019631e-06	6.019631e-06
3.000000e-01	6.000000e-01	3.644917e-04	9.670777e-06	9.670777e-06
6.000000e-01	9.000000e-01	4.251406e-04	1.047103e-05	1.047103e-05
9.000000e-01	1.200000e+00	4.115152e-04	1.062773e-05	1.062773e-05
1.200000e+00	1.600000e+00	3.264380e-04	7.665483e-06	7.665483e-06
1.600000e+00	2.000000e+00	2.486570e-04	6.528072e-06	6.528072e-06
2.000000e+00	2.800000e+00	1.413314e-04	3.356194e-06	3.356194e-06
2.800000e+00	4.000000e+00	6.172651e-05	1.680033e-06	1.680033e-06
4.000000e+00	6.000000e+00	2.120587e-05	7.173616e-07	7.173616e-07
6.000000e+00	8.000000e+00	7.373468e-06	4.083513e-07	4.083513e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27132]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2219419546542062e-06, dn: 5.2219419546542062e-06}}, 1: {"": {up: 8.3966560804485331e-06, dn: 8.3966560804485331e-06}}, 2: {"": {up: 9.1002533542265236e-06, dn: 9.1002533542265236e-06}}, 3: {"": {up: 8.7307190743692806e-06, dn: 8.7307190743692806e-06}}, 4: {"": {up: 6.649252777568316e-06, dn: 6.649252777568316e-06}}, 5: {"": {up: 5.6605664469203099e-06, dn: 5.6605664469203099e-06}}, 6: {"": {up: 2.9157302365788232e-06, dn: 2.9157302365788232e-06}}, 7: {"": {up: 1.4590229321935505e-06, dn: 1.4590229321935505e-06}}, 8: {"": {up: 6.227196399664941e-07, dn: 6.227196399664941e-07}}, 9: {"": {up: 3.5686016168802033e-07, dn: 3.5686016168802033e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27132]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.359030e-04	6.014518e-06	6.014518e-06
3.000000e-01	6.000000e-01	3.645474e-04	9.671838e-06	9.671838e-06
6.000000e-01	9.000000e-01	4.260053e-04	1.048563e-05	1.048563e-05
9.000000e-01	1.200000e+00	4.068814e-04	1.006416e-05	1.006416e-05
1.200000e+00	1.600000e+00	3.267855e-04	7.669312e-06	7.669312e-06
1.600000e+00	2.000000e+00	2.488525e-04	6.533006e-06	6.533006e-06
2.000000e+00	2.800000e+00	1.418608e-04	3.369866e-06	3.369866e-06
2.800000e+00	4.000000e+00	6.193638e-05	1.690054e-06	1.690054e-06
4.000000e+00	6.000000e+00	2.126088e-05	7.225811e-07	7.225811e-07
6.000000e+00	8.000000e+00	7.450657e-06	4.140169e-07	4.140169e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27131]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2124391816329352e-06, dn: 5.2124391816329352e-06}}, 1: {"": {up: 8.3952691704581124e-06, dn: 8.3952691704581124e-06}}, 2: {"": {up: 9.095778630160744e-06, dn: 9.095778630160744e-06}}, 3: {"": {up: 8.7302666371397605e-06, dn: 8.7302666371397605e-06}}, 4: {"": {up: 6.6526521966806575e-06, dn: 6.6526521966806575e-06}}, 5: {"": {up: 5.6652394035909913e-06, dn: 5.6652394035909913e-06}}, 6: {"": {up: 2.9171856085960665e-06, dn: 2.9171856085960665e-06}}, 7: {"": {up: 1.4587870722700492e-06, dn: 1.4587870722700492e-06}}, 8: {"": {up: 6.2425395473316783e-07, dn: 6.2425395473316783e-07}}, 9: {"": {up: 3.5809928790769746e-07, dn: 3.5809928790769746e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27131]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.356619e-04	6.003620e-06	6.003620e-06
3.000000e-01	6.000000e-01	3.645070e-04	9.670251e-06	9.670251e-06
6.000000e-01	9.000000e-01	4.257834e-04	1.048051e-05	1.048051e-05
9.000000e-01	1.200000e+00	4.067240e-04	1.006365e-05	1.006365e-05
1.200000e+00	1.600000e+00	3.268655e-04	7.673215e-06	7.673215e-06
1.600000e+00	2.000000e+00	2.490285e-04	6.538371e-06	6.538371e-06
2.000000e+00	2.800000e+00	1.419015e-04	3.371538e-06	3.371538e-06
2.800000e+00	4.000000e+00	6.191901e-05	1.689791e-06	1.689791e-06
4.000000e+00	6.000000e+00	2.128983e-05	7.243311e-07	7.243311e-07
6.000000e+00	8.000000e+00	7.463771e-06	4.154273e-07	4.154273e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27130]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2151147851434899e-06, dn: 5.2151147851434899e-06}}, 1: {"": {up: 8.393972705327186e-06, dn: 8.393972705327186e-06}}, 2: {"": {up: 9.0982342609248437e-06, dn: 9.0982342609248437e-06}}, 3: {"": {up: 8.7292057676133032e-06, dn: 8.7292057676133032e-06}}, 4: {"": {up: 6.6509524693836125e-06, dn: 6.6509524693836125e-06}}, 5: {"": {up: 5.6628719524636967e-06, dn: 5.6628719524636967e-06}}, 6: {"": {up: 2.9176486144667941e-06, dn: 2.9176486144667941e-06}}, 7: {"": {up: 1.4597229093982945e-06, dn: 1.4597229093982945e-06}}, 8: {"": {up: 6.237379257348394e-07, dn: 6.237379257348394e-07}}, 9: {"": {up: 3.5774680292072495e-07, dn: 3.5774680292072495e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27130]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.357135e-04	6.006682e-06	6.006682e-06
3.000000e-01	6.000000e-01	3.643998e-04	9.668766e-06	9.668766e-06
6.000000e-01	9.000000e-01	4.258595e-04	1.048333e-05	1.048333e-05
9.000000e-01	1.200000e+00	4.068287e-04	1.006244e-05	1.006244e-05
1.200000e+00	1.600000e+00	3.268262e-04	7.671267e-06	7.671267e-06
1.600000e+00	2.000000e+00	2.489061e-04	6.535660e-06	6.535660e-06
2.000000e+00	2.800000e+00	1.419257e-04	3.372070e-06	3.372070e-06
2.800000e+00	4.000000e+00	6.194751e-05	1.690860e-06	1.690860e-06
4.000000e+00	6.000000e+00	2.127949e-05	7.237450e-07	7.237450e-07
6.000000e+00	8.000000e+00	7.460935e-06	4.150288e-07	4.150288e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27129]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2213897681662411e-06, dn: 5.2213897681662411e-06}}, 1: {"": {up: 8.3983860883439312e-06, dn: 8.3983860883439312e-06}}, 2: {"": {up: 9.0985536091061063e-06, dn: 9.0985536091061063e-06}}, 3: {"": {up: 8.7322830157219865e-06, dn: 8.7322830157219865e-06}}, 4: {"": {up: 6.6502918169054787e-06, dn: 6.6502918169054787e-06}}, 5: {"": {up: 5.6619856278517711e-06, dn: 5.6619856278517711e-06}}, 6: {"": {up: 2.9148024697224344e-06, dn: 2.9148024697224344e-06}}, 7: {"": {up: 1.4580390179202259e-06, dn: 1.4580390179202259e-06}}, 8: {"": {up: 6.2289686144658006e-07, dn: 6.2289686144658006e-07}}, 9: {"": {up: 3.5692380139183773e-07, dn: 3.5692380139183773e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27129]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.359082e-04	6.013892e-06	6.013892e-06
3.000000e-01	6.000000e-01	3.646763e-04	9.673820e-06	9.673820e-06
6.000000e-01	9.000000e-01	4.259787e-04	1.048368e-05	1.048368e-05
9.000000e-01	1.200000e+00	4.068019e-04	1.006595e-05	1.006595e-05
1.200000e+00	1.600000e+00	3.268112e-04	7.670500e-06	7.670500e-06
1.600000e+00	2.000000e+00	2.489433e-04	6.534629e-06	6.534629e-06
2.000000e+00	2.800000e+00	1.418235e-04	3.368799e-06	3.368799e-06
2.800000e+00	4.000000e+00	6.190954e-05	1.688928e-06	1.688928e-06
4.000000e+00	6.000000e+00	2.126471e-05	7.227804e-07	7.227804e-07
6.000000e+00	8.000000e+00	7.450351e-06	4.140861e-07	4.140861e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27128]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2056390364467052e-06, dn: 5.2056390364467052e-06}}, 1: {"": {up: 8.3961545430697686e-06, dn: 8.3961545430697686e-06}}, 2: {"": {up: 9.0921516827548696e-06, dn: 9.0921516827548696e-06}}, 3: {"": {up: 8.726334345595012e-06, dn: 8.726334345595012e-06}}, 4: {"": {up: 6.6561775817656769e-06, dn: 6.6561775817656769e-06}}, 5: {"": {up: 5.6691539271746719e-06, dn: 5.6691539271746719e-06}}, 6: {"": {up: 2.9152071645939681e-06, dn: 2.9152071645939681e-06}}, 7: {"": {up: 1.4562225200077689e-06, dn: 1.4562225200077689e-06}}, 8: {"": {up: 6.2434365536938055e-07, dn: 6.2434365536938055e-07}}, 9: {"": {up: 3.5811084177946915e-07, dn: 3.5811084177946915e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27128]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.355271e-04	5.995843e-06	5.995843e-06
3.000000e-01	6.000000e-01	3.646105e-04	9.671280e-06	9.671280e-06
6.000000e-01	9.000000e-01	4.256943e-04	1.047637e-05	1.047637e-05
9.000000e-01	1.200000e+00	4.070695e-04	1.005914e-05	1.005914e-05
1.200000e+00	1.600000e+00	3.269493e-04	7.677277e-06	7.677277e-06
1.600000e+00	2.000000e+00	2.491789e-04	6.542876e-06	6.542876e-06
2.000000e+00	2.800000e+00	1.418308e-04	3.369282e-06	3.369282e-06
2.800000e+00	4.000000e+00	6.184362e-05	1.686869e-06	1.686869e-06
4.000000e+00	6.000000e+00	2.128963e-05	7.244270e-07	7.244270e-07
6.000000e+00	8.000000e+00	7.456874e-06	4.154301e-07	4.154301e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27127]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2308114942988421e-06, dn: 5.2308114942988421e-06}}, 1: {"": {up: 8.3993326454480253e-06, dn: 8.3993326454480253e-06}}, 2: {"": {up: 9.1068167386365632e-06, dn: 9.1068167386365632e-06}}, 3: {"": {up: 8.7379548840421215e-06, dn: 8.7379548840421215e-06}}, 4: {"": {up: 6.6490191945880231e-06, dn: 6.6490191945880231e-06}}, 5: {"": {up: 5.6612161900072326e-06, dn: 5.6612161900072326e-06}}, 6: {"": {up: 2.9188375254542692e-06, dn: 2.9188375254542692e-06}}, 7: {"": {up: 1.4625156694317267e-06, dn: 1.4625156694317267e-06}}, 8: {"": {up: 6.2308647072456962e-07, dn: 6.2308647072456962e-07}}, 9: {"": {up: 3.5690005603810152e-07, dn: 3.5690005603810152e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27127]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.360342e-04	6.024690e-06	6.024690e-06
3.000000e-01	6.000000e-01	3.643981e-04	9.674911e-06	9.674911e-06
6.000000e-01	9.000000e-01	4.259901e-04	1.049315e-05	1.049315e-05
9.000000e-01	1.200000e+00	4.067262e-04	1.007247e-05	1.007247e-05
1.200000e+00	1.600000e+00	3.266704e-04	7.669036e-06	7.669036e-06
1.600000e+00	2.000000e+00	2.487083e-04	6.533739e-06	6.533739e-06
2.000000e+00	2.800000e+00	1.419176e-04	3.373420e-06	3.373420e-06
2.800000e+00	4.000000e+00	6.201393e-05	1.694046e-06	1.694046e-06
4.000000e+00	6.000000e+00	2.126451e-05	7.230096e-07	7.230096e-07
6.000000e+00	8.000000e+00	7.457881e-06	4.140768e-07	4.140768e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27126]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2153789678006889e-06, dn: 5.2153789678006889e-06}}, 1: {"": {up: 8.3936172840504899e-06, dn: 8.3936172840504899e-06}}, 2: {"": {up: 9.0980779410940525e-06, dn: 9.0980779410940525e-06}}, 3: {"": {up: 8.7333517811510018e-06, dn: 8.7333517811510018e-06}}, 4: {"": {up: 6.6501376865445412e-06, dn: 6.6501376865445412e-06}}, 5: {"": {up: 5.6601325072828477e-06, dn: 5.6601325072828477e-06}}, 6: {"": {up: 2.9158390194762128e-06, dn: 2.9158390194762128e-06}}, 7: {"": {up: 1.4575795671058386e-06, dn: 1.4575795671058386e-06}}, 8: {"": {up: 6.2229595049301095e-07, dn: 6.2229595049301095e-07}}, 9: {"": {up: 3.5651332373419089e-07, dn: 3.5651332373419089e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27126]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.357376e-04	6.006985e-06	6.006985e-06
3.000000e-01	6.000000e-01	3.644158e-04	9.668361e-06	9.668361e-06
6.000000e-01	9.000000e-01	4.258874e-04	1.048315e-05	1.048315e-05
9.000000e-01	1.200000e+00	4.075715e-04	1.006720e-05	1.006720e-05
1.200000e+00	1.600000e+00	3.268124e-04	7.670342e-06	7.670342e-06
1.600000e+00	2.000000e+00	2.488142e-04	6.532527e-06	6.532527e-06
2.000000e+00	2.800000e+00	1.418688e-04	3.370001e-06	3.370001e-06
2.800000e+00	4.000000e+00	6.189326e-05	1.688411e-06	1.688411e-06
4.000000e+00	6.000000e+00	2.125274e-05	7.220952e-07	7.220952e-07
6.000000e+00	8.000000e+00	7.442475e-06	4.136155e-07	4.136155e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27125]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2212450622432969e-06, dn: 5.2212450622432969e-06}}, 1: {"": {up: 8.3996745968717942e-06, dn: 8.3996745968717942e-06}}, 2: {"": {up: 9.0993784891545673e-06, dn: 9.0993784891545673e-06}}, 3: {"": {up: 8.759292208848842e-06, dn: 8.759292208848842e-06}}, 4: {"": {up: 6.6519823173246611e-06, dn: 6.6519823173246611e-06}}, 5: {"": {up: 5.6660480054443594e-06, dn: 5.6660480054443594e-06}}, 6: {"": {up: 2.9170246506500428e-06, dn: 2.9170246506500428e-06}}, 7: {"": {up: 1.4605031477009709e-06, dn: 1.4605031477009709e-06}}, 8: {"": {up: 6.2458366132968941e-07, dn: 6.2458366132968941e-07}}, 9: {"": {up: 3.5830011861566556e-07, dn: 3.5830011861566556e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27125]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.358752e-04	6.013729e-06	6.013729e-06
3.000000e-01	6.000000e-01	3.646581e-04	9.675297e-06	9.675297e-06
6.000000e-01	9.000000e-01	4.259409e-04	1.048462e-05	1.048462e-05
9.000000e-01	1.200000e+00	4.059998e-04	1.009693e-05	1.009693e-05
1.200000e+00	1.600000e+00	3.268262e-04	7.672429e-06	7.672429e-06
1.600000e+00	2.000000e+00	2.490512e-04	6.539279e-06	6.539279e-06
2.000000e+00	2.800000e+00	1.418852e-04	3.371342e-06	3.371342e-06
2.800000e+00	4.000000e+00	6.196751e-05	1.691746e-06	1.691746e-06
4.000000e+00	6.000000e+00	2.129435e-05	7.247101e-07	7.247101e-07
6.000000e+00	8.000000e+00	7.470327e-06	4.156629e-07	4.156629e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27124]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2171533319319743e-06, dn: 5.2171533319319743e-06}}, 1: {"": {up: 8.4012492457305947e-06, dn: 8.4012492457305947e-06}}, 2: {"": {up: 9.0951940911426145e-06, dn: 9.0951940911426145e-06}}, 3: {"": {up: 8.7327251696643317e-06, dn: 8.7327251696643317e-06}}, 4: {"": {up: 6.6547929156360659e-06, dn: 6.6547929156360659e-06}}, 5: {"": {up: 5.669245430390188e-06, dn: 5.669245430390188e-06}}, 6: {"": {up: 2.9151031821360976e-06, dn: 2.9151031821360976e-06}}, 7: {"": {up: 1.4574611677693353e-06, dn: 1.4574611677693353e-06}}, 8: {"": {up: 6.2415903422124716e-07, dn: 6.2415903422124716e-07}}, 9: {"": {up: 3.5770560521188374e-07, dn: 3.5770560521188374e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27124]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.357934e-04	6.009053e-06	6.009053e-06
3.000000e-01	6.000000e-01	3.647135e-04	9.677108e-06	9.677108e-06
6.000000e-01	9.000000e-01	4.257083e-04	1.047983e-05	1.047983e-05
9.000000e-01	1.200000e+00	4.068450e-04	1.006645e-05	1.006645e-05
1.200000e+00	1.600000e+00	3.268534e-04	7.675657e-06	7.675657e-06
1.600000e+00	2.000000e+00	2.491334e-04	6.542947e-06	6.542947e-06
2.000000e+00	2.800000e+00	1.417988e-04	3.369143e-06	3.369143e-06
2.800000e+00	4.000000e+00	6.187609e-05	1.688273e-06	1.688273e-06
4.000000e+00	6.000000e+00	2.128502e-05	7.242199e-07	7.242199e-07
6.000000e+00	8.000000e+00	7.459257e-06	4.149775e-07	4.149775e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27123]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2184938227210528e-06, dn: 5.2184938227210528e-06}}, 1: {"": {up: 8.3952883611384479e-06, dn: 8.3952883611384479e-06}}, 2: {"": {up: 9.0998443210126757e-06, dn: 9.0998443210126757e-06}}, 3: {"": {up: 8.7307483451687404e-06, dn: 8.7307483451687404e-06}}, 4: {"": {up: 6.6500953940526279e-06, dn: 6.6500953940526279e-06}}, 5: {"": {up: 5.6612581419680917e-06, dn: 5.6612581419680917e-06}}, 6: {"": {up: 2.9168344892194351e-06, dn: 2.9168344892194351e-06}}, 7: {"": {up: 1.4595011990402745e-06, dn: 1.4595011990402745e-06}}, 8: {"": {up: 6.2316610947643804e-07, dn: 6.2316610947643804e-07}}, 9: {"": {up: 3.5725820494426715e-07, dn: 3.5725820494426715e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27123]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.358066e-04	6.010560e-06	6.010560e-06
3.000000e-01	6.000000e-01	3.644781e-04	9.670273e-06	9.670273e-06
6.000000e-01	9.000000e-01	4.259811e-04	1.048517e-05	1.048517e-05
9.000000e-01	1.200000e+00	4.068029e-04	1.006421e-05	1.006421e-05
1.200000e+00	1.600000e+00	3.268124e-04	7.670284e-06	7.670284e-06
1.600000e+00	2.000000e+00	2.488627e-04	6.533807e-06	6.533807e-06
2.000000e+00	2.800000e+00	1.419010e-04	3.371135e-06	3.371135e-06
2.800000e+00	4.000000e+00	6.194545e-05	1.690604e-06	1.690604e-06
4.000000e+00	6.000000e+00	2.126823e-05	7.230913e-07	7.230913e-07
6.000000e+00	8.000000e+00	7.454612e-06	4.144705e-07	4.144705e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27122]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2184576265406242e-06, dn: 5.2184576265406242e-06}}, 1: {"": {up: 8.3969326410170636e-06, dn: 8.3969326410170636e-06}}, 2: {"": {up: 9.097956424995181e-06, dn: 9.097956424995181e-06}}, 3: {"": {up: 8.737573398197519e-06, dn: 8.737573398197519e-06}}, 4: {"": {up: 6.6511070507096769e-06, dn: 6.6511070507096769e-06}}, 5: {"": {up: 5.6639418694050895e-06, dn: 5.6639418694050895e-06}}, 6: {"": {up: 2.9166271723516538e-06, dn: 2.9166271723516538e-06}}, 7: {"": {up: 1.4596218117489652e-06, dn: 1.4596218117489652e-06}}, 8: {"": {up: 6.2391946595694549e-07, dn: 6.2391946595694549e-07}}, 9: {"": {up: 3.5782261666920942e-07, dn: 3.5782261666920942e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27122]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.358158e-04	6.010525e-06	6.010525e-06
3.000000e-01	6.000000e-01	3.645698e-04	9.672154e-06	9.672154e-06
6.000000e-01	9.000000e-01	4.258971e-04	1.048300e-05	1.048300e-05
9.000000e-01	1.200000e+00	4.064851e-04	1.007202e-05	1.007202e-05
1.200000e+00	1.600000e+00	3.268248e-04	7.671433e-06	7.671433e-06
1.600000e+00	2.000000e+00	2.489843e-04	6.536873e-06	6.536873e-06
2.000000e+00	2.800000e+00	1.418836e-04	3.370891e-06	3.370891e-06
2.800000e+00	4.000000e+00	6.194798e-05	1.690740e-06	1.690740e-06
4.000000e+00	6.000000e+00	2.128367e-05	7.239509e-07	7.239509e-07
6.000000e+00	8.000000e+00	7.462953e-06	4.151155e-07	4.151155e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27121]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2169691073138114e-06, dn: 5.2169691073138114e-06}}, 1: {"": {up: 8.3944009117188752e-06, dn: 8.3944009117188752e-06}}, 2: {"": {up: 9.0997954799972152e-06, dn: 9.0997954799972152e-06}}, 3: {"": {up: 8.7365038774100034e-06, dn: 8.7365038774100034e-06}}, 4: {"": {up: 6.6499379696355039e-06, dn: 6.6499379696355039e-06}}, 5: {"": {up: 5.6593445954456607e-06, dn: 5.6593445954456607e-06}}, 6: {"": {up: 2.9155450819700948e-06, dn: 2.9155450819700948e-06}}, 7: {"": {up: 1.4571030524830958e-06, dn: 1.4571030524830958e-06}}, 8: {"": {up: 6.2190473546999143e-07, dn: 6.2190473546999143e-07}}, 9: {"": {up: 3.5615853211737045e-07, dn: 3.5615853211737045e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27121]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.357711e-04	6.008811e-06	6.008811e-06
3.000000e-01	6.000000e-01	3.644332e-04	9.669264e-06	9.669264e-06
6.000000e-01	9.000000e-01	4.259582e-04	1.048512e-05	1.048512e-05
9.000000e-01	1.200000e+00	4.076871e-04	1.007082e-05	1.007082e-05
1.200000e+00	1.600000e+00	3.268061e-04	7.670117e-06	7.670117e-06
1.600000e+00	2.000000e+00	2.487760e-04	6.531627e-06	6.531627e-06
2.000000e+00	2.800000e+00	1.418582e-04	3.369665e-06	3.369665e-06
2.800000e+00	4.000000e+00	6.187880e-05	1.687866e-06	1.687866e-06
4.000000e+00	6.000000e+00	2.124390e-05	7.216481e-07	7.216481e-07
6.000000e+00	8.000000e+00	7.437517e-06	4.132097e-07	4.132097e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27120]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2170681421656748e-06, dn: 5.2170681421656748e-06}}, 1: {"": {up: 8.3967526791942354e-06, dn: 8.3967526791942354e-06}}, 2: {"": {up: 9.0969457633989561e-06, dn: 9.0969457633989561e-06}}, 3: {"": {up: 8.7302163648891224e-06, dn: 8.7302163648891224e-06}}, 4: {"": {up: 6.6509566980999031e-06, dn: 6.6509566980999031e-06}}, 5: {"": {up: 5.6622864198131143e-06, dn: 5.6622864198131143e-06}}, 6: {"": {up: 2.914656122512569e-06, dn: 2.914656122512569e-06}}, 7: {"": {up: 1.456320992547087e-06, dn: 1.456320992547087e-06}}, 8: {"": {up: 6.2256847012999304e-07, dn: 6.2256847012999304e-07}}, 9: {"": {up: 3.5662588941354219e-07, dn: 3.5662588941354219e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27120]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.357944e-04	6.008933e-06	6.008933e-06
3.000000e-01	6.000000e-01	3.645927e-04	9.671953e-06	9.671953e-06
6.000000e-01	9.000000e-01	4.258413e-04	1.048185e-05	1.048185e-05
9.000000e-01	1.200000e+00	4.074118e-04	1.006359e-05	1.006359e-05
1.200000e+00	1.600000e+00	3.268254e-04	7.671269e-06	7.671269e-06
1.600000e+00	2.000000e+00	2.489414e-04	6.534983e-06	6.534983e-06
2.000000e+00	2.800000e+00	1.418137e-04	3.368638e-06	3.368638e-06
2.800000e+00	4.000000e+00	6.186001e-05	1.686969e-06	1.686969e-06
4.000000e+00	6.000000e+00	2.125958e-05	7.224048e-07	7.224048e-07
6.000000e+00	8.000000e+00	7.445430e-06	4.137435e-07	4.137435e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27119]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.219458252007046e-06, dn: 5.219458252007046e-06}}, 1: {"": {up: 8.3947675502197338e-06, dn: 8.3947675502197338e-06}}, 2: {"": {up: 9.1008656486927411e-06, dn: 9.1008656486927411e-06}}, 3: {"": {up: 8.7614953061677807e-06, dn: 8.7614953061677807e-06}}, 4: {"": {up: 6.6503251800193928e-06, dn: 6.6503251800193928e-06}}, 5: {"": {up: 5.663055160423569e-06, dn: 5.663055160423569e-06}}, 6: {"": {up: 2.9193792148331816e-06, dn: 2.9193792148331816e-06}}, 7: {"": {up: 1.4635838813603328e-06, dn: 1.4635838813603328e-06}}, 8: {"": {up: 6.2476395542636742e-07, dn: 6.2476395542636742e-07}}, 9: {"": {up: 3.5868088184345704e-07, dn: 3.5868088184345704e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27119]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.358123e-04	6.011662e-06	6.011662e-06
3.000000e-01	6.000000e-01	3.644062e-04	9.669670e-06	9.669670e-06
6.000000e-01	9.000000e-01	4.260244e-04	1.048633e-05	1.048633e-05
9.000000e-01	1.200000e+00	4.058165e-04	1.009948e-05	1.009948e-05
1.200000e+00	1.600000e+00	3.268074e-04	7.670542e-06	7.670542e-06
1.600000e+00	2.000000e+00	2.488944e-04	6.535859e-06	6.535859e-06
2.000000e+00	2.800000e+00	1.419895e-04	3.374047e-06	3.374047e-06
2.800000e+00	4.000000e+00	6.205052e-05	1.695269e-06	1.695269e-06
4.000000e+00	6.000000e+00	2.129611e-05	7.249196e-07	7.249196e-07
6.000000e+00	8.000000e+00	7.474376e-06	4.161010e-07	4.161010e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27118]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.210812476636121e-06, dn: 5.210812476636121e-06}}, 1: {"": {up: 8.3919617624380425e-06, dn: 8.3919617624380425e-06}}, 2: {"": {up: 9.0923600407766016e-06, dn: 9.0923600407766016e-06}}, 3: {"": {up: 8.7335585212698074e-06, dn: 8.7335585212698074e-06}}, 4: {"": {up: 6.6513992888714753e-06, dn: 6.6513992888714753e-06}}, 5: {"": {up: 5.6640025600276703e-06, dn: 5.6640025600276703e-06}}, 6: {"": {up: 2.9164817203267372e-06, dn: 2.9164817203267372e-06}}, 7: {"": {up: 1.4580752152524e-06, dn: 1.4580752152524e-06}}, 8: {"": {up: 6.2369624016824083e-07, dn: 6.2369624016824083e-07}}, 9: {"": {up: 3.5741341608842836e-07, dn: 3.5741341608842836e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27118]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.356249e-04	6.001749e-06	6.001749e-06
3.000000e-01	6.000000e-01	3.643406e-04	9.666454e-06	9.666454e-06
6.000000e-01	9.000000e-01	4.255354e-04	1.047658e-05	1.047658e-05
9.000000e-01	1.200000e+00	4.075712e-04	1.006743e-05	1.006743e-05
1.200000e+00	1.600000e+00	3.268011e-04	7.671776e-06	7.671776e-06
1.600000e+00	2.000000e+00	2.489553e-04	6.536954e-06	6.536954e-06
2.000000e+00	2.800000e+00	1.418684e-04	3.370732e-06	3.370732e-06
2.800000e+00	4.000000e+00	6.190615e-05	1.688977e-06	1.688977e-06
4.000000e+00	6.000000e+00	2.128605e-05	7.236959e-07	7.236959e-07
6.000000e+00	8.000000e+00	7.456682e-06	4.146468e-07	4.146468e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27117]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2354645342021846e-06, dn: 5.2354645342021846e-06}}, 1: {"": {up: 8.4065873641514677e-06, dn: 8.4065873641514677e-06}}, 2: {"": {up: 9.1141800386967224e-06, dn: 9.1141800386967224e-06}}, 3: {"": {up: 8.8506126592707955e-06, dn: 8.8506126592707955e-06}}, 4: {"": {up: 6.6495154898684131e-06, dn: 6.6495154898684131e-06}}, 5: {"": {up: 5.6597802519179144e-06, dn: 5.6597802519179144e-06}}, 6: {"": {up: 2.9165470808817753e-06, dn: 2.9165470808817753e-06}}, 7: {"": {up: 1.4611361161780923e-06, dn: 1.4611361161780923e-06}}, 8: {"": {up: 6.2258774481995721e-07, dn: 6.2258774481995721e-07}}, 9: {"": {up: 3.5728962341495451e-07, dn: 3.5728962341495451e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27117]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.362083e-04	6.030039e-06	6.030039e-06
3.000000e-01	6.000000e-01	3.649492e-04	9.683234e-06	9.683234e-06
6.000000e-01	9.000000e-01	4.267810e-04	1.050161e-05	1.050161e-05
9.000000e-01	1.200000e+00	4.051433e-04	1.020172e-05	1.020172e-05
1.200000e+00	1.600000e+00	3.268457e-04	7.669614e-06	7.669614e-06
1.600000e+00	2.000000e+00	2.488514e-04	6.532098e-06	6.532098e-06
2.000000e+00	2.800000e+00	1.418931e-04	3.370796e-06	3.370796e-06
2.800000e+00	4.000000e+00	6.198263e-05	1.692463e-06	1.692463e-06
4.000000e+00	6.000000e+00	2.124285e-05	7.224285e-07	7.224285e-07
6.000000e+00	8.000000e+00	7.454463e-06	4.145053e-07	4.145053e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27116]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2176921249831434e-06, dn: 5.2176921249831434e-06}}, 1: {"": {up: 8.3970927508672108e-06, dn: 8.3970927508672108e-06}}, 2: {"": {up: 9.0973750792925587e-06, dn: 9.0973750792925587e-06}}, 3: {"": {up: 8.7290797529483798e-06, dn: 8.7290797529483798e-06}}, 4: {"": {up: 6.6511418192668221e-06, dn: 6.6511418192668221e-06}}, 5: {"": {up: 5.6630926842141665e-06, dn: 5.6630926842141665e-06}}, 6: {"": {up: 2.915310607379599e-06, dn: 2.915310607379599e-06}}, 7: {"": {up: 1.4574502087931202e-06, dn: 1.4574502087931202e-06}}, 8: {"": {up: 6.2301986324675071e-07, dn: 6.2301986324675071e-07}}, 9: {"": {up: 3.5703777811318511e-07, dn: 3.5703777811318511e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27116]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.358060e-04	6.009649e-06	6.009649e-06
3.000000e-01	6.000000e-01	3.645942e-04	9.672341e-06	9.672341e-06
6.000000e-01	9.000000e-01	4.258584e-04	1.048234e-05	1.048234e-05
9.000000e-01	1.200000e+00	4.070733e-04	1.006228e-05	1.006228e-05
1.200000e+00	1.600000e+00	3.268290e-04	7.671477e-06	7.671477e-06
1.600000e+00	2.000000e+00	2.489621e-04	6.535904e-06	6.535904e-06
2.000000e+00	2.800000e+00	1.418370e-04	3.369386e-06	3.369386e-06
2.800000e+00	4.000000e+00	6.188993e-05	1.688258e-06	1.688258e-06
4.000000e+00	6.000000e+00	2.126736e-05	7.229216e-07	7.229216e-07
6.000000e+00	8.000000e+00	7.451728e-06	4.142161e-07	4.142161e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27115]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2185491810996243e-06, dn: 5.2185491810996243e-06}}, 1: {"": {up: 8.3939455694102662e-06, dn: 8.3939455694102662e-06}}, 2: {"": {up: 9.1005445502514345e-06, dn: 9.1005445502514345e-06}}, 3: {"": {up: 8.7413913207350608e-06, dn: 8.7413913207350608e-06}}, 4: {"": {up: 6.649889096819583e-06, dn: 6.649889096819583e-06}}, 5: {"": {up: 5.6615965062868985e-06, dn: 5.6615965062868985e-06}}, 6: {"": {up: 2.9186078659182705e-06, dn: 2.9186078659182705e-06}}, 7: {"": {up: 1.4622889211400354e-06, dn: 1.4622889211400354e-06}}, 8: {"": {up: 6.2413820584867246e-07, dn: 6.2413820584867246e-07}}, 9: {"": {up: 3.5810016056963729e-07, dn: 3.5810016056963729e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27115]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.357938e-04	6.010619e-06	6.010619e-06
3.000000e-01	6.000000e-01	3.643861e-04	9.668732e-06	9.668732e-06
6.000000e-01	9.000000e-01	4.260304e-04	1.048597e-05	1.048597e-05
9.000000e-01	1.200000e+00	4.062534e-04	1.007642e-05	1.007642e-05
1.200000e+00	1.600000e+00	3.268004e-04	7.670050e-06	7.670050e-06
1.600000e+00	2.000000e+00	2.488460e-04	6.534196e-06	6.534196e-06
2.000000e+00	2.800000e+00	1.419662e-04	3.373168e-06	3.373168e-06
2.800000e+00	4.000000e+00	6.201738e-05	1.693791e-06	1.693791e-06
4.000000e+00	6.000000e+00	2.128472e-05	7.242033e-07	7.242033e-07
6.000000e+00	8.000000e+00	7.465395e-06	4.154348e-07	4.154348e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27114]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.4230362549241934e-06, dn: 5.4230362549241934e-06}}, 1: {"": {up: 8.5570419343758423e-06, dn: 8.5570419343758423e-06}}, 2: {"": {up: 9.2760803503778801e-06, dn: 9.2760803503778801e-06}}, 3: {"": {up: 1.0942907393477396e-05, dn: 1.0942907393477396e-05}}, 4: {"": {up: 6.6790076920153324e-06, dn: 6.6790076920153324e-06}}, 5: {"": {up: 5.6671062942210651e-06, dn: 5.6671062942210651e-06}}, 6: {"": {up: 2.9089264557564874e-06, dn: 2.9089264557564874e-06}}, 7: {"": {up: 1.4493269510745705e-06, dn: 1.4493269510745705e-06}}, 8: {"": {up: 6.0524003502742619e-07, dn: 6.0524003502742619e-07}}, 9: {"": {up: 3.4577727658132769e-07, dn: 3.4577727658132769e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27114]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.398122e-04	6.245438e-06	6.245438e-06
3.000000e-01	6.000000e-01	3.694573e-04	9.855951e-06	9.855951e-06
6.000000e-01	9.000000e-01	4.324162e-04	1.068740e-05	1.068740e-05
9.000000e-01	1.200000e+00	4.006629e-04	1.260330e-05	1.260330e-05
1.200000e+00	1.600000e+00	3.270404e-04	7.703526e-06	7.703526e-06
1.600000e+00	2.000000e+00	2.484493e-04	6.540412e-06	6.540412e-06
2.000000e+00	2.800000e+00	1.409955e-04	3.361986e-06	3.361986e-06
2.800000e+00	4.000000e+00	6.137898e-05	1.678885e-06	1.678885e-06
4.000000e+00	6.000000e+00	2.078432e-05	7.025793e-07	7.025793e-07
6.000000e+00	8.000000e+00	7.285695e-06	4.013175e-07	4.013175e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27113]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.155437259179219e-06, dn: 5.155437259179219e-06}}, 1: {"": {up: 8.3555796394451967e-06, dn: 8.3555796394451967e-06}}, 2: {"": {up: 9.0615187591386817e-06, dn: 9.0615187591386817e-06}}, 3: {"": {up: 9.3431115445194894e-06, dn: 9.3431115445194894e-06}}, 4: {"": {up: 6.664866371503631e-06, dn: 6.664866371503631e-06}}, 5: {"": {up: 5.6868400716039147e-06, dn: 5.6868400716039147e-06}}, 6: {"": {up: 2.934686950937017e-06, dn: 2.934686950937017e-06}}, 7: {"": {up: 1.4715128269913243e-06, dn: 1.4715128269913243e-06}}, 8: {"": {up: 6.3343350085072074e-07, dn: 6.3343350085072074e-07}}, 9: {"": {up: 3.6368523478414686e-07, dn: 3.6368523478414686e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27113]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.338256e-04	5.938171e-06	5.938171e-06
3.000000e-01	6.000000e-01	3.618925e-04	9.624721e-06	9.624721e-06
6.000000e-01	9.000000e-01	4.225110e-04	1.044122e-05	1.044122e-05
9.000000e-01	1.200000e+00	4.107218e-04	1.076692e-05	1.076692e-05
1.200000e+00	1.600000e+00	3.265823e-04	7.687270e-06	7.687270e-06
1.600000e+00	2.000000e+00	2.490890e-04	6.563175e-06	6.563175e-06
2.000000e+00	2.800000e+00	1.422480e-04	3.391619e-06	3.391619e-06
2.800000e+00	4.000000e+00	6.219499e-05	1.704372e-06	1.704372e-06
4.000000e+00	6.000000e+00	2.151575e-05	7.348374e-07	7.348374e-07
6.000000e+00	8.000000e+00	7.537045e-06	4.218313e-07	4.218313e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27112]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2420903379387795e-06, dn: 5.2420903379387795e-06}}, 1: {"": {up: 8.4199676695077355e-06, dn: 8.4199676695077355e-06}}, 2: {"": {up: 9.1159896153224432e-06, dn: 9.1159896153224432e-06}}, 3: {"": {up: 8.7983571698862585e-06, dn: 8.7983571698862585e-06}}, 4: {"": {up: 6.6545158539145408e-06, dn: 6.6545158539145408e-06}}, 5: {"": {up: 5.6644759245670742e-06, dn: 5.6644759245670742e-06}}, 6: {"": {up: 2.9098856291957601e-06, dn: 2.9098856291957601e-06}}, 7: {"": {up: 1.4520144053463563e-06, dn: 1.4520144053463563e-06}}, 8: {"": {up: 6.1999415319823786e-07, dn: 6.1999415319823786e-07}}, 9: {"": {up: 3.5484232413848267e-07, dn: 3.5484232413848267e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27112]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.364146e-04	6.037692e-06	6.037692e-06
3.000000e-01	6.000000e-01	3.655528e-04	9.698601e-06	9.698601e-06
6.000000e-01	9.000000e-01	4.267954e-04	1.050370e-05	1.050370e-05
9.000000e-01	1.200000e+00	4.062280e-04	1.014174e-05	1.014174e-05
1.200000e+00	1.600000e+00	3.269517e-04	7.675345e-06	7.675345e-06
1.600000e+00	2.000000e+00	2.490460e-04	6.537476e-06	6.537476e-06
2.000000e+00	2.800000e+00	1.416317e-04	3.363162e-06	3.363162e-06
2.800000e+00	4.000000e+00	6.172573e-05	1.682039e-06	1.682039e-06
4.000000e+00	6.000000e+00	2.118745e-05	7.194591e-07	7.194591e-07
6.000000e+00	8.000000e+00	7.422145e-06	4.117013e-07	4.117013e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27111]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.1930209576571771e-06, dn: 5.1930209576571771e-06}}, 1: {"": {up: 8.374951409477617e-06, dn: 8.374951409477617e-06}}, 2: {"": {up: 9.0835810363779105e-06, dn: 9.0835810363779105e-06}}, 3: {"": {up: 8.7473716687420521e-06, dn: 8.7473716687420521e-06}}, 4: {"": {up: 6.6521622424592118e-06, dn: 6.6521622424592118e-06}}, 5: {"": {up: 5.6680469519932549e-06, dn: 5.6680469519932549e-06}}, 6: {"": {up: 2.9255026277547594e-06, dn: 2.9255026277547594e-06}}, 7: {"": {up: 1.4684560580570479e-06, dn: 1.4684560580570479e-06}}, 8: {"": {up: 6.2805772027736434e-07, dn: 6.2805772027736434e-07}}, 9: {"": {up: 3.6049382796380854e-07, dn: 3.6049382796380854e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27111]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.350785e-04	5.981310e-06	5.981310e-06
3.000000e-01	6.000000e-01	3.633518e-04	9.646937e-06	9.646937e-06
6.000000e-01	9.000000e-01	4.248655e-04	1.046651e-05	1.046651e-05
9.000000e-01	1.200000e+00	4.075130e-04	1.008331e-05	1.008331e-05
1.200000e+00	1.600000e+00	3.266640e-04	7.672673e-06	7.672673e-06
1.600000e+00	2.000000e+00	2.488357e-04	6.541606e-06	6.541606e-06
2.000000e+00	2.800000e+00	1.421457e-04	3.381079e-06	3.381079e-06
2.800000e+00	4.000000e+00	6.216366e-05	1.700855e-06	1.700855e-06
4.000000e+00	6.000000e+00	2.137365e-05	7.286852e-07	7.286852e-07
6.000000e+00	8.000000e+00	7.494491e-06	4.181751e-07	4.181751e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27110]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2070006294944461e-06, dn: 5.2070006294944461e-06}}, 1: {"": {up: 8.3870396048506502e-06, dn: 8.3870396048506502e-06}}, 2: {"": {up: 9.0905274263317004e-06, dn: 9.0905274263317004e-06}}, 3: {"": {up: 8.7233670869299867e-06, dn: 8.7233670869299867e-06}}, 4: {"": {up: 6.6502255600844075e-06, dn: 6.6502255600844075e-06}}, 5: {"": {up: 5.6639407659332055e-06, dn: 5.6639407659332055e-06}}, 6: {"": {up: 2.9189424454757588e-06, dn: 2.9189424454757588e-06}}, 7: {"": {up: 1.462007751917433e-06, dn: 1.462007751917433e-06}}, 8: {"": {up: 6.2524835065756069e-07, dn: 6.2524835065756069e-07}}, 9: {"": {up: 3.5868492441138363e-07, dn: 3.5868492441138363e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27110]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.355129e-04	5.997362e-06	5.997362e-06
3.000000e-01	6.000000e-01	3.641229e-04	9.660799e-06	9.660799e-06
6.000000e-01	9.000000e-01	4.254937e-04	1.047447e-05	1.047447e-05
9.000000e-01	1.200000e+00	4.070477e-04	1.005573e-05	1.005573e-05
1.200000e+00	1.600000e+00	3.267485e-04	7.670432e-06	7.670432e-06
1.600000e+00	2.000000e+00	2.489351e-04	6.536881e-06	6.536881e-06
2.000000e+00	2.800000e+00	1.419604e-04	3.373549e-06	3.373549e-06
2.800000e+00	4.000000e+00	6.201529e-05	1.693471e-06	1.693471e-06
4.000000e+00	6.000000e+00	2.131687e-05	7.254697e-07	7.254697e-07
6.000000e+00	8.000000e+00	7.472331e-06	4.161009e-07	4.161009e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27109]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2308815913020079e-06, dn: 5.2308815913020079e-06}}, 1: {"": {up: 8.4063679566280122e-06, dn: 8.4063679566280122e-06}}, 2: {"": {up: 9.1076475801627515e-06, dn: 9.1076475801627515e-06}}, 3: {"": {up: 8.7531295990507182e-06, dn: 8.7531295990507182e-06}}, 4: {"": {up: 6.6510685231773086e-06, dn: 6.6510685231773086e-06}}, 5: {"": {up: 5.660729855769484e-06, dn: 5.660729855769484e-06}}, 6: {"": {up: 2.9133904218281498e-06, dn: 2.9133904218281498e-06}}, 7: {"": {up: 1.455483882883398e-06, dn: 1.455483882883398e-06}}, 8: {"": {up: 6.2116624183868842e-07, dn: 6.2116624183868842e-07}}, 9: {"": {up: 3.5585811779415682e-07, dn: 3.5585811779415682e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27109]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.361382e-04	6.024796e-06	6.024796e-06
3.000000e-01	6.000000e-01	3.649923e-04	9.682991e-06	9.682991e-06
6.000000e-01	9.000000e-01	4.263979e-04	1.049413e-05	1.049413e-05
9.000000e-01	1.200000e+00	4.065480e-04	1.008987e-05	1.008987e-05
1.200000e+00	1.600000e+00	3.268954e-04	7.671395e-06	7.671395e-06
1.600000e+00	2.000000e+00	2.489094e-04	6.533194e-06	6.533194e-06
2.000000e+00	2.800000e+00	1.417844e-04	3.367184e-06	3.367184e-06
2.800000e+00	4.000000e+00	6.183310e-05	1.686008e-06	1.686008e-06
4.000000e+00	6.000000e+00	2.122232e-05	7.208044e-07	7.208044e-07
6.000000e+00	8.000000e+00	7.437470e-06	4.128683e-07	4.128683e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27108]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2085634615826019e-06, dn: 5.2085634615826019e-06}}, 1: {"": {up: 8.3895576628197636e-06, dn: 8.3895576628197636e-06}}, 2: {"": {up: 9.0940584999218033e-06, dn: 9.0940584999218033e-06}}, 3: {"": {up: 8.7292681378350529e-06, dn: 8.7292681378350529e-06}}, 4: {"": {up: 6.6517436623790587e-06, dn: 6.6517436623790587e-06}}, 5: {"": {up: 5.6645697100485938e-06, dn: 5.6645697100485938e-06}}, 6: {"": {up: 2.9191627117206064e-06, dn: 2.9191627117206064e-06}}, 7: {"": {up: 1.4603543139328283e-06, dn: 1.4603543139328283e-06}}, 8: {"": {up: 6.2454143177214429e-07, dn: 6.2454143177214429e-07}}, 9: {"": {up: 3.5831452663825954e-07, dn: 3.5831452663825954e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27108]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.355292e-04	5.999165e-06	5.999165e-06
3.000000e-01	6.000000e-01	3.641364e-04	9.663709e-06	9.663709e-06
6.000000e-01	9.000000e-01	4.255299e-04	1.047855e-05	1.047855e-05
9.000000e-01	1.200000e+00	4.072750e-04	1.006253e-05	1.006253e-05
1.200000e+00	1.600000e+00	3.267991e-04	7.672186e-06	7.672186e-06
1.600000e+00	2.000000e+00	2.489044e-04	6.537621e-06	6.537621e-06
2.000000e+00	2.800000e+00	1.419628e-04	3.373816e-06	3.373816e-06
2.800000e+00	4.000000e+00	6.196260e-05	1.691591e-06	1.691591e-06
4.000000e+00	6.000000e+00	2.130175e-05	7.246695e-07	7.246695e-07
6.000000e+00	8.000000e+00	7.470163e-06	4.156833e-07	4.156833e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27107]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2246211983900485e-06, dn: 5.2246211983900485e-06}}, 1: {"": {up: 8.4007770804584227e-06, dn: 8.4007770804584227e-06}}, 2: {"": {up: 9.101785539112641e-06, dn: 9.101785539112641e-06}}, 3: {"": {up: 8.7433708221333817e-06, dn: 8.7433708221333817e-06}}, 4: {"": {up: 6.6501409759493047e-06, dn: 6.6501409759493047e-06}}, 5: {"": {up: 5.6613630205101678e-06, dn: 5.6613630205101678e-06}}, 6: {"": {up: 2.9145716880872916e-06, dn: 2.9145716880872916e-06}}, 7: {"": {up: 1.4580985525295907e-06, dn: 1.4580985525295907e-06}}, 8: {"": {up: 6.2258995334007775e-07, dn: 6.2258995334007775e-07}}, 9: {"": {up: 3.5676031870150582e-07, dn: 3.5676031870150582e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27107]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.359870e-04	6.017598e-06	6.017598e-06
3.000000e-01	6.000000e-01	3.647918e-04	9.676561e-06	9.676561e-06
6.000000e-01	9.000000e-01	4.261750e-04	1.048739e-05	1.048739e-05
9.000000e-01	1.200000e+00	4.065090e-04	1.007866e-05	1.007866e-05
1.200000e+00	1.600000e+00	3.268293e-04	7.670324e-06	7.670324e-06
1.600000e+00	2.000000e+00	2.489368e-04	6.533909e-06	6.533909e-06
2.000000e+00	2.800000e+00	1.418211e-04	3.368530e-06	3.368530e-06
2.800000e+00	4.000000e+00	6.190784e-05	1.688991e-06	1.688991e-06
4.000000e+00	6.000000e+00	2.125343e-05	7.224263e-07	7.224263e-07
6.000000e+00	8.000000e+00	7.446630e-06	4.138959e-07	4.138959e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27106]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2190335418649222e-06, dn: 5.2190335418649222e-06}}, 1: {"": {up: 8.3985871827746521e-06, dn: 8.3985871827746521e-06}}, 2: {"": {up: 9.0984449220732185e-06, dn: 9.0984449220732185e-06}}, 3: {"": {up: 8.7312452974615523e-06, dn: 8.7312452974615523e-06}}, 4: {"": {up: 6.6510694628758745e-06, dn: 6.6510694628758745e-06}}, 5: {"": {up: 5.6631252414192648e-06, dn: 5.6631252414192648e-06}}, 6: {"": {up: 2.9156136789705189e-06, dn: 2.9156136789705189e-06}}, 7: {"": {up: 1.4572062311148683e-06, dn: 1.4572062311148683e-06}}, 8: {"": {up: 6.2326118120736503e-07, dn: 6.2326118120736503e-07}}, 9: {"": {up: 3.5727366961476465e-07, dn: 3.5727366961476465e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27106]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.358253e-04	6.011190e-06	6.011190e-06
3.000000e-01	6.000000e-01	3.646668e-04	9.674063e-06	9.674063e-06
6.000000e-01	9.000000e-01	4.259281e-04	1.048357e-05	1.048357e-05
9.000000e-01	1.200000e+00	4.069145e-04	1.006477e-05	1.006477e-05
1.200000e+00	1.600000e+00	3.268009e-04	7.671400e-06	7.671400e-06
1.600000e+00	2.000000e+00	2.489725e-04	6.535949e-06	6.535949e-06
2.000000e+00	2.800000e+00	1.418399e-04	3.369736e-06	3.369736e-06
2.800000e+00	4.000000e+00	6.188121e-05	1.687983e-06	1.687983e-06
4.000000e+00	6.000000e+00	2.127207e-05	7.231983e-07	7.231983e-07
6.000000e+00	8.000000e+00	7.454189e-06	4.144848e-07	4.144848e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27105]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2168572915118156e-06, dn: 5.2168572915118156e-06}}, 1: {"": {up: 8.3934220275959761e-06, dn: 8.3934220275959761e-06}}, 2: {"": {up: 9.098466903825061e-06, dn: 9.098466903825061e-06}}, 3: {"": {up: 8.7299630901599791e-06, dn: 8.7299630901599791e-06}}, 4: {"": {up: 6.650418689826978e-06, dn: 6.650418689826978e-06}}, 5: {"": {up: 5.6620270221891392e-06, dn: 5.6620270221891392e-06}}, 6: {"": {up: 2.9173120119383876e-06, dn: 2.9173120119383876e-06}}, 7: {"": {up: 1.461022520550438e-06, dn: 1.461022520550438e-06}}, 8: {"": {up: 6.2355833728689748e-07, dn: 6.2355833728689748e-07}}, 9: {"": {up: 3.5754866801597791e-07, dn: 3.5754866801597791e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27105]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.357794e-04	6.008678e-06	6.008678e-06
3.000000e-01	6.000000e-01	3.643796e-04	9.668121e-06	9.668121e-06
6.000000e-01	9.000000e-01	4.259013e-04	1.048358e-05	1.048358e-05
9.000000e-01	1.200000e+00	4.067060e-04	1.006330e-05	1.006330e-05
1.200000e+00	1.600000e+00	3.268392e-04	7.670648e-06	7.670648e-06
1.600000e+00	2.000000e+00	2.488713e-04	6.534678e-06	6.534678e-06
2.000000e+00	2.800000e+00	1.419193e-04	3.371678e-06	3.371678e-06
2.800000e+00	4.000000e+00	6.198254e-05	1.692339e-06	1.692339e-06
4.000000e+00	6.000000e+00	2.127350e-05	7.235385e-07	7.235385e-07
6.000000e+00	8.000000e+00	7.458082e-06	4.148039e-07	4.148039e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27104]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2184650787159417e-06, dn: 5.2184650787159417e-06}}, 1: {"": {up: 8.3989271801687739e-06, dn: 8.3989271801687739e-06}}, 2: {"": {up: 9.1003931539003039e-06, dn: 9.1003931539003039e-06}}, 3: {"": {up: 8.7319579069581476e-06, dn: 8.7319579069581476e-06}}, 4: {"": {up: 6.6510953045344325e-06, dn: 6.6510953045344325e-06}}, 5: {"": {up: 5.6628747116636807e-06, dn: 5.6628747116636807e-06}}, 6: {"": {up: 2.9161278371326593e-06, dn: 2.9161278371326593e-06}}, 7: {"": {up: 1.4570773162586655e-06, dn: 1.4570773162586655e-06}}, 8: {"": {up: 6.2300742371178861e-07, dn: 6.2300742371178861e-07}}, 9: {"": {up: 3.5707453703673693e-07, dn: 3.5707453703673693e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27104]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.357981e-04	6.010533e-06	6.010533e-06
3.000000e-01	6.000000e-01	3.646524e-04	9.674456e-06	9.674456e-06
6.000000e-01	9.000000e-01	4.259737e-04	1.048581e-05	1.048581e-05
9.000000e-01	1.200000e+00	4.069656e-04	1.006559e-05	1.006559e-05
1.200000e+00	1.600000e+00	3.268009e-04	7.671432e-06	7.671432e-06
1.600000e+00	2.000000e+00	2.489547e-04	6.535662e-06	6.535662e-06
2.000000e+00	2.800000e+00	1.418582e-04	3.370324e-06	3.370324e-06
2.800000e+00	4.000000e+00	6.187491e-05	1.687835e-06	1.687835e-06
4.000000e+00	6.000000e+00	2.126570e-05	7.229089e-07	7.229089e-07
6.000000e+00	8.000000e+00	7.452331e-06	4.142577e-07	4.142577e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27103]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2175483812908835e-06, dn: 5.2175483812908835e-06}}, 1: {"": {up: 8.3935027782737321e-06, dn: 8.3935027782737321e-06}}, 2: {"": {up: 9.0966825454851027e-06, dn: 9.0966825454851027e-06}}, 3: {"": {up: 8.7292700471205267e-06, dn: 8.7292700471205267e-06}}, 4: {"": {up: 6.6501080818284423e-06, dn: 6.6501080818284423e-06}}, 5: {"": {up: 5.6618780011582733e-06, dn: 5.6618780011582733e-06}}, 6: {"": {up: 2.9164929710184458e-06, dn: 2.9164929710184458e-06}}, 7: {"": {up: 1.4604194602921447e-06, dn: 1.4604194602921447e-06}}, 8: {"": {up: 6.2362548857467329e-07, dn: 6.2362548857467329e-07}}, 9: {"": {up: 3.5761700882368559e-07, dn: 3.5761700882368559e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27103]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.358090e-04	6.009476e-06	6.009476e-06
3.000000e-01	6.000000e-01	3.644317e-04	9.668213e-06	9.668213e-06
6.000000e-01	9.000000e-01	4.258724e-04	1.048153e-05	1.048153e-05
9.000000e-01	1.200000e+00	4.066957e-04	1.006250e-05	1.006250e-05
1.200000e+00	1.600000e+00	3.268340e-04	7.670290e-06	7.670290e-06
1.600000e+00	2.000000e+00	2.488974e-04	6.534509e-06	6.534509e-06
2.000000e+00	2.800000e+00	1.418939e-04	3.370741e-06	3.370741e-06
2.800000e+00	4.000000e+00	6.197282e-05	1.691650e-06	1.691650e-06
4.000000e+00	6.000000e+00	2.127801e-05	7.236148e-07	7.236148e-07
6.000000e+00	8.000000e+00	7.458957e-06	4.148809e-07	4.148809e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27102]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2154482070096334e-06, dn: 5.2154482070096334e-06}}, 1: {"": {up: 8.3955973912256869e-06, dn: 8.3955973912256869e-06}}, 2: {"": {up: 9.0962990031966026e-06, dn: 9.0962990031966026e-06}}, 3: {"": {up: 8.7282695243037087e-06, dn: 8.7282695243037087e-06}}, 4: {"": {up: 6.6516304392231508e-06, dn: 6.6516304392231508e-06}}, 5: {"": {up: 5.6635721942957534e-06, dn: 5.6635721942957534e-06}}, 6: {"": {up: 2.9165307408803367e-06, dn: 2.9165307408803367e-06}}, 7: {"": {up: 1.457855397874258e-06, dn: 1.457855397874258e-06}}, 8: {"": {up: 6.2354831408640665e-07, dn: 6.2354831408640665e-07}}, 9: {"": {up: 3.575799910509535e-07, dn: 3.575799910509535e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27102]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.357392e-04	6.007077e-06	6.007077e-06
3.000000e-01	6.000000e-01	3.644998e-04	9.670637e-06	9.670637e-06
6.000000e-01	9.000000e-01	4.257635e-04	1.048112e-05	1.048112e-05
9.000000e-01	1.200000e+00	4.070292e-04	1.006137e-05	1.006137e-05
1.200000e+00	1.600000e+00	3.268341e-04	7.672048e-06	7.672048e-06
1.600000e+00	2.000000e+00	2.489582e-04	6.536470e-06	6.536470e-06
2.000000e+00	2.800000e+00	1.418791e-04	3.370795e-06	3.370795e-06
2.800000e+00	4.000000e+00	6.189957e-05	1.688731e-06	1.688731e-06
4.000000e+00	6.000000e+00	2.128072e-05	7.235312e-07	7.235312e-07
6.000000e+00	8.000000e+00	7.460552e-06	4.148400e-07	4.148400e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27101]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2218068392718879e-06, dn: 5.2218068392718879e-06}}, 1: {"": {up: 8.3964516314929126e-06, dn: 8.3964516314929126e-06}}, 2: {"": {up: 9.1013356773119336e-06, dn: 9.1013356773119336e-06}}, 3: {"": {up: 8.7385461541888602e-06, dn: 8.7385461541888602e-06}}, 4: {"": {up: 6.6489909948803488e-06, dn: 6.6489909948803488e-06}}, 5: {"": {up: 5.6605852170954925e-06, dn: 5.6605852170954925e-06}}, 6: {"": {up: 2.9160102237475096e-06, dn: 2.9160102237475096e-06}}, 7: {"": {up: 1.4605183630782902e-06, dn: 1.4605183630782902e-06}}, 8: {"": {up: 6.2301926133948699e-07, dn: 6.2301926133948699e-07}}, 9: {"": {up: 3.570380231852064e-07, dn: 3.570380231852064e-07}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27101]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.359009e-04	6.014353e-06	6.014353e-06
3.000000e-01	6.000000e-01	3.645713e-04	9.671588e-06	9.671588e-06
6.000000e-01	9.000000e-01	4.261366e-04	1.048686e-05	1.048686e-05
9.000000e-01	1.200000e+00	4.065034e-04	1.007313e-05	1.007313e-05
1.200000e+00	1.600000e+00	3.267963e-04	7.669004e-06	7.669004e-06
1.600000e+00	2.000000e+00	2.488721e-04	6.533011e-06	6.533011e-06
2.000000e+00	2.800000e+00	1.418762e-04	3.370175e-06	3.370175e-06
2.800000e+00	4.000000e+00	6.197432e-05	1.691752e-06	1.691752e-06
4.000000e+00	6.000000e+00	2.126083e-05	7.229157e-07	7.229157e-07
6.000000e+00	8.000000e+00	7.449416e-06	4.142136e-07	4.142136e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27100]
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0, dn: 0}}, 1: {"": {up: 0, dn: 0}}, 2: {"": {up: 0, dn: 0}}, 3: {"": {up: 0, dn: 0}}, 4: {"": {up: 0, dn: 0}}, 5: {"": {up: 0, dn: 0}}, 6: {"": {up: 0, dn: 0}}, 7: {"": {up: 0, dn: 0}}, 8: {"": {up: 0, dn: 0}}, 9: {"": {up: 0, dn: 0}}}
LineColor=red!30
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27100]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.392202e-04	1.065600e-05	1.065600e-05
3.000000e-01	6.000000e-01	3.728388e-04	1.277285e-05	1.277285e-05
6.000000e-01	9.000000e-01	4.432151e-04	1.453252e-05	1.138735e-05
9.000000e-01	1.200000e+00	4.238838e-04	2.313467e-05	1.703889e-05
1.200000e+00	1.600000e+00	3.451971e-04	2.224877e-05	1.880393e-05
1.600000e+00	2.000000e+00	2.650488e-04	1.632685e-05	1.622515e-05
2.000000e+00	2.800000e+00	1.625617e-04	1.181504e-05	1.181504e-05
2.800000e+00	4.000000e+00	7.190410e-05	4.860031e-06	4.860031e-06
4.000000e+00	6.000000e+00	2.608913e-05	1.809371e-06	1.809371e-06
6.000000e+00	8.000000e+00	6.077008e-06	8.657358e-07	1.031433e-06
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0, dn: 0}}, 1: {"": {up: 0, dn: 0}}, 2: {"": {up: 0, dn: 0}}, 3: {"": {up: 0, dn: 0}}, 4: {"": {up: 0, dn: 0}}, 5: {"": {up: 0, dn: 0}}, 6: {"": {up: 0, dn: 0}}, 7: {"": {up: 0, dn: 0}}, 8: {"": {up: 0, dn: 0}}, 9: {"": {up: 0, dn: 0}}}
LineColor=red
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/cocktail_new.yoda/ALICE_2020_I1797621/d05-x01-y01
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.392201e-04	1.065600e-05	1.065600e-05
3.000000e-01	6.000000e-01	3.728388e-04	1.277285e-05	1.277285e-05
6.000000e-01	9.000000e-01	4.432152e-04	1.453252e-05	1.138735e-05
9.000000e-01	1.200000e+00	4.238838e-04	2.313467e-05	1.703889e-05
1.200000e+00	1.600000e+00	3.451971e-04	2.224877e-05	1.880392e-05
1.600000e+00	2.000000e+00	2.650487e-04	1.632685e-05	1.622515e-05
2.000000e+00	2.800000e+00	1.625617e-04	1.181504e-05	1.181504e-05
2.800000e+00	4.000000e+00	7.190411e-05	4.860031e-06	4.860031e-06
4.000000e+00	6.000000e+00	2.608913e-05	1.809371e-06	1.809371e-06
6.000000e+00	8.000000e+00	6.077007e-06	8.657357e-07	1.031433e-06
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cocktail_rebound_rescatter.yoda/ALICE_2020_I1797621/d05-x01-y01
ErrorBandColor=blue
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0, dn: 0}}, 1: {"": {up: 0, dn: 0}}, 2: {"": {up: 0, dn: 0}}, 3: {"": {up: 0, dn: 0}}, 4: {"": {up: 0, dn: 0}}, 5: {"": {up: 0, dn: 0}}, 6: {"": {up: 0, dn: 0}}, 7: {"": {up: 0, dn: 0}}, 8: {"": {up: 0, dn: 0}}, 9: {"": {up: 0, dn: 0}}}
LineColor=blue
LineStyle=solid
Path=//home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cocktail_rebound_rescatter.yoda/ALICE_2020_I1797621/d05-x01-y01
Title=ALICE cocktail
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.603438e-04	0.000000e+00	0.000000e+00
3.000000e-01	6.000000e-01	3.336850e-04	0.000000e+00	0.000000e+00
6.000000e-01	9.000000e-01	4.171456e-04	0.000000e+00	0.000000e+00
9.000000e-01	1.200000e+00	4.067844e-04	0.000000e+00	0.000000e+00
1.200000e+00	1.600000e+00	3.301529e-04	0.000000e+00	0.000000e+00
1.600000e+00	2.000000e+00	2.473953e-04	0.000000e+00	0.000000e+00
2.000000e+00	2.800000e+00	1.644281e-04	0.000000e+00	0.000000e+00
2.800000e+00	4.000000e+00	7.542806e-05	0.000000e+00	0.000000e+00
4.000000e+00	6.000000e+00	2.832332e-05	0.000000e+00	0.000000e+00
6.000000e+00	8.000000e+00	7.351545e-06	0.000000e+00	0.000000e+00
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
ErrorBandColor=green
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2179221066542482e-06, dn: 5.2179221066542482e-06}}, 1: {"": {up: 8.3958084780442691e-06, dn: 8.3958084780442691e-06}}, 2: {"": {up: 9.0982299865901868e-06, dn: 9.0982299865901868e-06}}, 3: {"": {up: 8.7303328178890822e-06, dn: 8.7303328178890822e-06}}, 4: {"": {up: 6.6504393651848279e-06, dn: 6.6504393651848279e-06}}, 5: {"": {up: 5.6622130170102227e-06, dn: 5.6622130170102227e-06}}, 6: {"": {up: 2.9162617873743787e-06, dn: 2.9162617873743787e-06}}, 7: {"": {up: 1.4588839436744483e-06, dn: 1.4588839436744483e-06}}, 8: {"": {up: 6.2331593112963194e-07, dn: 6.2331593112963194e-07}}, 9: {"": {up: 3.5735206729498572e-07, dn: 3.5735206729498572e-07}}}
ErrorType=env
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[_VarBand]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.071354e-04	2.279556e-05	1.505009e-05
3.000000e-01	6.000000e-01	2.871600e-04	3.425988e-05	1.474050e-05
6.000000e-01	9.000000e-01	3.269598e-04	3.866742e-05	1.430893e-05
9.000000e-01	1.200000e+00	3.052087e-04	1.073063e-05	4.840511e-05
1.200000e+00	1.600000e+00	2.367161e-04	1.153169e-05	7.689369e-06
1.600000e+00	2.000000e+00	1.725042e-04	7.002151e-06	9.317760e-06
2.000000e+00	2.800000e+00	8.911563e-05	5.365041e-06	1.270091e-05
2.800000e+00	4.000000e+00	3.297365e-05	2.181833e-06	4.232262e-06
4.000000e+00	6.000000e+00	9.683840e-06	1.466137e-06	3.134422e-06
6.000000e+00	8.000000e+00	3.401492e-06	8.247162e-07	1.732415e-06
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27164]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2035094994735152e-06, dn: 5.2035094994735152e-06}}, 1: {"": {up: 8.3847500459663872e-06, dn: 8.3847500459663872e-06}}, 2: {"": {up: 9.0855147227759037e-06, dn: 9.0855147227759037e-06}}, 3: {"": {up: 8.748567501787557e-06, dn: 8.748567501787557e-06}}, 4: {"": {up: 6.6507631141095363e-06, dn: 6.6507631141095363e-06}}, 5: {"": {up: 5.6638618671362393e-06, dn: 5.6638618671362393e-06}}, 6: {"": {up: 2.9195809844907544e-06, dn: 2.9195809844907544e-06}}, 7: {"": {up: 1.4620167767695261e-06, dn: 1.4620167767695261e-06}}, 8: {"": {up: 6.2485898409161076e-07, dn: 6.2485898409161076e-07}}, 9: {"": {up: 3.5824066631246653e-07, dn: 3.5824066631246653e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27164]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.068230e-04	5.203509e-06	5.203509e-06
3.000000e-01	6.000000e-01	2.866889e-04	8.384750e-06	8.384750e-06
6.000000e-01	9.000000e-01	3.262687e-04	9.085515e-06	9.085515e-06
9.000000e-01	1.200000e+00	3.060771e-04	8.748568e-06	8.748568e-06
1.200000e+00	1.600000e+00	2.366237e-04	6.650763e-06	6.650763e-06
1.600000e+00	2.000000e+00	1.724897e-04	5.663862e-06	5.663862e-06
2.000000e+00	2.800000e+00	8.918120e-05	2.919581e-06	2.919581e-06
2.800000e+00	4.000000e+00	3.304952e-05	1.462017e-06	1.462017e-06
4.000000e+00	6.000000e+00	9.717655e-06	6.248590e-07	6.248590e-07
6.000000e+00	8.000000e+00	3.408246e-06	3.582407e-07	3.582407e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27163]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2261064750815105e-06, dn: 5.2261064750815105e-06}}, 1: {"": {up: 8.3981400057129047e-06, dn: 8.3981400057129047e-06}}, 2: {"": {up: 9.1037965218424704e-06, dn: 9.1037965218424704e-06}}, 3: {"": {up: 8.7358984782460862e-06, dn: 8.7358984782460862e-06}}, 4: {"": {up: 6.6492053096591893e-06, dn: 6.6492053096591893e-06}}, 5: {"": {up: 5.6591596107549408e-06, dn: 5.6591596107549408e-06}}, 6: {"": {up: 2.914226151570946e-06, dn: 2.914226151570946e-06}}, 7: {"": {up: 1.4587354207592882e-06, dn: 1.4587354207592882e-06}}, 8: {"": {up: 6.220655110195387e-07, dn: 6.220655110195387e-07}}, 9: {"": {up: 3.5625836832276656e-07, dn: 3.5625836832276656e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27163]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.073255e-04	5.226106e-06	5.226106e-06
3.000000e-01	6.000000e-01	2.872545e-04	8.398140e-06	8.398140e-06
6.000000e-01	9.000000e-01	3.272578e-04	9.103797e-06	9.103797e-06
9.000000e-01	1.200000e+00	3.050820e-04	8.735898e-06	8.735898e-06
1.200000e+00	1.600000e+00	2.367404e-04	6.649205e-06	6.649205e-06
1.600000e+00	2.000000e+00	1.723996e-04	5.659160e-06	5.659160e-06
2.000000e+00	2.800000e+00	8.907020e-05	2.914226e-06	2.914226e-06
2.800000e+00	4.000000e+00	3.297398e-05	1.458735e-06	1.458735e-06
4.000000e+00	6.000000e+00	9.661110e-06	6.220655e-07	6.220655e-07
6.000000e+00	8.000000e+00	3.389861e-06	3.562584e-07	3.562584e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27162]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2152362256075124e-06, dn: 5.2152362256075124e-06}}, 1: {"": {up: 8.3899311346663892e-06, dn: 8.3899311346663892e-06}}, 2: {"": {up: 9.0832740059224599e-06, dn: 9.0832740059224599e-06}}, 3: {"": {up: 9.5935863992565377e-06, dn: 9.5935863992565377e-06}}, 4: {"": {up: 6.6480048698838945e-06, dn: 6.6480048698838945e-06}}, 5: {"": {up: 5.6583947591167602e-06, dn: 5.6583947591167602e-06}}, 6: {"": {up: 2.9105583656748758e-06, dn: 2.9105583656748758e-06}}, 7: {"": {up: 1.4553142558682412e-06, dn: 1.4553142558682412e-06}}, 8: {"": {up: 6.2047582547590038e-07, dn: 6.2047582547590038e-07}}, 9: {"": {up: 3.5349646391442163e-07, dn: 3.5349646391442163e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27162]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.069903e-04	5.215236e-06	5.215236e-06
3.000000e-01	6.000000e-01	2.864340e-04	8.389931e-06	8.389931e-06
6.000000e-01	9.000000e-01	3.252328e-04	9.083274e-06	9.083274e-06
9.000000e-01	1.200000e+00	3.102081e-04	9.593586e-06	9.593586e-06
1.200000e+00	1.600000e+00	2.362225e-04	6.648005e-06	6.648005e-06
1.600000e+00	2.000000e+00	1.722500e-04	5.658395e-06	5.658395e-06
2.000000e+00	2.800000e+00	8.882158e-05	2.910558e-06	2.910558e-06
2.800000e+00	4.000000e+00	3.292497e-05	1.455314e-06	1.455314e-06
4.000000e+00	6.000000e+00	9.676300e-06	6.204758e-07	6.204758e-07
6.000000e+00	8.000000e+00	3.345242e-06	3.534965e-07	3.534965e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27161]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2266783588304598e-06, dn: 5.2266783588304598e-06}}, 1: {"": {up: 8.3954796037973775e-06, dn: 8.3954796037973775e-06}}, 2: {"": {up: 9.1004102471628511e-06, dn: 9.1004102471628511e-06}}, 3: {"": {up: 8.9037233160565431e-06, dn: 8.9037233160565431e-06}}, 4: {"": {up: 6.6447206487556699e-06, dn: 6.6447206487556699e-06}}, 5: {"": {up: 5.6519708951833803e-06, dn: 5.6519708951833803e-06}}, 6: {"": {up: 2.9070654769887795e-06, dn: 2.9070654769887795e-06}}, 7: {"": {up: 1.4500636959189831e-06, dn: 1.4500636959189831e-06}}, 8: {"": {up: 6.1764917226529187e-07, dn: 6.1764917226529187e-07}}, 9: {"": {up: 3.5238668391413429e-07, dn: 3.5238668391413429e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27161]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.073305e-04	5.226678e-06	5.226678e-06
3.000000e-01	6.000000e-01	2.872029e-04	8.395480e-06	8.395480e-06
6.000000e-01	9.000000e-01	3.270792e-04	9.100410e-06	9.100410e-06
9.000000e-01	1.200000e+00	3.078762e-04	8.903723e-06	8.903723e-06
1.200000e+00	1.600000e+00	2.365275e-04	6.644721e-06	6.644721e-06
1.600000e+00	2.000000e+00	1.721485e-04	5.651971e-06	5.651971e-06
2.000000e+00	2.800000e+00	8.881249e-05	2.907065e-06	2.907065e-06
2.800000e+00	4.000000e+00	3.279553e-05	1.450064e-06	1.450064e-06
4.000000e+00	6.000000e+00	9.617780e-06	6.176492e-07	6.176492e-07
6.000000e+00	8.000000e+00	3.350825e-06	3.523867e-07	3.523867e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27160]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2179955708852202e-06, dn: 5.2179955708852202e-06}}, 1: {"": {up: 8.3963755408046292e-06, dn: 8.3963755408046292e-06}}, 2: {"": {up: 9.0981719775641357e-06, dn: 9.0981719775641357e-06}}, 3: {"": {up: 8.732596661042148e-06, dn: 8.732596661042148e-06}}, 4: {"": {up: 6.6508636657204125e-06, dn: 6.6508636657204125e-06}}, 5: {"": {up: 5.6626368636881543e-06, dn: 5.6626368636881543e-06}}, 6: {"": {up: 2.9166397617806699e-06, dn: 2.9166397617806699e-06}}, 7: {"": {up: 1.4591826098500792e-06, dn: 1.4591826098500792e-06}}, 8: {"": {up: 6.2346671924008907e-07, dn: 6.2346671924008907e-07}}, 9: {"": {up: 3.5748125824999553e-07, dn: 3.5748125824999553e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27160]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.071341e-04	5.217996e-06	5.217996e-06
3.000000e-01	6.000000e-01	2.871702e-04	8.396376e-06	8.396376e-06
6.000000e-01	9.000000e-01	3.269425e-04	9.098172e-06	9.098172e-06
9.000000e-01	1.200000e+00	3.051263e-04	8.732597e-06	8.732597e-06
1.200000e+00	1.600000e+00	2.367222e-04	6.650864e-06	6.650864e-06
1.600000e+00	2.000000e+00	1.725172e-04	5.662637e-06	5.662637e-06
2.000000e+00	2.800000e+00	8.912478e-05	2.916640e-06	2.916640e-06
2.800000e+00	4.000000e+00	3.297944e-05	1.459183e-06	1.459183e-06
4.000000e+00	6.000000e+00	9.685260e-06	6.234667e-07	6.234667e-07
6.000000e+00	8.000000e+00	3.402766e-06	3.574813e-07	3.574813e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27159]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2191910824911897e-06, dn: 5.2191910824911897e-06}}, 1: {"": {up: 8.3940031503978414e-06, dn: 8.3940031503978414e-06}}, 2: {"": {up: 9.0988540181961611e-06, dn: 9.0988540181961611e-06}}, 3: {"": {up: 8.7301610014427087e-06, dn: 8.7301610014427087e-06}}, 4: {"": {up: 6.6484053539175823e-06, dn: 6.6484053539175823e-06}}, 5: {"": {up: 5.6595577344877404e-06, dn: 5.6595577344877404e-06}}, 6: {"": {up: 2.9139392902907231e-06, dn: 2.9139392902907231e-06}}, 7: {"": {up: 1.4570422856671735e-06, dn: 1.4570422856671735e-06}}, 8: {"": {up: 6.2217019375730307e-07, dn: 6.2217019375730307e-07}}, 9: {"": {up: 3.5626468390790575e-07, dn: 3.5626468390790575e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27159]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.071765e-04	5.219191e-06	5.219191e-06
3.000000e-01	6.000000e-01	2.871320e-04	8.394003e-06	8.394003e-06
6.000000e-01	9.000000e-01	3.270345e-04	9.098854e-06	9.098854e-06
9.000000e-01	1.200000e+00	3.057634e-04	8.730161e-06	8.730161e-06
1.200000e+00	1.600000e+00	2.366696e-04	6.648405e-06	6.648405e-06
1.600000e+00	2.000000e+00	1.724206e-04	5.659558e-06	5.659558e-06
2.000000e+00	2.800000e+00	8.904965e-05	2.913939e-06	2.913939e-06
2.800000e+00	4.000000e+00	3.293905e-05	1.457042e-06	1.457042e-06
4.000000e+00	6.000000e+00	9.671470e-06	6.221702e-07	6.221702e-07
6.000000e+00	8.000000e+00	3.390650e-06	3.562647e-07	3.562647e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27158]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.217237455461144e-06, dn: 5.217237455461144e-06}}, 1: {"": {up: 8.3936523635423458e-06, dn: 8.3936523635423458e-06}}, 2: {"": {up: 9.0986696219221458e-06, dn: 9.0986696219221458e-06}}, 3: {"": {up: 8.7283853667852646e-06, dn: 8.7283853667852646e-06}}, 4: {"": {up: 6.6512536412318524e-06, dn: 6.6512536412318524e-06}}, 5: {"": {up: 5.6619696219601898e-06, dn: 5.6619696219601898e-06}}, 6: {"": {up: 2.9179991004111032e-06, dn: 2.9179991004111032e-06}}, 7: {"": {up: 1.4604720032312231e-06, dn: 1.4604720032312231e-06}}, 8: {"": {up: 6.2336125160295297e-07, dn: 6.2336125160295297e-07}}, 9: {"": {up: 3.5700434171029351e-07, dn: 3.5700434171029351e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27158]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.071172e-04	5.217237e-06	5.217237e-06
3.000000e-01	6.000000e-01	2.870061e-04	8.393652e-06	8.393652e-06
6.000000e-01	9.000000e-01	3.268782e-04	9.098670e-06	9.098670e-06
9.000000e-01	1.200000e+00	3.054003e-04	8.728385e-06	8.728385e-06
1.200000e+00	1.600000e+00	2.367316e-04	6.651254e-06	6.651254e-06
1.600000e+00	2.000000e+00	1.724236e-04	5.661970e-06	5.661970e-06
2.000000e+00	2.800000e+00	8.914739e-05	2.917999e-06	2.917999e-06
2.800000e+00	4.000000e+00	3.300459e-05	1.460472e-06	1.460472e-06
4.000000e+00	6.000000e+00	9.680240e-06	6.233613e-07	6.233613e-07
6.000000e+00	8.000000e+00	3.396177e-06	3.570043e-07	3.570043e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27157]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2171906020173136e-06, dn: 5.2171906020173136e-06}}, 1: {"": {up: 8.3980678994900041e-06, dn: 8.3980678994900041e-06}}, 2: {"": {up: 9.0966929277744794e-06, dn: 9.0966929277744794e-06}}, 3: {"": {up: 8.7312637496909191e-06, dn: 8.7312637496909191e-06}}, 4: {"": {up: 6.6509266271700794e-06, dn: 6.6509266271700794e-06}}, 5: {"": {up: 5.6643705519678011e-06, dn: 5.6643705519678011e-06}}, 6: {"": {up: 2.9149281723569117e-06, dn: 2.9149281723569117e-06}}, 7: {"": {up: 1.4575886193756224e-06, dn: 1.4575886193756224e-06}}, 8: {"": {up: 6.2363270440219856e-07, dn: 6.2363270440219856e-07}}, 9: {"": {up: 3.5781360371008815e-07, dn: 3.5781360371008815e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27157]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.071146e-04	5.217191e-06	5.217191e-06
3.000000e-01	6.000000e-01	2.872667e-04	8.398068e-06	8.398068e-06
6.000000e-01	9.000000e-01	3.269375e-04	9.096693e-06	9.096693e-06
9.000000e-01	1.200000e+00	3.052223e-04	8.731264e-06	8.731264e-06
1.200000e+00	1.600000e+00	2.366847e-04	6.650927e-06	6.650927e-06
1.600000e+00	2.000000e+00	1.725921e-04	5.664371e-06	5.664371e-06
2.000000e+00	2.800000e+00	8.907700e-05	2.914928e-06	2.914928e-06
2.800000e+00	4.000000e+00	3.294099e-05	1.457589e-06	1.457589e-06
4.000000e+00	6.000000e+00	9.691070e-06	6.236327e-07	6.236327e-07
6.000000e+00	8.000000e+00	3.406411e-06	3.578136e-07	3.578136e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27156]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2157400668020675e-06, dn: 5.2157400668020675e-06}}, 1: {"": {up: 8.3876960152621429e-06, dn: 8.3876960152621429e-06}}, 2: {"": {up: 9.0822941301560276e-06, dn: 9.0822941301560276e-06}}, 3: {"": {up: 1.0056174996267497e-05, dn: 1.0056174996267497e-05}}, 4: {"": {up: 6.6488509345600447e-06, dn: 6.6488509345600447e-06}}, 5: {"": {up: 5.6677018049646902e-06, dn: 5.6677018049646902e-06}}, 6: {"": {up: 2.9107865131266507e-06, dn: 2.9107865131266507e-06}}, 7: {"": {up: 1.4526852530553355e-06, dn: 1.4526852530553355e-06}}, 8: {"": {up: 6.1896364998277567e-07, dn: 6.1896364998277567e-07}}, 9: {"": {up: 3.5269221709586958e-07, dn: 3.5269221709586958e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27156]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.068819e-04	5.215740e-06	5.215740e-06
3.000000e-01	6.000000e-01	2.863034e-04	8.387696e-06	8.387696e-06
6.000000e-01	9.000000e-01	3.252327e-04	9.082294e-06	9.082294e-06
9.000000e-01	1.200000e+00	3.113004e-04	1.005617e-05	1.005617e-05
1.200000e+00	1.600000e+00	2.361366e-04	6.648851e-06	6.648851e-06
1.600000e+00	2.000000e+00	1.721197e-04	5.667702e-06	5.667702e-06
2.000000e+00	2.800000e+00	8.872456e-05	2.910787e-06	2.910787e-06
2.800000e+00	4.000000e+00	3.282537e-05	1.452685e-06	1.452685e-06
4.000000e+00	6.000000e+00	9.698995e-06	6.189636e-07	6.189636e-07
6.000000e+00	8.000000e+00	3.336346e-06	3.526922e-07	3.526922e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27155]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.1786066337062778e-06, dn: 5.1786066337062778e-06}}, 1: {"": {up: 8.3639916042255542e-06, dn: 8.3639916042255542e-06}}, 2: {"": {up: 9.0659662719670662e-06, dn: 9.0659662719670662e-06}}, 3: {"": {up: 9.483334504979426e-06, dn: 9.483334504979426e-06}}, 4: {"": {up: 6.6507659333342933e-06, dn: 6.6507659333342933e-06}}, 5: {"": {up: 5.6671983819167663e-06, dn: 5.6671983819167663e-06}}, 6: {"": {up: 2.9168184186712764e-06, dn: 2.9168184186712764e-06}}, 7: {"": {up: 1.4592547089372557e-06, dn: 1.4592547089372557e-06}}, 8: {"": {up: 6.2576233507618517e-07, dn: 6.2576233507618517e-07}}, 9: {"": {up: 3.577029493867782e-07, dn: 3.577029493867782e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27155]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.061793e-04	5.178607e-06	5.178607e-06
3.000000e-01	6.000000e-01	2.858012e-04	8.363992e-06	8.363992e-06
6.000000e-01	9.000000e-01	3.250919e-04	9.065966e-06	9.065966e-06
9.000000e-01	1.200000e+00	3.096331e-04	9.483335e-06	9.483335e-06
1.200000e+00	1.600000e+00	2.365083e-04	6.650766e-06	6.650766e-06
1.600000e+00	2.000000e+00	1.723776e-04	5.667198e-06	5.667198e-06
2.000000e+00	2.800000e+00	8.901761e-05	2.916818e-06	2.916818e-06
2.800000e+00	4.000000e+00	3.294987e-05	1.459255e-06	1.459255e-06
4.000000e+00	6.000000e+00	9.769675e-06	6.257623e-07	6.257623e-07
6.000000e+00	8.000000e+00	3.399759e-06	3.577029e-07	3.577029e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27154]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2267389450784696e-06, dn: 5.2267389450784696e-06}}, 1: {"": {up: 8.4007010289485827e-06, dn: 8.4007010289485827e-06}}, 2: {"": {up: 9.1034090073749579e-06, dn: 9.1034090073749579e-06}}, 3: {"": {up: 8.7396408520157316e-06, dn: 8.7396408520157316e-06}}, 4: {"": {up: 6.649250427679798e-06, dn: 6.649250427679798e-06}}, 5: {"": {up: 5.6599685290644521e-06, dn: 5.6599685290644521e-06}}, 6: {"": {up: 2.9138888855788589e-06, dn: 2.9138888855788589e-06}}, 7: {"": {up: 1.4574902324810884e-06, dn: 1.4574902324810884e-06}}, 8: {"": {up: 6.2208178722737101e-07, dn: 6.2208178722737101e-07}}, 9: {"": {up: 3.5645013676529851e-07, dn: 3.5645013676529851e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27154]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.073315e-04	5.226739e-06	5.226739e-06
3.000000e-01	6.000000e-01	2.873630e-04	8.400701e-06	8.400701e-06
6.000000e-01	9.000000e-01	3.272311e-04	9.103409e-06	9.103409e-06
9.000000e-01	1.200000e+00	3.050402e-04	8.739641e-06	8.739641e-06
1.200000e+00	1.600000e+00	2.367033e-04	6.649250e-06	6.649250e-06
1.600000e+00	2.000000e+00	1.724690e-04	5.659969e-06	5.659969e-06
2.000000e+00	2.800000e+00	8.906078e-05	2.913889e-06	2.913889e-06
2.800000e+00	4.000000e+00	3.294736e-05	1.457490e-06	1.457490e-06
4.000000e+00	6.000000e+00	9.664135e-06	6.220818e-07	6.220818e-07
6.000000e+00	8.000000e+00	3.393252e-06	3.564501e-07	3.564501e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27153]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.214311502436774e-06, dn: 5.214311502436774e-06}}, 1: {"": {up: 8.3944498860192661e-06, dn: 8.3944498860192661e-06}}, 2: {"": {up: 9.096664223769061e-06, dn: 9.096664223769061e-06}}, 3: {"": {up: 8.7285775855328617e-06, dn: 8.7285775855328617e-06}}, 4: {"": {up: 6.6512207526137616e-06, dn: 6.6512207526137616e-06}}, 5: {"": {up: 5.6630071516818709e-06, dn: 5.6630071516818709e-06}}, 6: {"": {up: 2.9172884456289206e-06, dn: 2.9172884456289206e-06}}, 7: {"": {up: 1.459181658023123e-06, dn: 1.459181658023123e-06}}, 8: {"": {up: 6.2356094329263446e-07, dn: 6.2356094329263446e-07}}, 9: {"": {up: 3.5754230518919016e-07, dn: 3.5754230518919016e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27153]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.070539e-04	5.214312e-06	5.214312e-06
3.000000e-01	6.000000e-01	2.870938e-04	8.394450e-06	8.394450e-06
6.000000e-01	9.000000e-01	3.268611e-04	9.096664e-06	9.096664e-06
9.000000e-01	1.200000e+00	3.053269e-04	8.728578e-06	8.728578e-06
1.200000e+00	1.600000e+00	2.367221e-04	6.651221e-06	6.651221e-06
1.600000e+00	2.000000e+00	1.725113e-04	5.663007e-06	5.663007e-06
2.000000e+00	2.800000e+00	8.913619e-05	2.917288e-06	2.917288e-06
2.800000e+00	4.000000e+00	3.297920e-05	1.459182e-06	1.459182e-06
4.000000e+00	6.000000e+00	9.687525e-06	6.235609e-07	6.235609e-07
6.000000e+00	8.000000e+00	3.402880e-06	3.575423e-07	3.575423e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27152]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2347768709744348e-06, dn: 5.2347768709744348e-06}}, 1: {"": {up: 8.4030404550310765e-06, dn: 8.4030404550310765e-06}}, 2: {"": {up: 9.1048875763393007e-06, dn: 9.1048875763393007e-06}}, 3: {"": {up: 8.7332614500858489e-06, dn: 8.7332614500858489e-06}}, 4: {"": {up: 6.6475126927295115e-06, dn: 6.6475126927295115e-06}}, 5: {"": {up: 5.6563509659496921e-06, dn: 5.6563509659496921e-06}}, 6: {"": {up: 2.9103970412127623e-06, dn: 2.9103970412127623e-06}}, 7: {"": {up: 1.4551226561511728e-06, dn: 1.4551226561511728e-06}}, 8: {"": {up: 6.202696994050249e-07, dn: 6.202696994050249e-07}}, 9: {"": {up: 3.5440072657939064e-07, dn: 3.5440072657939064e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27152]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.075179e-04	5.234777e-06	5.234777e-06
3.000000e-01	6.000000e-01	2.874489e-04	8.403040e-06	8.403040e-06
6.000000e-01	9.000000e-01	3.272501e-04	9.104888e-06	9.104888e-06
9.000000e-01	1.200000e+00	3.056990e-04	8.733261e-06	8.733261e-06
1.200000e+00	1.600000e+00	2.366147e-04	6.647513e-06	6.647513e-06
1.600000e+00	2.000000e+00	1.723830e-04	5.656351e-06	5.656351e-06
2.000000e+00	2.800000e+00	8.895250e-05	2.910397e-06	2.910397e-06
2.800000e+00	4.000000e+00	3.290930e-05	1.455123e-06	1.455123e-06
4.000000e+00	6.000000e+00	9.642780e-06	6.202697e-07	6.202697e-07
6.000000e+00	8.000000e+00	3.373156e-06	3.544007e-07	3.544007e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27151]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2253771793686494e-06, dn: 5.2253771793686494e-06}}, 1: {"": {up: 8.4041788547259188e-06, dn: 8.4041788547259188e-06}}, 2: {"": {up: 9.1085655658103842e-06, dn: 9.1085655658103842e-06}}, 3: {"": {up: 8.7883357039000536e-06, dn: 8.7883357039000536e-06}}, 4: {"": {up: 6.6511822257400207e-06, dn: 6.6511822257400207e-06}}, 5: {"": {up: 5.6616666053380452e-06, dn: 5.6616666053380452e-06}}, 6: {"": {up: 2.9160147783404672e-06, dn: 2.9160147783404672e-06}}, 7: {"": {up: 1.4581583228320732e-06, dn: 1.4581583228320732e-06}}, 8: {"": {up: 6.2231724224867821e-07, dn: 6.2231724224867821e-07}}, 9: {"": {up: 3.5741268164406252e-07, dn: 3.5741268164406252e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27151]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.072808e-04	5.225377e-06	5.225377e-06
3.000000e-01	6.000000e-01	2.874680e-04	8.404179e-06	8.404179e-06
6.000000e-01	9.000000e-01	3.274589e-04	9.108566e-06	9.108566e-06
9.000000e-01	1.200000e+00	3.044037e-04	8.788336e-06	8.788336e-06
1.200000e+00	1.600000e+00	2.367866e-04	6.651182e-06	6.651182e-06
1.600000e+00	2.000000e+00	1.725023e-04	5.661667e-06	5.661667e-06
2.000000e+00	2.800000e+00	8.912010e-05	2.916015e-06	2.916015e-06
2.800000e+00	4.000000e+00	3.295193e-05	1.458158e-06	1.458158e-06
4.000000e+00	6.000000e+00	9.658965e-06	6.223172e-07	6.223172e-07
6.000000e+00	8.000000e+00	3.401777e-06	3.574127e-07	3.574127e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27150]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2202692565720311e-06, dn: 5.2202692565720311e-06}}, 1: {"": {up: 8.3955166606945638e-06, dn: 8.3955166606945638e-06}}, 2: {"": {up: 9.0952130266420893e-06, dn: 9.0952130266420893e-06}}, 3: {"": {up: 8.7456713102349486e-06, dn: 8.7456713102349486e-06}}, 4: {"": {up: 6.6486878404689728e-06, dn: 6.6486878404689728e-06}}, 5: {"": {up: 5.6591452534813081e-06, dn: 5.6591452534813081e-06}}, 6: {"": {up: 2.9135738363734673e-06, dn: 2.9135738363734673e-06}}, 7: {"": {up: 1.4563901339346617e-06, dn: 1.4563901339346617e-06}}, 8: {"": {up: 6.2158708159034326e-07, dn: 6.2158708159034326e-07}}, 9: {"": {up: 3.5573894923103372e-07, dn: 3.5573894923103372e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27150]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.072090e-04	5.220269e-06	5.220269e-06
3.000000e-01	6.000000e-01	2.871548e-04	8.395517e-06	8.395517e-06
6.000000e-01	9.000000e-01	3.267835e-04	9.095213e-06	9.095213e-06
9.000000e-01	1.200000e+00	3.061891e-04	8.745671e-06	8.745671e-06
1.200000e+00	1.600000e+00	2.366203e-04	6.648688e-06	6.648688e-06
1.600000e+00	2.000000e+00	1.724210e-04	5.659145e-06	5.659145e-06
2.000000e+00	2.800000e+00	8.902953e-05	2.913574e-06	2.913574e-06
2.800000e+00	4.000000e+00	3.293130e-05	1.456390e-06	1.456390e-06
4.000000e+00	6.000000e+00	9.665340e-06	6.215871e-07	6.215871e-07
6.000000e+00	8.000000e+00	3.384765e-06	3.557389e-07	3.557389e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27149]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.202312519981432e-06, dn: 5.202312519981432e-06}}, 1: {"": {up: 8.3862526394888281e-06, dn: 8.3862526394888281e-06}}, 2: {"": {up: 9.0923166587081749e-06, dn: 9.0923166587081749e-06}}, 3: {"": {up: 8.7238689174522176e-06, dn: 8.7238689174522176e-06}}, 4: {"": {up: 6.6529687922009653e-06, dn: 6.6529687922009653e-06}}, 5: {"": {up: 5.6680348225818092e-06, dn: 5.6680348225818092e-06}}, 6: {"": {up: 2.9206776289929704e-06, dn: 2.9206776289929704e-06}}, 7: {"": {up: 1.463064943116941e-06, dn: 1.463064943116941e-06}}, 8: {"": {up: 6.2682792694646271e-07, dn: 6.2682792694646271e-07}}, 9: {"": {up: 3.5992193598056789e-07, dn: 3.5992193598056789e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27149]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.067594e-04	5.202313e-06	5.202313e-06
3.000000e-01	6.000000e-01	2.867638e-04	8.386253e-06	8.386253e-06
6.000000e-01	9.000000e-01	3.266561e-04	9.092317e-06	9.092317e-06
9.000000e-01	1.200000e+00	3.049165e-04	8.723869e-06	8.723869e-06
1.200000e+00	1.600000e+00	2.367882e-04	6.652969e-06	6.652969e-06
1.600000e+00	2.000000e+00	1.726095e-04	5.668035e-06	5.668035e-06
2.000000e+00	2.800000e+00	8.923250e-05	2.920678e-06	2.920678e-06
2.800000e+00	4.000000e+00	3.304777e-05	1.463065e-06	1.463065e-06
4.000000e+00	6.000000e+00	9.737730e-06	6.268279e-07	6.268279e-07
6.000000e+00	8.000000e+00	3.426123e-06	3.599219e-07	3.599219e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27148]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2122356048052935e-06, dn: 5.2122356048052935e-06}}, 1: {"": {up: 8.3886974223918984e-06, dn: 8.3886974223918984e-06}}, 2: {"": {up: 9.0957774085927719e-06, dn: 9.0957774085927719e-06}}, 3: {"": {up: 8.7234358674396948e-06, dn: 8.7234358674396948e-06}}, 4: {"": {up: 6.6517253400903422e-06, dn: 6.6517253400903422e-06}}, 5: {"": {up: 5.665970790605968e-06, dn: 5.665970790605968e-06}}, 6: {"": {up: 2.9175069622881802e-06, dn: 2.9175069622881802e-06}}, 7: {"": {up: 1.4619659518759127e-06, dn: 1.4619659518759127e-06}}, 8: {"": {up: 6.2569681156291657e-07, dn: 6.2569681156291657e-07}}, 9: {"": {up: 3.5790885711309239e-07, dn: 3.5790885711309239e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27148]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.070190e-04	5.212236e-06	5.212236e-06
3.000000e-01	6.000000e-01	2.869159e-04	8.388697e-06	8.388697e-06
6.000000e-01	9.000000e-01	3.268768e-04	9.095777e-06	9.095777e-06
9.000000e-01	1.200000e+00	3.047873e-04	8.723436e-06	8.723436e-06
1.200000e+00	1.600000e+00	2.367731e-04	6.651725e-06	6.651725e-06
1.600000e+00	2.000000e+00	1.726105e-04	5.665971e-06	5.665971e-06
2.000000e+00	2.800000e+00	8.914548e-05	2.917507e-06	2.917507e-06
2.800000e+00	4.000000e+00	3.303782e-05	1.461966e-06	1.461966e-06
4.000000e+00	6.000000e+00	9.724375e-06	6.256968e-07	6.256968e-07
6.000000e+00	8.000000e+00	3.407610e-06	3.579089e-07	3.579089e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27147]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2191165706255096e-06, dn: 5.2191165706255096e-06}}, 1: {"": {up: 8.3973547422189265e-06, dn: 8.3973547422189265e-06}}, 2: {"": {up: 9.0983301276174357e-06, dn: 9.0983301276174357e-06}}, 3: {"": {up: 8.7311320380960176e-06, dn: 8.7311320380960176e-06}}, 4: {"": {up: 6.6499760337913978e-06, dn: 6.6499760337913978e-06}}, 5: {"": {up: 5.6611151728259353e-06, dn: 5.6611151728259353e-06}}, 6: {"": {up: 2.9159202020974445e-06, dn: 2.9159202020974445e-06}}, 7: {"": {up: 1.4581397490562338e-06, dn: 1.4581397490562338e-06}}, 8: {"": {up: 6.226104319717105e-07, dn: 6.226104319717105e-07}}, 9: {"": {up: 3.57171632412206e-07, dn: 3.57171632412206e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27147]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.071595e-04	5.219117e-06	5.219117e-06
3.000000e-01	6.000000e-01	2.872077e-04	8.397355e-06	8.397355e-06
6.000000e-01	9.000000e-01	3.269477e-04	9.098330e-06	9.098330e-06
9.000000e-01	1.200000e+00	3.054275e-04	8.731132e-06	8.731132e-06
1.200000e+00	1.600000e+00	2.366864e-04	6.649976e-06	6.649976e-06
1.600000e+00	2.000000e+00	1.724638e-04	5.661115e-06	5.661115e-06
2.000000e+00	2.800000e+00	8.910451e-05	2.915920e-06	2.915920e-06
2.800000e+00	4.000000e+00	3.295805e-05	1.458140e-06	1.458140e-06
4.000000e+00	6.000000e+00	9.672115e-06	6.226104e-07	6.226104e-07
6.000000e+00	8.000000e+00	3.399268e-06	3.571716e-07	3.571716e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27146]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.210294297510139e-06, dn: 5.210294297510139e-06}}, 1: {"": {up: 8.3781156725257876e-06, dn: 8.3781156725257876e-06}}, 2: {"": {up: 9.0772964648683301e-06, dn: 9.0772964648683301e-06}}, 3: {"": {up: 1.0154162255504449e-05, dn: 1.0154162255504449e-05}}, 4: {"": {up: 6.6419015537720798e-06, dn: 6.6419015537720798e-06}}, 5: {"": {up: 5.6548552147689876e-06, dn: 5.6548552147689876e-06}}, 6: {"": {up: 2.9053614233000353e-06, dn: 2.9053614233000353e-06}}, 7: {"": {up: 1.4510807753762938e-06, dn: 1.4510807753762938e-06}}, 8: {"": {up: 6.1883459017737528e-07, dn: 6.1883459017737528e-07}}, 9: {"": {up: 3.5314763201811221e-07, dn: 3.5314763201811221e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27146]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.068394e-04	5.210294e-06	5.210294e-06
3.000000e-01	6.000000e-01	2.862008e-04	8.378116e-06	8.378116e-06
6.000000e-01	9.000000e-01	3.252990e-04	9.077296e-06	9.077296e-06
9.000000e-01	1.200000e+00	3.118373e-04	1.015416e-05	1.015416e-05
1.200000e+00	1.600000e+00	2.361498e-04	6.641902e-06	6.641902e-06
1.600000e+00	2.000000e+00	1.719967e-04	5.654855e-06	5.654855e-06
2.000000e+00	2.800000e+00	8.871553e-05	2.905361e-06	2.905361e-06
2.800000e+00	4.000000e+00	3.278573e-05	1.451081e-06	1.451081e-06
4.000000e+00	6.000000e+00	9.667555e-06	6.188346e-07	6.188346e-07
6.000000e+00	8.000000e+00	3.348443e-06	3.531476e-07	3.531476e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27145]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.1726621128132205e-06, dn: 5.1726621128132205e-06}}, 1: {"": {up: 8.3690501253129078e-06, dn: 8.3690501253129078e-06}}, 2: {"": {up: 9.070619236487292e-06, dn: 9.070619236487292e-06}}, 3: {"": {up: 8.9214504301586425e-06, dn: 8.9214504301586425e-06}}, 4: {"": {up: 6.6637104904099766e-06, dn: 6.6637104904099766e-06}}, 5: {"": {up: 5.6816816392684317e-06, dn: 5.6816816392684317e-06}}, 6: {"": {up: 2.9326947399107201e-06, dn: 2.9326947399107201e-06}}, 7: {"": {up: 1.4696550993723357e-06, dn: 1.4696550993723357e-06}}, 8: {"": {up: 6.3129925550407549e-07, dn: 6.3129925550407549e-07}}, 9: {"": {up: 3.6145490728443569e-07, dn: 3.6145490728443569e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27145]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.060068e-04	5.172662e-06	5.172662e-06
3.000000e-01	6.000000e-01	2.856498e-04	8.369050e-06	8.369050e-06
6.000000e-01	9.000000e-01	3.247474e-04	9.070619e-06	9.070619e-06
9.000000e-01	1.200000e+00	3.070539e-04	8.921450e-06	8.921450e-06
1.200000e+00	1.600000e+00	2.366856e-04	6.663710e-06	6.663710e-06
1.600000e+00	2.000000e+00	1.727586e-04	5.681682e-06	5.681682e-06
2.000000e+00	2.800000e+00	8.940794e-05	2.932695e-06	2.932695e-06
2.800000e+00	4.000000e+00	3.318061e-05	1.469655e-06	1.469655e-06
4.000000e+00	6.000000e+00	9.818435e-06	6.312993e-07	6.312993e-07
6.000000e+00	8.000000e+00	3.431938e-06	3.614549e-07	3.614549e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27144]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2147941261163693e-06, dn: 5.2147941261163693e-06}}, 1: {"": {up: 8.3910653541596127e-06, dn: 8.3910653541596127e-06}}, 2: {"": {up: 9.0932203072154561e-06, dn: 9.0932203072154561e-06}}, 3: {"": {up: 8.7227384843675485e-06, dn: 8.7227384843675485e-06}}, 4: {"": {up: 6.650272080900147e-06, dn: 6.650272080900147e-06}}, 5: {"": {up: 5.6646237739147343e-06, dn: 5.6646237739147343e-06}}, 6: {"": {up: 2.9151157781467278e-06, dn: 2.9151157781467278e-06}}, 7: {"": {up: 1.4593991343471918e-06, dn: 1.4593991343471918e-06}}, 8: {"": {up: 6.2453903000533126e-07, dn: 6.2453903000533126e-07}}, 9: {"": {up: 3.574059316799317e-07, dn: 3.574059316799317e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27144]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.070765e-04	5.214794e-06	5.214794e-06
3.000000e-01	6.000000e-01	2.870099e-04	8.391065e-06	8.391065e-06
6.000000e-01	9.000000e-01	3.267619e-04	9.093220e-06	9.093220e-06
9.000000e-01	1.200000e+00	3.054009e-04	8.722738e-06	8.722738e-06
1.200000e+00	1.600000e+00	2.367042e-04	6.650272e-06	6.650272e-06
1.600000e+00	2.000000e+00	1.725889e-04	5.664624e-06	5.664624e-06
2.000000e+00	2.800000e+00	8.907766e-05	2.915116e-06	2.915116e-06
2.800000e+00	4.000000e+00	3.298267e-05	1.459399e-06	1.459399e-06
4.000000e+00	6.000000e+00	9.709765e-06	6.245390e-07	6.245390e-07
6.000000e+00	8.000000e+00	3.403005e-06	3.574059e-07	3.574059e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27143]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2003963524160563e-06, dn: 5.2003963524160563e-06}}, 1: {"": {up: 8.3867633804704417e-06, dn: 8.3867633804704417e-06}}, 2: {"": {up: 9.0845375348568069e-06, dn: 9.0845375348568069e-06}}, 3: {"": {up: 8.9792705717112695e-06, dn: 8.9792705717112695e-06}}, 4: {"": {up: 6.6514984214085154e-06, dn: 6.6514984214085154e-06}}, 5: {"": {up: 5.6599977915190044e-06, dn: 5.6599977915190044e-06}}, 6: {"": {up: 2.9190093567852783e-06, dn: 2.9190093567852783e-06}}, 7: {"": {up: 1.4577117723031226e-06, dn: 1.4577117723031226e-06}}, 8: {"": {up: 6.2152514027994072e-07, dn: 6.2152514027994072e-07}}, 9: {"": {up: 3.5633986585842455e-07, dn: 3.5633986585842455e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27143]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.067369e-04	5.200396e-06	5.200396e-06
3.000000e-01	6.000000e-01	2.866007e-04	8.386763e-06	8.386763e-06
6.000000e-01	9.000000e-01	3.259142e-04	9.084538e-06	9.084538e-06
9.000000e-01	1.200000e+00	3.081508e-04	8.979271e-06	8.979271e-06
1.200000e+00	1.600000e+00	2.365109e-04	6.651498e-06	6.651498e-06
1.600000e+00	2.000000e+00	1.722352e-04	5.659998e-06	5.659998e-06
2.000000e+00	2.800000e+00	8.911161e-05	2.919009e-06	2.919009e-06
2.800000e+00	4.000000e+00	3.295723e-05	1.457712e-06	1.457712e-06
4.000000e+00	6.000000e+00	9.668815e-06	6.215251e-07	6.215251e-07
6.000000e+00	8.000000e+00	3.382029e-06	3.563399e-07	3.563399e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27142]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.236059799335969e-06, dn: 5.236059799335969e-06}}, 1: {"": {up: 8.4014059669928018e-06, dn: 8.4014059669928018e-06}}, 2: {"": {up: 9.1023025170069522e-06, dn: 9.1023025170069522e-06}}, 3: {"": {up: 8.8675964424790277e-06, dn: 8.8675964424790277e-06}}, 4: {"": {up: 6.6450211624945158e-06, dn: 6.6450211624945158e-06}}, 5: {"": {up: 5.6487210941946866e-06, dn: 5.6487210941946866e-06}}, 6: {"": {up: 2.9071823773200063e-06, dn: 2.9071823773200063e-06}}, 7: {"": {up: 1.4508558298083542e-06, dn: 1.4508558298083542e-06}}, 8: {"": {up: 6.170180305307131e-07, dn: 6.170180305307131e-07}}, 9: {"": {up: 3.5192481441353354e-07, dn: 3.5192481441353354e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27142]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.075462e-04	5.236060e-06	5.236060e-06
3.000000e-01	6.000000e-01	2.873493e-04	8.401406e-06	8.401406e-06
6.000000e-01	9.000000e-01	3.270736e-04	9.102303e-06	9.102303e-06
9.000000e-01	1.200000e+00	3.076359e-04	8.867596e-06	8.867596e-06
1.200000e+00	1.600000e+00	2.365046e-04	6.645021e-06	6.645021e-06
1.600000e+00	2.000000e+00	1.720527e-04	5.648721e-06	5.648721e-06
2.000000e+00	2.800000e+00	8.883565e-05	2.907182e-06	2.907182e-06
2.800000e+00	4.000000e+00	3.282273e-05	1.450856e-06	1.450856e-06
4.000000e+00	6.000000e+00	9.604660e-06	6.170180e-07	6.170180e-07
6.000000e+00	8.000000e+00	3.344676e-06	3.519248e-07	3.519248e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27141]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2124690246881405e-06, dn: 5.2124690246881405e-06}}, 1: {"": {up: 8.3961585131402669e-06, dn: 8.3961585131402669e-06}}, 2: {"": {up: 9.0993919210754582e-06, dn: 9.0993919210754582e-06}}, 3: {"": {up: 8.771170579422872e-06, dn: 8.771170579422872e-06}}, 4: {"": {up: 6.6542646100076285e-06, dn: 6.6542646100076285e-06}}, 5: {"": {up: 5.6693694534754052e-06, dn: 5.6693694534754052e-06}}, 6: {"": {up: 2.9205904261809803e-06, dn: 2.9205904261809803e-06}}, 7: {"": {up: 1.4624513287247847e-06, dn: 1.4624513287247847e-06}}, 8: {"": {up: 6.2599161336235168e-07, dn: 6.2599161336235168e-07}}, 9: {"": {up: 3.5966950107007962e-07, dn: 3.5966950107007962e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27141]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.069688e-04	5.212469e-06	5.212469e-06
3.000000e-01	6.000000e-01	2.870864e-04	8.396159e-06	8.396159e-06
6.000000e-01	9.000000e-01	3.269054e-04	9.099392e-06	9.099392e-06
9.000000e-01	1.200000e+00	3.042548e-04	8.771171e-06	8.771171e-06
1.200000e+00	1.600000e+00	2.368007e-04	6.654265e-06	6.654265e-06
1.600000e+00	2.000000e+00	1.726886e-04	5.669369e-06	5.669369e-06
2.000000e+00	2.800000e+00	8.922535e-05	2.920590e-06	2.920590e-06
2.800000e+00	4.000000e+00	3.303212e-05	1.462451e-06	1.462451e-06
4.000000e+00	6.000000e+00	9.715740e-06	6.259916e-07	6.259916e-07
6.000000e+00	8.000000e+00	3.424149e-06	3.596695e-07	3.596695e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27140]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.221316351691826e-06, dn: 5.221316351691826e-06}}, 1: {"": {up: 8.3987432922365776e-06, dn: 8.3987432922365776e-06}}, 2: {"": {up: 9.1008455040665786e-06, dn: 9.1008455040665786e-06}}, 3: {"": {up: 8.7380667833972954e-06, dn: 8.7380667833972954e-06}}, 4: {"": {up: 6.650187497356745e-06, dn: 6.650187497356745e-06}}, 5: {"": {up: 5.661678748392565e-06, dn: 5.661678748392565e-06}}, 6: {"": {up: 2.9160782739837421e-06, dn: 2.9160782739837421e-06}}, 7: {"": {up: 1.4586740078273525e-06, dn: 1.4586740078273525e-06}}, 8: {"": {up: 6.2278848736950812e-07, dn: 6.2278848736950812e-07}}, 9: {"": {up: 3.5732016455834113e-07, dn: 3.5732016455834113e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27140]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.072005e-04	5.221316e-06	5.221316e-06
3.000000e-01	6.000000e-01	2.872513e-04	8.398743e-06	8.398743e-06
6.000000e-01	9.000000e-01	3.270605e-04	9.100846e-06	9.100846e-06
9.000000e-01	1.200000e+00	3.051073e-04	8.738067e-06	8.738067e-06
1.200000e+00	1.600000e+00	2.367082e-04	6.650187e-06	6.650187e-06
1.600000e+00	2.000000e+00	1.724833e-04	5.661679e-06	5.661679e-06
2.000000e+00	2.800000e+00	8.911250e-05	2.916078e-06	2.916078e-06
2.800000e+00	4.000000e+00	3.296768e-05	1.458674e-06	1.458674e-06
4.000000e+00	6.000000e+00	9.671655e-06	6.227885e-07	6.227885e-07
6.000000e+00	8.000000e+00	3.400924e-06	3.573202e-07	3.573202e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27139]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2124679588676833e-06, dn: 5.2124679588676833e-06}}, 1: {"": {up: 8.3910799199043632e-06, dn: 8.3910799199043632e-06}}, 2: {"": {up: 9.0941085935407128e-06, dn: 9.0941085935407128e-06}}, 3: {"": {up: 8.7234148512303768e-06, dn: 8.7234148512303768e-06}}, 4: {"": {up: 6.6509891181688129e-06, dn: 6.6509891181688129e-06}}, 5: {"": {up: 5.6632764368340726e-06, dn: 5.6632764368340726e-06}}, 6: {"": {up: 2.9166694940462493e-06, dn: 2.9166694940462493e-06}}, 7: {"": {up: 1.4593310872527254e-06, dn: 1.4593310872527254e-06}}, 8: {"": {up: 6.2422592064091669e-07, dn: 6.2422592064091669e-07}}, 9: {"": {up: 3.5742988822984568e-07, dn: 3.5742988822984568e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27139]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.070288e-04	5.212468e-06	5.212468e-06
3.000000e-01	6.000000e-01	2.870071e-04	8.391080e-06	8.391080e-06
6.000000e-01	9.000000e-01	3.267912e-04	9.094109e-06	9.094109e-06
9.000000e-01	1.200000e+00	3.053793e-04	8.723415e-06	8.723415e-06
1.200000e+00	1.600000e+00	2.367264e-04	6.650989e-06	6.650989e-06
1.600000e+00	2.000000e+00	1.725384e-04	5.663276e-06	5.663276e-06
2.000000e+00	2.800000e+00	8.912085e-05	2.916669e-06	2.916669e-06
2.800000e+00	4.000000e+00	3.298417e-05	1.459331e-06	1.459331e-06
4.000000e+00	6.000000e+00	9.704140e-06	6.242259e-07	6.242259e-07
6.000000e+00	8.000000e+00	3.402524e-06	3.574299e-07	3.574299e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27138]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2160500168017733e-06, dn: 5.2160500168017733e-06}}, 1: {"": {up: 8.3951546872122768e-06, dn: 8.3951546872122768e-06}}, 2: {"": {up: 9.0993974159464722e-06, dn: 9.0993974159464722e-06}}, 3: {"": {up: 8.7346990026369374e-06, dn: 8.7346990026369374e-06}}, 4: {"": {up: 6.651545403137527e-06, dn: 6.651545403137527e-06}}, 5: {"": {up: 5.6639915254173907e-06, dn: 5.6639915254173907e-06}}, 6: {"": {up: 2.9183953210625874e-06, dn: 2.9183953210625874e-06}}, 7: {"": {up: 1.4602263903625049e-06, dn: 1.4602263903625049e-06}}, 8: {"": {up: 6.2413860640085395e-07, dn: 6.2413860640085395e-07}}, 9: {"": {up: 3.5803020124006298e-07, dn: 3.5803020124006298e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27138]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.070734e-04	5.216050e-06	5.216050e-06
3.000000e-01	6.000000e-01	2.870830e-04	8.395155e-06	8.395155e-06
6.000000e-01	9.000000e-01	3.269384e-04	9.099397e-06	9.099397e-06
9.000000e-01	1.200000e+00	3.049996e-04	8.734699e-06	8.734699e-06
1.200000e+00	1.600000e+00	2.367420e-04	6.651545e-06	6.651545e-06
1.600000e+00	2.000000e+00	1.725227e-04	5.663992e-06	5.663992e-06
2.000000e+00	2.800000e+00	8.916724e-05	2.918395e-06	2.918395e-06
2.800000e+00	4.000000e+00	3.299406e-05	1.460226e-06	1.460226e-06
4.000000e+00	6.000000e+00	9.691245e-06	6.241386e-07	6.241386e-07
6.000000e+00	8.000000e+00	3.407749e-06	3.580302e-07	3.580302e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27137]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2242798546785379e-06, dn: 5.2242798546785379e-06}}, 1: {"": {up: 8.3994100321920753e-06, dn: 8.3994100321920753e-06}}, 2: {"": {up: 9.0977524697037114e-06, dn: 9.0977524697037114e-06}}, 3: {"": {up: 8.729661441825159e-06, dn: 8.729661441825159e-06}}, 4: {"": {up: 6.6488128639630074e-06, dn: 6.6488128639630074e-06}}, 5: {"": {up: 5.6590000220887104e-06, dn: 5.6590000220887104e-06}}, 6: {"": {up: 2.9115438344630847e-06, dn: 2.9115438344630847e-06}}, 7: {"": {up: 1.4559227696245121e-06, dn: 1.4559227696245121e-06}}, 8: {"": {up: 6.2140184261072156e-07, dn: 6.2140184261072156e-07}}, 9: {"": {up: 3.5576150719266973e-07, dn: 3.5576150719266973e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27137]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.073054e-04	5.224280e-06	5.224280e-06
3.000000e-01	6.000000e-01	2.873714e-04	8.399410e-06	8.399410e-06
6.000000e-01	9.000000e-01	3.270569e-04	9.097752e-06	9.097752e-06
9.000000e-01	1.200000e+00	3.056175e-04	8.729661e-06	8.729661e-06
1.200000e+00	1.600000e+00	2.366597e-04	6.648813e-06	6.648813e-06
1.600000e+00	2.000000e+00	1.724612e-04	5.659000e-06	5.659000e-06
2.000000e+00	2.800000e+00	8.899455e-05	2.911544e-06	2.911544e-06
2.800000e+00	4.000000e+00	3.292442e-05	1.455923e-06	1.455923e-06
4.000000e+00	6.000000e+00	9.663730e-06	6.214018e-07	6.214018e-07
6.000000e+00	8.000000e+00	3.386343e-06	3.557615e-07	3.557615e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27136]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2517076587842675e-06, dn: 5.2517076587842675e-06}}, 1: {"": {up: 8.4845081046444748e-06, dn: 8.4845081046444748e-06}}, 2: {"": {up: 9.2382646278039298e-06, dn: 9.2382646278039298e-06}}, 3: {"": {up: 1.2150651560033041e-05, dn: 1.2150651560033041e-05}}, 4: {"": {up: 6.7160521327637098e-06, dn: 6.7160521327637098e-06}}, 5: {"": {up: 5.745871343843335e-06, dn: 5.745871343843335e-06}}, 6: {"": {up: 2.9813346424043047e-06, dn: 2.9813346424043047e-06}}, 7: {"": {up: 1.5005931697535846e-06, dn: 1.5005931697535846e-06}}, 8: {"": {up: 6.4714913273526065e-07, dn: 6.4714913273526065e-07}}, 9: {"": {up: 3.8289032372208105e-07, dn: 3.8289032372208105e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27136]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.062475e-04	5.251708e-06	5.251708e-06
3.000000e-01	6.000000e-01	2.869259e-04	8.484508e-06	8.484508e-06
6.000000e-01	9.000000e-01	3.283307e-04	9.238265e-06	9.238265e-06
9.000000e-01	1.200000e+00	2.945912e-04	1.215065e-05	1.215065e-05
1.200000e+00	1.600000e+00	2.376493e-04	6.716052e-06	6.716052e-06
1.600000e+00	2.000000e+00	1.734408e-04	5.745871e-06	5.745871e-06
2.000000e+00	2.800000e+00	9.035718e-05	2.981335e-06	2.981335e-06
2.800000e+00	4.000000e+00	3.350125e-05	1.500593e-06	1.500593e-06
4.000000e+00	6.000000e+00	9.854905e-06	6.471491e-07	6.471491e-07
6.000000e+00	8.000000e+00	3.598601e-06	3.828903e-07	3.828903e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27135]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2292744344804772e-06, dn: 5.2292744344804772e-06}}, 1: {"": {up: 8.396870448764429e-06, dn: 8.396870448764429e-06}}, 2: {"": {up: 9.0907675999090156e-06, dn: 9.0907675999090156e-06}}, 3: {"": {up: 9.2117642175644091e-06, dn: 9.2117642175644091e-06}}, 4: {"": {up: 6.6453569317230787e-06, dn: 6.6453569317230787e-06}}, 5: {"": {up: 5.6529516626272348e-06, dn: 5.6529516626272348e-06}}, 6: {"": {up: 2.9030331659317993e-06, dn: 2.9030331659317993e-06}}, 7: {"": {up: 1.4486111643762641e-06, dn: 1.4486111643762641e-06}}, 8: {"": {up: 6.1701742276859586e-07, dn: 6.1701742276859586e-07}}, 9: {"": {up: 3.5102485666972361e-07, dn: 3.5102485666972361e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27135]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.073883e-04	5.229274e-06	5.229274e-06
3.000000e-01	6.000000e-01	2.871461e-04	8.396870e-06	8.396870e-06
6.000000e-01	9.000000e-01	3.263913e-04	9.090768e-06	9.090768e-06
9.000000e-01	1.200000e+00	3.092593e-04	9.211764e-06	9.211764e-06
1.200000e+00	1.600000e+00	2.363583e-04	6.645357e-06	6.645357e-06
1.600000e+00	2.000000e+00	1.721903e-04	5.652952e-06	5.652952e-06
2.000000e+00	2.800000e+00	8.864989e-05	2.903033e-06	2.903033e-06
2.800000e+00	4.000000e+00	3.278081e-05	1.448611e-06	1.448611e-06
4.000000e+00	6.000000e+00	9.630315e-06	6.170174e-07	6.170174e-07
6.000000e+00	8.000000e+00	3.333225e-06	3.510249e-07	3.510249e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27134]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2176687003552325e-06, dn: 5.2176687003552325e-06}}, 1: {"": {up: 8.4008306467608038e-06, dn: 8.4008306467608038e-06}}, 2: {"": {up: 9.1083368404994762e-06, dn: 9.1083368404994762e-06}}, 3: {"": {up: 8.8354884163556902e-06, dn: 8.8354884163556902e-06}}, 4: {"": {up: 6.6552826761903934e-06, dn: 6.6552826761903934e-06}}, 5: {"": {up: 5.6682040806590609e-06, dn: 5.6682040806590609e-06}}, 6: {"": {up: 2.9226178868439172e-06, dn: 2.9226178868439172e-06}}, 7: {"": {up: 1.4630236479443671e-06, dn: 1.4630236479443671e-06}}, 8: {"": {up: 6.2573137207590927e-07, dn: 6.2573137207590927e-07}}, 9: {"": {up: 3.5988918433317774e-07, dn: 3.5988918433317774e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27134]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.070450e-04	5.217669e-06	5.217669e-06
3.000000e-01	6.000000e-01	2.871777e-04	8.400831e-06	8.400831e-06
6.000000e-01	9.000000e-01	3.272117e-04	9.108337e-06	9.108337e-06
9.000000e-01	1.200000e+00	3.037457e-04	8.835488e-06	8.835488e-06
1.200000e+00	1.600000e+00	2.368613e-04	6.655283e-06	6.655283e-06
1.600000e+00	2.000000e+00	1.726042e-04	5.668204e-06	5.668204e-06
2.000000e+00	2.800000e+00	8.928669e-05	2.922618e-06	2.922618e-06
2.800000e+00	4.000000e+00	3.303337e-05	1.463024e-06	1.463024e-06
4.000000e+00	6.000000e+00	9.699770e-06	6.257314e-07	6.257314e-07
6.000000e+00	8.000000e+00	3.424853e-06	3.598892e-07	3.598892e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27133]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2263754170553042e-06, dn: 5.2263754170553042e-06}}, 1: {"": {up: 8.3957416454877767e-06, dn: 8.3957416454877767e-06}}, 2: {"": {up: 9.0875348081252955e-06, dn: 9.0875348081252955e-06}}, 3: {"": {up: 9.2219038767009035e-06, dn: 9.2219038767009035e-06}}, 4: {"": {up: 6.6459052242715576e-06, dn: 6.6459052242715576e-06}}, 5: {"": {up: 5.6562719612833331e-06, dn: 5.6562719612833331e-06}}, 6: {"": {up: 2.9037986973962228e-06, dn: 2.9037986973962228e-06}}, 7: {"": {up: 1.4502629071999323e-06, dn: 1.4502629071999323e-06}}, 8: {"": {up: 6.1816138669444565e-07, dn: 6.1816138669444565e-07}}, 9: {"": {up: 3.5191014478130639e-07, dn: 3.5191014478130639e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27133]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.073163e-04	5.226375e-06	5.226375e-06
3.000000e-01	6.000000e-01	2.870631e-04	8.395742e-06	8.395742e-06
6.000000e-01	9.000000e-01	3.262120e-04	9.087535e-06	9.087535e-06
9.000000e-01	1.200000e+00	3.092276e-04	9.221904e-06	9.221904e-06
1.200000e+00	1.600000e+00	2.363240e-04	6.645905e-06	6.645905e-06
1.600000e+00	2.000000e+00	1.722581e-04	5.656272e-06	5.656272e-06
2.000000e+00	2.800000e+00	8.865388e-05	2.903799e-06	2.903799e-06
2.800000e+00	4.000000e+00	3.281555e-05	1.450263e-06	1.450263e-06
4.000000e+00	6.000000e+00	9.647905e-06	6.181614e-07	6.181614e-07
6.000000e+00	8.000000e+00	3.341391e-06	3.519101e-07	3.519101e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27132]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2219419546542062e-06, dn: 5.2219419546542062e-06}}, 1: {"": {up: 8.3966560804485331e-06, dn: 8.3966560804485331e-06}}, 2: {"": {up: 9.1002533542265236e-06, dn: 9.1002533542265236e-06}}, 3: {"": {up: 8.7307190743692806e-06, dn: 8.7307190743692806e-06}}, 4: {"": {up: 6.649252777568316e-06, dn: 6.649252777568316e-06}}, 5: {"": {up: 5.6605664469203099e-06, dn: 5.6605664469203099e-06}}, 6: {"": {up: 2.9157302365788232e-06, dn: 2.9157302365788232e-06}}, 7: {"": {up: 1.4590229321935505e-06, dn: 1.4590229321935505e-06}}, 8: {"": {up: 6.227196399664941e-07, dn: 6.227196399664941e-07}}, 9: {"": {up: 3.5686016168802033e-07, dn: 3.5686016168802033e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27132]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.072235e-04	5.221942e-06	5.221942e-06
3.000000e-01	6.000000e-01	2.871795e-04	8.396656e-06	8.396656e-06
6.000000e-01	9.000000e-01	3.270384e-04	9.100253e-06	9.100253e-06
9.000000e-01	1.200000e+00	3.052640e-04	8.730719e-06	8.730719e-06
1.200000e+00	1.600000e+00	2.366842e-04	6.649253e-06	6.649253e-06
1.600000e+00	2.000000e+00	1.724418e-04	5.660566e-06	5.660566e-06
2.000000e+00	2.800000e+00	8.909848e-05	2.915730e-06	2.915730e-06
2.800000e+00	4.000000e+00	3.298177e-05	1.459023e-06	1.459023e-06
4.000000e+00	6.000000e+00	9.673665e-06	6.227196e-07	6.227196e-07
6.000000e+00	8.000000e+00	3.396316e-06	3.568602e-07	3.568602e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27131]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2124391816329352e-06, dn: 5.2124391816329352e-06}}, 1: {"": {up: 8.3952691704581124e-06, dn: 8.3952691704581124e-06}}, 2: {"": {up: 9.095778630160744e-06, dn: 9.095778630160744e-06}}, 3: {"": {up: 8.7302666371397605e-06, dn: 8.7302666371397605e-06}}, 4: {"": {up: 6.6526521966806575e-06, dn: 6.6526521966806575e-06}}, 5: {"": {up: 5.6652394035909913e-06, dn: 5.6652394035909913e-06}}, 6: {"": {up: 2.9171856085960665e-06, dn: 2.9171856085960665e-06}}, 7: {"": {up: 1.4587870722700492e-06, dn: 1.4587870722700492e-06}}, 8: {"": {up: 6.2425395473316783e-07, dn: 6.2425395473316783e-07}}, 9: {"": {up: 3.5809928790769746e-07, dn: 3.5809928790769746e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27131]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.070084e-04	5.212439e-06	5.212439e-06
3.000000e-01	6.000000e-01	2.871357e-04	8.395269e-06	8.395269e-06
6.000000e-01	9.000000e-01	3.268409e-04	9.095779e-06	9.095779e-06
9.000000e-01	1.200000e+00	3.051340e-04	8.730267e-06	8.730267e-06
1.200000e+00	1.600000e+00	2.367592e-04	6.652652e-06	6.652652e-06
1.600000e+00	2.000000e+00	1.725985e-04	5.665239e-06	5.665239e-06
2.000000e+00	2.800000e+00	8.913914e-05	2.917186e-06	2.917186e-06
2.800000e+00	4.000000e+00	3.296082e-05	1.458787e-06	1.458787e-06
4.000000e+00	6.000000e+00	9.698910e-06	6.242540e-07	6.242540e-07
6.000000e+00	8.000000e+00	3.408992e-06	3.580993e-07	3.580993e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27130]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2151147851434899e-06, dn: 5.2151147851434899e-06}}, 1: {"": {up: 8.393972705327186e-06, dn: 8.393972705327186e-06}}, 2: {"": {up: 9.0982342609248437e-06, dn: 9.0982342609248437e-06}}, 3: {"": {up: 8.7292057676133032e-06, dn: 8.7292057676133032e-06}}, 4: {"": {up: 6.6509524693836125e-06, dn: 6.6509524693836125e-06}}, 5: {"": {up: 5.6628719524636967e-06, dn: 5.6628719524636967e-06}}, 6: {"": {up: 2.9176486144667941e-06, dn: 2.9176486144667941e-06}}, 7: {"": {up: 1.4597229093982945e-06, dn: 1.4597229093982945e-06}}, 8: {"": {up: 6.237379257348394e-07, dn: 6.237379257348394e-07}}, 9: {"": {up: 3.5774680292072495e-07, dn: 3.5774680292072495e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27130]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.070623e-04	5.215115e-06	5.215115e-06
3.000000e-01	6.000000e-01	2.870582e-04	8.393973e-06	8.393973e-06
6.000000e-01	9.000000e-01	3.269185e-04	9.098234e-06	9.098234e-06
9.000000e-01	1.200000e+00	3.052275e-04	8.729206e-06	8.729206e-06
1.200000e+00	1.600000e+00	2.367279e-04	6.650952e-06	6.650952e-06
1.600000e+00	2.000000e+00	1.724888e-04	5.662872e-06	5.662872e-06
2.000000e+00	2.800000e+00	8.915290e-05	2.917649e-06	2.917649e-06
2.800000e+00	4.000000e+00	3.298776e-05	1.459723e-06	1.459723e-06
4.000000e+00	6.000000e+00	9.687640e-06	6.237379e-07	6.237379e-07
6.000000e+00	8.000000e+00	3.404660e-06	3.577468e-07	3.577468e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27129]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2213897681662411e-06, dn: 5.2213897681662411e-06}}, 1: {"": {up: 8.3983860883439312e-06, dn: 8.3983860883439312e-06}}, 2: {"": {up: 9.0985536091061063e-06, dn: 9.0985536091061063e-06}}, 3: {"": {up: 8.7322830157219865e-06, dn: 8.7322830157219865e-06}}, 4: {"": {up: 6.6502918169054787e-06, dn: 6.6502918169054787e-06}}, 5: {"": {up: 5.6619856278517711e-06, dn: 5.6619856278517711e-06}}, 6: {"": {up: 2.9148024697224344e-06, dn: 2.9148024697224344e-06}}, 7: {"": {up: 1.4580390179202259e-06, dn: 1.4580390179202259e-06}}, 8: {"": {up: 6.2289686144658006e-07, dn: 6.2289686144658006e-07}}, 9: {"": {up: 3.5692380139183773e-07, dn: 3.5692380139183773e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27129]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.072194e-04	5.221390e-06	5.221390e-06
3.000000e-01	6.000000e-01	2.872762e-04	8.398386e-06	8.398386e-06
6.000000e-01	9.000000e-01	3.270034e-04	9.098554e-06	9.098554e-06
9.000000e-01	1.200000e+00	3.051900e-04	8.732283e-06	8.732283e-06
1.200000e+00	1.600000e+00	2.367017e-04	6.650292e-06	6.650292e-06
1.600000e+00	2.000000e+00	1.725233e-04	5.661986e-06	5.661986e-06
2.000000e+00	2.800000e+00	8.907270e-05	2.914802e-06	2.914802e-06
2.800000e+00	4.000000e+00	3.295766e-05	1.458039e-06	1.458039e-06
4.000000e+00	6.000000e+00	9.679580e-06	6.228969e-07	6.228969e-07
6.000000e+00	8.000000e+00	3.397835e-06	3.569238e-07	3.569238e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27128]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2056390364467052e-06, dn: 5.2056390364467052e-06}}, 1: {"": {up: 8.3961545430697686e-06, dn: 8.3961545430697686e-06}}, 2: {"": {up: 9.0921516827548696e-06, dn: 9.0921516827548696e-06}}, 3: {"": {up: 8.726334345595012e-06, dn: 8.726334345595012e-06}}, 4: {"": {up: 6.6561775817656769e-06, dn: 6.6561775817656769e-06}}, 5: {"": {up: 5.6691539271746719e-06, dn: 5.6691539271746719e-06}}, 6: {"": {up: 2.9152071645939681e-06, dn: 2.9152071645939681e-06}}, 7: {"": {up: 1.4562225200077689e-06, dn: 1.4562225200077689e-06}}, 8: {"": {up: 6.2434365536938055e-07, dn: 6.2434365536938055e-07}}, 9: {"": {up: 3.5811084177946915e-07, dn: 3.5811084177946915e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27128]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.068757e-04	5.205639e-06	5.205639e-06
3.000000e-01	6.000000e-01	2.871968e-04	8.396155e-06	8.396155e-06
6.000000e-01	9.000000e-01	3.267328e-04	9.092152e-06	9.092152e-06
9.000000e-01	1.200000e+00	3.054158e-04	8.726334e-06	8.726334e-06
1.200000e+00	1.600000e+00	2.368143e-04	6.656178e-06	6.656178e-06
1.600000e+00	2.000000e+00	1.727247e-04	5.669154e-06	5.669154e-06
2.000000e+00	2.800000e+00	8.908443e-05	2.915207e-06	2.915207e-06
2.800000e+00	4.000000e+00	3.289700e-05	1.456223e-06	1.456223e-06
4.000000e+00	6.000000e+00	9.707445e-06	6.243437e-07	6.243437e-07
6.000000e+00	8.000000e+00	3.409039e-06	3.581108e-07	3.581108e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27127]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2308114942988421e-06, dn: 5.2308114942988421e-06}}, 1: {"": {up: 8.3993326454480253e-06, dn: 8.3993326454480253e-06}}, 2: {"": {up: 9.1068167386365632e-06, dn: 9.1068167386365632e-06}}, 3: {"": {up: 8.7379548840421215e-06, dn: 8.7379548840421215e-06}}, 4: {"": {up: 6.6490191945880231e-06, dn: 6.6490191945880231e-06}}, 5: {"": {up: 5.6612161900072326e-06, dn: 5.6612161900072326e-06}}, 6: {"": {up: 2.9188375254542692e-06, dn: 2.9188375254542692e-06}}, 7: {"": {up: 1.4625156694317267e-06, dn: 1.4625156694317267e-06}}, 8: {"": {up: 6.2308647072456962e-07, dn: 6.2308647072456962e-07}}, 9: {"": {up: 3.5690005603810152e-07, dn: 3.5690005603810152e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27127]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.073569e-04	5.230811e-06	5.230811e-06
3.000000e-01	6.000000e-01	2.870866e-04	8.399333e-06	8.399333e-06
6.000000e-01	9.000000e-01	3.270660e-04	9.106817e-06	9.106817e-06
9.000000e-01	1.200000e+00	3.051580e-04	8.737955e-06	8.737955e-06
1.200000e+00	1.600000e+00	2.366101e-04	6.649019e-06	6.649019e-06
1.600000e+00	2.000000e+00	1.723241e-04	5.661216e-06	5.661216e-06
2.000000e+00	2.800000e+00	8.913985e-05	2.918838e-06	2.918838e-06
2.800000e+00	4.000000e+00	3.304513e-05	1.462516e-06	1.462516e-06
4.000000e+00	6.000000e+00	9.664885e-06	6.230865e-07	6.230865e-07
6.000000e+00	8.000000e+00	3.394559e-06	3.569001e-07	3.569001e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27126]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2153789678006889e-06, dn: 5.2153789678006889e-06}}, 1: {"": {up: 8.3936172840504899e-06, dn: 8.3936172840504899e-06}}, 2: {"": {up: 9.0980779410940525e-06, dn: 9.0980779410940525e-06}}, 3: {"": {up: 8.7333517811510018e-06, dn: 8.7333517811510018e-06}}, 4: {"": {up: 6.6501376865445412e-06, dn: 6.6501376865445412e-06}}, 5: {"": {up: 5.6601325072828477e-06, dn: 5.6601325072828477e-06}}, 6: {"": {up: 2.9158390194762128e-06, dn: 2.9158390194762128e-06}}, 7: {"": {up: 1.4575795671058386e-06, dn: 1.4575795671058386e-06}}, 8: {"": {up: 6.2229595049301095e-07, dn: 6.2229595049301095e-07}}, 9: {"": {up: 3.5651332373419089e-07, dn: 3.5651332373419089e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27126]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.070825e-04	5.215379e-06	5.215379e-06
3.000000e-01	6.000000e-01	2.870653e-04	8.393617e-06	8.393617e-06
6.000000e-01	9.000000e-01	3.269275e-04	9.098078e-06	9.098078e-06
9.000000e-01	1.200000e+00	3.058540e-04	8.733352e-06	8.733352e-06
1.200000e+00	1.600000e+00	2.367013e-04	6.650138e-06	6.650138e-06
1.600000e+00	2.000000e+00	1.724006e-04	5.660133e-06	5.660133e-06
2.000000e+00	2.800000e+00	8.910130e-05	2.915839e-06	2.915839e-06
2.800000e+00	4.000000e+00	3.294604e-05	1.457580e-06	1.457580e-06
4.000000e+00	6.000000e+00	9.669650e-06	6.222960e-07	6.222960e-07
6.000000e+00	8.000000e+00	3.391865e-06	3.565133e-07	3.565133e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27125]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2212450622432969e-06, dn: 5.2212450622432969e-06}}, 1: {"": {up: 8.3996745968717942e-06, dn: 8.3996745968717942e-06}}, 2: {"": {up: 9.0993784891545673e-06, dn: 9.0993784891545673e-06}}, 3: {"": {up: 8.759292208848842e-06, dn: 8.759292208848842e-06}}, 4: {"": {up: 6.6519823173246611e-06, dn: 6.6519823173246611e-06}}, 5: {"": {up: 5.6660480054443594e-06, dn: 5.6660480054443594e-06}}, 6: {"": {up: 2.9170246506500428e-06, dn: 2.9170246506500428e-06}}, 7: {"": {up: 1.4605031477009709e-06, dn: 1.4605031477009709e-06}}, 8: {"": {up: 6.2458366132968941e-07, dn: 6.2458366132968941e-07}}, 9: {"": {up: 3.5830011861566556e-07, dn: 3.5830011861566556e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27125]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.071915e-04	5.221245e-06	5.221245e-06
3.000000e-01	6.000000e-01	2.872678e-04	8.399675e-06	8.399675e-06
6.000000e-01	9.000000e-01	3.269871e-04	9.099378e-06	9.099378e-06
9.000000e-01	1.200000e+00	3.045138e-04	8.759292e-06	8.759292e-06
1.200000e+00	1.600000e+00	2.367307e-04	6.651982e-06	6.651982e-06
1.600000e+00	2.000000e+00	1.726261e-04	5.666048e-06	5.666048e-06
2.000000e+00	2.800000e+00	8.912873e-05	2.917025e-06	2.917025e-06
2.800000e+00	4.000000e+00	3.300204e-05	1.460503e-06	1.460503e-06
4.000000e+00	6.000000e+00	9.699630e-06	6.245837e-07	6.245837e-07
6.000000e+00	8.000000e+00	3.411689e-06	3.583001e-07	3.583001e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27124]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2171533319319743e-06, dn: 5.2171533319319743e-06}}, 1: {"": {up: 8.4012492457305947e-06, dn: 8.4012492457305947e-06}}, 2: {"": {up: 9.0951940911426145e-06, dn: 9.0951940911426145e-06}}, 3: {"": {up: 8.7327251696643317e-06, dn: 8.7327251696643317e-06}}, 4: {"": {up: 6.6547929156360659e-06, dn: 6.6547929156360659e-06}}, 5: {"": {up: 5.669245430390188e-06, dn: 5.669245430390188e-06}}, 6: {"": {up: 2.9151031821360976e-06, dn: 2.9151031821360976e-06}}, 7: {"": {up: 1.4574611677693353e-06, dn: 1.4574611677693353e-06}}, 8: {"": {up: 6.2415903422124716e-07, dn: 6.2415903422124716e-07}}, 9: {"": {up: 3.5770560521188374e-07, dn: 3.5770560521188374e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27124]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.071101e-04	5.217153e-06	5.217153e-06
3.000000e-01	6.000000e-01	2.872966e-04	8.401249e-06	8.401249e-06
6.000000e-01	9.000000e-01	3.267670e-04	9.095194e-06	9.095194e-06
9.000000e-01	1.200000e+00	3.052402e-04	8.732725e-06	8.732725e-06
1.200000e+00	1.600000e+00	2.367462e-04	6.654793e-06	6.654793e-06
1.600000e+00	2.000000e+00	1.726977e-04	5.669245e-06	5.669245e-06
2.000000e+00	2.800000e+00	8.905944e-05	2.915103e-06	2.915103e-06
2.800000e+00	4.000000e+00	3.292203e-05	1.457461e-06	1.457461e-06
4.000000e+00	6.000000e+00	9.696120e-06	6.241590e-07	6.241590e-07
6.000000e+00	8.000000e+00	3.405456e-06	3.577056e-07	3.577056e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27123]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2184938227210528e-06, dn: 5.2184938227210528e-06}}, 1: {"": {up: 8.3952883611384479e-06, dn: 8.3952883611384479e-06}}, 2: {"": {up: 9.0998443210126757e-06, dn: 9.0998443210126757e-06}}, 3: {"": {up: 8.7307483451687404e-06, dn: 8.7307483451687404e-06}}, 4: {"": {up: 6.6500953940526279e-06, dn: 6.6500953940526279e-06}}, 5: {"": {up: 5.6612581419680917e-06, dn: 5.6612581419680917e-06}}, 6: {"": {up: 2.9168344892194351e-06, dn: 2.9168344892194351e-06}}, 7: {"": {up: 1.4595011990402745e-06, dn: 1.4595011990402745e-06}}, 8: {"": {up: 6.2316610947643804e-07, dn: 6.2316610947643804e-07}}, 9: {"": {up: 3.5725820494426715e-07, dn: 3.5725820494426715e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27123]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.071427e-04	5.218494e-06	5.218494e-06
3.000000e-01	6.000000e-01	2.871236e-04	8.395288e-06	8.395288e-06
6.000000e-01	9.000000e-01	3.270192e-04	9.099844e-06	9.099844e-06
9.000000e-01	1.200000e+00	3.051970e-04	8.730748e-06	8.730748e-06
1.200000e+00	1.600000e+00	2.367097e-04	6.650095e-06	6.650095e-06
1.600000e+00	2.000000e+00	1.724488e-04	5.661258e-06	5.661258e-06
2.000000e+00	2.800000e+00	8.913139e-05	2.916834e-06	2.916834e-06
2.800000e+00	4.000000e+00	3.298886e-05	1.459501e-06	1.459501e-06
4.000000e+00	6.000000e+00	9.679590e-06	6.231661e-07	6.231661e-07
6.000000e+00	8.000000e+00	3.399896e-06	3.572582e-07	3.572582e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27122]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2184576265406242e-06, dn: 5.2184576265406242e-06}}, 1: {"": {up: 8.3969326410170636e-06, dn: 8.3969326410170636e-06}}, 2: {"": {up: 9.097956424995181e-06, dn: 9.097956424995181e-06}}, 3: {"": {up: 8.737573398197519e-06, dn: 8.737573398197519e-06}}, 4: {"": {up: 6.6511070507096769e-06, dn: 6.6511070507096769e-06}}, 5: {"": {up: 5.6639418694050895e-06, dn: 5.6639418694050895e-06}}, 6: {"": {up: 2.9166271723516538e-06, dn: 2.9166271723516538e-06}}, 7: {"": {up: 1.4596218117489652e-06, dn: 1.4596218117489652e-06}}, 8: {"": {up: 6.2391946595694549e-07, dn: 6.2391946595694549e-07}}, 9: {"": {up: 3.5782261666920942e-07, dn: 3.5782261666920942e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27122]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.071427e-04	5.218458e-06	5.218458e-06
3.000000e-01	6.000000e-01	2.871936e-04	8.396933e-06	8.396933e-06
6.000000e-01	9.000000e-01	3.269455e-04	9.097956e-06	9.097956e-06
9.000000e-01	1.200000e+00	3.049285e-04	8.737573e-06	8.737573e-06
1.200000e+00	1.600000e+00	2.367251e-04	6.651107e-06	6.651107e-06
1.600000e+00	2.000000e+00	1.725627e-04	5.663942e-06	5.663942e-06
2.000000e+00	2.800000e+00	8.912348e-05	2.916627e-06	2.916627e-06
2.800000e+00	4.000000e+00	3.298715e-05	1.459622e-06	1.459622e-06
4.000000e+00	6.000000e+00	9.692100e-06	6.239195e-07	6.239195e-07
6.000000e+00	8.000000e+00	3.406553e-06	3.578226e-07	3.578226e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27121]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2169691073138114e-06, dn: 5.2169691073138114e-06}}, 1: {"": {up: 8.3944009117188752e-06, dn: 8.3944009117188752e-06}}, 2: {"": {up: 9.0997954799972152e-06, dn: 9.0997954799972152e-06}}, 3: {"": {up: 8.7365038774100034e-06, dn: 8.7365038774100034e-06}}, 4: {"": {up: 6.6499379696355039e-06, dn: 6.6499379696355039e-06}}, 5: {"": {up: 5.6593445954456607e-06, dn: 5.6593445954456607e-06}}, 6: {"": {up: 2.9155450819700948e-06, dn: 2.9155450819700948e-06}}, 7: {"": {up: 1.4571030524830958e-06, dn: 1.4571030524830958e-06}}, 8: {"": {up: 6.2190473546999143e-07, dn: 6.2190473546999143e-07}}, 9: {"": {up: 3.5615853211737045e-07, dn: 3.5615853211737045e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27121]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.071137e-04	5.216969e-06	5.216969e-06
3.000000e-01	6.000000e-01	2.870811e-04	8.394401e-06	8.394401e-06
6.000000e-01	9.000000e-01	3.269872e-04	9.099795e-06	9.099795e-06
9.000000e-01	1.200000e+00	3.059507e-04	8.736504e-06	8.736504e-06
1.200000e+00	1.600000e+00	2.366924e-04	6.649938e-06	6.649938e-06
1.600000e+00	2.000000e+00	1.723643e-04	5.659345e-06	5.659345e-06
2.000000e+00	2.800000e+00	8.909056e-05	2.915545e-06	2.915545e-06
2.800000e+00	4.000000e+00	3.293542e-05	1.457103e-06	1.457103e-06
4.000000e+00	6.000000e+00	9.662695e-06	6.219047e-07	6.219047e-07
6.000000e+00	8.000000e+00	3.388011e-06	3.561585e-07	3.561585e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27120]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2170681421656748e-06, dn: 5.2170681421656748e-06}}, 1: {"": {up: 8.3967526791942354e-06, dn: 8.3967526791942354e-06}}, 2: {"": {up: 9.0969457633989561e-06, dn: 9.0969457633989561e-06}}, 3: {"": {up: 8.7302163648891224e-06, dn: 8.7302163648891224e-06}}, 4: {"": {up: 6.6509566980999031e-06, dn: 6.6509566980999031e-06}}, 5: {"": {up: 5.6622864198131143e-06, dn: 5.6622864198131143e-06}}, 6: {"": {up: 2.914656122512569e-06, dn: 2.914656122512569e-06}}, 7: {"": {up: 1.456320992547087e-06, dn: 1.456320992547087e-06}}, 8: {"": {up: 6.2256847012999304e-07, dn: 6.2256847012999304e-07}}, 9: {"": {up: 3.5662588941354219e-07, dn: 3.5662588941354219e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27120]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.071226e-04	5.217068e-06	5.217068e-06
3.000000e-01	6.000000e-01	2.872047e-04	8.396753e-06	8.396753e-06
6.000000e-01	9.000000e-01	3.268828e-04	9.096946e-06	9.096946e-06
9.000000e-01	1.200000e+00	3.057221e-04	8.730216e-06	8.730216e-06
1.200000e+00	1.600000e+00	2.367158e-04	6.650957e-06	6.650957e-06
1.600000e+00	2.000000e+00	1.725193e-04	5.662286e-06	5.662286e-06
2.000000e+00	2.800000e+00	8.906225e-05	2.914656e-06	2.914656e-06
2.800000e+00	4.000000e+00	3.291330e-05	1.456321e-06	1.456321e-06
4.000000e+00	6.000000e+00	9.675300e-06	6.225685e-07	6.225685e-07
6.000000e+00	8.000000e+00	3.394420e-06	3.566259e-07	3.566259e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27119]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.219458252007046e-06, dn: 5.219458252007046e-06}}, 1: {"": {up: 8.3947675502197338e-06, dn: 8.3947675502197338e-06}}, 2: {"": {up: 9.1008656486927411e-06, dn: 9.1008656486927411e-06}}, 3: {"": {up: 8.7614953061677807e-06, dn: 8.7614953061677807e-06}}, 4: {"": {up: 6.6503251800193928e-06, dn: 6.6503251800193928e-06}}, 5: {"": {up: 5.663055160423569e-06, dn: 5.663055160423569e-06}}, 6: {"": {up: 2.9193792148331816e-06, dn: 2.9193792148331816e-06}}, 7: {"": {up: 1.4635838813603328e-06, dn: 1.4635838813603328e-06}}, 8: {"": {up: 6.2476395542636742e-07, dn: 6.2476395542636742e-07}}, 9: {"": {up: 3.5868088184345704e-07, dn: 3.5868088184345704e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27119]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.071499e-04	5.219458e-06	5.219458e-06
3.000000e-01	6.000000e-01	2.870718e-04	8.394768e-06	8.394768e-06
6.000000e-01	9.000000e-01	3.270725e-04	9.100866e-06	9.100866e-06
9.000000e-01	1.200000e+00	3.043510e-04	8.761495e-06	8.761495e-06
1.200000e+00	1.600000e+00	2.367148e-04	6.650325e-06	6.650325e-06
1.600000e+00	2.000000e+00	1.724819e-04	5.663055e-06	5.663055e-06
2.000000e+00	2.800000e+00	8.920785e-05	2.919379e-06	2.919379e-06
2.800000e+00	4.000000e+00	3.307808e-05	1.463584e-06	1.463584e-06
4.000000e+00	6.000000e+00	9.699560e-06	6.247640e-07	6.247640e-07
6.000000e+00	8.000000e+00	3.413773e-06	3.586809e-07	3.586809e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27118]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.210812476636121e-06, dn: 5.210812476636121e-06}}, 1: {"": {up: 8.3919617624380425e-06, dn: 8.3919617624380425e-06}}, 2: {"": {up: 9.0923600407766016e-06, dn: 9.0923600407766016e-06}}, 3: {"": {up: 8.7335585212698074e-06, dn: 8.7335585212698074e-06}}, 4: {"": {up: 6.6513992888714753e-06, dn: 6.6513992888714753e-06}}, 5: {"": {up: 5.6640025600276703e-06, dn: 5.6640025600276703e-06}}, 6: {"": {up: 2.9164817203267372e-06, dn: 2.9164817203267372e-06}}, 7: {"": {up: 1.4580752152524e-06, dn: 1.4580752152524e-06}}, 8: {"": {up: 6.2369624016824083e-07, dn: 6.2369624016824083e-07}}, 9: {"": {up: 3.5741341608842836e-07, dn: 3.5741341608842836e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27118]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.069794e-04	5.210812e-06	5.210812e-06
3.000000e-01	6.000000e-01	2.869975e-04	8.391962e-06	8.391962e-06
6.000000e-01	9.000000e-01	3.266319e-04	9.092360e-06	9.092360e-06
9.000000e-01	1.200000e+00	3.058760e-04	8.733559e-06	8.733559e-06
1.200000e+00	1.600000e+00	2.367075e-04	6.651399e-06	6.651399e-06
1.600000e+00	2.000000e+00	1.725354e-04	5.664003e-06	5.664003e-06
2.000000e+00	2.800000e+00	8.910785e-05	2.916482e-06	2.916482e-06
2.800000e+00	4.000000e+00	3.294904e-05	1.458075e-06	1.458075e-06
4.000000e+00	6.000000e+00	9.693925e-06	6.236962e-07	6.236962e-07
6.000000e+00	8.000000e+00	3.401653e-06	3.574134e-07	3.574134e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27117]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2354645342021846e-06, dn: 5.2354645342021846e-06}}, 1: {"": {up: 8.4065873641514677e-06, dn: 8.4065873641514677e-06}}, 2: {"": {up: 9.1141800386967224e-06, dn: 9.1141800386967224e-06}}, 3: {"": {up: 8.8506126592707955e-06, dn: 8.8506126592707955e-06}}, 4: {"": {up: 6.6495154898684131e-06, dn: 6.6495154898684131e-06}}, 5: {"": {up: 5.6597802519179144e-06, dn: 5.6597802519179144e-06}}, 6: {"": {up: 2.9165470808817753e-06, dn: 2.9165470808817753e-06}}, 7: {"": {up: 1.4611361161780923e-06, dn: 1.4611361161780923e-06}}, 8: {"": {up: 6.2258774481995721e-07, dn: 6.2258774481995721e-07}}, 9: {"": {up: 3.5728962341495451e-07, dn: 3.5728962341495451e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27117]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.074870e-04	5.235465e-06	5.235465e-06
3.000000e-01	6.000000e-01	2.875226e-04	8.406587e-06	8.406587e-06
6.000000e-01	9.000000e-01	3.277024e-04	9.114180e-06	9.114180e-06
9.000000e-01	1.200000e+00	3.037345e-04	8.850613e-06	8.850613e-06
1.200000e+00	1.600000e+00	2.367221e-04	6.649515e-06	6.649515e-06
1.600000e+00	2.000000e+00	1.724363e-04	5.659780e-06	5.659780e-06
2.000000e+00	2.800000e+00	8.912710e-05	2.916547e-06	2.916547e-06
2.800000e+00	4.000000e+00	3.302872e-05	1.461136e-06	1.461136e-06
4.000000e+00	6.000000e+00	9.661675e-06	6.225877e-07	6.225877e-07
6.000000e+00	8.000000e+00	3.401030e-06	3.572896e-07	3.572896e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27116]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2176921249831434e-06, dn: 5.2176921249831434e-06}}, 1: {"": {up: 8.3970927508672108e-06, dn: 8.3970927508672108e-06}}, 2: {"": {up: 9.0973750792925587e-06, dn: 9.0973750792925587e-06}}, 3: {"": {up: 8.7290797529483798e-06, dn: 8.7290797529483798e-06}}, 4: {"": {up: 6.6511418192668221e-06, dn: 6.6511418192668221e-06}}, 5: {"": {up: 5.6630926842141665e-06, dn: 5.6630926842141665e-06}}, 6: {"": {up: 2.915310607379599e-06, dn: 2.915310607379599e-06}}, 7: {"": {up: 1.4574502087931202e-06, dn: 1.4574502087931202e-06}}, 8: {"": {up: 6.2301986324675071e-07, dn: 6.2301986324675071e-07}}, 9: {"": {up: 3.5703777811318511e-07, dn: 3.5703777811318511e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27116]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.071328e-04	5.217692e-06	5.217692e-06
3.000000e-01	6.000000e-01	2.872091e-04	8.397093e-06	8.397093e-06
6.000000e-01	9.000000e-01	3.269036e-04	9.097375e-06	9.097375e-06
9.000000e-01	1.200000e+00	3.054331e-04	8.729080e-06	8.729080e-06
1.200000e+00	1.600000e+00	2.367231e-04	6.651142e-06	6.651142e-06
1.600000e+00	2.000000e+00	1.725402e-04	5.663093e-06	5.663093e-06
2.000000e+00	2.800000e+00	8.908290e-05	2.915311e-06	2.915311e-06
2.800000e+00	4.000000e+00	3.293812e-05	1.457450e-06	1.457450e-06
4.000000e+00	6.000000e+00	9.680340e-06	6.230199e-07	6.230199e-07
6.000000e+00	8.000000e+00	3.398603e-06	3.570378e-07	3.570378e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27115]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2185491810996243e-06, dn: 5.2185491810996243e-06}}, 1: {"": {up: 8.3939455694102662e-06, dn: 8.3939455694102662e-06}}, 2: {"": {up: 9.1005445502514345e-06, dn: 9.1005445502514345e-06}}, 3: {"": {up: 8.7413913207350608e-06, dn: 8.7413913207350608e-06}}, 4: {"": {up: 6.649889096819583e-06, dn: 6.649889096819583e-06}}, 5: {"": {up: 5.6615965062868985e-06, dn: 5.6615965062868985e-06}}, 6: {"": {up: 2.9186078659182705e-06, dn: 2.9186078659182705e-06}}, 7: {"": {up: 1.4622889211400354e-06, dn: 1.4622889211400354e-06}}, 8: {"": {up: 6.2413820584867246e-07, dn: 6.2413820584867246e-07}}, 9: {"": {up: 3.5810016056963729e-07, dn: 3.5810016056963729e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27115]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.071355e-04	5.218549e-06	5.218549e-06
3.000000e-01	6.000000e-01	2.870523e-04	8.393946e-06	8.393946e-06
6.000000e-01	9.000000e-01	3.270698e-04	9.100545e-06	9.100545e-06
9.000000e-01	1.200000e+00	3.047217e-04	8.741391e-06	8.741391e-06
1.200000e+00	1.600000e+00	2.367018e-04	6.649889e-06	6.649889e-06
1.600000e+00	2.000000e+00	1.724341e-04	5.661597e-06	5.661597e-06
2.000000e+00	2.800000e+00	8.918563e-05	2.918608e-06	2.918608e-06
2.800000e+00	4.000000e+00	3.305181e-05	1.462289e-06	1.462289e-06
4.000000e+00	6.000000e+00	9.692215e-06	6.241382e-07	6.241382e-07
6.000000e+00	8.000000e+00	3.407806e-06	3.581002e-07	3.581002e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27114]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.4230362549241934e-06, dn: 5.4230362549241934e-06}}, 1: {"": {up: 8.5570419343758423e-06, dn: 8.5570419343758423e-06}}, 2: {"": {up: 9.2760803503778801e-06, dn: 9.2760803503778801e-06}}, 3: {"": {up: 1.0942907393477396e-05, dn: 1.0942907393477396e-05}}, 4: {"": {up: 6.6790076920153324e-06, dn: 6.6790076920153324e-06}}, 5: {"": {up: 5.6671062942210651e-06, dn: 5.6671062942210651e-06}}, 6: {"": {up: 2.9089264557564874e-06, dn: 2.9089264557564874e-06}}, 7: {"": {up: 1.4493269510745705e-06, dn: 1.4493269510745705e-06}}, 8: {"": {up: 6.0524003502742619e-07, dn: 6.0524003502742619e-07}}, 9: {"": {up: 3.4577727658132769e-07, dn: 3.4577727658132769e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27114]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.105485e-04	5.423036e-06	5.423036e-06
3.000000e-01	6.000000e-01	2.912651e-04	8.557042e-06	8.557042e-06
6.000000e-01	9.000000e-01	3.323960e-04	9.276080e-06	9.276080e-06
9.000000e-01	1.200000e+00	2.996192e-04	1.094291e-05	1.094291e-05
1.200000e+00	1.600000e+00	2.366988e-04	6.679008e-06	6.679008e-06
1.600000e+00	2.000000e+00	1.720427e-04	5.667106e-06	5.667106e-06
2.000000e+00	2.800000e+00	8.837905e-05	2.908926e-06	2.908926e-06
2.800000e+00	4.000000e+00	3.257549e-05	1.449327e-06	1.449327e-06
4.000000e+00	6.000000e+00	9.324465e-06	6.052400e-07	6.052400e-07
6.000000e+00	8.000000e+00	3.285423e-06	3.457773e-07	3.457773e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27113]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.155437259179219e-06, dn: 5.155437259179219e-06}}, 1: {"": {up: 8.3555796394451967e-06, dn: 8.3555796394451967e-06}}, 2: {"": {up: 9.0615187591386817e-06, dn: 9.0615187591386817e-06}}, 3: {"": {up: 9.3431115445194894e-06, dn: 9.3431115445194894e-06}}, 4: {"": {up: 6.664866371503631e-06, dn: 6.664866371503631e-06}}, 5: {"": {up: 5.6868400716039147e-06, dn: 5.6868400716039147e-06}}, 6: {"": {up: 2.934686950937017e-06, dn: 2.934686950937017e-06}}, 7: {"": {up: 1.4715128269913243e-06, dn: 1.4715128269913243e-06}}, 8: {"": {up: 6.3343350085072074e-07, dn: 6.3343350085072074e-07}}, 9: {"": {up: 3.6368523478414686e-07, dn: 3.6368523478414686e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27113]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.054522e-04	5.155437e-06	5.155437e-06
3.000000e-01	6.000000e-01	2.849607e-04	8.355580e-06	8.355580e-06
6.000000e-01	9.000000e-01	3.241091e-04	9.061519e-06	9.061519e-06
9.000000e-01	1.200000e+00	3.087302e-04	9.343112e-06	9.343112e-06
1.200000e+00	1.600000e+00	2.366178e-04	6.664866e-06	6.664866e-06
1.600000e+00	2.000000e+00	1.726741e-04	5.686840e-06	5.686840e-06
2.000000e+00	2.800000e+00	8.942104e-05	2.934687e-06	2.934687e-06
2.800000e+00	4.000000e+00	3.316253e-05	1.471513e-06	1.471513e-06
4.000000e+00	6.000000e+00	9.861790e-06	6.334335e-07	6.334335e-07
6.000000e+00	8.000000e+00	3.455502e-06	3.636852e-07	3.636852e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27112]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2420903379387795e-06, dn: 5.2420903379387795e-06}}, 1: {"": {up: 8.4199676695077355e-06, dn: 8.4199676695077355e-06}}, 2: {"": {up: 9.1159896153224432e-06, dn: 9.1159896153224432e-06}}, 3: {"": {up: 8.7983571698862585e-06, dn: 8.7983571698862585e-06}}, 4: {"": {up: 6.6545158539145408e-06, dn: 6.6545158539145408e-06}}, 5: {"": {up: 5.6644759245670742e-06, dn: 5.6644759245670742e-06}}, 6: {"": {up: 2.9098856291957601e-06, dn: 2.9098856291957601e-06}}, 7: {"": {up: 1.4520144053463563e-06, dn: 1.4520144053463563e-06}}, 8: {"": {up: 6.1999415319823786e-07, dn: 6.1999415319823786e-07}}, 9: {"": {up: 3.5484232413848267e-07, dn: 3.5484232413848267e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27112]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.076418e-04	5.242090e-06	5.242090e-06
3.000000e-01	6.000000e-01	2.880016e-04	8.419968e-06	8.419968e-06
6.000000e-01	9.000000e-01	3.276815e-04	9.115990e-06	9.115990e-06
9.000000e-01	1.200000e+00	3.046713e-04	8.798357e-06	8.798357e-06
1.200000e+00	1.600000e+00	2.368027e-04	6.654516e-06	6.654516e-06
1.600000e+00	2.000000e+00	1.726135e-04	5.664476e-06	5.664476e-06
2.000000e+00	2.800000e+00	8.891688e-05	2.909886e-06	2.909886e-06
2.800000e+00	4.000000e+00	3.280252e-05	1.452014e-06	1.452014e-06
4.000000e+00	6.000000e+00	9.620370e-06	6.199942e-07	6.199942e-07
6.000000e+00	8.000000e+00	3.378128e-06	3.548423e-07	3.548423e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27111]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.1930209576571771e-06, dn: 5.1930209576571771e-06}}, 1: {"": {up: 8.374951409477617e-06, dn: 8.374951409477617e-06}}, 2: {"": {up: 9.0835810363779105e-06, dn: 9.0835810363779105e-06}}, 3: {"": {up: 8.7473716687420521e-06, dn: 8.7473716687420521e-06}}, 4: {"": {up: 6.6521622424592118e-06, dn: 6.6521622424592118e-06}}, 5: {"": {up: 5.6680469519932549e-06, dn: 5.6680469519932549e-06}}, 6: {"": {up: 2.9255026277547594e-06, dn: 2.9255026277547594e-06}}, 7: {"": {up: 1.4684560580570479e-06, dn: 1.4684560580570479e-06}}, 8: {"": {up: 6.2805772027736434e-07, dn: 6.2805772027736434e-07}}, 9: {"": {up: 3.6049382796380854e-07, dn: 3.6049382796380854e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27111]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.065321e-04	5.193021e-06	5.193021e-06
3.000000e-01	6.000000e-01	2.861921e-04	8.374951e-06	8.374951e-06
6.000000e-01	9.000000e-01	3.260940e-04	9.083581e-06	9.083581e-06
9.000000e-01	1.200000e+00	3.058472e-04	8.747372e-06	8.747372e-06
1.200000e+00	1.600000e+00	2.366129e-04	6.652162e-06	6.652162e-06
1.600000e+00	2.000000e+00	1.724262e-04	5.668047e-06	5.668047e-06
2.000000e+00	2.800000e+00	8.933065e-05	2.925503e-06	2.925503e-06
2.800000e+00	4.000000e+00	3.316972e-05	1.468456e-06	1.468456e-06
4.000000e+00	6.000000e+00	9.759725e-06	6.280577e-07	6.280577e-07
6.000000e+00	8.000000e+00	3.427985e-06	3.604938e-07	3.604938e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27110]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2070006294944461e-06, dn: 5.2070006294944461e-06}}, 1: {"": {up: 8.3870396048506502e-06, dn: 8.3870396048506502e-06}}, 2: {"": {up: 9.0905274263317004e-06, dn: 9.0905274263317004e-06}}, 3: {"": {up: 8.7233670869299867e-06, dn: 8.7233670869299867e-06}}, 4: {"": {up: 6.6502255600844075e-06, dn: 6.6502255600844075e-06}}, 5: {"": {up: 5.6639407659332055e-06, dn: 5.6639407659332055e-06}}, 6: {"": {up: 2.9189424454757588e-06, dn: 2.9189424454757588e-06}}, 7: {"": {up: 1.462007751917433e-06, dn: 1.462007751917433e-06}}, 8: {"": {up: 6.2524835065756069e-07, dn: 6.2524835065756069e-07}}, 9: {"": {up: 3.5868492441138363e-07, dn: 3.5868492441138363e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27110]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.068880e-04	5.207001e-06	5.207001e-06
3.000000e-01	6.000000e-01	2.868206e-04	8.387040e-06	8.387040e-06
6.000000e-01	9.000000e-01	3.266039e-04	9.090527e-06	9.090527e-06
9.000000e-01	1.200000e+00	3.054212e-04	8.723367e-06	8.723367e-06
1.200000e+00	1.600000e+00	2.366646e-04	6.650226e-06	6.650226e-06
1.600000e+00	2.000000e+00	1.725151e-04	5.663941e-06	5.663941e-06
2.000000e+00	2.800000e+00	8.918375e-05	2.918942e-06	2.918942e-06
2.800000e+00	4.000000e+00	3.304475e-05	1.462008e-06	1.462008e-06
4.000000e+00	6.000000e+00	9.719110e-06	6.252484e-07	6.252484e-07
6.000000e+00	8.000000e+00	3.413966e-06	3.586849e-07	3.586849e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27109]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2308815913020079e-06, dn: 5.2308815913020079e-06}}, 1: {"": {up: 8.4063679566280122e-06, dn: 8.4063679566280122e-06}}, 2: {"": {up: 9.1076475801627515e-06, dn: 9.1076475801627515e-06}}, 3: {"": {up: 8.7531295990507182e-06, dn: 8.7531295990507182e-06}}, 4: {"": {up: 6.6510685231773086e-06, dn: 6.6510685231773086e-06}}, 5: {"": {up: 5.660729855769484e-06, dn: 5.660729855769484e-06}}, 6: {"": {up: 2.9133904218281498e-06, dn: 2.9133904218281498e-06}}, 7: {"": {up: 1.455483882883398e-06, dn: 1.455483882883398e-06}}, 8: {"": {up: 6.2116624183868842e-07, dn: 6.2116624183868842e-07}}, 9: {"": {up: 3.5585811779415682e-07, dn: 3.5585811779415682e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27109]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.074191e-04	5.230882e-06	5.230882e-06
3.000000e-01	6.000000e-01	2.875472e-04	8.406368e-06	8.406368e-06
6.000000e-01	9.000000e-01	3.273640e-04	9.107648e-06	9.107648e-06
9.000000e-01	1.200000e+00	3.049655e-04	8.753130e-06	8.753130e-06
1.200000e+00	1.600000e+00	2.367701e-04	6.651069e-06	6.651069e-06
1.600000e+00	2.000000e+00	1.724927e-04	5.660730e-06	5.660730e-06
2.000000e+00	2.800000e+00	8.903811e-05	2.913390e-06	2.913390e-06
2.800000e+00	4.000000e+00	3.289337e-05	1.455484e-06	1.455484e-06
4.000000e+00	6.000000e+00	9.643905e-06	6.211662e-07	6.211662e-07
6.000000e+00	8.000000e+00	3.387318e-06	3.558581e-07	3.558581e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27108]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2085634615826019e-06, dn: 5.2085634615826019e-06}}, 1: {"": {up: 8.3895576628197636e-06, dn: 8.3895576628197636e-06}}, 2: {"": {up: 9.0940584999218033e-06, dn: 9.0940584999218033e-06}}, 3: {"": {up: 8.7292681378350529e-06, dn: 8.7292681378350529e-06}}, 4: {"": {up: 6.6517436623790587e-06, dn: 6.6517436623790587e-06}}, 5: {"": {up: 5.6645697100485938e-06, dn: 5.6645697100485938e-06}}, 6: {"": {up: 2.9191627117206064e-06, dn: 2.9191627117206064e-06}}, 7: {"": {up: 1.4603543139328283e-06, dn: 1.4603543139328283e-06}}, 8: {"": {up: 6.2454143177214429e-07, dn: 6.2454143177214429e-07}}, 9: {"": {up: 3.5831452663825954e-07, dn: 3.5831452663825954e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27108]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.069091e-04	5.208563e-06	5.208563e-06
3.000000e-01	6.000000e-01	2.868472e-04	8.389558e-06	8.389558e-06
6.000000e-01	9.000000e-01	3.266532e-04	9.094058e-06	9.094058e-06
9.000000e-01	1.200000e+00	3.056402e-04	8.729268e-06	8.729268e-06
1.200000e+00	1.600000e+00	2.367240e-04	6.651744e-06	6.651744e-06
1.600000e+00	2.000000e+00	1.724931e-04	5.664570e-06	5.664570e-06
2.000000e+00	2.800000e+00	8.918195e-05	2.919163e-06	2.919163e-06
2.800000e+00	4.000000e+00	3.299377e-05	1.460354e-06	1.460354e-06
4.000000e+00	6.000000e+00	9.700360e-06	6.245414e-07	6.245414e-07
6.000000e+00	8.000000e+00	3.409157e-06	3.583145e-07	3.583145e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27107]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2246211983900485e-06, dn: 5.2246211983900485e-06}}, 1: {"": {up: 8.4007770804584227e-06, dn: 8.4007770804584227e-06}}, 2: {"": {up: 9.101785539112641e-06, dn: 9.101785539112641e-06}}, 3: {"": {up: 8.7433708221333817e-06, dn: 8.7433708221333817e-06}}, 4: {"": {up: 6.6501409759493047e-06, dn: 6.6501409759493047e-06}}, 5: {"": {up: 5.6613630205101678e-06, dn: 5.6613630205101678e-06}}, 6: {"": {up: 2.9145716880872916e-06, dn: 2.9145716880872916e-06}}, 7: {"": {up: 1.4580985525295907e-06, dn: 1.4580985525295907e-06}}, 8: {"": {up: 6.2258995334007775e-07, dn: 6.2258995334007775e-07}}, 9: {"": {up: 3.5676031870150582e-07, dn: 3.5676031870150582e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27107]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.072859e-04	5.224621e-06	5.224621e-06
3.000000e-01	6.000000e-01	2.873696e-04	8.400777e-06	8.400777e-06
6.000000e-01	9.000000e-01	3.271642e-04	9.101786e-06	9.101786e-06
9.000000e-01	1.200000e+00	3.049222e-04	8.743371e-06	8.743371e-06
1.200000e+00	1.600000e+00	2.367074e-04	6.650141e-06	6.650141e-06
1.600000e+00	2.000000e+00	1.725134e-04	5.661363e-06	5.661363e-06
2.000000e+00	2.800000e+00	8.907088e-05	2.914572e-06	2.914572e-06
2.800000e+00	4.000000e+00	3.296021e-05	1.458099e-06	1.458099e-06
4.000000e+00	6.000000e+00	9.673095e-06	6.225900e-07	6.225900e-07
6.000000e+00	8.000000e+00	3.396408e-06	3.567603e-07	3.567603e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27106]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2190335418649222e-06, dn: 5.2190335418649222e-06}}, 1: {"": {up: 8.3985871827746521e-06, dn: 8.3985871827746521e-06}}, 2: {"": {up: 9.0984449220732185e-06, dn: 9.0984449220732185e-06}}, 3: {"": {up: 8.7312452974615523e-06, dn: 8.7312452974615523e-06}}, 4: {"": {up: 6.6510694628758745e-06, dn: 6.6510694628758745e-06}}, 5: {"": {up: 5.6631252414192648e-06, dn: 5.6631252414192648e-06}}, 6: {"": {up: 2.9156136789705189e-06, dn: 2.9156136789705189e-06}}, 7: {"": {up: 1.4572062311148683e-06, dn: 1.4572062311148683e-06}}, 8: {"": {up: 6.2326118120736503e-07, dn: 6.2326118120736503e-07}}, 9: {"": {up: 3.5727366961476465e-07, dn: 3.5727366961476465e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27106]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.071532e-04	5.219034e-06	5.219034e-06
3.000000e-01	6.000000e-01	2.872729e-04	8.398587e-06	8.398587e-06
6.000000e-01	9.000000e-01	3.269620e-04	9.098445e-06	9.098445e-06
9.000000e-01	1.200000e+00	3.052962e-04	8.731245e-06	8.731245e-06
1.200000e+00	1.600000e+00	2.367012e-04	6.651069e-06	6.651069e-06
1.600000e+00	2.000000e+00	1.725487e-04	5.663125e-06	5.663125e-06
2.000000e+00	2.800000e+00	8.908616e-05	2.915614e-06	2.915614e-06
2.800000e+00	4.000000e+00	3.292921e-05	1.457206e-06	1.457206e-06
4.000000e+00	6.000000e+00	9.683795e-06	6.232612e-07	6.232612e-07
6.000000e+00	8.000000e+00	3.401029e-06	3.572737e-07	3.572737e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27105]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2168572915118156e-06, dn: 5.2168572915118156e-06}}, 1: {"": {up: 8.3934220275959761e-06, dn: 8.3934220275959761e-06}}, 2: {"": {up: 9.098466903825061e-06, dn: 9.098466903825061e-06}}, 3: {"": {up: 8.7299630901599791e-06, dn: 8.7299630901599791e-06}}, 4: {"": {up: 6.650418689826978e-06, dn: 6.650418689826978e-06}}, 5: {"": {up: 5.6620270221891392e-06, dn: 5.6620270221891392e-06}}, 6: {"": {up: 2.9173120119383876e-06, dn: 2.9173120119383876e-06}}, 7: {"": {up: 1.461022520550438e-06, dn: 1.461022520550438e-06}}, 8: {"": {up: 6.2355833728689748e-07, dn: 6.2355833728689748e-07}}, 9: {"": {up: 3.5754866801597791e-07, dn: 3.5754866801597791e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27105]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.071145e-04	5.216857e-06	5.216857e-06
3.000000e-01	6.000000e-01	2.870375e-04	8.393422e-06	8.393422e-06
6.000000e-01	9.000000e-01	3.269540e-04	9.098467e-06	9.098467e-06
9.000000e-01	1.200000e+00	3.051134e-04	8.729963e-06	8.729963e-06
1.200000e+00	1.600000e+00	2.367317e-04	6.650419e-06	6.650419e-06
1.600000e+00	2.000000e+00	1.724585e-04	5.662027e-06	5.662027e-06
2.000000e+00	2.800000e+00	8.914745e-05	2.917312e-06	2.917312e-06
2.800000e+00	4.000000e+00	3.302194e-05	1.461023e-06	1.461023e-06
4.000000e+00	6.000000e+00	9.684260e-06	6.235583e-07	6.235583e-07
6.000000e+00	8.000000e+00	3.402078e-06	3.575487e-07	3.575487e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27104]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2184650787159417e-06, dn: 5.2184650787159417e-06}}, 1: {"": {up: 8.3989271801687739e-06, dn: 8.3989271801687739e-06}}, 2: {"": {up: 9.1003931539003039e-06, dn: 9.1003931539003039e-06}}, 3: {"": {up: 8.7319579069581476e-06, dn: 8.7319579069581476e-06}}, 4: {"": {up: 6.6510953045344325e-06, dn: 6.6510953045344325e-06}}, 5: {"": {up: 5.6628747116636807e-06, dn: 5.6628747116636807e-06}}, 6: {"": {up: 2.9161278371326593e-06, dn: 2.9161278371326593e-06}}, 7: {"": {up: 1.4570773162586655e-06, dn: 1.4570773162586655e-06}}, 8: {"": {up: 6.2300742371178861e-07, dn: 6.2300742371178861e-07}}, 9: {"": {up: 3.5707453703673693e-07, dn: 3.5707453703673693e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27104]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.071329e-04	5.218465e-06	5.218465e-06
3.000000e-01	6.000000e-01	2.872654e-04	8.398927e-06	8.398927e-06
6.000000e-01	9.000000e-01	3.270069e-04	9.100393e-06	9.100393e-06
9.000000e-01	1.200000e+00	3.053413e-04	8.731958e-06	8.731958e-06
1.200000e+00	1.600000e+00	2.367040e-04	6.651095e-06	6.651095e-06
1.600000e+00	2.000000e+00	1.725321e-04	5.662875e-06	5.662875e-06
2.000000e+00	2.800000e+00	8.909985e-05	2.916128e-06	2.916128e-06
2.800000e+00	4.000000e+00	3.292408e-05	1.457077e-06	1.457077e-06
4.000000e+00	6.000000e+00	9.677050e-06	6.230074e-07	6.230074e-07
6.000000e+00	8.000000e+00	3.398782e-06	3.570745e-07	3.570745e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27103]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2175483812908835e-06, dn: 5.2175483812908835e-06}}, 1: {"": {up: 8.3935027782737321e-06, dn: 8.3935027782737321e-06}}, 2: {"": {up: 9.0966825454851027e-06, dn: 9.0966825454851027e-06}}, 3: {"": {up: 8.7292700471205267e-06, dn: 8.7292700471205267e-06}}, 4: {"": {up: 6.6501080818284423e-06, dn: 6.6501080818284423e-06}}, 5: {"": {up: 5.6618780011582733e-06, dn: 5.6618780011582733e-06}}, 6: {"": {up: 2.9164929710184458e-06, dn: 2.9164929710184458e-06}}, 7: {"": {up: 1.4604194602921447e-06, dn: 1.4604194602921447e-06}}, 8: {"": {up: 6.2362548857467329e-07, dn: 6.2362548857467329e-07}}, 9: {"": {up: 3.5761700882368559e-07, dn: 3.5761700882368559e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27103]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.071374e-04	5.217548e-06	5.217548e-06
3.000000e-01	6.000000e-01	2.870769e-04	8.393503e-06	8.393503e-06
6.000000e-01	9.000000e-01	3.269226e-04	9.096683e-06	9.096683e-06
9.000000e-01	1.200000e+00	3.051042e-04	8.729270e-06	8.729270e-06
1.200000e+00	1.600000e+00	2.367253e-04	6.650108e-06	6.650108e-06
1.600000e+00	2.000000e+00	1.724823e-04	5.661878e-06	5.661878e-06
2.000000e+00	2.800000e+00	8.912814e-05	2.916493e-06	2.916493e-06
2.800000e+00	4.000000e+00	3.301260e-05	1.460419e-06	1.460419e-06
4.000000e+00	6.000000e+00	9.689250e-06	6.236255e-07	6.236255e-07
6.000000e+00	8.000000e+00	3.403657e-06	3.576170e-07	3.576170e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27102]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2154482070096334e-06, dn: 5.2154482070096334e-06}}, 1: {"": {up: 8.3955973912256869e-06, dn: 8.3955973912256869e-06}}, 2: {"": {up: 9.0962990031966026e-06, dn: 9.0962990031966026e-06}}, 3: {"": {up: 8.7282695243037087e-06, dn: 8.7282695243037087e-06}}, 4: {"": {up: 6.6516304392231508e-06, dn: 6.6516304392231508e-06}}, 5: {"": {up: 5.6635721942957534e-06, dn: 5.6635721942957534e-06}}, 6: {"": {up: 2.9165307408803367e-06, dn: 2.9165307408803367e-06}}, 7: {"": {up: 1.457855397874258e-06, dn: 1.457855397874258e-06}}, 8: {"": {up: 6.2354831408640665e-07, dn: 6.2354831408640665e-07}}, 9: {"": {up: 3.575799910509535e-07, dn: 3.575799910509535e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27102]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.070816e-04	5.215448e-06	5.215448e-06
3.000000e-01	6.000000e-01	2.871392e-04	8.395597e-06	8.395597e-06
6.000000e-01	9.000000e-01	3.268347e-04	9.096299e-06	9.096299e-06
9.000000e-01	1.200000e+00	3.054113e-04	8.728270e-06	8.728270e-06
1.200000e+00	1.600000e+00	2.367407e-04	6.651630e-06	6.651630e-06
1.600000e+00	2.000000e+00	1.725409e-04	5.663572e-06	5.663572e-06
2.000000e+00	2.800000e+00	8.911763e-05	2.916531e-06	2.916531e-06
2.800000e+00	4.000000e+00	3.294183e-05	1.457855e-06	1.457855e-06
4.000000e+00	6.000000e+00	9.687160e-06	6.235483e-07	6.235483e-07
6.000000e+00	8.000000e+00	3.403780e-06	3.575800e-07	3.575800e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27101]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2218068392718879e-06, dn: 5.2218068392718879e-06}}, 1: {"": {up: 8.3964516314929126e-06, dn: 8.3964516314929126e-06}}, 2: {"": {up: 9.1013356773119336e-06, dn: 9.1013356773119336e-06}}, 3: {"": {up: 8.7385461541888602e-06, dn: 8.7385461541888602e-06}}, 4: {"": {up: 6.6489909948803488e-06, dn: 6.6489909948803488e-06}}, 5: {"": {up: 5.6605852170954925e-06, dn: 5.6605852170954925e-06}}, 6: {"": {up: 2.9160102237475096e-06, dn: 2.9160102237475096e-06}}, 7: {"": {up: 1.4605183630782902e-06, dn: 1.4605183630782902e-06}}, 8: {"": {up: 6.2301926133948699e-07, dn: 6.2301926133948699e-07}}, 9: {"": {up: 3.570380231852064e-07, dn: 3.570380231852064e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27101]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.072155e-04	5.221807e-06	5.221807e-06
3.000000e-01	6.000000e-01	2.871902e-04	8.396452e-06	8.396452e-06
6.000000e-01	9.000000e-01	3.271384e-04	9.101336e-06	9.101336e-06
9.000000e-01	1.200000e+00	3.049147e-04	8.738546e-06	8.738546e-06
1.200000e+00	1.600000e+00	2.366783e-04	6.648991e-06	6.648991e-06
1.600000e+00	2.000000e+00	1.724519e-04	5.660585e-06	5.660585e-06
2.000000e+00	2.800000e+00	8.911231e-05	2.916010e-06	2.916010e-06
2.800000e+00	4.000000e+00	3.302052e-05	1.460518e-06	1.460518e-06
4.000000e+00	6.000000e+00	9.679155e-06	6.230193e-07	6.230193e-07
6.000000e+00	8.000000e+00	3.398166e-06	3.570380e-07	3.570380e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27100]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2179221066542482e-06, dn: 5.2179221066542482e-06}}, 1: {"": {up: 8.3958084780442691e-06, dn: 8.3958084780442691e-06}}, 2: {"": {up: 9.098228765351343e-06, dn: 9.098228765351343e-06}}, 3: {"": {up: 8.7303347269417152e-06, dn: 8.7303347269417152e-06}}, 4: {"": {up: 6.6504407748659758e-06, dn: 6.6504407748659758e-06}}, 5: {"": {up: 5.6622141208188184e-06, dn: 5.6622141208188184e-06}}, 6: {"": {up: 2.9162617873743787e-06, dn: 2.9162617873743787e-06}}, 7: {"": {up: 1.4588839436744483e-06, dn: 1.4588839436744483e-06}}, 8: {"": {up: 6.2331593112963194e-07, dn: 6.2331593112963194e-07}}, 9: {"": {up: 3.5735213725399768e-07, dn: 3.5735213725399768e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27100]
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.071355e-04	5.217922e-06	5.217922e-06
3.000000e-01	6.000000e-01	2.871600e-04	8.395808e-06	8.395808e-06
6.000000e-01	9.000000e-01	3.269597e-04	9.098229e-06	9.098229e-06
9.000000e-01	1.200000e+00	3.052087e-04	8.730335e-06	8.730335e-06
1.200000e+00	1.600000e+00	2.367161e-04	6.650441e-06	6.650441e-06
1.600000e+00	2.000000e+00	1.725043e-04	5.662214e-06	5.662214e-06
2.000000e+00	2.800000e+00	8.911563e-05	2.916262e-06	2.916262e-06
2.800000e+00	4.000000e+00	3.297365e-05	1.458884e-06	1.458884e-06
4.000000e+00	6.000000e+00	9.683840e-06	6.233159e-07	6.233159e-07
6.000000e+00	8.000000e+00	3.401492e-06	3.573521e-07	3.573521e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 5.2179221066542482e-06, dn: 5.2179221066542482e-06}}, 1: {"": {up: 8.3958084780442691e-06, dn: 8.3958084780442691e-06}}, 2: {"": {up: 9.0982299865901868e-06, dn: 9.0982299865901868e-06}}, 3: {"": {up: 8.7303328178890822e-06, dn: 8.7303328178890822e-06}}, 4: {"": {up: 6.6504393651848279e-06, dn: 6.6504393651848279e-06}}, 5: {"": {up: 5.6622130170102227e-06, dn: 5.6622130170102227e-06}}, 6: {"": {up: 2.9162617873743787e-06, dn: 2.9162617873743787e-06}}, 7: {"": {up: 1.4588839436744483e-06, dn: 1.4588839436744483e-06}}, 8: {"": {up: 6.2331593112963194e-07, dn: 6.2331593112963194e-07}}, 9: {"": {up: 3.5735206729498572e-07, dn: 3.5735206729498572e-07}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_cc_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01
Scale=1.15
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.071354e-04	5.217922e-06	5.217922e-06
3.000000e-01	6.000000e-01	2.871600e-04	8.395808e-06	8.395808e-06
6.000000e-01	9.000000e-01	3.269598e-04	9.098230e-06	9.098230e-06
9.000000e-01	1.200000e+00	3.052087e-04	8.730333e-06	8.730333e-06
1.200000e+00	1.600000e+00	2.367161e-04	6.650439e-06	6.650439e-06
1.600000e+00	2.000000e+00	1.725042e-04	5.662213e-06	5.662213e-06
2.000000e+00	2.800000e+00	8.911563e-05	2.916262e-06	2.916262e-06
2.800000e+00	4.000000e+00	3.297365e-05	1.458884e-06	1.458884e-06
4.000000e+00	6.000000e+00	9.683840e-06	6.233159e-07	6.233159e-07
6.000000e+00	8.000000e+00	3.401492e-06	3.573521e-07	3.573521e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
ErrorBandColor=orange
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1186648321998726e-07, dn: 4.1186648321998726e-07}}, 1: {"": {up: 6.8245260315684619e-07, dn: 6.8245260315684619e-07}}, 2: {"": {up: 8.1301790331524113e-07, dn: 8.1301790331524113e-07}}, 3: {"": {up: 8.620609671659608e-07, dn: 8.620609671659608e-07}}, 4: {"": {up: 7.3802045195238292e-07, dn: 7.3802045195238292e-07}}, 5: {"": {up: 6.9405029536770617e-07, dn: 6.9405029536770617e-07}}, 6: {"": {up: 4.2632642276781305e-07, dn: 4.2632642276781305e-07}}, 7: {"": {up: 2.6023200119209866e-07, dn: 2.6023200119209866e-07}}, 8: {"": {up: 1.2548232943327118e-07, dn: 1.2548232943327118e-07}}, 9: {"": {up: 7.1642899159651542e-08, dn: 7.1642899159651542e-08}}}
ErrorType=env
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[_VarBand]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.447671e-05	1.285203e-06	5.901845e-07
3.000000e-01	6.000000e-01	3.985327e-05	3.116149e-06	1.248608e-06
6.000000e-01	9.000000e-01	5.886027e-05	4.795856e-06	1.941888e-06
9.000000e-01	1.200000e+00	6.537087e-05	5.017185e-06	2.019472e-06
1.200000e+00	1.600000e+00	6.420162e-05	4.395353e-06	1.893619e-06
1.600000e+00	2.000000e+00	6.013533e-05	2.581721e-06	1.133620e-06
2.000000e+00	2.800000e+00	4.769740e-05	4.384051e-07	4.265426e-07
2.800000e+00	4.000000e+00	2.984905e-05	6.672391e-07	1.555148e-06
4.000000e+00	6.000000e+00	1.292749e-05	5.971431e-07	1.660797e-06
6.000000e+00	8.000000e+00	4.578272e-06	3.198333e-07	9.206398e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27164]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1187700429456687e-07, dn: 4.1187700429456687e-07}}, 1: {"": {up: 6.8246391846016294e-07, dn: 6.8246391846016294e-07}}, 2: {"": {up: 8.1302159326251051e-07, dn: 8.1302159326251051e-07}}, 3: {"": {up: 8.6209512236179621e-07, dn: 8.6209512236179621e-07}}, 4: {"": {up: 7.3805318236560671e-07, dn: 7.3805318236560671e-07}}, 5: {"": {up: 6.9410283820194851e-07, dn: 6.9410283820194851e-07}}, 6: {"": {up: 4.2639000633223106e-07, dn: 4.2639000633223106e-07}}, 7: {"": {up: 2.6030076087309289e-07, dn: 2.6030076087309289e-07}}, 8: {"": {up: 1.2553230659873976e-07, dn: 1.2553230659873976e-07}}, 9: {"": {up: 7.1680942376617801e-08, dn: 7.1680942376617801e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27164]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.447347e-05	4.118770e-07	4.118770e-07
3.000000e-01	6.000000e-01	3.984397e-05	6.824639e-07	6.824639e-07
6.000000e-01	9.000000e-01	5.884750e-05	8.130216e-07	8.130216e-07
9.000000e-01	1.200000e+00	6.535813e-05	8.620951e-07	8.620951e-07
1.200000e+00	1.600000e+00	6.419020e-05	7.380532e-07	7.380532e-07
1.600000e+00	2.000000e+00	6.012933e-05	6.941028e-07	6.941028e-07
2.000000e+00	2.800000e+00	4.769764e-05	4.263900e-07	4.263900e-07
2.800000e+00	4.000000e+00	2.985382e-05	2.603008e-07	2.603008e-07
4.000000e+00	6.000000e+00	1.293168e-05	1.255323e-07	1.255323e-07
6.000000e+00	8.000000e+00	4.580311e-06	7.168094e-08	7.168094e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27163]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1191301670781575e-07, dn: 4.1191301670781575e-07}}, 1: {"": {up: 6.8249420021955735e-07, dn: 6.8249420021955735e-07}}, 2: {"": {up: 8.1303464460829288e-07, dn: 8.1303464460829288e-07}}, 3: {"": {up: 8.6213597793181367e-07, dn: 8.6213597793181367e-07}}, 4: {"": {up: 7.3803146105027242e-07, dn: 7.3803146105027242e-07}}, 5: {"": {up: 6.9404011951759705e-07, dn: 6.9404011951759705e-07}}, 6: {"": {up: 4.2632440699542414e-07, dn: 4.2632440699542414e-07}}, 7: {"": {up: 2.6019164945179239e-07, dn: 2.6019164945179239e-07}}, 8: {"": {up: 1.2544567549341827e-07, dn: 1.2544567549341827e-07}}, 9: {"": {up: 7.1631173381426593e-08, dn: 7.1631173381426593e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27163]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.448124e-05	4.119130e-07	4.119130e-07
3.000000e-01	6.000000e-01	3.986103e-05	6.824942e-07	6.824942e-07
6.000000e-01	9.000000e-01	5.886813e-05	8.130346e-07	8.130346e-07
9.000000e-01	1.200000e+00	6.538607e-05	8.621360e-07	8.621360e-07
1.200000e+00	1.600000e+00	6.421740e-05	7.380315e-07	7.380315e-07
1.600000e+00	2.000000e+00	6.014100e-05	6.940401e-07	6.940401e-07
2.000000e+00	2.800000e+00	4.769949e-05	4.263244e-07	4.263244e-07
2.800000e+00	4.000000e+00	2.984183e-05	2.601916e-07	2.601916e-07
4.000000e+00	6.000000e+00	1.292260e-05	1.254457e-07	1.254457e-07
6.000000e+00	8.000000e+00	4.577070e-06	7.163117e-08	7.163117e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27162]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1188523212715995e-07, dn: 4.1188523212715995e-07}}, 1: {"": {up: 6.8247938511804961e-07, dn: 6.8247938511804961e-07}}, 2: {"": {up: 8.1304851570425274e-07, dn: 8.1304851570425274e-07}}, 3: {"": {up: 8.6205452263763493e-07, dn: 8.6205452263763493e-07}}, 4: {"": {up: 7.3798954091504549e-07, dn: 7.3798954091504549e-07}}, 5: {"": {up: 6.939469089923235e-07, dn: 6.939469089923235e-07}}, 6: {"": {up: 4.261924447946023e-07, dn: 4.261924447946023e-07}}, 7: {"": {up: 2.6011262250972913e-07, dn: 2.6011262250972913e-07}}, 8: {"": {up: 1.2541213059349564e-07, dn: 1.2541213059349564e-07}}, 9: {"": {up: 7.1591898983055345e-08, dn: 7.1591898983055345e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27162]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.448429e-05	4.118852e-07	4.118852e-07
3.000000e-01	6.000000e-01	3.987370e-05	6.824794e-07	6.824794e-07
6.000000e-01	9.000000e-01	5.888713e-05	8.130485e-07	8.130485e-07
9.000000e-01	1.200000e+00	6.539917e-05	8.620545e-07	8.620545e-07
1.200000e+00	1.600000e+00	6.422257e-05	7.379895e-07	7.379895e-07
1.600000e+00	2.000000e+00	6.014213e-05	6.939469e-07	6.939469e-07
2.000000e+00	2.800000e+00	4.769279e-05	4.261924e-07	4.261924e-07
2.800000e+00	4.000000e+00	2.983852e-05	2.601126e-07	2.601126e-07
4.000000e+00	6.000000e+00	1.292088e-05	1.254121e-07	1.254121e-07
6.000000e+00	8.000000e+00	4.575004e-06	7.159190e-08	7.159190e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27161]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1212080213883348e-07, dn: 4.1212080213883348e-07}}, 1: {"": {up: 6.8287895462275498e-07, dn: 6.8287895462275498e-07}}, 2: {"": {up: 8.1356369688481596e-07, dn: 8.1356369688481596e-07}}, 3: {"": {up: 8.6262841234089778e-07, dn: 8.6262841234089778e-07}}, 4: {"": {up: 7.3846403094531266e-07, dn: 7.3846403094531266e-07}}, 5: {"": {up: 6.9438470965308579e-07, dn: 6.9438470965308579e-07}}, 6: {"": {up: 4.2644478687164195e-07, dn: 4.2644478687164195e-07}}, 7: {"": {up: 2.6015214565497792e-07, dn: 2.6015214565497792e-07}}, 8: {"": {up: 1.253066039760076e-07, dn: 1.253066039760076e-07}}, 9: {"": {up: 7.1460758462249758e-08, dn: 7.1460758462249758e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27161]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.448742e-05	4.121208e-07	4.121208e-07
3.000000e-01	6.000000e-01	3.988403e-05	6.828790e-07	6.828790e-07
6.000000e-01	9.000000e-01	5.891000e-05	8.135637e-07	8.135637e-07
9.000000e-01	1.200000e+00	6.542423e-05	8.626284e-07	8.626284e-07
1.200000e+00	1.600000e+00	6.424710e-05	7.384640e-07	7.384640e-07
1.600000e+00	2.000000e+00	6.016760e-05	6.943847e-07	6.943847e-07
2.000000e+00	2.800000e+00	4.770505e-05	4.264448e-07	4.264448e-07
2.800000e+00	4.000000e+00	2.983532e-05	2.601521e-07	2.601521e-07
4.000000e+00	6.000000e+00	1.290734e-05	1.253066e-07	1.253066e-07
6.000000e+00	8.000000e+00	4.566354e-06	7.146076e-08	7.146076e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27160]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1185609676735934e-07, dn: 4.1185609676735934e-07}}, 1: {"": {up: 6.8243770574479702e-07, dn: 6.8243770574479702e-07}}, 2: {"": {up: 8.1299740330321936e-07, dn: 8.1299740330321936e-07}}, 3: {"": {up: 8.6203866889291402e-07, dn: 8.6203866889291402e-07}}, 4: {"": {up: 7.3800321815016474e-07, dn: 7.3800321815016474e-07}}, 5: {"": {up: 6.9403525666928492e-07, dn: 6.9403525666928492e-07}}, 6: {"": {up: 4.2631890938591979e-07, dn: 4.2631890938591979e-07}}, 7: {"": {up: 2.6023348223811973e-07, dn: 2.6023348223811973e-07}}, 8: {"": {up: 1.2548878435940003e-07, dn: 1.2548878435940003e-07}}, 9: {"": {up: 7.1649773202711535e-08, dn: 7.1649773202711535e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27160]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.447629e-05	4.118561e-07	4.118561e-07
3.000000e-01	6.000000e-01	3.985247e-05	6.824377e-07	6.824377e-07
6.000000e-01	9.000000e-01	5.885867e-05	8.129974e-07	8.129974e-07
9.000000e-01	1.200000e+00	6.536913e-05	8.620387e-07	8.620387e-07
1.200000e+00	1.600000e+00	6.420002e-05	7.380032e-07	7.380032e-07
1.600000e+00	2.000000e+00	6.013398e-05	6.940353e-07	6.940353e-07
2.000000e+00	2.800000e+00	4.769694e-05	4.263189e-07	4.263189e-07
2.800000e+00	4.000000e+00	2.984945e-05	2.602335e-07	2.602335e-07
4.000000e+00	6.000000e+00	1.292825e-05	1.254888e-07	1.254888e-07
6.000000e+00	8.000000e+00	4.578723e-06	7.164977e-08	7.164977e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27159]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1193216809459191e-07, dn: 4.1193216809459191e-07}}, 1: {"": {up: 6.8255256207855522e-07, dn: 6.8255256207855522e-07}}, 2: {"": {up: 8.1314649493324511e-07, dn: 8.1314649493324511e-07}}, 3: {"": {up: 8.6219906183098036e-07, dn: 8.6219906183098036e-07}}, 4: {"": {up: 7.3812625952475082e-07, dn: 7.3812625952475082e-07}}, 5: {"": {up: 6.9413106651409869e-07, dn: 6.9413106651409869e-07}}, 6: {"": {up: 4.2635940678024226e-07, dn: 4.2635940678024226e-07}}, 7: {"": {up: 2.6021349407745936e-07, dn: 2.6021349407745936e-07}}, 8: {"": {up: 1.2543797271958759e-07, dn: 1.2543797271958759e-07}}, 9: {"": {up: 7.1597416154495424e-08, dn: 7.1597416154495424e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27159]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.447990e-05	4.119322e-07	4.119322e-07
3.000000e-01	6.000000e-01	3.986050e-05	6.825526e-07	6.825526e-07
6.000000e-01	9.000000e-01	5.887247e-05	8.131465e-07	8.131465e-07
9.000000e-01	1.200000e+00	6.538413e-05	8.621991e-07	8.621991e-07
1.200000e+00	1.600000e+00	6.421355e-05	7.381263e-07	7.381263e-07
1.600000e+00	2.000000e+00	6.014355e-05	6.941311e-07	6.941311e-07
2.000000e+00	2.800000e+00	4.769965e-05	4.263594e-07	4.263594e-07
2.800000e+00	4.000000e+00	2.984557e-05	2.602135e-07	2.602135e-07
4.000000e+00	6.000000e+00	1.292231e-05	1.254380e-07	1.254380e-07
6.000000e+00	8.000000e+00	4.575229e-06	7.159742e-08	7.159742e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27158]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1183775122411169e-07, dn: 4.1183775122411169e-07}}, 1: {"": {up: 6.8237819425887276e-07, dn: 6.8237819425887276e-07}}, 2: {"": {up: 8.1287097513825763e-07, dn: 8.1287097513825763e-07}}, 3: {"": {up: 8.6197937588114297e-07, dn: 8.6197937588114297e-07}}, 4: {"": {up: 7.3791827121978732e-07, dn: 7.3791827121978732e-07}}, 5: {"": {up: 6.9396721824593435e-07, dn: 6.9396721824593435e-07}}, 6: {"": {up: 4.263179931107765e-07, dn: 4.263179931107765e-07}}, 7: {"": {up: 2.6023209459164629e-07, dn: 2.6023209459164629e-07}}, 8: {"": {up: 1.2549831672177918e-07, dn: 1.2549831672177918e-07}}, 9: {"": {up: 7.1673478358455578e-08, dn: 7.1673478358455578e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27158]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.447475e-05	4.118378e-07	4.118378e-07
3.000000e-01	6.000000e-01	3.984650e-05	6.823782e-07	6.823782e-07
6.000000e-01	9.000000e-01	5.884533e-05	8.128710e-07	8.128710e-07
9.000000e-01	1.200000e+00	6.536210e-05	8.619794e-07	8.619794e-07
1.200000e+00	1.600000e+00	6.419687e-05	7.379183e-07	7.379183e-07
1.600000e+00	2.000000e+00	6.012913e-05	6.939672e-07	6.939672e-07
2.000000e+00	2.800000e+00	4.769949e-05	4.263180e-07	4.263180e-07
2.800000e+00	4.000000e+00	2.985003e-05	2.602321e-07	2.602321e-07
4.000000e+00	6.000000e+00	1.293059e-05	1.254983e-07	1.254983e-07
6.000000e+00	8.000000e+00	4.580795e-06	7.167348e-08	7.167348e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27157]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.118991246517634e-07, dn: 4.118991246517634e-07}}, 1: {"": {up: 6.8253660870478006e-07, dn: 6.8253660870478006e-07}}, 2: {"": {up: 8.1318413932174331e-07, dn: 8.1318413932174331e-07}}, 3: {"": {up: 8.6215550285961258e-07, dn: 8.6215550285961258e-07}}, 4: {"": {up: 7.3814044226014312e-07, dn: 7.3814044226014312e-07}}, 5: {"": {up: 6.9415492687151626e-07, dn: 6.9415492687151626e-07}}, 6: {"": {up: 4.263469464532379e-07, dn: 4.263469464532379e-07}}, 7: {"": {up: 2.6024475659143128e-07, dn: 2.6024475659143128e-07}}, 8: {"": {up: 1.2547514694153581e-07, dn: 1.2547514694153581e-07}}, 9: {"": {up: 7.1617019625225963e-08, dn: 7.1617019625225963e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27157]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.447832e-05	4.118991e-07	4.118991e-07
3.000000e-01	6.000000e-01	3.985930e-05	6.825366e-07	6.825366e-07
6.000000e-01	9.000000e-01	5.887490e-05	8.131841e-07	8.131841e-07
9.000000e-01	1.200000e+00	6.537847e-05	8.621555e-07	8.621555e-07
1.200000e+00	1.600000e+00	6.420515e-05	7.381404e-07	7.381404e-07
1.600000e+00	2.000000e+00	6.014138e-05	6.941549e-07	6.941549e-07
2.000000e+00	2.800000e+00	4.769518e-05	4.263469e-07	4.263469e-07
2.800000e+00	4.000000e+00	2.984864e-05	2.602448e-07	2.602448e-07
4.000000e+00	6.000000e+00	1.292469e-05	1.254751e-07	1.254751e-07
6.000000e+00	8.000000e+00	4.575806e-06	7.161702e-08	7.161702e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27156]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1216016304344608e-07, dn: 4.1216016304344608e-07}}, 1: {"": {up: 6.8290327930746459e-07, dn: 6.8290327930746459e-07}}, 2: {"": {up: 8.1360207308814874e-07, dn: 8.1360207308814874e-07}}, 3: {"": {up: 8.6266248066990604e-07, dn: 8.6266248066990604e-07}}, 4: {"": {up: 7.3847240977574758e-07, dn: 7.3847240977574758e-07}}, 5: {"": {up: 6.9439141519750962e-07, dn: 6.9439141519750962e-07}}, 6: {"": {up: 4.2643104659487454e-07, dn: 4.2643104659487454e-07}}, 7: {"": {up: 2.6017137781341998e-07, dn: 2.6017137781341998e-07}}, 8: {"": {up: 1.253493418411122e-07, dn: 1.253493418411122e-07}}, 9: {"": {up: 7.1505506780946603e-08, dn: 7.1505506780946603e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27156]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.448862e-05	4.121602e-07	4.121602e-07
3.000000e-01	6.000000e-01	3.988480e-05	6.829033e-07	6.829033e-07
6.000000e-01	9.000000e-01	5.891303e-05	8.136021e-07	8.136021e-07
9.000000e-01	1.200000e+00	6.542540e-05	8.626625e-07	8.626625e-07
1.200000e+00	1.600000e+00	6.424415e-05	7.384724e-07	7.384724e-07
1.600000e+00	2.000000e+00	6.016273e-05	6.943914e-07	6.943914e-07
2.000000e+00	2.800000e+00	4.770021e-05	4.264310e-07	4.264310e-07
2.800000e+00	4.000000e+00	2.983374e-05	2.601714e-07	2.601714e-07
4.000000e+00	6.000000e+00	1.290934e-05	1.253493e-07	1.253493e-07
6.000000e+00	8.000000e+00	4.567883e-06	7.150551e-08	7.150551e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27155]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1179984350544762e-07, dn: 4.1179984350544762e-07}}, 1: {"": {up: 6.8237689162384628e-07, dn: 6.8237689162384628e-07}}, 2: {"": {up: 8.129605019788954e-07, dn: 8.129605019788954e-07}}, 3: {"": {up: 8.6205458708315638e-07, dn: 8.6205458708315638e-07}}, 4: {"": {up: 7.3805309768335757e-07, dn: 7.3805309768335757e-07}}, 5: {"": {up: 6.9419926894228313e-07, dn: 6.9419926894228313e-07}}, 6: {"": {up: 4.2649754542083832e-07, dn: 4.2649754542083832e-07}}, 7: {"": {up: 2.6038525143845352e-07, dn: 2.6038525143845352e-07}}, 8: {"": {up: 1.2557509705351614e-07, dn: 1.2557509705351614e-07}}, 9: {"": {up: 7.170983196187257e-08, dn: 7.170983196187257e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27155]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.446348e-05	4.117998e-07	4.117998e-07
3.000000e-01	6.000000e-01	3.982807e-05	6.823769e-07	6.823769e-07
6.000000e-01	9.000000e-01	5.882870e-05	8.129605e-07	8.129605e-07
9.000000e-01	1.200000e+00	6.533577e-05	8.620546e-07	8.620546e-07
1.200000e+00	1.600000e+00	6.417235e-05	7.380531e-07	7.380531e-07
1.600000e+00	2.000000e+00	6.012703e-05	6.941993e-07	6.941993e-07
2.000000e+00	2.800000e+00	4.770268e-05	4.264975e-07	4.264975e-07
2.800000e+00	4.000000e+00	2.986292e-05	2.603853e-07	2.603853e-07
4.000000e+00	6.000000e+00	1.293610e-05	1.255751e-07	1.255751e-07
6.000000e+00	8.000000e+00	4.582502e-06	7.170983e-08	7.170983e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27154]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1189116685519407e-07, dn: 4.1189116685519407e-07}}, 1: {"": {up: 6.8249566543190102e-07, dn: 6.8249566543190102e-07}}, 2: {"": {up: 8.1308022017783957e-07, dn: 8.1308022017783957e-07}}, 3: {"": {up: 8.6211078174443471e-07, dn: 8.6211078174443471e-07}}, 4: {"": {up: 7.3805026082239113e-07, dn: 7.3805026082239113e-07}}, 5: {"": {up: 6.9404961998404714e-07, dn: 6.9404961998404714e-07}}, 6: {"": {up: 4.2629416926577837e-07, dn: 4.2629416926577837e-07}}, 7: {"": {up: 2.6018320201563947e-07, dn: 2.6018320201563947e-07}}, 8: {"": {up: 1.2544005540496225e-07, dn: 1.2544005540496225e-07}}, 9: {"": {up: 7.1609461665341396e-08, dn: 7.1609461665341396e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27154]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.448111e-05	4.118912e-07	4.118912e-07
3.000000e-01	6.000000e-01	3.986433e-05	6.824957e-07	6.824957e-07
6.000000e-01	9.000000e-01	5.887650e-05	8.130802e-07	8.130802e-07
9.000000e-01	1.200000e+00	6.538750e-05	8.621108e-07	8.621108e-07
1.200000e+00	1.600000e+00	6.421550e-05	7.380503e-07	7.380503e-07
1.600000e+00	2.000000e+00	6.014255e-05	6.940496e-07	6.940496e-07
2.000000e+00	2.800000e+00	4.769645e-05	4.262942e-07	4.262942e-07
2.800000e+00	4.000000e+00	2.984315e-05	2.601832e-07	2.601832e-07
4.000000e+00	6.000000e+00	1.292240e-05	1.254401e-07	1.254401e-07
6.000000e+00	8.000000e+00	4.575805e-06	7.160946e-08	7.160946e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27153]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1190977976574757e-07, dn: 4.1190977976574757e-07}}, 1: {"": {up: 6.8252309688227964e-07, dn: 6.8252309688227964e-07}}, 2: {"": {up: 8.130949787352302e-07, dn: 8.130949787352302e-07}}, 3: {"": {up: 8.6214822133758189e-07, dn: 8.6214822133758189e-07}}, 4: {"": {up: 7.380952259024574e-07, dn: 7.380952259024574e-07}}, 5: {"": {up: 6.9411976632278676e-07, dn: 6.9411976632278676e-07}}, 6: {"": {up: 4.2637516490761991e-07, dn: 4.2637516490761991e-07}}, 7: {"": {up: 2.602583518779411e-07, dn: 2.602583518779411e-07}}, 8: {"": {up: 1.2548608488593466e-07, dn: 1.2548608488593466e-07}}, 9: {"": {up: 7.1636338544065755e-08, dn: 7.1636338544065755e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27153]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.447583e-05	4.119098e-07	4.119098e-07
3.000000e-01	6.000000e-01	3.985140e-05	6.825231e-07	6.825231e-07
6.000000e-01	9.000000e-01	5.885753e-05	8.130950e-07	8.130950e-07
9.000000e-01	1.200000e+00	6.536850e-05	8.621482e-07	8.621482e-07
1.200000e+00	1.600000e+00	6.419955e-05	7.380952e-07	7.380952e-07
1.600000e+00	2.000000e+00	6.013480e-05	6.941198e-07	6.941198e-07
2.000000e+00	2.800000e+00	4.769894e-05	4.263752e-07	4.263752e-07
2.800000e+00	4.000000e+00	2.985091e-05	2.602584e-07	2.602584e-07
4.000000e+00	6.000000e+00	1.292779e-05	1.254861e-07	1.254861e-07
6.000000e+00	8.000000e+00	4.577925e-06	7.163634e-08	7.163634e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27152]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1194808194992512e-07, dn: 4.1194808194992512e-07}}, 1: {"": {up: 6.8259626915671513e-07, dn: 6.8259626915671513e-07}}, 2: {"": {up: 8.1319896431042969e-07, dn: 8.1319896431042969e-07}}, 3: {"": {up: 8.6221600799593416e-07, dn: 8.6221600799593416e-07}}, 4: {"": {up: 7.381264712093719e-07, dn: 7.381264712093719e-07}}, 5: {"": {up: 6.9407699500847894e-07, dn: 6.9407699500847894e-07}}, 6: {"": {up: 4.2626411266959844e-07, dn: 4.2626411266959844e-07}}, 7: {"": {up: 2.6012075187411624e-07, dn: 2.6012075187411624e-07}}, 8: {"": {up: 1.2538082987442699e-07, dn: 1.2538082987442699e-07}}, 9: {"": {up: 7.1556952841774919e-08, dn: 7.1556952841774919e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27152]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.448646e-05	4.119481e-07	4.119481e-07
3.000000e-01	6.000000e-01	3.988007e-05	6.825963e-07	6.825963e-07
6.000000e-01	9.000000e-01	5.889777e-05	8.131990e-07	8.131990e-07
9.000000e-01	1.200000e+00	6.540977e-05	8.622160e-07	8.622160e-07
1.200000e+00	1.600000e+00	6.423447e-05	7.381265e-07	7.381265e-07
1.600000e+00	2.000000e+00	6.015203e-05	6.940770e-07	6.940770e-07
2.000000e+00	2.800000e+00	4.769580e-05	4.262641e-07	4.262641e-07
2.800000e+00	4.000000e+00	2.983586e-05	2.601208e-07	2.601208e-07
4.000000e+00	6.000000e+00	1.291537e-05	1.253808e-07	1.253808e-07
6.000000e+00	8.000000e+00	4.572084e-06	7.155695e-08	7.155695e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27151]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1199352745724862e-07, dn: 4.1199352745724862e-07}}, 1: {"": {up: 6.8265511057927339e-07, dn: 6.8265511057927339e-07}}, 2: {"": {up: 8.1326700549218286e-07, dn: 8.1326700549218286e-07}}, 3: {"": {up: 8.6232006174557314e-07, dn: 8.6232006174557314e-07}}, 4: {"": {up: 7.3822172312930456e-07, dn: 7.3822172312930456e-07}}, 5: {"": {up: 6.941977384002343e-07, dn: 6.941977384002343e-07}}, 6: {"": {up: 4.263920217944985e-07, dn: 4.263920217944985e-07}}, 7: {"": {up: 2.6022803835183559e-07, dn: 2.6022803835183559e-07}}, 8: {"": {up: 1.2543558107650317e-07, dn: 1.2543558107650317e-07}}, 9: {"": {up: 7.158741160287889e-08, dn: 7.158741160287889e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27151]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.448137e-05	4.119935e-07	4.119935e-07
3.000000e-01	6.000000e-01	3.986330e-05	6.826551e-07	6.826551e-07
6.000000e-01	9.000000e-01	5.887607e-05	8.132670e-07	8.132670e-07
9.000000e-01	1.200000e+00	6.538847e-05	8.623201e-07	8.623201e-07
1.200000e+00	1.600000e+00	6.421570e-05	7.382217e-07	7.382217e-07
1.600000e+00	2.000000e+00	6.014420e-05	6.941977e-07	6.941977e-07
2.000000e+00	2.800000e+00	4.769929e-05	4.263920e-07	4.263920e-07
2.800000e+00	4.000000e+00	2.984483e-05	2.602280e-07	2.602280e-07
4.000000e+00	6.000000e+00	1.292134e-05	1.254356e-07	1.254356e-07
6.000000e+00	8.000000e+00	4.574379e-06	7.158741e-08	7.158741e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27150]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1193243782607524e-07, dn: 4.1193243782607524e-07}}, 1: {"": {up: 6.8256363154735336e-07, dn: 6.8256363154735336e-07}}, 2: {"": {up: 8.131600225184598e-07, dn: 8.131600225184598e-07}}, 3: {"": {up: 8.6219815974442155e-07, dn: 8.6219815974442155e-07}}, 4: {"": {up: 7.3812685224153681e-07, dn: 7.3812685224153681e-07}}, 5: {"": {up: 6.9411616462952381e-07, dn: 6.9411616462952381e-07}}, 6: {"": {up: 4.2633485225817517e-07, dn: 4.2633485225817517e-07}}, 7: {"": {up: 2.6020277883049424e-07, dn: 2.6020277883049424e-07}}, 8: {"": {up: 1.2543969666736283e-07, dn: 1.2543969666736283e-07}}, 9: {"": {up: 7.1598952506304166e-08, dn: 7.1598952506304166e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27150]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.448026e-05	4.119324e-07	4.119324e-07
3.000000e-01	6.000000e-01	3.986280e-05	6.825636e-07	6.825636e-07
6.000000e-01	9.000000e-01	5.887517e-05	8.131600e-07	8.131600e-07
9.000000e-01	1.200000e+00	6.538647e-05	8.621982e-07	8.621982e-07
1.200000e+00	1.600000e+00	6.421370e-05	7.381269e-07	7.381269e-07
1.600000e+00	2.000000e+00	6.014255e-05	6.941162e-07	6.941162e-07
2.000000e+00	2.800000e+00	4.769773e-05	4.263349e-07	4.263349e-07
2.800000e+00	4.000000e+00	2.984463e-05	2.602028e-07	2.602028e-07
4.000000e+00	6.000000e+00	1.292258e-05	1.254397e-07	1.254397e-07
6.000000e+00	8.000000e+00	4.575296e-06	7.159895e-08	7.159895e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27149]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1176044815725888e-07, dn: 4.1176044815725888e-07}}, 1: {"": {up: 6.8227096279020024e-07, dn: 6.8227096279020024e-07}}, 2: {"": {up: 8.127890255164619e-07, dn: 8.127890255164619e-07}}, 3: {"": {up: 8.6185458943683392e-07, dn: 8.6185458943683392e-07}}, 4: {"": {up: 7.3786605322375387e-07, dn: 7.3786605322375387e-07}}, 5: {"": {up: 6.9398968832396937e-07, dn: 6.9398968832396937e-07}}, 6: {"": {up: 4.2635977325493557e-07, dn: 4.2635977325493557e-07}}, 7: {"": {up: 2.6031968860955897e-07, dn: 2.6031968860955897e-07}}, 8: {"": {up: 1.2557511696192045e-07, dn: 1.2557511696192045e-07}}, 9: {"": {up: 7.1730833677017869e-08, dn: 7.1730833677017869e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27149]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.446836e-05	4.117604e-07	4.117604e-07
3.000000e-01	6.000000e-01	3.983190e-05	6.822710e-07	6.822710e-07
6.000000e-01	9.000000e-01	5.882877e-05	8.127890e-07	8.127890e-07
9.000000e-01	1.200000e+00	6.533733e-05	8.618546e-07	8.618546e-07
1.200000e+00	1.600000e+00	6.417545e-05	7.378661e-07	7.378661e-07
1.600000e+00	2.000000e+00	6.012158e-05	6.939897e-07	6.939897e-07
2.000000e+00	2.800000e+00	4.769821e-05	4.263598e-07	4.263598e-07
2.800000e+00	4.000000e+00	2.985940e-05	2.603197e-07	2.603197e-07
4.000000e+00	6.000000e+00	1.293738e-05	1.255751e-07	1.255751e-07
6.000000e+00	8.000000e+00	4.584034e-06	7.173083e-08	7.173083e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27148]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1183734653379849e-07, dn: 4.1183734653379849e-07}}, 1: {"": {up: 6.8239089482006831e-07, dn: 6.8239089482006831e-07}}, 2: {"": {up: 8.1290808555183866e-07, dn: 8.1290808555183866e-07}}, 3: {"": {up: 8.6198227617767442e-07, dn: 8.6198227617767442e-07}}, 4: {"": {up: 7.3794177446462508e-07, dn: 7.3794177446462508e-07}}, 5: {"": {up: 6.9401913698398855e-07, dn: 6.9401913698398855e-07}}, 6: {"": {up: 4.263317370311529e-07, dn: 4.263317370311529e-07}}, 7: {"": {up: 2.6025516325329642e-07, dn: 2.6025516325329642e-07}}, 8: {"": {up: 1.2552015774368674e-07, dn: 1.2552015774368674e-07}}, 9: {"": {up: 7.1685371590025263e-08, dn: 7.1685371590025263e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27148]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.447580e-05	4.118373e-07	4.118373e-07
3.000000e-01	6.000000e-01	3.985210e-05	6.823909e-07	6.823909e-07
6.000000e-01	9.000000e-01	5.885293e-05	8.129081e-07	8.129081e-07
9.000000e-01	1.200000e+00	6.536353e-05	8.619823e-07	8.619823e-07
1.200000e+00	1.600000e+00	6.419855e-05	7.379418e-07	7.379418e-07
1.600000e+00	2.000000e+00	6.013158e-05	6.940191e-07	6.940191e-07
2.000000e+00	2.800000e+00	4.769605e-05	4.263317e-07	4.263317e-07
2.800000e+00	4.000000e+00	2.984963e-05	2.602552e-07	2.602552e-07
4.000000e+00	6.000000e+00	1.292963e-05	1.255202e-07	1.255202e-07
6.000000e+00	8.000000e+00	4.580194e-06	7.168537e-08	7.168537e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27147]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1188078102501678e-07, dn: 4.1188078102501678e-07}}, 1: {"": {up: 6.8247873389741761e-07, dn: 6.8247873389741761e-07}}, 2: {"": {up: 8.1306293319357096e-07, dn: 8.1306293319357096e-07}}, 3: {"": {up: 8.6209789338437546e-07, dn: 8.6209789338437546e-07}}, 4: {"": {up: 7.3805390216433343e-07, dn: 7.3805390216433343e-07}}, 5: {"": {up: 6.9406749491674088e-07, dn: 6.9406749491674088e-07}}, 6: {"": {up: 4.2632953803366723e-07, dn: 4.2632953803366723e-07}}, 7: {"": {up: 2.6022681079311476e-07, dn: 2.6022681079311476e-07}}, 8: {"": {up: 1.2547027536432683e-07, dn: 1.2547027536432683e-07}}, 9: {"": {up: 7.1629550466270563e-08, dn: 7.1629550466270563e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27147]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.447717e-05	4.118808e-07	4.118808e-07
3.000000e-01	6.000000e-01	3.985380e-05	6.824787e-07	6.824787e-07
6.000000e-01	9.000000e-01	5.886320e-05	8.130629e-07	8.130629e-07
9.000000e-01	1.200000e+00	6.537387e-05	8.620979e-07	8.620979e-07
1.200000e+00	1.600000e+00	6.420317e-05	7.380539e-07	7.380539e-07
1.600000e+00	2.000000e+00	6.013690e-05	6.940675e-07	6.940675e-07
2.000000e+00	2.800000e+00	4.769795e-05	4.263295e-07	4.263295e-07
2.800000e+00	4.000000e+00	2.984866e-05	2.602268e-07	2.602268e-07
4.000000e+00	6.000000e+00	1.292655e-05	1.254703e-07	1.254703e-07
6.000000e+00	8.000000e+00	4.577562e-06	7.162955e-08	7.162955e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27146]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1181980957155961e-07, dn: 4.1181980957155961e-07}}, 1: {"": {up: 6.824225637796245e-07, dn: 6.824225637796245e-07}}, 2: {"": {up: 8.1312825283318956e-07, dn: 8.1312825283318956e-07}}, 3: {"": {up: 8.6212792296477438e-07, dn: 8.6212792296477438e-07}}, 4: {"": {up: 7.3808409073763384e-07, dn: 7.3808409073763384e-07}}, 5: {"": {up: 6.9412584413779055e-07, dn: 6.9412584413779055e-07}}, 6: {"": {up: 4.2631780985551155e-07, dn: 4.2631780985551155e-07}}, 7: {"": {up: 2.601578981012194e-07, dn: 2.601578981012194e-07}}, 8: {"": {up: 1.2538423944021035e-07, dn: 1.2538423944021035e-07}}, 9: {"": {up: 7.1566385265709763e-08, dn: 7.1566385265709763e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27146]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.447873e-05	4.118198e-07	4.118198e-07
3.000000e-01	6.000000e-01	3.986213e-05	6.824226e-07	6.824226e-07
6.000000e-01	9.000000e-01	5.889197e-05	8.131283e-07	8.131283e-07
9.000000e-01	1.200000e+00	6.539653e-05	8.621279e-07	8.621279e-07
1.200000e+00	1.600000e+00	6.422550e-05	7.380841e-07	7.380841e-07
1.600000e+00	2.000000e+00	6.015848e-05	6.941258e-07	6.941258e-07
2.000000e+00	2.800000e+00	4.770171e-05	4.263178e-07	4.263178e-07
2.800000e+00	4.000000e+00	2.984102e-05	2.601579e-07	2.601579e-07
4.000000e+00	6.000000e+00	1.291618e-05	1.253842e-07	1.253842e-07
6.000000e+00	8.000000e+00	4.573028e-06	7.156639e-08	7.156639e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27145]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1170229265547916e-07, dn: 4.1170229265547916e-07}}, 1: {"": {up: 6.821458788265162e-07, dn: 6.821458788265162e-07}}, 2: {"": {up: 8.1255618609149443e-07, dn: 8.1255618609149443e-07}}, 3: {"": {up: 8.6167221145862677e-07, dn: 8.6167221145862677e-07}}, 4: {"": {up: 7.377437309120285e-07, dn: 7.377437309120285e-07}}, 5: {"": {up: 6.9395560016473693e-07, dn: 6.9395560016473693e-07}}, 6: {"": {up: 4.2644936686551673e-07, dn: 4.2644936686551673e-07}}, 7: {"": {up: 2.6049685432095159e-07, dn: 2.6049685432095159e-07}}, 8: {"": {up: 1.2575147116435657e-07, dn: 1.2575147116435657e-07}}, 9: {"": {up: 7.1867743111913566e-08, dn: 7.1867743111913566e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27145]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.445366e-05	4.117023e-07	4.117023e-07
3.000000e-01	6.000000e-01	3.979450e-05	6.821459e-07	6.821459e-07
6.000000e-01	9.000000e-01	5.876757e-05	8.125562e-07	8.125562e-07
9.000000e-01	1.200000e+00	6.527630e-05	8.616722e-07	8.616722e-07
1.200000e+00	1.600000e+00	6.412075e-05	7.377437e-07	7.377437e-07
1.600000e+00	2.000000e+00	6.008835e-05	6.939556e-07	6.939556e-07
2.000000e+00	2.800000e+00	4.769770e-05	4.264494e-07	4.264494e-07
2.800000e+00	4.000000e+00	2.988060e-05	2.604969e-07	2.604969e-07
4.000000e+00	6.000000e+00	1.295863e-05	1.257515e-07	1.257515e-07
6.000000e+00	8.000000e+00	4.594011e-06	7.186774e-08	7.186774e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27144]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1173562175529854e-07, dn: 4.1173562175529854e-07}}, 1: {"": {up: 6.8225858571202884e-07, dn: 6.8225858571202884e-07}}, 2: {"": {up: 8.1279216969106617e-07, dn: 8.1279216969106617e-07}}, 3: {"": {up: 8.6181468747959733e-07, dn: 8.6181468747959733e-07}}, 4: {"": {up: 7.3782128594938192e-07, dn: 7.3782128594938192e-07}}, 5: {"": {up: 6.9389759691182112e-07, dn: 6.9389759691182112e-07}}, 6: {"": {up: 4.2623625344402616e-07, dn: 4.2623625344402616e-07}}, 7: {"": {up: 2.602047404342289e-07, dn: 2.602047404342289e-07}}, 8: {"": {up: 1.2550387444218604e-07, dn: 1.2550387444218604e-07}}, 9: {"": {up: 7.1679041567253114e-08, dn: 7.1679041567253114e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27144]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.447463e-05	4.117356e-07	4.117356e-07
3.000000e-01	6.000000e-01	3.985207e-05	6.822586e-07	6.822586e-07
6.000000e-01	9.000000e-01	5.885620e-05	8.127922e-07	8.127922e-07
9.000000e-01	1.200000e+00	6.536413e-05	8.618147e-07	8.618147e-07
1.200000e+00	1.600000e+00	6.419725e-05	7.378213e-07	7.378213e-07
1.600000e+00	2.000000e+00	6.013165e-05	6.938976e-07	6.938976e-07
2.000000e+00	2.800000e+00	4.769414e-05	4.262363e-07	4.262363e-07
2.800000e+00	4.000000e+00	2.984919e-05	2.602047e-07	2.602047e-07
4.000000e+00	6.000000e+00	1.293011e-05	1.255039e-07	1.255039e-07
6.000000e+00	8.000000e+00	4.580582e-06	7.167904e-08	7.167904e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27143]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1220828068667745e-07, dn: 4.1220828068667745e-07}}, 1: {"": {up: 6.8296429059082011e-07, dn: 6.8296429059082011e-07}}, 2: {"": {up: 8.1363054678807785e-07, dn: 8.1363054678807785e-07}}, 3: {"": {up: 8.6274059446239909e-07, dn: 8.6274059446239909e-07}}, 4: {"": {up: 7.3858204520554101e-07, dn: 7.3858204520554101e-07}}, 5: {"": {up: 6.9453757097798551e-07, dn: 6.9453757097798551e-07}}, 6: {"": {up: 4.2663454061995502e-07, dn: 4.2663454061995502e-07}}, 7: {"": {up: 2.6036520824923333e-07, dn: 2.6036520824923333e-07}}, 8: {"": {up: 1.2546351063157766e-07, dn: 1.2546351063157766e-07}}, 9: {"": {up: 7.1571886938937131e-08, dn: 7.1571886938937131e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27143]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.447826e-05	4.122083e-07	4.122083e-07
3.000000e-01	6.000000e-01	3.984973e-05	6.829643e-07	6.829643e-07
6.000000e-01	9.000000e-01	5.886370e-05	8.136305e-07	8.136305e-07
9.000000e-01	1.200000e+00	6.537830e-05	8.627406e-07	8.627406e-07
1.200000e+00	1.600000e+00	6.420472e-05	7.385820e-07	7.385820e-07
1.600000e+00	2.000000e+00	6.014333e-05	6.945376e-07	6.945376e-07
2.000000e+00	2.800000e+00	4.770714e-05	4.266345e-07	4.266345e-07
2.800000e+00	4.000000e+00	2.985279e-05	2.603652e-07	2.603652e-07
4.000000e+00	6.000000e+00	1.292290e-05	1.254635e-07	1.254635e-07
6.000000e+00	8.000000e+00	4.573166e-06	7.157189e-08	7.157189e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27142]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1217418108799046e-07, dn: 4.1217418108799046e-07}}, 1: {"": {up: 6.8293175191799201e-07, dn: 6.8293175191799201e-07}}, 2: {"": {up: 8.1358268035755134e-07, dn: 8.1358268035755134e-07}}, 3: {"": {up: 8.6266550746959754e-07, dn: 8.6266550746959754e-07}}, 4: {"": {up: 7.3846940525657505e-07, dn: 7.3846940525657505e-07}}, 5: {"": {up: 6.9437399864914317e-07, dn: 6.9437399864914317e-07}}, 6: {"": {up: 4.2643287865735691e-07, dn: 4.2643287865735691e-07}}, 7: {"": {up: 2.6014759432547772e-07, dn: 2.6014759432547772e-07}}, 8: {"": {up: 1.2532345151646599e-07, dn: 1.2532345151646599e-07}}, 9: {"": {up: 7.1485225746303687e-08, dn: 7.1485225746303687e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27142]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.449076e-05	4.121742e-07	4.121742e-07
3.000000e-01	6.000000e-01	3.988967e-05	6.829318e-07	6.829318e-07
6.000000e-01	9.000000e-01	5.891243e-05	8.135827e-07	8.135827e-07
9.000000e-01	1.200000e+00	6.542943e-05	8.626655e-07	8.626655e-07
1.200000e+00	1.600000e+00	6.425145e-05	7.384694e-07	7.384694e-07
1.600000e+00	2.000000e+00	6.016478e-05	6.943740e-07	6.943740e-07
2.000000e+00	2.800000e+00	4.770260e-05	4.264329e-07	4.264329e-07
2.800000e+00	4.000000e+00	2.983151e-05	2.601476e-07	2.601476e-07
4.000000e+00	6.000000e+00	1.290722e-05	1.253235e-07	1.253235e-07
6.000000e+00	8.000000e+00	4.566952e-06	7.148523e-08	7.148523e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27141]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1174695573319737e-07, dn: 4.1174695573319737e-07}}, 1: {"": {up: 6.8226851996360878e-07, dn: 6.8226851996360878e-07}}, 2: {"": {up: 8.1280201224597802e-07, dn: 8.1280201224597802e-07}}, 3: {"": {up: 8.6182906271100752e-07, dn: 8.6182906271100752e-07}}, 4: {"": {up: 7.3784940875492979e-07, dn: 7.3784940875492979e-07}}, 5: {"": {up: 6.939292110871253e-07, dn: 6.939292110871253e-07}}, 6: {"": {up: 4.2628812146246824e-07, dn: 4.2628812146246824e-07}}, 7: {"": {up: 2.6026807760888042e-07, dn: 2.6026807760888042e-07}}, 8: {"": {up: 1.2554632611112122e-07, dn: 1.2554632611112122e-07}}, 9: {"": {up: 7.1705299664669141e-08, dn: 7.1705299664669141e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27141]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.447109e-05	4.117470e-07	4.117470e-07
3.000000e-01	6.000000e-01	3.983890e-05	6.822685e-07	6.822685e-07
6.000000e-01	9.000000e-01	5.883973e-05	8.128020e-07	8.128020e-07
9.000000e-01	1.200000e+00	6.534763e-05	8.618291e-07	8.618291e-07
1.200000e+00	1.600000e+00	6.418180e-05	7.378494e-07	7.378494e-07
1.600000e+00	2.000000e+00	6.012373e-05	6.939292e-07	6.939292e-07
2.000000e+00	2.800000e+00	4.769534e-05	4.262881e-07	4.262881e-07
2.800000e+00	4.000000e+00	2.985605e-05	2.602681e-07	2.602681e-07
4.000000e+00	6.000000e+00	1.293551e-05	1.255463e-07	1.255463e-07
6.000000e+00	8.000000e+00	4.582717e-06	7.170530e-08	7.170530e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27140]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1183923508519149e-07, dn: 4.1183923508519149e-07}}, 1: {"": {up: 6.8241149202255129e-07, dn: 6.8241149202255129e-07}}, 2: {"": {up: 8.1297615107838314e-07, dn: 8.1297615107838314e-07}}, 3: {"": {up: 8.6201205199102522e-07, dn: 8.6201205199102522e-07}}, 4: {"": {up: 7.3797755724683099e-07, dn: 7.3797755724683099e-07}}, 5: {"": {up: 6.9399936959625559e-07, dn: 6.9399936959625559e-07}}, 6: {"": {up: 4.2629306967155832e-07, dn: 4.2629306967155832e-07}}, 7: {"": {up: 2.6021033159093943e-07, dn: 2.6021033159093943e-07}}, 8: {"": {up: 1.2547226785230273e-07, dn: 1.2547226785230273e-07}}, 9: {"": {up: 7.1640473895696704e-08, dn: 7.1640473895696704e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27140]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.447695e-05	4.118392e-07	4.118392e-07
3.000000e-01	6.000000e-01	3.985293e-05	6.824115e-07	6.824115e-07
6.000000e-01	9.000000e-01	5.886080e-05	8.129762e-07	8.129762e-07
9.000000e-01	1.200000e+00	6.537207e-05	8.620121e-07	8.620121e-07
1.200000e+00	1.600000e+00	6.420247e-05	7.379776e-07	7.379776e-07
1.600000e+00	2.000000e+00	6.013540e-05	6.939994e-07	6.939994e-07
2.000000e+00	2.800000e+00	4.769731e-05	4.262931e-07	4.262931e-07
2.800000e+00	4.000000e+00	2.984832e-05	2.602103e-07	2.602103e-07
4.000000e+00	6.000000e+00	1.292735e-05	1.254723e-07	1.254723e-07
6.000000e+00	8.000000e+00	4.578462e-06	7.164047e-08	7.164047e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27139]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1191180285752113e-07, dn: 4.1191180285752113e-07}}, 1: {"": {up: 6.8252089915091812e-07, dn: 6.8252089915091812e-07}}, 2: {"": {up: 8.1308773614331827e-07, dn: 8.1308773614331827e-07}}, 3: {"": {up: 8.6214300180164765e-07, dn: 8.6214300180164765e-07}}, 4: {"": {up: 7.380921775090151e-07, dn: 7.380921775090151e-07}}, 5: {"": {up: 6.9413556853110481e-07, dn: 6.9413556853110481e-07}}, 6: {"": {up: 4.2638286052560796e-07, dn: 4.2638286052560796e-07}}, 7: {"": {up: 2.6026898479158904e-07, dn: 2.6026898479158904e-07}}, 8: {"": {up: 1.2549976095594763e-07, dn: 1.2549976095594763e-07}}, 9: {"": {up: 7.1647749441276938e-08, dn: 7.1647749441276938e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27139]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.447629e-05	4.119118e-07	4.119118e-07
3.000000e-01	6.000000e-01	3.985373e-05	6.825209e-07	6.825209e-07
6.000000e-01	9.000000e-01	5.885930e-05	8.130877e-07	8.130877e-07
9.000000e-01	1.200000e+00	6.536877e-05	8.621430e-07	8.621430e-07
1.200000e+00	1.600000e+00	6.420012e-05	7.380922e-07	7.380922e-07
1.600000e+00	2.000000e+00	6.013515e-05	6.941356e-07	6.941356e-07
2.000000e+00	2.800000e+00	4.769756e-05	4.263829e-07	4.263829e-07
2.800000e+00	4.000000e+00	2.985027e-05	2.602690e-07	2.602690e-07
4.000000e+00	6.000000e+00	1.292776e-05	1.254998e-07	1.254998e-07
6.000000e+00	8.000000e+00	4.577989e-06	7.164775e-08	7.164775e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27138]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1177906697645529e-07, dn: 4.1177906697645529e-07}}, 1: {"": {up: 6.8230459148063449e-07, dn: 6.8230459148063449e-07}}, 2: {"": {up: 8.1282928370257688e-07, dn: 8.1282928370257688e-07}}, 3: {"": {up: 8.6187450749321206e-07, dn: 8.6187450749321206e-07}}, 4: {"": {up: 7.3786994958461335e-07, dn: 7.3786994958461335e-07}}, 5: {"": {up: 6.9393556076915395e-07, dn: 6.9393556076915395e-07}}, 6: {"": {up: 4.2628720512114849e-07, dn: 4.2628720512114849e-07}}, 7: {"": {up: 2.6023861913422627e-07, dn: 2.6023861913422627e-07}}, 8: {"": {up: 1.2551334590393167e-07, dn: 1.2551334590393167e-07}}, 9: {"": {up: 7.1679006689546134e-08, dn: 7.1679006689546134e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27138]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.447287e-05	4.117791e-07	4.117791e-07
3.000000e-01	6.000000e-01	3.984280e-05	6.823046e-07	6.823046e-07
6.000000e-01	9.000000e-01	5.884433e-05	8.128293e-07	8.128293e-07
9.000000e-01	1.200000e+00	6.535497e-05	8.618745e-07	8.618745e-07
1.200000e+00	1.600000e+00	6.418900e-05	7.378699e-07	7.378699e-07
1.600000e+00	2.000000e+00	6.012718e-05	6.939356e-07	6.939356e-07
2.000000e+00	2.800000e+00	4.769738e-05	4.262872e-07	4.262872e-07
2.800000e+00	4.000000e+00	2.985355e-05	2.602386e-07	2.602386e-07
4.000000e+00	6.000000e+00	1.293277e-05	1.255133e-07	1.255133e-07
6.000000e+00	8.000000e+00	4.581375e-06	7.167901e-08	7.167901e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27137]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1206970823447392e-07, dn: 4.1206970823447392e-07}}, 1: {"": {up: 6.8279613030212436e-07, dn: 6.8279613030212436e-07}}, 2: {"": {up: 8.1345525042527333e-07, dn: 8.1345525042527333e-07}}, 3: {"": {up: 8.6249309175977387e-07, dn: 8.6249309175977387e-07}}, 4: {"": {up: 7.3836779453061178e-07, dn: 7.3836779453061178e-07}}, 5: {"": {up: 6.9431224963988663e-07, dn: 6.9431224963988663e-07}}, 6: {"": {up: 4.2641327518031149e-07, dn: 4.2641327518031149e-07}}, 7: {"": {up: 2.6021201291767186e-07, dn: 2.6021201291767186e-07}}, 8: {"": {up: 1.2540689773692674e-07, dn: 1.2540689773692674e-07}}, 9: {"": {up: 7.1556498656655915e-08, dn: 7.1556498656655915e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27137]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.448588e-05	4.120697e-07	4.120697e-07
3.000000e-01	6.000000e-01	3.987807e-05	6.827961e-07	6.827961e-07
6.000000e-01	9.000000e-01	5.889800e-05	8.134553e-07	8.134553e-07
9.000000e-01	1.200000e+00	6.540867e-05	8.624931e-07	8.624931e-07
1.200000e+00	1.600000e+00	6.423170e-05	7.383678e-07	7.383678e-07
1.600000e+00	2.000000e+00	6.015450e-05	6.943122e-07	6.943122e-07
2.000000e+00	2.800000e+00	4.769750e-05	4.264133e-07	4.264133e-07
2.800000e+00	4.000000e+00	2.983827e-05	2.602120e-07	2.602120e-07
4.000000e+00	6.000000e+00	1.291496e-05	1.254069e-07	1.254069e-07
6.000000e+00	8.000000e+00	4.570948e-06	7.155650e-08	7.155650e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27136]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1078069304408383e-07, dn: 4.1078069304408383e-07}}, 1: {"": {up: 6.8060789821387704e-07, dn: 6.8060789821387704e-07}}, 2: {"": {up: 8.1066317159334282e-07, dn: 8.1066317159334282e-07}}, 3: {"": {up: 8.5973154724793817e-07, dn: 8.5973154724793817e-07}}, 4: {"": {up: 7.3620156886548377e-07, dn: 7.3620156886548377e-07}}, 5: {"": {up: 6.9277656932087438e-07, dn: 6.9277656932087438e-07}}, 6: {"": {up: 4.2602798470288319e-07, dn: 4.2602798470288319e-07}}, 7: {"": {up: 2.6058116138099213e-07, dn: 2.6058116138099213e-07}}, 8: {"": {up: 1.260955986543543e-07, dn: 1.260955986543543e-07}}, 9: {"": {up: 7.22735255816402e-08, dn: 7.22735255816402e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27136]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.441825e-05	4.107807e-07	4.107807e-07
3.000000e-01	6.000000e-01	3.968857e-05	6.806079e-07	6.806079e-07
6.000000e-01	9.000000e-01	5.861443e-05	8.106632e-07	8.106632e-07
9.000000e-01	1.200000e+00	6.511620e-05	8.597315e-07	8.597315e-07
1.200000e+00	1.600000e+00	6.399672e-05	7.362016e-07	7.362016e-07
1.600000e+00	2.000000e+00	6.001068e-05	6.927766e-07	6.927766e-07
2.000000e+00	2.800000e+00	4.769384e-05	4.260280e-07	4.260280e-07
2.800000e+00	4.000000e+00	2.992294e-05	2.605812e-07	2.605812e-07
4.000000e+00	6.000000e+00	1.301123e-05	1.260956e-07	1.260956e-07
6.000000e+00	8.000000e+00	4.626084e-06	7.227353e-08	7.227353e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27135]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1230274745089387e-07, dn: 4.1230274745089387e-07}}, 1: {"": {up: 6.8319884855484558e-07, dn: 6.8319884855484558e-07}}, 2: {"": {up: 8.139701059211777e-07, dn: 8.139701059211777e-07}}, 3: {"": {up: 8.6301190927794035e-07, dn: 8.6301190927794035e-07}}, 4: {"": {up: 7.3877631086818131e-07, dn: 7.3877631086818131e-07}}, 5: {"": {up: 6.9461311173918978e-07, dn: 6.9461311173918978e-07}}, 6: {"": {up: 4.2649882766544634e-07, dn: 4.2649882766544634e-07}}, 7: {"": {up: 2.6014549881855643e-07, dn: 2.6014549881855643e-07}}, 8: {"": {up: 1.2527474805402723e-07, dn: 1.2527474805402723e-07}}, 9: {"": {up: 7.1416769739326639e-08, dn: 7.1416769739326639e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27135]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.449691e-05	4.123027e-07	4.123027e-07
3.000000e-01	6.000000e-01	3.991187e-05	6.831988e-07	6.831988e-07
6.000000e-01	9.000000e-01	5.894883e-05	8.139701e-07	8.139701e-07
9.000000e-01	1.200000e+00	6.546163e-05	8.630119e-07	8.630119e-07
1.200000e+00	1.600000e+00	6.427417e-05	7.387763e-07	7.387763e-07
1.600000e+00	2.000000e+00	6.018110e-05	6.946131e-07	6.946131e-07
2.000000e+00	2.800000e+00	4.769938e-05	4.264988e-07	4.264988e-07
2.800000e+00	4.000000e+00	2.982355e-05	2.601455e-07	2.601455e-07
4.000000e+00	6.000000e+00	1.289724e-05	1.252747e-07	1.252747e-07
6.000000e+00	8.000000e+00	4.560642e-06	7.141677e-08	7.141677e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27134]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1173751077328113e-07, dn: 4.1173751077328113e-07}}, 1: {"": {up: 6.8223000357487777e-07, dn: 6.8223000357487777e-07}}, 2: {"": {up: 8.1271930373694619e-07, dn: 8.1271930373694619e-07}}, 3: {"": {up: 8.617744613425387e-07, dn: 8.617744613425387e-07}}, 4: {"": {up: 7.3779146782813873e-07, dn: 7.3779146782813873e-07}}, 5: {"": {up: 6.9389183234852976e-07, dn: 6.9389183234852976e-07}}, 6: {"": {up: 4.262923366071692e-07, dn: 4.262923366071692e-07}}, 7: {"": {up: 2.6027313377808825e-07, dn: 2.6027313377808825e-07}}, 8: {"": {up: 1.2555484857224748e-07, dn: 1.2555484857224748e-07}}, 9: {"": {up: 7.1717745363333892e-08, dn: 7.1717745363333892e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27134]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.446936e-05	4.117375e-07	4.117375e-07
3.000000e-01	6.000000e-01	3.983237e-05	6.822300e-07	6.822300e-07
6.000000e-01	9.000000e-01	5.882800e-05	8.127193e-07	8.127193e-07
9.000000e-01	1.200000e+00	6.533817e-05	8.617745e-07	8.617745e-07
1.200000e+00	1.600000e+00	6.417607e-05	7.377915e-07	7.377915e-07
1.600000e+00	2.000000e+00	6.011960e-05	6.938918e-07	6.938918e-07
2.000000e+00	2.800000e+00	4.769760e-05	4.262923e-07	4.262923e-07
2.800000e+00	4.000000e+00	2.985845e-05	2.602731e-07	2.602731e-07
4.000000e+00	6.000000e+00	1.293805e-05	1.255548e-07	1.255548e-07
6.000000e+00	8.000000e+00	4.584235e-06	7.171775e-08	7.171775e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27133]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1222391434213946e-07, dn: 4.1222391434213946e-07}}, 1: {"": {up: 6.8307295852395354e-07, dn: 6.8307295852395354e-07}}, 2: {"": {up: 8.1385167908873613e-07, dn: 8.1385167908873613e-07}}, 3: {"": {up: 8.628644157687813e-07, dn: 8.628644157687813e-07}}, 4: {"": {up: 7.3866911570743197e-07, dn: 7.3866911570743197e-07}}, 5: {"": {up: 6.9451561357538987e-07, dn: 6.9451561357538987e-07}}, 6: {"": {up: 4.2644643567510336e-07, dn: 4.2644643567510336e-07}}, 7: {"": {up: 2.6014463124705581e-07, dn: 2.6014463124705581e-07}}, 8: {"": {up: 1.2530065841806258e-07, dn: 1.2530065841806258e-07}}, 9: {"": {up: 7.1448950307194852e-08, dn: 7.1448950307194852e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27133]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.449555e-05	4.122239e-07	4.122239e-07
3.000000e-01	6.000000e-01	3.990777e-05	6.830730e-07	6.830730e-07
6.000000e-01	9.000000e-01	5.894533e-05	8.138517e-07	8.138517e-07
9.000000e-01	1.200000e+00	6.545637e-05	8.628644e-07	8.628644e-07
1.200000e+00	1.600000e+00	6.426795e-05	7.386691e-07	7.386691e-07
1.600000e+00	2.000000e+00	6.017698e-05	6.945156e-07	6.945156e-07
2.000000e+00	2.800000e+00	4.769706e-05	4.264464e-07	4.264464e-07
2.800000e+00	4.000000e+00	2.982488e-05	2.601446e-07	2.601446e-07
4.000000e+00	6.000000e+00	1.289975e-05	1.253007e-07	1.253007e-07
6.000000e+00	8.000000e+00	4.562457e-06	7.144895e-08	7.144895e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27132]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1183316471060902e-07, dn: 4.1183316471060902e-07}}, 1: {"": {up: 6.8238690556669464e-07, dn: 6.8238690556669464e-07}}, 2: {"": {up: 8.1293296156571224e-07, dn: 8.1293296156571224e-07}}, 3: {"": {up: 8.6198227617767452e-07, dn: 8.6198227617767452e-07}}, 4: {"": {up: 7.3794308723640719e-07, dn: 7.3794308723640719e-07}}, 5: {"": {up: 6.9397077568151246e-07, dn: 6.9397077568151246e-07}}, 6: {"": {up: 4.2628445608537038e-07, dn: 4.2628445608537038e-07}}, 7: {"": {up: 2.6020598144119935e-07, dn: 2.6020598144119935e-07}}, 8: {"": {up: 1.254774182871165e-07, dn: 1.254774182871165e-07}}, 9: {"": {up: 7.1651919025243126e-08, dn: 7.1651919025243126e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27132]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.447715e-05	4.118332e-07	4.118332e-07
3.000000e-01	6.000000e-01	3.985310e-05	6.823869e-07	6.823869e-07
6.000000e-01	9.000000e-01	5.885907e-05	8.129330e-07	8.129330e-07
9.000000e-01	1.200000e+00	6.537157e-05	8.619823e-07	8.619823e-07
1.200000e+00	1.600000e+00	6.420260e-05	7.379431e-07	7.379431e-07
1.600000e+00	2.000000e+00	6.013403e-05	6.939708e-07	6.939708e-07
2.000000e+00	2.800000e+00	4.769720e-05	4.262845e-07	4.262845e-07
2.800000e+00	4.000000e+00	2.984777e-05	2.602060e-07	2.602060e-07
4.000000e+00	6.000000e+00	1.292765e-05	1.254774e-07	1.254774e-07
6.000000e+00	8.000000e+00	4.579055e-06	7.165192e-08	7.165192e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27131]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1191530952639072e-07, dn: 4.1191530952639072e-07}}, 1: {"": {up: 6.8254995747157171e-07, dn: 6.8254995747157171e-07}}, 2: {"": {up: 8.1314430863572215e-07, dn: 8.1314430863572215e-07}}, 3: {"": {up: 8.6217812029250146e-07, dn: 8.6217812029250146e-07}}, 4: {"": {up: 7.3813540424504755e-07, dn: 7.3813540424504755e-07}}, 5: {"": {up: 6.9416906262091524e-07, dn: 6.9416906262091524e-07}}, 6: {"": {up: 4.2638909020986938e-07, dn: 4.2638909020986938e-07}}, 7: {"": {up: 2.602713728015434e-07, dn: 2.602713728015434e-07}}, 8: {"": {up: 1.2549042792181403e-07, dn: 1.2549042792181403e-07}}, 9: {"": {up: 7.1630161245106799e-08, dn: 7.1630161245106799e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27131]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.447602e-05	4.119153e-07	4.119153e-07
3.000000e-01	6.000000e-01	3.985347e-05	6.825500e-07	6.825500e-07
6.000000e-01	9.000000e-01	5.886207e-05	8.131443e-07	8.131443e-07
9.000000e-01	1.200000e+00	6.536977e-05	8.621781e-07	8.621781e-07
1.200000e+00	1.600000e+00	6.420007e-05	7.381354e-07	7.381354e-07
1.600000e+00	2.000000e+00	6.013723e-05	6.941691e-07	6.941691e-07
2.000000e+00	2.800000e+00	4.769766e-05	4.263891e-07	4.263891e-07
2.800000e+00	4.000000e+00	2.985096e-05	2.602714e-07	2.602714e-07
4.000000e+00	6.000000e+00	1.292727e-05	1.254904e-07	1.254904e-07
6.000000e+00	8.000000e+00	4.577136e-06	7.163016e-08	7.163016e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27130]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1185596187664124e-07, dn: 4.1185596187664124e-07}}, 1: {"": {up: 6.8242109841032585e-07, dn: 6.8242109841032585e-07}}, 2: {"": {up: 8.1297123086996268e-07, dn: 8.1297123086996268e-07}}, 3: {"": {up: 8.6202590835001427e-07, dn: 8.6202590835001427e-07}}, 4: {"": {up: 7.3798903277758788e-07, dn: 7.3798903277758788e-07}}, 5: {"": {up: 6.9403930904524429e-07, dn: 6.9403930904524429e-07}}, 6: {"": {up: 4.2634401455866613e-07, dn: 4.2634401455866613e-07}}, 7: {"": {up: 2.6025358893885699e-07, dn: 2.6025358893885699e-07}}, 8: {"": {up: 1.2550005976094193e-07, dn: 1.2550005976094193e-07}}, 9: {"": {up: 7.1659385289018494e-08, dn: 7.1659385289018494e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27130]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.447466e-05	4.118560e-07	4.118560e-07
3.000000e-01	6.000000e-01	3.984613e-05	6.824211e-07	6.824211e-07
6.000000e-01	9.000000e-01	5.885030e-05	8.129712e-07	8.129712e-07
9.000000e-01	1.200000e+00	6.536137e-05	8.620259e-07	8.620259e-07
1.200000e+00	1.600000e+00	6.419452e-05	7.379890e-07	7.379890e-07
1.600000e+00	2.000000e+00	6.013143e-05	6.940393e-07	6.940393e-07
2.000000e+00	2.800000e+00	4.769895e-05	4.263440e-07	4.263440e-07
2.800000e+00	4.000000e+00	2.985219e-05	2.602536e-07	2.602536e-07
4.000000e+00	6.000000e+00	1.293008e-05	1.255001e-07	1.255001e-07
6.000000e+00	8.000000e+00	4.579673e-06	7.165939e-08	7.165939e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27129]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1187929731361294e-07, dn: 4.1187929731361294e-07}}, 1: {"": {up: 6.8249037437249698e-07, dn: 6.8249037437249698e-07}}, 2: {"": {up: 8.1307325076595088e-07, dn: 8.1307325076595088e-07}}, 3: {"": {up: 8.6210388649576985e-07, dn: 8.6210388649576985e-07}}, 4: {"": {up: 7.3805826328278426e-07, dn: 7.3805826328278426e-07}}, 5: {"": {up: 6.9406506359274429e-07, dn: 6.9406506359274429e-07}}, 6: {"": {up: 4.2630809721374055e-07, dn: 4.2630809721374055e-07}}, 7: {"": {up: 2.6020867694132634e-07, dn: 2.6020867694132634e-07}}, 8: {"": {up: 1.2546272354767371e-07, dn: 1.2546272354767371e-07}}, 9: {"": {up: 7.1624367361953008e-08, dn: 7.1624367361953008e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27129]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.447901e-05	4.118793e-07	4.118793e-07
3.000000e-01	6.000000e-01	3.986133e-05	6.824904e-07	6.824904e-07
6.000000e-01	9.000000e-01	5.887163e-05	8.130733e-07	8.130733e-07
9.000000e-01	1.200000e+00	6.538163e-05	8.621039e-07	8.621039e-07
1.200000e+00	1.600000e+00	6.420965e-05	7.380583e-07	7.380583e-07
1.600000e+00	2.000000e+00	6.013975e-05	6.940651e-07	6.940651e-07
2.000000e+00	2.800000e+00	4.769566e-05	4.263081e-07	4.263081e-07
2.800000e+00	4.000000e+00	2.984549e-05	2.602087e-07	2.602087e-07
4.000000e+00	6.000000e+00	1.292454e-05	1.254627e-07	1.254627e-07
6.000000e+00	8.000000e+00	4.576679e-06	7.162437e-08	7.162437e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27128]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1226555627276075e-07, dn: 4.1226555627276075e-07}}, 1: {"": {up: 6.8312622877799418e-07, dn: 6.8312622877799418e-07}}, 2: {"": {up: 8.1386062142796354e-07, dn: 8.1386062142796354e-07}}, 3: {"": {up: 8.6289834601507725e-07, dn: 8.6289834601507725e-07}}, 4: {"": {up: 7.3874259725563386e-07, dn: 7.3874259725563386e-07}}, 5: {"": {up: 6.9471073116801667e-07, dn: 6.9471073116801667e-07}}, 6: {"": {up: 4.2665944411204597e-07, dn: 4.2665944411204597e-07}}, 7: {"": {up: 2.6036623511678482e-07, dn: 2.6036623511678482e-07}}, 8: {"": {up: 1.2544836587217866e-07, dn: 1.2544836587217866e-07}}, 9: {"": {up: 7.153476427584004e-08, dn: 7.153476427584004e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27128]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.448340e-05	4.122656e-07	4.122656e-07
3.000000e-01	6.000000e-01	3.987230e-05	6.831262e-07	6.831262e-07
6.000000e-01	9.000000e-01	5.889393e-05	8.138606e-07	8.138606e-07
9.000000e-01	1.200000e+00	6.539897e-05	8.628983e-07	8.628983e-07
1.200000e+00	1.600000e+00	6.422277e-05	7.387426e-07	7.387426e-07
1.600000e+00	2.000000e+00	6.015748e-05	6.947107e-07	6.947107e-07
2.000000e+00	2.800000e+00	4.770125e-05	4.266594e-07	4.266594e-07
2.800000e+00	4.000000e+00	2.984623e-05	2.603662e-07	2.603662e-07
4.000000e+00	6.000000e+00	1.291562e-05	1.254484e-07	1.254484e-07
6.000000e+00	8.000000e+00	4.568502e-06	7.153476e-08	7.153476e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27127]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1140220925242711e-07, dn: 4.1140220925242711e-07}}, 1: {"": {up: 6.8168345537597832e-07, dn: 6.8168345537597832e-07}}, 2: {"": {up: 8.1205870066968259e-07, dn: 8.1205870066968259e-07}}, 3: {"": {up: 8.611040071391559e-07, dn: 8.611040071391559e-07}}, 4: {"": {up: 7.3720447468799292e-07, dn: 7.3720447468799292e-07}}, 5: {"": {up: 6.9331995680205271e-07, dn: 6.9331995680205271e-07}}, 6: {"": {up: 4.2596581435603506e-07, dn: 4.2596581435603506e-07}}, 7: {"": {up: 2.6010437274721507e-07, dn: 2.6010437274721507e-07}}, 8: {"": {up: 1.2554320969291807e-07, dn: 1.2554320969291807e-07}}, 9: {"": {up: 7.1781282379182944e-08, dn: 7.1781282379182944e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27127]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.446711e-05	4.114022e-07	4.114022e-07
3.000000e-01	6.000000e-01	3.982807e-05	6.816835e-07	6.816835e-07
6.000000e-01	9.000000e-01	5.881707e-05	8.120587e-07	8.120587e-07
9.000000e-01	1.200000e+00	6.533273e-05	8.611040e-07	8.611040e-07
1.200000e+00	1.600000e+00	6.417200e-05	7.372045e-07	7.372045e-07
1.600000e+00	2.000000e+00	6.010763e-05	6.933200e-07	6.933200e-07
2.000000e+00	2.800000e+00	4.769275e-05	4.259658e-07	4.259658e-07
2.800000e+00	4.000000e+00	2.985439e-05	2.601044e-07	2.601044e-07
4.000000e+00	6.000000e+00	1.294300e-05	1.255432e-07	1.255432e-07
6.000000e+00	8.000000e+00	4.590298e-06	7.178128e-08	7.178128e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27126]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1199635920721434e-07, dn: 4.1199635920721434e-07}}, 1: {"": {up: 6.8264412397676145e-07, dn: 6.8264412397676145e-07}}, 2: {"": {up: 8.1323817749373603e-07, dn: 8.1323817749373603e-07}}, 3: {"": {up: 8.6231194407180119e-07, dn: 8.6231194407180119e-07}}, 4: {"": {up: 7.3821435741930658e-07, dn: 7.3821435741930658e-07}}, 5: {"": {up: 6.9421970585687078e-07, dn: 6.9421970585687078e-07}}, 6: {"": {up: 4.2642536715115823e-07, dn: 4.2642536715115823e-07}}, 7: {"": {up: 2.6024907940919469e-07, dn: 2.6024907940919469e-07}}, 8: {"": {up: 1.2544461925487279e-07, dn: 1.2544461925487279e-07}}, 9: {"": {up: 7.1592003743434923e-08, dn: 7.1592003743434923e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27126]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.447886e-05	4.119964e-07	4.119964e-07
3.000000e-01	6.000000e-01	3.985650e-05	6.826441e-07	6.826441e-07
6.000000e-01	9.000000e-01	5.886693e-05	8.132382e-07	8.132382e-07
9.000000e-01	1.200000e+00	6.537943e-05	8.623119e-07	8.623119e-07
1.200000e+00	1.600000e+00	6.421017e-05	7.382144e-07	7.382144e-07
1.600000e+00	2.000000e+00	6.014268e-05	6.942197e-07	6.942197e-07
2.000000e+00	2.800000e+00	4.770221e-05	4.264254e-07	4.264254e-07
2.800000e+00	4.000000e+00	2.984799e-05	2.602491e-07	2.602491e-07
4.000000e+00	6.000000e+00	1.292312e-05	1.254446e-07	1.254446e-07
6.000000e+00	8.000000e+00	4.575073e-06	7.159200e-08	7.159200e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27125]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1173062930891006e-07, dn: 4.1173062930891006e-07}}, 1: {"": {up: 6.8225467711437818e-07, dn: 6.8225467711437818e-07}}, 2: {"": {up: 8.1279203298807555e-07, dn: 8.1279203298807555e-07}}, 3: {"": {up: 8.6180115004693663e-07, dn: 8.6180115004693663e-07}}, 4: {"": {up: 7.3782111653164266e-07, dn: 7.3782111653164266e-07}}, 5: {"": {up: 6.9387706043650143e-07, dn: 6.9387706043650143e-07}}, 6: {"": {up: 4.2622415610802736e-07, dn: 4.2622415610802736e-07}}, 7: {"": {up: 2.6021656312045593e-07, dn: 2.6021656312045593e-07}}, 8: {"": {up: 1.2552425064504469e-07, dn: 1.2552425064504469e-07}}, 9: {"": {up: 7.1697907919269166e-08, dn: 7.1697907919269166e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27125]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.447445e-05	4.117306e-07	4.117306e-07
3.000000e-01	6.000000e-01	3.985000e-05	6.822547e-07	6.822547e-07
6.000000e-01	9.000000e-01	5.885357e-05	8.127920e-07	8.127920e-07
9.000000e-01	1.200000e+00	6.536190e-05	8.618012e-07	8.618012e-07
1.200000e+00	1.600000e+00	6.419260e-05	7.378211e-07	7.378211e-07
1.600000e+00	2.000000e+00	6.012758e-05	6.938771e-07	6.938771e-07
2.000000e+00	2.800000e+00	4.769216e-05	4.262242e-07	4.262242e-07
2.800000e+00	4.000000e+00	2.985012e-05	2.602166e-07	2.602166e-07
4.000000e+00	6.000000e+00	1.293210e-05	1.255243e-07	1.255243e-07
6.000000e+00	8.000000e+00	4.581645e-06	7.169791e-08	7.169791e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27124]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.118396397736489e-07, dn: 4.118396397736489e-07}}, 1: {"": {up: 6.8245935979937865e-07, dn: 6.8245935979937865e-07}}, 2: {"": {up: 8.1306600798049181e-07, dn: 8.1306600798049181e-07}}, 3: {"": {up: 8.6205078478913057e-07, dn: 8.6205078478913057e-07}}, 4: {"": {up: 7.3803429798350136e-07, dn: 7.3803429798350136e-07}}, 5: {"": {up: 6.9405799469496802e-07, dn: 6.9405799469496802e-07}}, 6: {"": {up: 4.2628812146246824e-07, dn: 4.2628812146246824e-07}}, 7: {"": {up: 2.6021202626149137e-07, dn: 2.6021202626149137e-07}}, 8: {"": {up: 1.2547227781466311e-07, dn: 1.2547227781466311e-07}}, 9: {"": {up: 7.162305843790811e-08, dn: 7.162305843790811e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27124]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.447744e-05	4.118396e-07	4.118396e-07
3.000000e-01	6.000000e-01	3.986143e-05	6.824594e-07	6.824594e-07
6.000000e-01	9.000000e-01	5.887267e-05	8.130660e-07	8.130660e-07
9.000000e-01	1.200000e+00	6.537873e-05	8.620508e-07	8.620508e-07
1.200000e+00	1.600000e+00	6.420575e-05	7.380343e-07	7.380343e-07
1.600000e+00	2.000000e+00	6.013885e-05	6.940580e-07	6.940580e-07
2.000000e+00	2.800000e+00	4.769384e-05	4.262881e-07	4.262881e-07
2.800000e+00	4.000000e+00	2.984716e-05	2.602120e-07	2.602120e-07
4.000000e+00	6.000000e+00	1.292571e-05	1.254723e-07	1.254723e-07
6.000000e+00	8.000000e+00	4.576705e-06	7.162306e-08	7.162306e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27123]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1187619499067922e-07, dn: 4.1187619499067922e-07}}, 1: {"": {up: 6.8245284737400642e-07, dn: 6.8245284737400642e-07}}, 2: {"": {up: 8.1300533003582859e-07, dn: 8.1300533003582859e-07}}, 3: {"": {up: 8.6206741164610934e-07, dn: 8.6206741164610934e-07}}, 4: {"": {up: 7.3801858885803119e-07, dn: 7.3801858885803119e-07}}, 5: {"": {up: 6.9405070059758624e-07, dn: 6.9405070059758624e-07}}, 6: {"": {up: 4.2634034966209806e-07, dn: 4.2634034966209806e-07}}, 7: {"": {up: 2.6023957978925663e-07, dn: 2.6023957978925663e-07}}, 8: {"": {up: 1.2548619445978908e-07, dn: 1.2548619445978908e-07}}, 9: {"": {up: 7.164945917451157e-08, dn: 7.164945917451157e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27123]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.447645e-05	4.118762e-07	4.118762e-07
3.000000e-01	6.000000e-01	3.985060e-05	6.824528e-07	6.824528e-07
6.000000e-01	9.000000e-01	5.885627e-05	8.130053e-07	8.130053e-07
9.000000e-01	1.200000e+00	6.536830e-05	8.620674e-07	8.620674e-07
1.200000e+00	1.600000e+00	6.420022e-05	7.380186e-07	7.380186e-07
1.600000e+00	2.000000e+00	6.013420e-05	6.940507e-07	6.940507e-07
2.000000e+00	2.800000e+00	4.769856e-05	4.263403e-07	4.263403e-07
2.800000e+00	4.000000e+00	2.984967e-05	2.602396e-07	2.602396e-07
4.000000e+00	6.000000e+00	1.292807e-05	1.254862e-07	1.254862e-07
6.000000e+00	8.000000e+00	4.578776e-06	7.164946e-08	7.164946e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27122]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.118118502423164e-07, dn: 4.118118502423164e-07}}, 1: {"": {up: 6.8237518191159972e-07, dn: 6.8237518191159972e-07}}, 2: {"": {up: 8.1292940789604961e-07, dn: 8.1292940789604961e-07}}, 3: {"": {up: 8.6196049148953994e-07, dn: 8.6196049148953994e-07}}, 4: {"": {up: 7.3794452704793456e-07, dn: 7.3794452704793456e-07}}, 5: {"": {up: 6.9398622104476986e-07, dn: 6.9398622104476986e-07}}, 6: {"": {up: 4.2628977087188013e-07, dn: 4.2628977087188013e-07}}, 7: {"": {up: 2.6023027996586235e-07, dn: 2.6023027996586235e-07}}, 8: {"": {up: 1.2550198205606156e-07, dn: 1.2550198205606156e-07}}, 9: {"": {up: 7.1667060076439583e-08, dn: 7.1667060076439583e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27122]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.447555e-05	4.118119e-07	4.118119e-07
3.000000e-01	6.000000e-01	3.985150e-05	6.823752e-07	6.823752e-07
6.000000e-01	9.000000e-01	5.885700e-05	8.129294e-07	8.129294e-07
9.000000e-01	1.200000e+00	6.536663e-05	8.619605e-07	8.619605e-07
1.200000e+00	1.600000e+00	6.419750e-05	7.379445e-07	7.379445e-07
1.600000e+00	2.000000e+00	6.013205e-05	6.939862e-07	6.939862e-07
2.000000e+00	2.800000e+00	4.769530e-05	4.262898e-07	4.262898e-07
2.800000e+00	4.000000e+00	2.984968e-05	2.602303e-07	2.602303e-07
4.000000e+00	6.000000e+00	1.292954e-05	1.255020e-07	1.255020e-07
6.000000e+00	8.000000e+00	4.579720e-06	7.166706e-08	7.166706e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27121]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.120125402622271e-07, dn: 4.120125402622271e-07}}, 1: {"": {up: 6.82663085928109e-07, dn: 6.82663085928109e-07}}, 2: {"": {up: 8.1325949118347181e-07, dn: 8.1325949118347181e-07}}, 3: {"": {up: 8.6233359103204513e-07, dn: 8.6233359103204513e-07}}, 4: {"": {up: 7.3822786116483011e-07, dn: 7.3822786116483011e-07}}, 5: {"": {up: 6.9422672809392762e-07, dn: 6.9422672809392762e-07}}, 6: {"": {up: 4.2642628319558367e-07, dn: 4.2642628319558367e-07}}, 7: {"": {up: 2.6023917951675828e-07, dn: 2.6023917951675828e-07}}, 8: {"": {up: 1.2543188390516983e-07, dn: 1.2543188390516983e-07}}, 9: {"": {up: 7.1579379013791397e-08, dn: 7.1579379013791397e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27121]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.447974e-05	4.120125e-07	4.120125e-07
3.000000e-01	6.000000e-01	3.985813e-05	6.826631e-07	6.826631e-07
6.000000e-01	9.000000e-01	5.886923e-05	8.132595e-07	8.132595e-07
9.000000e-01	1.200000e+00	6.538227e-05	8.623336e-07	8.623336e-07
1.200000e+00	1.600000e+00	6.421257e-05	7.382279e-07	7.382279e-07
1.600000e+00	2.000000e+00	6.014405e-05	6.942267e-07	6.942267e-07
2.000000e+00	2.800000e+00	4.770285e-05	4.264263e-07	4.264263e-07
2.800000e+00	4.000000e+00	2.984733e-05	2.602392e-07	2.602392e-07
4.000000e+00	6.000000e+00	1.292202e-05	1.254319e-07	1.254319e-07
6.000000e+00	8.000000e+00	4.574405e-06	7.157938e-08	7.157938e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27120]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1191099362200408e-07, dn: 4.1191099362200408e-07}}, 1: {"": {up: 6.8254539938543447e-07, dn: 6.8254539938543447e-07}}, 2: {"": {up: 8.1314547010701306e-07, dn: 8.1314547010701306e-07}}, 3: {"": {up: 8.6216613506008508e-07, dn: 8.6216613506008508e-07}}, 4: {"": {up: 7.381147437898797e-07, dn: 7.381147437898797e-07}}, 5: {"": {up: 6.9412278272651456e-07, dn: 6.9412278272651456e-07}}, 6: {"": {up: 4.2633888369464972e-07, dn: 4.2633888369464972e-07}}, 7: {"": {up: 2.6021063850059791e-07, dn: 2.6021063850059791e-07}}, 8: {"": {up: 1.2544048389575033e-07, dn: 1.2544048389575033e-07}}, 9: {"": {up: 7.1589559294634597e-08, dn: 7.1589559294634597e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27120]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.447839e-05	4.119110e-07	4.119110e-07
3.000000e-01	6.000000e-01	3.986050e-05	6.825454e-07	6.825454e-07
6.000000e-01	9.000000e-01	5.887237e-05	8.131455e-07	8.131455e-07
9.000000e-01	1.200000e+00	6.538133e-05	8.621661e-07	8.621661e-07
1.200000e+00	1.600000e+00	6.420982e-05	7.381147e-07	7.381147e-07
1.600000e+00	2.000000e+00	6.014218e-05	6.941228e-07	6.941228e-07
2.000000e+00	2.800000e+00	4.769849e-05	4.263389e-07	4.263389e-07
2.800000e+00	4.000000e+00	2.984727e-05	2.602106e-07	2.602106e-07
4.000000e+00	6.000000e+00	1.292352e-05	1.254405e-07	1.254405e-07
6.000000e+00	8.000000e+00	4.575141e-06	7.158956e-08	7.158956e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27119]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1179215361366196e-07, dn: 4.1179215361366196e-07}}, 1: {"": {up: 6.8229710048726828e-07, dn: 6.8229710048726828e-07}}, 2: {"": {up: 8.1280317420640028e-07, dn: 8.1280317420640028e-07}}, 3: {"": {up: 8.6188662569711345e-07, dn: 8.6188662569711345e-07}}, 4: {"": {up: 7.3786359681176825e-07, dn: 7.3786359681176825e-07}}, 5: {"": {up: 6.9393254355160515e-07, dn: 6.9393254355160515e-07}}, 6: {"": {up: 4.2631011306324895e-07, dn: 4.2631011306324895e-07}}, 7: {"": {up: 2.6027321382219354e-07, dn: 2.6027321382219354e-07}}, 8: {"": {up: 1.2555703883096319e-07, dn: 1.2555703883096319e-07}}, 9: {"": {up: 7.17364098627747e-08, dn: 7.17364098627747e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27119]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.447370e-05	4.117922e-07	4.117922e-07
3.000000e-01	6.000000e-01	3.984060e-05	6.822971e-07	6.822971e-07
6.000000e-01	9.000000e-01	5.883917e-05	8.128032e-07	8.128032e-07
9.000000e-01	1.200000e+00	6.535247e-05	8.618866e-07	8.618866e-07
1.200000e+00	1.600000e+00	6.418722e-05	7.378636e-07	7.378636e-07
1.600000e+00	2.000000e+00	6.012343e-05	6.939325e-07	6.939325e-07
2.000000e+00	2.800000e+00	4.769559e-05	4.263101e-07	4.263101e-07
2.800000e+00	4.000000e+00	2.985224e-05	2.602732e-07	2.602732e-07
4.000000e+00	6.000000e+00	1.293441e-05	1.255570e-07	1.255570e-07
6.000000e+00	8.000000e+00	4.583695e-06	7.173641e-08	7.173641e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27118]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1184152831452588e-07, dn: 4.1184152831452588e-07}}, 1: {"": {up: 6.8242573873564356e-07, dn: 6.8242573873564356e-07}}, 2: {"": {up: 8.1299255155806233e-07, dn: 8.1299255155806233e-07}}, 3: {"": {up: 8.6202526387313947e-07, dn: 8.6202526387313947e-07}}, 4: {"": {up: 7.3799872967370334e-07, dn: 7.3799872967370334e-07}}, 5: {"": {up: 6.9404975506083159e-07, dn: 6.9404975506083159e-07}}, 6: {"": {up: 4.2633045428399801e-07, dn: 4.2633045428399801e-07}}, 7: {"": {up: 2.6024088734179425e-07, dn: 2.6024088734179425e-07}}, 8: {"": {up: 1.2548681205608819e-07, dn: 1.2548681205608819e-07}}, 9: {"": {up: 7.1639810859605163e-08, dn: 7.1639810859605163e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27118]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.447425e-05	4.118415e-07	4.118415e-07
3.000000e-01	6.000000e-01	3.984910e-05	6.824257e-07	6.824257e-07
6.000000e-01	9.000000e-01	5.885537e-05	8.129926e-07	8.129926e-07
9.000000e-01	1.200000e+00	6.536430e-05	8.620253e-07	8.620253e-07
1.200000e+00	1.600000e+00	6.419610e-05	7.379987e-07	7.379987e-07
1.600000e+00	2.000000e+00	6.013383e-05	6.940498e-07	6.940498e-07
2.000000e+00	2.800000e+00	4.769840e-05	4.263305e-07	4.263305e-07
2.800000e+00	4.000000e+00	2.985188e-05	2.602409e-07	2.602409e-07
4.000000e+00	6.000000e+00	1.292914e-05	1.254868e-07	1.254868e-07
6.000000e+00	8.000000e+00	4.578633e-06	7.163981e-08	7.163981e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27117]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1192218790554232e-07, dn: 4.1192218790554232e-07}}, 1: {"": {up: 6.8251259654635275e-07, dn: 6.8251259654635275e-07}}, 2: {"": {up: 8.1307420735543358e-07, dn: 8.1307420735543358e-07}}, 3: {"": {up: 8.6214158414445548e-07, dn: 8.6214158414445548e-07}}, 4: {"": {up: 7.3806927181667687e-07, dn: 7.3806927181667687e-07}}, 5: {"": {up: 6.9405268171803791e-07, dn: 6.9405268171803791e-07}}, 6: {"": {up: 4.2631890938591979e-07, dn: 4.2631890938591979e-07}}, 7: {"": {up: 2.6021433473196667e-07, dn: 2.6021433473196667e-07}}, 8: {"": {up: 1.2547416068657325e-07, dn: 1.2547416068657325e-07}}, 9: {"": {up: 7.1651605006447689e-08, dn: 7.1651605006447689e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27117]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.448214e-05	4.119222e-07	4.119222e-07
3.000000e-01	6.000000e-01	3.986233e-05	6.825126e-07	6.825126e-07
6.000000e-01	9.000000e-01	5.887097e-05	8.130742e-07	8.130742e-07
9.000000e-01	1.200000e+00	6.538520e-05	8.621416e-07	8.621416e-07
1.200000e+00	1.600000e+00	6.421362e-05	7.380693e-07	7.380693e-07
1.600000e+00	2.000000e+00	6.013850e-05	6.940527e-07	6.940527e-07
2.000000e+00	2.800000e+00	4.769514e-05	4.263189e-07	4.263189e-07
2.800000e+00	4.000000e+00	2.984280e-05	2.602143e-07	2.602143e-07
4.000000e+00	6.000000e+00	1.292389e-05	1.254742e-07	1.254742e-07
6.000000e+00	8.000000e+00	4.577550e-06	7.165161e-08	7.165161e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27116]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1186661810725947e-07, dn: 4.1186661810725947e-07}}, 1: {"": {up: 6.8247043077989025e-07, dn: 6.8247043077989025e-07}}, 2: {"": {up: 8.1304954065269322e-07, dn: 8.1304954065269322e-07}}, 3: {"": {up: 8.6207250275136403e-07, dn: 8.6207250275136403e-07}}, 4: {"": {up: 7.380356529328374e-07, dn: 7.380356529328374e-07}}, 5: {"": {up: 6.9405821982021081e-07, dn: 6.9405821982021081e-07}}, 6: {"": {up: 4.2631249541856044e-07, dn: 4.2631249541856044e-07}}, 7: {"": {up: 2.6021353410868797e-07, dn: 2.6021353410868797e-07}}, 8: {"": {up: 1.2546274347390941e-07, dn: 1.2546274347390941e-07}}, 9: {"": {up: 7.1619306056397954e-08, dn: 7.1619306056397954e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27116]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.447721e-05	4.118666e-07	4.118666e-07
3.000000e-01	6.000000e-01	3.985690e-05	6.824704e-07	6.824704e-07
6.000000e-01	9.000000e-01	5.886590e-05	8.130495e-07	8.130495e-07
9.000000e-01	1.200000e+00	6.537533e-05	8.620725e-07	8.620725e-07
1.200000e+00	1.600000e+00	6.420470e-05	7.380357e-07	7.380357e-07
1.600000e+00	2.000000e+00	6.013803e-05	6.940582e-07	6.940582e-07
2.000000e+00	2.800000e+00	4.769726e-05	4.263125e-07	4.263125e-07
2.800000e+00	4.000000e+00	2.984820e-05	2.602135e-07	2.602135e-07
4.000000e+00	6.000000e+00	1.292601e-05	1.254627e-07	1.254627e-07
6.000000e+00	8.000000e+00	4.577027e-06	7.161931e-08	7.161931e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27115]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1186688788167149e-07, dn: 4.1186688788167149e-07}}, 1: {"": {up: 6.8241580677277206e-07, dn: 6.8241580677277206e-07}}, 2: {"": {up: 8.1295127638609282e-07, dn: 8.1295127638609282e-07}}, 3: {"": {up: 8.6203879778632301e-07, dn: 8.6203879778632301e-07}}, 4: {"": {up: 7.3798996436265947e-07, dn: 7.3798996436265947e-07}}, 5: {"": {up: 6.9403620222579175e-07, dn: 6.9403620222579175e-07}}, 6: {"": {up: 4.2635885706761165e-07, dn: 4.2635885706761165e-07}}, 7: {"": {up: 2.6027466795248773e-07, dn: 2.6027466795248773e-07}}, 8: {"": {up: 1.2552681984341036e-07, dn: 1.2552681984341036e-07}}, 9: {"": {up: 7.1695623994773907e-08, dn: 7.1695623994773907e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27115]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.447557e-05	4.118669e-07	4.118669e-07
3.000000e-01	6.000000e-01	3.984530e-05	6.824158e-07	6.824158e-07
6.000000e-01	9.000000e-01	5.884787e-05	8.129513e-07	8.129513e-07
9.000000e-01	1.200000e+00	6.536100e-05	8.620388e-07	8.620388e-07
1.200000e+00	1.600000e+00	6.419475e-05	7.379900e-07	7.379900e-07
1.600000e+00	2.000000e+00	6.012935e-05	6.940362e-07	6.940362e-07
2.000000e+00	2.800000e+00	4.769766e-05	4.263589e-07	4.263589e-07
2.800000e+00	4.000000e+00	2.985093e-05	2.602747e-07	2.602747e-07
4.000000e+00	6.000000e+00	1.293077e-05	1.255268e-07	1.255268e-07
6.000000e+00	8.000000e+00	4.581028e-06	7.169562e-08	7.169562e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27114]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1276520094493324e-07, dn: 4.1276520094493324e-07}}, 1: {"": {up: 6.8395248372968134e-07, dn: 6.8395248372968134e-07}}, 2: {"": {up: 8.1485097478686932e-07, dn: 8.1485097478686932e-07}}, 3: {"": {up: 8.6379447143917817e-07, dn: 8.6379447143917817e-07}}, 4: {"": {up: 7.3930013357228586e-07, dn: 7.3930013357228586e-07}}, 5: {"": {up: 6.9468918409602446e-07, dn: 6.9468918409602446e-07}}, 6: {"": {up: 4.2622177325894564e-07, dn: 4.2622177325894564e-07}}, 7: {"": {up: 2.5966056903409714e-07, dn: 2.5966056903409714e-07}}, 8: {"": {up: 1.248391164659539e-07, dn: 1.248391164659539e-07}}, 9: {"": {up: 7.1060713477983043e-08, dn: 7.1060713477983043e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27114]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.454626e-05	4.127652e-07	4.127652e-07
3.000000e-01	6.000000e-01	4.002970e-05	6.839525e-07	6.839525e-07
6.000000e-01	9.000000e-01	5.910740e-05	8.148510e-07	8.148510e-07
9.000000e-01	1.200000e+00	6.563467e-05	8.637945e-07	8.637945e-07
1.200000e+00	1.600000e+00	6.441852e-05	7.393001e-07	7.393001e-07
1.600000e+00	2.000000e+00	6.024700e-05	6.946892e-07	6.946892e-07
2.000000e+00	2.800000e+00	4.768981e-05	4.262218e-07	4.262218e-07
2.800000e+00	4.000000e+00	2.976312e-05	2.596606e-07	2.596606e-07
4.000000e+00	6.000000e+00	1.284599e-05	1.248391e-07	1.248391e-07
6.000000e+00	8.000000e+00	4.535106e-06	7.106071e-08	7.106071e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27113]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1142908123866125e-07, dn: 4.1142908123866125e-07}}, 1: {"": {up: 6.8172224712284581e-07, dn: 6.8172224712284581e-07}}, 2: {"": {up: 8.1212321177953718e-07, dn: 8.1212321177953718e-07}}, 3: {"": {up: 8.6121903266371354e-07, dn: 8.6121903266371354e-07}}, 4: {"": {up: 7.3740618047314974e-07, dn: 7.3740618047314974e-07}}, 5: {"": {up: 6.9375918912833154e-07, dn: 6.9375918912833154e-07}}, 6: {"": {up: 4.2640081642745491e-07, dn: 4.2640081642745491e-07}}, 7: {"": {up: 2.6053591936195242e-07, dn: 2.6053591936195242e-07}}, 8: {"": {up: 1.258165827703169e-07, dn: 1.258165827703169e-07}}, 9: {"": {up: 7.1943276266792303e-08, dn: 7.1943276266792303e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27113]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.444109e-05	4.114291e-07	4.114291e-07
3.000000e-01	6.000000e-01	3.976293e-05	6.817222e-07	6.817222e-07
6.000000e-01	9.000000e-01	5.873390e-05	8.121232e-07	8.121232e-07
9.000000e-01	1.200000e+00	6.523587e-05	8.612190e-07	8.612190e-07
1.200000e+00	1.600000e+00	6.409057e-05	7.374062e-07	7.374062e-07
1.600000e+00	2.000000e+00	6.007825e-05	6.937592e-07	6.937592e-07
2.000000e+00	2.800000e+00	4.770128e-05	4.264008e-07	4.264008e-07
2.800000e+00	4.000000e+00	2.989306e-05	2.605359e-07	2.605359e-07
4.000000e+00	6.000000e+00	1.296917e-05	1.258166e-07	1.258166e-07
6.000000e+00	8.000000e+00	4.600352e-06	7.194328e-08	7.194328e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27112]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1196426490116296e-07, dn: 4.1196426490116296e-07}}, 1: {"": {up: 6.826693522082594e-07, dn: 6.826693522082594e-07}}, 2: {"": {up: 8.1330402952674725e-07, dn: 8.1330402952674725e-07}}, 3: {"": {up: 8.6227270757123148e-07, dn: 8.6227270757123148e-07}}, 4: {"": {up: 7.3819031252110027e-07, dn: 7.3819031252110027e-07}}, 5: {"": {up: 6.9411539926729788e-07, dn: 6.9411539926729788e-07}}, 6: {"": {up: 4.2624450143081028e-07, dn: 4.2624450143081028e-07}}, 7: {"": {up: 2.6009090291238131e-07, dn: 2.6009090291238131e-07}}, 8: {"": {up: 1.2534297946035909e-07, dn: 1.2534297946035909e-07}}, 9: {"": {up: 7.1504073310546448e-08, dn: 7.1504073310546448e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27112]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.448741e-05	4.119643e-07	4.119643e-07
3.000000e-01	6.000000e-01	3.988733e-05	6.826694e-07	6.826694e-07
6.000000e-01	9.000000e-01	5.890807e-05	8.133040e-07	8.133040e-07
9.000000e-01	1.200000e+00	6.541800e-05	8.622727e-07	8.622727e-07
1.200000e+00	1.600000e+00	6.423842e-05	7.381903e-07	7.381903e-07
1.600000e+00	2.000000e+00	6.015670e-05	6.941154e-07	6.941154e-07
2.000000e+00	2.800000e+00	4.769494e-05	4.262445e-07	4.262445e-07
2.800000e+00	4.000000e+00	2.983485e-05	2.600909e-07	2.600909e-07
4.000000e+00	6.000000e+00	1.291315e-05	1.253430e-07	1.253430e-07
6.000000e+00	8.000000e+00	4.569527e-06	7.150407e-08	7.150407e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27111]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1176058307926685e-07, dn: 4.1176058307926685e-07}}, 1: {"": {up: 6.8221689284925279e-07, dn: 6.8221689284925279e-07}}, 2: {"": {up: 8.1270624732706734e-07, dn: 8.1270624732706734e-07}}, 3: {"": {up: 8.6183583123469643e-07, dn: 8.6183583123469643e-07}}, 4: {"": {up: 7.3784051461003404e-07, dn: 7.3784051461003404e-07}}, 5: {"": {up: 6.9399103920727981e-07, dn: 6.9399103920727981e-07}}, 6: {"": {up: 4.264301305606818e-07, dn: 4.264301305606818e-07}}, 7: {"": {up: 2.6040171957104189e-07, dn: 2.6040171957104189e-07}}, 8: {"": {up: 1.2564744326885446e-07, dn: 1.2564744326885446e-07}}, 9: {"": {up: 7.1805327100431765e-08, dn: 7.1805327100431765e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27111]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.446438e-05	4.117606e-07	4.117606e-07
3.000000e-01	6.000000e-01	3.981420e-05	6.822169e-07	6.822169e-07
6.000000e-01	9.000000e-01	5.880550e-05	8.127062e-07	8.127062e-07
9.000000e-01	1.200000e+00	6.531673e-05	8.618358e-07	8.618358e-07
1.200000e+00	1.600000e+00	6.415930e-05	7.378405e-07	7.378405e-07
1.600000e+00	2.000000e+00	6.011078e-05	6.939910e-07	6.939910e-07
2.000000e+00	2.800000e+00	4.770014e-05	4.264301e-07	4.264301e-07
2.800000e+00	4.000000e+00	2.986537e-05	2.604017e-07	2.604017e-07
4.000000e+00	6.000000e+00	1.294397e-05	1.256474e-07	1.256474e-07
6.000000e+00	8.000000e+00	4.588322e-06	7.180533e-08	7.180533e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27110]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1184071894092477e-07, dn: 4.1184071894092477e-07}}, 1: {"": {up: 6.8239814054716047e-07, dn: 6.8239814054716047e-07}}, 2: {"": {up: 8.1296501223060696e-07, dn: 8.1296501223060696e-07}}, 3: {"": {up: 8.6200979628359756e-07, dn: 8.6200979628359756e-07}}, 4: {"": {up: 7.3799796747687563e-07, dn: 7.3799796747687563e-07}}, 5: {"": {up: 6.9406402802623347e-07, dn: 6.9406402802623347e-07}}, 6: {"": {up: 4.2637095058176751e-07, dn: 4.2637095058176751e-07}}, 7: {"": {up: 2.6029997385495231e-07, dn: 2.6029997385495231e-07}}, 8: {"": {up: 1.2554168630379313e-07, dn: 1.2554168630379313e-07}}, 9: {"": {up: 7.169311333733527e-08, dn: 7.169311333733527e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27110]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.447287e-05	4.118407e-07	4.118407e-07
3.000000e-01	6.000000e-01	3.984180e-05	6.823981e-07	6.823981e-07
6.000000e-01	9.000000e-01	5.884597e-05	8.129650e-07	8.129650e-07
9.000000e-01	1.200000e+00	6.535380e-05	8.620098e-07	8.620098e-07
1.200000e+00	1.600000e+00	6.418732e-05	7.379980e-07	7.379980e-07
1.600000e+00	2.000000e+00	6.012810e-05	6.940640e-07	6.940640e-07
2.000000e+00	2.800000e+00	4.769738e-05	4.263710e-07	4.263710e-07
2.800000e+00	4.000000e+00	2.985502e-05	2.603000e-07	2.603000e-07
4.000000e+00	6.000000e+00	1.293252e-05	1.255417e-07	1.255417e-07
6.000000e+00	8.000000e+00	4.580979e-06	7.169311e-08	7.169311e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27109]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1189642711082927e-07, dn: 4.1189642711082927e-07}}, 1: {"": {up: 6.8251544549067416e-07, dn: 6.8251544549067416e-07}}, 2: {"": {up: 8.1307926359543129e-07, dn: 8.1307926359543129e-07}}, 3: {"": {up: 8.6212051232862903e-07, dn: 8.6212051232862903e-07}}, 4: {"": {up: 7.3804729692615218e-07, dn: 7.3804729692615218e-07}}, 5: {"": {up: 6.9403606714636964e-07, dn: 6.9403606714636964e-07}}, 6: {"": {up: 4.2627694196378966e-07, dn: 4.2627694196378966e-07}}, 7: {"": {up: 2.6015573594376968e-07, dn: 2.6015573594376968e-07}}, 8: {"": {up: 1.2541547950711665e-07, dn: 1.2541547950711665e-07}}, 9: {"": {up: 7.1586398847825827e-08, dn: 7.1586398847825827e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27109]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.448105e-05	4.118964e-07	4.118964e-07
3.000000e-01	6.000000e-01	3.986630e-05	6.825154e-07	6.825154e-07
6.000000e-01	9.000000e-01	5.887657e-05	8.130793e-07	8.130793e-07
9.000000e-01	1.200000e+00	6.539020e-05	8.621205e-07	8.621205e-07
1.200000e+00	1.600000e+00	6.421787e-05	7.380473e-07	7.380473e-07
1.600000e+00	2.000000e+00	6.014353e-05	6.940361e-07	6.940361e-07
2.000000e+00	2.800000e+00	4.769744e-05	4.262769e-07	4.262769e-07
2.800000e+00	4.000000e+00	2.984227e-05	2.601557e-07	2.601557e-07
4.000000e+00	6.000000e+00	1.292177e-05	1.254155e-07	1.254155e-07
6.000000e+00	8.000000e+00	4.575202e-06	7.158640e-08	7.158640e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27108]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1178365409250735e-07, dn: 4.1178365409250735e-07}}, 1: {"": {up: 6.8228977226200113e-07, dn: 6.8228977226200113e-07}}, 2: {"": {up: 8.1279647582350576e-07, dn: 8.1279647582350576e-07}}, 3: {"": {up: 8.6186477413158569e-07, dn: 8.6186477413158569e-07}}, 4: {"": {up: 7.3785953100844313e-07, dn: 7.3785953100844313e-07}}, 5: {"": {up: 6.9396298532414556e-07, dn: 6.9396298532414556e-07}}, 6: {"": {up: 4.2634218211432009e-07, dn: 4.2634218211432009e-07}}, 7: {"": {up: 2.6029363760525874e-07, dn: 2.6029363760525874e-07}}, 8: {"": {up: 1.2555606317498171e-07, dn: 1.2555606317498171e-07}}, 9: {"": {up: 7.1718093951247752e-08, dn: 7.1718093951247752e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27108]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.446901e-05	4.117837e-07	4.117837e-07
3.000000e-01	6.000000e-01	3.983093e-05	6.822898e-07	6.822898e-07
6.000000e-01	9.000000e-01	5.882680e-05	8.127965e-07	8.127965e-07
9.000000e-01	1.200000e+00	6.533813e-05	8.618648e-07	8.618648e-07
1.200000e+00	1.600000e+00	6.417572e-05	7.378595e-07	7.378595e-07
1.600000e+00	2.000000e+00	6.012080e-05	6.939630e-07	6.939630e-07
2.000000e+00	2.800000e+00	4.769953e-05	4.263422e-07	4.263422e-07
2.800000e+00	4.000000e+00	2.985885e-05	2.602936e-07	2.602936e-07
4.000000e+00	6.000000e+00	1.293745e-05	1.255561e-07	1.255561e-07
6.000000e+00	8.000000e+00	4.584101e-06	7.171809e-08	7.171809e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27107]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1192245764356077e-07, dn: 4.1192245764356077e-07}}, 1: {"": {up: 6.8256330597730398e-07, dn: 6.8256330597730398e-07}}, 2: {"": {up: 8.1316849422490531e-07, dn: 8.1316849422490531e-07}}, 3: {"": {up: 8.6219480912894001e-07, dn: 8.6219480912894001e-07}}, 4: {"": {up: 7.3813083189906089e-07, dn: 7.3813083189906089e-07}}, 5: {"": {up: 6.9411193261605895e-07, dn: 6.9411193261605895e-07}}, 6: {"": {up: 4.2631799311077655e-07, dn: 4.2631799311077655e-07}}, 7: {"": {up: 2.6019302396917214e-07, dn: 2.6019302396917214e-07}}, 8: {"": {up: 1.2543463437185123e-07, dn: 1.2543463437185123e-07}}, 9: {"": {up: 7.1593662429016726e-08, dn: 7.1593662429016726e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27107]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.448179e-05	4.119225e-07	4.119225e-07
3.000000e-01	6.000000e-01	3.986810e-05	6.825633e-07	6.825633e-07
6.000000e-01	9.000000e-01	5.888253e-05	8.131685e-07	8.131685e-07
9.000000e-01	1.200000e+00	6.539257e-05	8.621948e-07	8.621948e-07
1.200000e+00	1.600000e+00	6.421875e-05	7.381308e-07	7.381308e-07
1.600000e+00	2.000000e+00	6.014495e-05	6.941119e-07	6.941119e-07
2.000000e+00	2.800000e+00	4.769595e-05	4.263180e-07	4.263180e-07
2.800000e+00	4.000000e+00	2.984255e-05	2.601930e-07	2.601930e-07
4.000000e+00	6.000000e+00	1.292089e-05	1.254346e-07	1.254346e-07
6.000000e+00	8.000000e+00	4.574408e-06	7.159366e-08	7.159366e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27106]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.118578503426745e-07, dn: 4.118578503426745e-07}}, 1: {"": {up: 6.8247336130349366e-07, dn: 6.8247336130349366e-07}}, 2: {"": {up: 8.130821333392804e-07, dn: 8.130821333392804e-07}}, 3: {"": {up: 8.620722449746054e-07, dn: 8.620722449746054e-07}}, 4: {"": {up: 7.3806571523137384e-07, dn: 7.3806571523137384e-07}}, 5: {"": {up: 6.9408433385288295e-07, dn: 6.9408433385288295e-07}}, 6: {"": {up: 4.2631542752989836e-07, dn: 4.2631542752989836e-07}}, 7: {"": {up: 2.6022602355132223e-07, dn: 2.6022602355132223e-07}}, 8: {"": {up: 1.2547094285132314e-07, dn: 1.2547094285132314e-07}}, 9: {"": {up: 7.1615832746676904e-08, dn: 7.1615832746676904e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27106]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.447655e-05	4.118579e-07	4.118579e-07
3.000000e-01	6.000000e-01	3.985717e-05	6.824734e-07	6.824734e-07
6.000000e-01	9.000000e-01	5.886933e-05	8.130821e-07	8.130821e-07
9.000000e-01	1.200000e+00	6.537443e-05	8.620722e-07	8.620722e-07
1.200000e+00	1.600000e+00	6.420250e-05	7.380657e-07	7.380657e-07
1.600000e+00	2.000000e+00	6.013820e-05	6.940843e-07	6.940843e-07
2.000000e+00	2.800000e+00	4.769581e-05	4.263154e-07	4.263154e-07
2.800000e+00	4.000000e+00	2.984962e-05	2.602260e-07	2.602260e-07
4.000000e+00	6.000000e+00	1.292633e-05	1.254709e-07	1.254709e-07
6.000000e+00	8.000000e+00	4.576514e-06	7.161583e-08	7.161583e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27105]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1187997172854993e-07, dn: 4.1187997172854993e-07}}, 1: {"": {up: 6.8243843841200976e-07, dn: 6.8243843841200976e-07}}, 2: {"": {up: 8.1296077532819636e-07, dn: 8.1296077532819636e-07}}, 3: {"": {up: 8.6206032271529596e-07, dn: 8.6206032271529596e-07}}, 4: {"": {up: 7.3798293510080529e-07, dn: 7.3798293510080529e-07}}, 5: {"": {up: 6.9402530573459657e-07, dn: 6.9402530573459657e-07}}, 6: {"": {up: 4.2634566375184359e-07, dn: 4.2634566375184359e-07}}, 7: {"": {up: 2.6024534364497066e-07, dn: 2.6024534364497066e-07}}, 8: {"": {up: 1.2549929282669286e-07, dn: 1.2549929282669286e-07}}, 9: {"": {up: 7.1675187477955018e-08, dn: 7.1675187477955018e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27105]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.447684e-05	4.118800e-07	4.118800e-07
3.000000e-01	6.000000e-01	3.984903e-05	6.824384e-07	6.824384e-07
6.000000e-01	9.000000e-01	5.885057e-05	8.129608e-07	8.129608e-07
9.000000e-01	1.200000e+00	6.536693e-05	8.620603e-07	8.620603e-07
1.200000e+00	1.600000e+00	6.420050e-05	7.379829e-07	7.379829e-07
1.600000e+00	2.000000e+00	6.013215e-05	6.940253e-07	6.940253e-07
2.000000e+00	2.800000e+00	4.769906e-05	4.263457e-07	4.263457e-07
2.800000e+00	4.000000e+00	2.984848e-05	2.602453e-07	2.602453e-07
4.000000e+00	6.000000e+00	1.292878e-05	1.254993e-07	1.254993e-07
6.000000e+00	8.000000e+00	4.580178e-06	7.167519e-08	7.167519e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27104]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.118327600157887e-07, dn: 4.118327600157887e-07}}, 1: {"": {up: 6.8243615900032071e-07, dn: 6.8243615900032071e-07}}, 2: {"": {up: 8.1302295990539727e-07, dn: 8.1302295990539727e-07}}, 3: {"": {up: 8.6201102081121925e-07, dn: 8.6201102081121925e-07}}, 4: {"": {up: 7.3801541311818118e-07, dn: 7.3801541311818118e-07}}, 5: {"": {up: 6.9404250590291665e-07, dn: 6.9404250590291665e-07}}, 6: {"": {up: 4.2629728476733243e-07, dn: 4.2629728476733243e-07}}, 7: {"": {up: 2.6021888489415123e-07, dn: 2.6021888489415123e-07}}, 8: {"": {up: 1.2547194905635284e-07, dn: 1.2547194905635284e-07}}, 9: {"": {up: 7.1618031947268702e-08, dn: 7.1618031947268702e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27104]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.447474e-05	4.118328e-07	4.118328e-07
3.000000e-01	6.000000e-01	3.985307e-05	6.824362e-07	6.824362e-07
6.000000e-01	9.000000e-01	5.886240e-05	8.130230e-07	8.130230e-07
9.000000e-01	1.200000e+00	6.536737e-05	8.620110e-07	8.620110e-07
1.200000e+00	1.600000e+00	6.419682e-05	7.380154e-07	7.380154e-07
1.600000e+00	2.000000e+00	6.013485e-05	6.940425e-07	6.940425e-07
2.000000e+00	2.800000e+00	4.769618e-05	4.262973e-07	4.262973e-07
2.800000e+00	4.000000e+00	2.985187e-05	2.602189e-07	2.602189e-07
4.000000e+00	6.000000e+00	1.292855e-05	1.254719e-07	1.254719e-07
6.000000e+00	8.000000e+00	4.577595e-06	7.161803e-08	7.161803e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27103]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1189548296732862e-07, dn: 4.1189548296732862e-07}}, 1: {"": {up: 6.8246961674332269e-07, dn: 6.8246961674332269e-07}}, 2: {"": {up: 8.1301974829096921e-07, dn: 8.1301974829096921e-07}}, 3: {"": {up: 8.6210639972363327e-07, dn: 8.6210639972363327e-07}}, 4: {"": {up: 7.3803002140834328e-07, dn: 7.3803002140834328e-07}}, 5: {"": {up: 6.940624521611872e-07, dn: 6.940624521611872e-07}}, 6: {"": {up: 4.263535431423082e-07, dn: 4.263535431423082e-07}}, 7: {"": {up: 2.6024622422279675e-07, dn: 2.6024622422279675e-07}}, 8: {"": {up: 1.254932269088655e-07, dn: 1.254932269088655e-07}}, 9: {"": {up: 7.166451353354741e-08, dn: 7.166451353354741e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27103]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.447825e-05	4.118955e-07	4.118955e-07
3.000000e-01	6.000000e-01	3.985337e-05	6.824696e-07	6.824696e-07
6.000000e-01	9.000000e-01	5.885860e-05	8.130197e-07	8.130197e-07
9.000000e-01	1.200000e+00	6.537353e-05	8.621064e-07	8.621064e-07
1.200000e+00	1.600000e+00	6.420530e-05	7.380300e-07	7.380300e-07
1.600000e+00	2.000000e+00	6.013565e-05	6.940625e-07	6.940625e-07
2.000000e+00	2.800000e+00	4.769835e-05	4.263535e-07	4.263535e-07
2.800000e+00	4.000000e+00	2.984685e-05	2.602462e-07	2.602462e-07
4.000000e+00	6.000000e+00	1.292667e-05	1.254932e-07	1.254932e-07
6.000000e+00	8.000000e+00	4.578822e-06	7.166451e-08	7.166451e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27102]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1183586266591426e-07, dn: 4.1183586266591426e-07}}, 1: {"": {up: 6.8241328305425662e-07, dn: 6.8241328305425662e-07}}, 2: {"": {up: 8.129639188385503e-07, dn: 8.129639188385503e-07}}, 3: {"": {up: 8.6201121415752683e-07, dn: 8.6201121415752683e-07}}, 4: {"": {up: 7.3798475594012074e-07, dn: 7.3798475594012074e-07}}, 5: {"": {up: 6.9403894883500612e-07, dn: 6.9403894883500612e-07}}, 6: {"": {up: 4.263317370311529e-07, dn: 4.263317370311529e-07}}, 7: {"": {up: 2.6025301524563442e-07, dn: 2.6025301524563442e-07}}, 8: {"": {up: 1.2550654365410594e-07, dn: 1.2550654365410594e-07}}, 9: {"": {up: 7.1663501868105792e-08, dn: 7.1663501868105792e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27102]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.447378e-05	4.118359e-07	4.118359e-07
3.000000e-01	6.000000e-01	3.984733e-05	6.824133e-07	6.824133e-07
6.000000e-01	9.000000e-01	5.885137e-05	8.129639e-07	8.129639e-07
9.000000e-01	1.200000e+00	6.536120e-05	8.620112e-07	8.620112e-07
1.200000e+00	1.600000e+00	6.419342e-05	7.379848e-07	7.379848e-07
1.600000e+00	2.000000e+00	6.013123e-05	6.940389e-07	6.940389e-07
2.000000e+00	2.800000e+00	4.769719e-05	4.263317e-07	4.263317e-07
2.800000e+00	4.000000e+00	2.985203e-05	2.602530e-07	2.602530e-07
4.000000e+00	6.000000e+00	1.293071e-05	1.255065e-07	1.255065e-07
6.000000e+00	8.000000e+00	4.579917e-06	7.166350e-08	7.166350e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27101]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1191126336735307e-07, dn: 4.1191126336735307e-07}}, 1: {"": {up: 6.8251015458461199e-07, dn: 6.8251015458461199e-07}}, 2: {"": {up: 8.1309702851368082e-07, dn: 8.1309702851368082e-07}}, 3: {"": {up: 8.6213462470261065e-07, dn: 8.6213462470261065e-07}}, 4: {"": {up: 7.3807278604484514e-07, dn: 7.3807278604484514e-07}}, 5: {"": {up: 6.9406753994117901e-07, dn: 6.9406753994117901e-07}}, 6: {"": {up: 4.2631890938591979e-07, dn: 4.2631890938591979e-07}}, 7: {"": {up: 2.6020177800656509e-07, dn: 2.6020177800656509e-07}}, 8: {"": {up: 1.2544724987021436e-07, dn: 1.2544724987021436e-07}}, 9: {"": {up: 7.1613040013673488e-08, dn: 7.1613040013673488e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27101]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.448097e-05	4.119113e-07	4.119113e-07
3.000000e-01	6.000000e-01	3.986187e-05	6.825102e-07	6.825102e-07
6.000000e-01	9.000000e-01	5.887330e-05	8.130970e-07	8.130970e-07
9.000000e-01	1.200000e+00	6.538493e-05	8.621346e-07	8.621346e-07
1.200000e+00	1.600000e+00	6.421355e-05	7.380728e-07	7.380728e-07
1.600000e+00	2.000000e+00	6.014133e-05	6.940675e-07	6.940675e-07
2.000000e+00	2.800000e+00	4.769771e-05	4.263189e-07	4.263189e-07
2.800000e+00	4.000000e+00	2.984468e-05	2.602018e-07	2.602018e-07
4.000000e+00	6.000000e+00	1.292280e-05	1.254472e-07	1.254472e-07
6.000000e+00	8.000000e+00	4.575877e-06	7.161304e-08	7.161304e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27100]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1186648321998726e-07, dn: 4.1186648321998726e-07}}, 1: {"": {up: 6.8245260315684619e-07, dn: 6.8245260315684619e-07}}, 2: {"": {up: 8.1301776665020595e-07, dn: 8.1301776665020595e-07}}, 3: {"": {up: 8.6206109605603577e-07, dn: 8.6206109605603577e-07}}, 4: {"": {up: 7.3802028258036363e-07, dn: 7.3802028258036363e-07}}, 5: {"": {up: 6.9405025034214933e-07, dn: 6.9405025034214933e-07}}, 6: {"": {up: 4.2632642276781305e-07, dn: 4.2632642276781305e-07}}, 7: {"": {up: 2.6023204122048033e-07, dn: 2.6023204122048033e-07}}, 8: {"": {up: 1.2548229954858175e-07, dn: 1.2548229954858175e-07}}, 9: {"": {up: 7.1642899159651529e-08, dn: 7.1642899159651529e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27100]
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.447671e-05	4.118665e-07	4.118665e-07
3.000000e-01	6.000000e-01	3.985327e-05	6.824526e-07	6.824526e-07
6.000000e-01	9.000000e-01	5.886030e-05	8.130178e-07	8.130178e-07
9.000000e-01	1.200000e+00	6.537087e-05	8.620611e-07	8.620611e-07
1.200000e+00	1.600000e+00	6.420160e-05	7.380203e-07	7.380203e-07
1.600000e+00	2.000000e+00	6.013533e-05	6.940503e-07	6.940503e-07
2.000000e+00	2.800000e+00	4.769740e-05	4.263264e-07	4.263264e-07
2.800000e+00	4.000000e+00	2.984904e-05	2.602320e-07	2.602320e-07
4.000000e+00	6.000000e+00	1.292749e-05	1.254823e-07	1.254823e-07
6.000000e+00	8.000000e+00	4.578273e-06	7.164290e-08	7.164290e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 4.1186648321998726e-07, dn: 4.1186648321998726e-07}}, 1: {"": {up: 6.8245260315684619e-07, dn: 6.8245260315684619e-07}}, 2: {"": {up: 8.1301790331524113e-07, dn: 8.1301790331524113e-07}}, 3: {"": {up: 8.620609671659608e-07, dn: 8.620609671659608e-07}}, 4: {"": {up: 7.3802045195238292e-07, dn: 7.3802045195238292e-07}}, 5: {"": {up: 6.9405029536770617e-07, dn: 6.9405029536770617e-07}}, 6: {"": {up: 4.2632642276781305e-07, dn: 4.2632642276781305e-07}}, 7: {"": {up: 2.6023200119209866e-07, dn: 2.6023200119209866e-07}}, 8: {"": {up: 1.2548232943327118e-07, dn: 1.2548232943327118e-07}}, 9: {"": {up: 7.1642899159651542e-08, dn: 7.1642899159651542e-08}}}
LineColor=orange
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_bb_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01
Scale=0.75
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.447671e-05	4.118665e-07	4.118665e-07
3.000000e-01	6.000000e-01	3.985327e-05	6.824526e-07	6.824526e-07
6.000000e-01	9.000000e-01	5.886027e-05	8.130179e-07	8.130179e-07
9.000000e-01	1.200000e+00	6.537087e-05	8.620610e-07	8.620610e-07
1.200000e+00	1.600000e+00	6.420162e-05	7.380205e-07	7.380205e-07
1.600000e+00	2.000000e+00	6.013533e-05	6.940503e-07	6.940503e-07
2.000000e+00	2.800000e+00	4.769740e-05	4.263264e-07	4.263264e-07
2.800000e+00	4.000000e+00	2.984905e-05	2.602320e-07	2.602320e-07
4.000000e+00	6.000000e+00	1.292749e-05	1.254823e-07	1.254823e-07
6.000000e+00	8.000000e+00	4.578272e-06	7.164290e-08	7.164290e-08
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
ErrorBandColor=purple
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1237401494114631e-06, dn: 2.1237401494114631e-06}}, 1: {"": {up: 3.3824465176029685e-06, dn: 3.3824465176029685e-06}}, 2: {"": {up: 3.8897557763952223e-06, dn: 3.8897557763952223e-06}}, 3: {"": {up: 4.1239328585977528e-06, dn: 4.1239328585977528e-06}}, 4: {"": {up: 3.3695177696519118e-06, dn: 3.3695177696519118e-06}}, 5: {"": {up: 3.0598059578999461e-06, dn: 3.0598059578999461e-06}}, 6: {"": {up: 1.7130017513125901e-06, dn: 1.7130017513125901e-06}}, 7: {"": {up: 9.0167744910373699e-07, dn: 9.0167744910373699e-07}}, 8: {"": {up: 3.4495564932321372e-07, dn: 3.4495564932321372e-07}}, 9: {"": {up: 1.6896464127148023e-07, dn: 1.6896464127148023e-07}}}
ErrorType=env
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[_VarBand]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.901600e-05	7.178590e-06	3.453125e-06
3.000000e-01	6.000000e-01	7.341770e-05	1.322229e-05	6.099399e-06
6.000000e-01	9.000000e-01	9.613487e-05	1.522952e-05	7.022342e-06
9.000000e-01	1.200000e+00	1.132760e-04	2.197215e-05	9.510251e-06
1.200000e+00	1.600000e+00	1.074160e-04	1.654309e-05	7.260263e-06
1.600000e+00	2.000000e+00	9.068790e-05	3.237198e-06	3.962687e-06
2.000000e+00	2.800000e+00	6.036824e-05	2.831321e-06	5.930160e-06
2.800000e+00	4.000000e+00	2.705407e-05	2.971916e-06	7.188475e-06
4.000000e+00	6.000000e+00	7.341770e-06	1.417950e-06	3.480845e-06
6.000000e+00	8.000000e+00	1.843187e-06	4.734467e-07	1.126563e-06
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27164]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1184373171436221e-06, dn: 2.1184373171436221e-06}}, 1: {"": {up: 3.3819652406387756e-06, dn: 3.3819652406387756e-06}}, 2: {"": {up: 3.8881043653116553e-06, dn: 3.8881043653116553e-06}}, 3: {"": {up: 4.1268564845950791e-06, dn: 4.1268564845950791e-06}}, 4: {"": {up: 3.3703245392691772e-06, dn: 3.3703245392691772e-06}}, 5: {"": {up: 3.0589336377241018e-06, dn: 3.0589336377241018e-06}}, 6: {"": {up: 1.7132735479193046e-06, dn: 1.7132735479193046e-06}}, 7: {"": {up: 9.0195967204748121e-07, dn: 9.0195967204748121e-07}}, 8: {"": {up: 3.4474570338149246e-07, dn: 3.4474570338149246e-07}}, 9: {"": {up: 1.6883090653076529e-07, dn: 1.6883090653076529e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27164]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.894817e-05	2.118437e-06	2.118437e-06
3.000000e-01	6.000000e-01	7.332240e-05	3.381965e-06	3.381965e-06
6.000000e-01	9.000000e-01	9.610253e-05	3.888104e-06	3.888104e-06
9.000000e-01	1.200000e+00	1.133597e-04	4.126856e-06	4.126856e-06
1.200000e+00	1.600000e+00	1.074111e-04	3.370325e-06	3.370325e-06
1.600000e+00	2.000000e+00	9.073988e-05	3.058934e-06	3.058934e-06
2.000000e+00	2.800000e+00	6.041641e-05	1.713274e-06	1.713274e-06
2.800000e+00	4.000000e+00	2.704507e-05	9.019597e-07	9.019597e-07
4.000000e+00	6.000000e+00	7.336695e-06	3.447457e-07	3.447457e-07
6.000000e+00	8.000000e+00	1.841726e-06	1.688309e-07	1.688309e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27163]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1190291277951906e-06, dn: 2.1190291277951906e-06}}, 1: {"": {up: 3.3745370052793916e-06, dn: 3.3745370052793916e-06}}, 2: {"": {up: 3.8804552997468384e-06, dn: 3.8804552997468384e-06}}, 3: {"": {up: 4.1159850987744524e-06, dn: 4.1159850987744524e-06}}, 4: {"": {up: 3.3658979114049181e-06, dn: 3.3658979114049181e-06}}, 5: {"": {up: 3.0546624199737693e-06, dn: 3.0546624199737693e-06}}, 6: {"": {up: 1.7102786688139456e-06, dn: 1.7102786688139456e-06}}, 7: {"": {up: 8.9956046365865682e-07, dn: 8.9956046365865682e-07}}, 8: {"": {up: 3.4430676728754547e-07, dn: 3.4430676728754547e-07}}, 9: {"": {up: 1.6870692042711229e-07, dn: 1.6870692042711229e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27163]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.903818e-05	2.119029e-06	2.119029e-06
3.000000e-01	6.000000e-01	7.340463e-05	3.374537e-06	3.374537e-06
6.000000e-01	9.000000e-01	9.615900e-05	3.880455e-06	3.880455e-06
9.000000e-01	1.200000e+00	1.133533e-04	4.115985e-06	4.115985e-06
1.200000e+00	1.600000e+00	1.075057e-04	3.365898e-06	3.365898e-06
1.600000e+00	2.000000e+00	9.072165e-05	3.054662e-06	3.054662e-06
2.000000e+00	2.800000e+00	6.038979e-05	1.710279e-06	1.710279e-06
2.800000e+00	4.000000e+00	2.699852e-05	8.995605e-07	8.995605e-07
4.000000e+00	6.000000e+00	7.328035e-06	3.443068e-07	3.443068e-07
6.000000e+00	8.000000e+00	1.840353e-06	1.687069e-07	1.687069e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27162]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1229688331830656e-06, dn: 2.1229688331830656e-06}}, 1: {"": {up: 3.3620000660982221e-06, dn: 3.3620000660982221e-06}}, 2: {"": {up: 3.8695047056007907e-06, dn: 3.8695047056007907e-06}}, 3: {"": {up: 4.0998509458000774e-06, dn: 4.0998509458000774e-06}}, 4: {"": {up: 3.357889031817459e-06, dn: 3.357889031817459e-06}}, 5: {"": {up: 3.0422873795879316e-06, dn: 3.0422873795879316e-06}}, 6: {"": {up: 1.7031680040442285e-06, dn: 1.7031680040442285e-06}}, 7: {"": {up: 8.9682851699134114e-07, dn: 8.9682851699134114e-07}}, 8: {"": {up: 3.4231505955771215e-07, dn: 3.4231505955771215e-07}}, 9: {"": {up: 1.67513432297234e-07, dn: 1.67513432297234e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27162]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.923652e-05	2.122969e-06	2.122969e-06
3.000000e-01	6.000000e-01	7.369380e-05	3.362000e-06	3.362000e-06
6.000000e-01	9.000000e-01	9.628103e-05	3.869505e-06	3.869505e-06
9.000000e-01	1.200000e+00	1.134568e-04	4.099851e-06	4.099851e-06
1.200000e+00	1.600000e+00	1.075816e-04	3.357889e-06	3.357889e-06
1.600000e+00	2.000000e+00	9.054630e-05	3.042287e-06	3.042287e-06
2.000000e+00	2.800000e+00	6.025240e-05	1.703168e-06	1.703168e-06
2.800000e+00	4.000000e+00	2.702047e-05	8.968285e-07	8.968285e-07
4.000000e+00	6.000000e+00	7.295755e-06	3.423151e-07	3.423151e-07
6.000000e+00	8.000000e+00	1.827345e-06	1.675134e-07	1.675134e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27161]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.11603271346273e-06, dn: 2.11603271346273e-06}}, 1: {"": {up: 3.382341398104771e-06, dn: 3.382341398104771e-06}}, 2: {"": {up: 3.8828011080203988e-06, dn: 3.8828011080203988e-06}}, 3: {"": {up: 4.1197330010572292e-06, dn: 4.1197330010572292e-06}}, 4: {"": {up: 3.3711867346677774e-06, dn: 3.3711867346677774e-06}}, 5: {"": {up: 3.0587017262230722e-06, dn: 3.0587017262230722e-06}}, 6: {"": {up: 1.7102329885135537e-06, dn: 1.7102329885135537e-06}}, 7: {"": {up: 9.0013849243077888e-07, dn: 9.0013849243077888e-07}}, 8: {"": {up: 3.4426465110435025e-07, dn: 3.4426465110435025e-07}}, 9: {"": {up: 1.6832223560777703e-07, dn: 1.6832223560777703e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27161]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.884854e-05	2.116033e-06	2.116033e-06
3.000000e-01	6.000000e-01	7.339717e-05	3.382341e-06	3.382341e-06
6.000000e-01	9.000000e-01	9.628693e-05	3.882801e-06	3.882801e-06
9.000000e-01	1.200000e+00	1.135616e-04	4.119733e-06	4.119733e-06
1.200000e+00	1.600000e+00	1.076429e-04	3.371187e-06	3.371187e-06
1.600000e+00	2.000000e+00	9.079748e-05	3.058702e-06	3.058702e-06
2.000000e+00	2.800000e+00	6.039225e-05	1.710233e-06	1.710233e-06
2.800000e+00	4.000000e+00	2.691136e-05	9.001385e-07	9.001385e-07
4.000000e+00	6.000000e+00	7.320065e-06	3.442647e-07	3.442647e-07
6.000000e+00	8.000000e+00	1.836161e-06	1.683222e-07	1.683222e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27160]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1243741562059063e-06, dn: 2.1243741562059063e-06}}, 1: {"": {up: 3.3815134678621842e-06, dn: 3.3815134678621842e-06}}, 2: {"": {up: 3.8896529408161859e-06, dn: 3.8896529408161859e-06}}, 3: {"": {up: 4.1234249518250403e-06, dn: 4.1234249518250403e-06}}, 4: {"": {up: 3.3691912976261818e-06, dn: 3.3691912976261818e-06}}, 5: {"": {up: 3.0592574670988382e-06, dn: 3.0592574670988382e-06}}, 6: {"": {up: 1.7128439435628693e-06, dn: 1.7128439435628693e-06}}, 7: {"": {up: 9.0172866391910442e-07, dn: 9.0172866391910442e-07}}, 8: {"": {up: 3.4490234125038929e-07, dn: 3.4490234125038929e-07}}, 9: {"": {up: 1.6896168204655162e-07, dn: 1.6896168204655162e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27160]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.903806e-05	2.124374e-06	2.124374e-06
3.000000e-01	6.000000e-01	7.342653e-05	3.381513e-06	3.381513e-06
6.000000e-01	9.000000e-01	9.613447e-05	3.889653e-06	3.889653e-06
9.000000e-01	1.200000e+00	1.132704e-04	4.123425e-06	4.123425e-06
1.200000e+00	1.600000e+00	1.074051e-04	3.369191e-06	3.369191e-06
1.600000e+00	2.000000e+00	9.066568e-05	3.059257e-06	3.059257e-06
2.000000e+00	2.800000e+00	6.036056e-05	1.712844e-06	1.712844e-06
2.800000e+00	4.000000e+00	2.706449e-05	9.017287e-07	9.017287e-07
4.000000e+00	6.000000e+00	7.341505e-06	3.449023e-07	3.449023e-07
6.000000e+00	8.000000e+00	1.843154e-06	1.689617e-07	1.689617e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27159]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.120563080358087e-06, dn: 2.120563080358087e-06}}, 1: {"": {up: 3.3847386244074384e-06, dn: 3.3847386244074384e-06}}, 2: {"": {up: 3.8878986040733557e-06, dn: 3.8878986040733557e-06}}, 3: {"": {up: 4.1238008357986131e-06, dn: 4.1238008357986131e-06}}, 4: {"": {up: 3.3699378703471658e-06, dn: 3.3699378703471658e-06}}, 5: {"": {up: 3.0606821135165283e-06, dn: 3.0606821135165283e-06}}, 6: {"": {up: 1.7126624010586562e-06, dn: 1.7126624010586562e-06}}, 7: {"": {up: 9.0109501287168494e-07, dn: 9.0109501287168494e-07}}, 8: {"": {up: 3.449073063882527e-07, dn: 3.449073063882527e-07}}, 9: {"": {up: 1.6880787896303892e-07, dn: 1.6880787896303892e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27159]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.892557e-05	2.120563e-06	2.120563e-06
3.000000e-01	6.000000e-01	7.339850e-05	3.384739e-06	3.384739e-06
6.000000e-01	9.000000e-01	9.616023e-05	3.887899e-06	3.887899e-06
9.000000e-01	1.200000e+00	1.133409e-04	4.123801e-06	4.123801e-06
1.200000e+00	1.600000e+00	1.074890e-04	3.369938e-06	3.369938e-06
1.600000e+00	2.000000e+00	9.077955e-05	3.060682e-06	3.060682e-06
2.000000e+00	2.800000e+00	6.039541e-05	1.712662e-06	1.712662e-06
2.800000e+00	4.000000e+00	2.699626e-05	9.010950e-07	9.010950e-07
4.000000e+00	6.000000e+00	7.337265e-06	3.449073e-07	3.449073e-07
6.000000e+00	8.000000e+00	1.841473e-06	1.688079e-07	1.688079e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27158]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.121609713820565e-06, dn: 2.121609713820565e-06}}, 1: {"": {up: 3.3891739406527952e-06, dn: 3.3891739406527952e-06}}, 2: {"": {up: 3.8946359122373528e-06, dn: 3.8946359122373528e-06}}, 3: {"": {up: 4.134194802699394e-06, dn: 4.134194802699394e-06}}, 4: {"": {up: 3.3755888375215351e-06, dn: 3.3755888375215351e-06}}, 5: {"": {up: 3.0654332891126502e-06, dn: 3.0654332891126502e-06}}, 6: {"": {up: 1.7166063905275434e-06, dn: 1.7166063905275434e-06}}, 7: {"": {up: 9.0336831113093354e-07, dn: 9.0336831113093354e-07}}, 8: {"": {up: 3.4582029292683214e-07, dn: 3.4582029292683214e-07}}, 9: {"": {up: 1.694692449974331e-07, dn: 1.694692449974331e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27158]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.888938e-05	2.121610e-06	2.121610e-06
3.000000e-01	6.000000e-01	7.323630e-05	3.389174e-06	3.389174e-06
6.000000e-01	9.000000e-01	9.607047e-05	3.894636e-06	3.894636e-06
9.000000e-01	1.200000e+00	1.132925e-04	4.134195e-06	4.134195e-06
1.200000e+00	1.600000e+00	1.073957e-04	3.375589e-06	3.375589e-06
1.600000e+00	2.000000e+00	9.079318e-05	3.065433e-06	3.065433e-06
2.000000e+00	2.800000e+00	6.046749e-05	1.716606e-06	1.716606e-06
2.800000e+00	4.000000e+00	2.701817e-05	9.033683e-07	9.033683e-07
4.000000e+00	6.000000e+00	7.354505e-06	3.458203e-07	3.458203e-07
6.000000e+00	8.000000e+00	1.848672e-06	1.694692e-07	1.694692e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27157]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1296175973895196e-06, dn: 2.1296175973895196e-06}}, 1: {"": {up: 3.3774563078019402e-06, dn: 3.3774563078019402e-06}}, 2: {"": {up: 3.886056269964876e-06, dn: 3.886056269964876e-06}}, 3: {"": {up: 4.1148106477293311e-06, dn: 4.1148106477293311e-06}}, 4: {"": {up: 3.3648644103440466e-06, dn: 3.3648644103440466e-06}}, 5: {"": {up: 3.0551237699968887e-06, dn: 3.0551237699968887e-06}}, 6: {"": {up: 1.7099744150132779e-06, dn: 1.7099744150132779e-06}}, 7: {"": {up: 9.0103027449445639e-07, dn: 9.0103027449445639e-07}}, 8: {"": {up: 3.4414208548214497e-07, dn: 3.4414208548214497e-07}}, 9: {"": {up: 1.6847366263009777e-07, dn: 1.6847366263009777e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27157]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.914658e-05	2.129618e-06	2.129618e-06
3.000000e-01	6.000000e-01	7.360203e-05	3.377456e-06	3.377456e-06
6.000000e-01	9.000000e-01	9.619477e-05	3.886056e-06	3.886056e-06
9.000000e-01	1.200000e+00	1.132479e-04	4.114811e-06	4.114811e-06
1.200000e+00	1.600000e+00	1.074306e-04	3.364864e-06	3.364864e-06
1.600000e+00	2.000000e+00	9.057953e-05	3.055124e-06	3.055124e-06
2.000000e+00	2.800000e+00	6.026538e-05	1.709974e-06	1.709974e-06
2.800000e+00	4.000000e+00	2.709629e-05	9.010303e-07	9.010303e-07
4.000000e+00	6.000000e+00	7.329695e-06	3.441421e-07	3.441421e-07
6.000000e+00	8.000000e+00	1.837809e-06	1.684737e-07	1.684737e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27156]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1137215731710947e-06, dn: 2.1137215731710947e-06}}, 1: {"": {up: 3.3628922736900814e-06, dn: 3.3628922736900814e-06}}, 2: {"": {up: 3.8671206630026706e-06, dn: 3.8671206630026706e-06}}, 3: {"": {up: 4.0994349204087482e-06, dn: 4.0994349204087482e-06}}, 4: {"": {up: 3.359703297911885e-06, dn: 3.359703297911885e-06}}, 5: {"": {up: 3.0441932428806164e-06, dn: 3.0441932428806164e-06}}, 6: {"": {up: 1.7029230384841238e-06, dn: 1.7029230384841238e-06}}, 7: {"": {up: 8.9588023133055486e-07, dn: 8.9588023133055486e-07}}, 8: {"": {up: 3.4234606029571889e-07, dn: 3.4234606029571889e-07}}, 9: {"": {up: 1.6736927734802466e-07, dn: 1.6736927734802466e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27156]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.909463e-05	2.113722e-06	2.113722e-06
3.000000e-01	6.000000e-01	7.360860e-05	3.362892e-06	3.362892e-06
6.000000e-01	9.000000e-01	9.635663e-05	3.867121e-06	3.867121e-06
9.000000e-01	1.200000e+00	1.135941e-04	4.099435e-06	4.099435e-06
1.200000e+00	1.600000e+00	1.076853e-04	3.359703e-06	3.359703e-06
1.600000e+00	2.000000e+00	9.065578e-05	3.044193e-06	3.044193e-06
2.000000e+00	2.800000e+00	6.028753e-05	1.702923e-06	1.702923e-06
2.800000e+00	4.000000e+00	2.694127e-05	8.958802e-07	8.958802e-07
4.000000e+00	6.000000e+00	7.290275e-06	3.423461e-07	3.423461e-07
6.000000e+00	8.000000e+00	1.825781e-06	1.673693e-07	1.673693e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27155]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1325699154879883e-06, dn: 2.1325699154879883e-06}}, 1: {"": {up: 3.4019487879090066e-06, dn: 3.4019487879090066e-06}}, 2: {"": {up: 3.9122840728488342e-06, dn: 3.9122840728488342e-06}}, 3: {"": {up: 4.149230182950944e-06, dn: 4.149230182950944e-06}}, 4: {"": {up: 3.3844488103677965e-06, dn: 3.3844488103677965e-06}}, 5: {"": {up: 3.0770186463523424e-06, dn: 3.0770186463523424e-06}}, 6: {"": {up: 1.7239226708295246e-06, dn: 1.7239226708295246e-06}}, 7: {"": {up: 9.0735574304924306e-07, dn: 9.0735574304924306e-07}}, 8: {"": {up: 3.4717751223257533e-07, dn: 3.4717751223257533e-07}}, 9: {"": {up: 1.7011834116285051e-07, dn: 1.7011834116285051e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27155]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.895167e-05	2.132570e-06	2.132570e-06
3.000000e-01	6.000000e-01	7.319613e-05	3.401949e-06	3.401949e-06
6.000000e-01	9.000000e-01	9.592507e-05	3.912284e-06	3.912284e-06
9.000000e-01	1.200000e+00	1.129972e-04	4.149230e-06	4.149230e-06
1.200000e+00	1.600000e+00	1.071501e-04	3.384449e-06	3.384449e-06
1.600000e+00	2.000000e+00	9.076953e-05	3.077019e-06	3.077019e-06
2.000000e+00	2.800000e+00	6.044641e-05	1.723923e-06	1.723923e-06
2.800000e+00	4.000000e+00	2.716582e-05	9.073557e-07	9.073557e-07
4.000000e+00	6.000000e+00	7.383885e-06	3.471775e-07	3.471775e-07
6.000000e+00	8.000000e+00	1.855767e-06	1.701183e-07	1.701183e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27154]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1214368820317153e-06, dn: 2.1214368820317153e-06}}, 1: {"": {up: 3.374714802764821e-06, dn: 3.374714802764821e-06}}, 2: {"": {up: 3.8814029536868351e-06, dn: 3.8814029536868351e-06}}, 3: {"": {up: 4.1143529260383109e-06, dn: 4.1143529260383109e-06}}, 4: {"": {up: 3.364666588237235e-06, dn: 3.364666588237235e-06}}, 5: {"": {up: 3.0532615757579633e-06, dn: 3.0532615757579633e-06}}, 6: {"": {up: 1.7090156157858832e-06, dn: 1.7090156157858832e-06}}, 7: {"": {up: 8.9957706111755011e-07, dn: 8.9957706111755011e-07}}, 8: {"": {up: 3.4399073388683017e-07, dn: 3.4399073388683017e-07}}, 9: {"": {up: 1.6841006501987937e-07, dn: 1.6841006501987937e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27154]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.906686e-05	2.121437e-06	2.121437e-06
3.000000e-01	6.000000e-01	7.351180e-05	3.374715e-06	3.374715e-06
6.000000e-01	9.000000e-01	9.620047e-05	3.881403e-06	3.881403e-06
9.000000e-01	1.200000e+00	1.133725e-04	4.114353e-06	4.114353e-06
1.200000e+00	1.600000e+00	1.074968e-04	3.364667e-06	3.364667e-06
1.600000e+00	2.000000e+00	9.064878e-05	3.053262e-06	3.053262e-06
2.000000e+00	2.800000e+00	6.033193e-05	1.709016e-06	1.709016e-06
2.800000e+00	4.000000e+00	2.702677e-05	8.995771e-07	8.995771e-07
4.000000e+00	6.000000e+00	7.324330e-06	3.439907e-07	3.439907e-07
6.000000e+00	8.000000e+00	1.837135e-06	1.684101e-07	1.684101e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27153]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1232611186045345e-06, dn: 2.1232611186045345e-06}}, 1: {"": {up: 3.3846056720917371e-06, dn: 3.3846056720917371e-06}}, 2: {"": {up: 3.8912851347594667e-06, dn: 3.8912851347594667e-06}}, 3: {"": {up: 4.1260890818196254e-06, dn: 4.1260890818196254e-06}}, 4: {"": {up: 3.370988356550641e-06, dn: 3.370988356550641e-06}}, 5: {"": {up: 3.0615702670361826e-06, dn: 3.0615702670361826e-06}}, 6: {"": {up: 1.7139068126651461e-06, dn: 1.7139068126651461e-06}}, 7: {"": {up: 9.0204897933045244e-07, dn: 9.0204897933045244e-07}}, 8: {"": {up: 3.4514663550438966e-07, dn: 3.4514663550438966e-07}}, 9: {"": {up: 1.6905953093511174e-07, dn: 1.6905953093511174e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27153]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.898609e-05	2.123261e-06	2.123261e-06
3.000000e-01	6.000000e-01	7.338500e-05	3.384606e-06	3.384606e-06
6.000000e-01	9.000000e-01	9.613460e-05	3.891285e-06	3.891285e-06
9.000000e-01	1.200000e+00	1.132697e-04	4.126089e-06	4.126089e-06
1.200000e+00	1.600000e+00	1.074145e-04	3.370988e-06	3.370988e-06
1.600000e+00	2.000000e+00	9.072003e-05	3.061570e-06	3.061570e-06
2.000000e+00	2.800000e+00	6.038169e-05	1.713907e-06	1.713907e-06
2.800000e+00	4.000000e+00	2.704691e-05	9.020490e-07	9.020490e-07
4.000000e+00	6.000000e+00	7.343875e-06	3.451466e-07	3.451466e-07
6.000000e+00	8.000000e+00	1.844220e-06	1.690595e-07	1.690595e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27152]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1192939075707899e-06, dn: 2.1192939075707899e-06}}, 1: {"": {up: 3.3692119091693966e-06, dn: 3.3692119091693966e-06}}, 2: {"": {up: 3.8723664886245224e-06, dn: 3.8723664886245224e-06}}, 3: {"": {up: 4.1036975197172304e-06, dn: 4.1036975197172304e-06}}, 4: {"": {up: 3.3618893497555798e-06, dn: 3.3618893497555798e-06}}, 5: {"": {up: 3.0477020031492589e-06, dn: 3.0477020031492589e-06}}, 6: {"": {up: 1.7050247432222211e-06, dn: 1.7050247432222211e-06}}, 7: {"": {up: 8.969996283908556e-07, dn: 8.969996283908556e-07}}, 8: {"": {up: 3.4303753438946007e-07, dn: 3.4303753438946007e-07}}, 9: {"": {up: 1.6785097557059358e-07, dn: 1.6785097557059358e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27152]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.909938e-05	2.119294e-06	2.119294e-06
3.000000e-01	6.000000e-01	7.363660e-05	3.369212e-06	3.369212e-06
6.000000e-01	9.000000e-01	9.628793e-05	3.872366e-06	3.872366e-06
9.000000e-01	1.200000e+00	1.134459e-04	4.103698e-06	4.103698e-06
1.200000e+00	1.600000e+00	1.076356e-04	3.361889e-06	3.361889e-06
1.600000e+00	2.000000e+00	9.065528e-05	3.047702e-06	3.047702e-06
2.000000e+00	2.800000e+00	6.028855e-05	1.705025e-06	1.705025e-06
2.800000e+00	4.000000e+00	2.697120e-05	8.969996e-07	8.969996e-07
4.000000e+00	6.000000e+00	7.304325e-06	3.430375e-07	3.430375e-07
6.000000e+00	8.000000e+00	1.831032e-06	1.678510e-07	1.678510e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27151]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1180982035779175e-06, dn: 2.1180982035779175e-06}}, 1: {"": {up: 3.3730302894183049e-06, dn: 3.3730302894183049e-06}}, 2: {"": {up: 3.8805741270533093e-06, dn: 3.8805741270533093e-06}}, 3: {"": {up: 4.1146054218816398e-06, dn: 4.1146054218816398e-06}}, 4: {"": {up: 3.3642839134056429e-06, dn: 3.3642839134056429e-06}}, 5: {"": {up: 3.0525685905479681e-06, dn: 3.0525685905479681e-06}}, 6: {"": {up: 1.7086855327999945e-06, dn: 1.7086855327999945e-06}}, 7: {"": {up: 8.9955158582237821e-07, dn: 8.9955158582237821e-07}}, 8: {"": {up: 3.4384015181476407e-07, dn: 3.4384015181476407e-07}}, 9: {"": {up: 1.6831072455431947e-07, dn: 1.6831072455431947e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27151]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.904062e-05	2.118098e-06	2.118098e-06
3.000000e-01	6.000000e-01	7.346137e-05	3.373030e-06	3.373030e-06
6.000000e-01	9.000000e-01	9.622823e-05	3.880574e-06	3.880574e-06
9.000000e-01	1.200000e+00	1.134438e-04	4.114605e-06	4.114605e-06
1.200000e+00	1.600000e+00	1.074954e-04	3.364284e-06	3.364284e-06
1.600000e+00	2.000000e+00	9.065395e-05	3.052569e-06	3.052569e-06
2.000000e+00	2.800000e+00	6.034764e-05	1.708686e-06	1.708686e-06
2.800000e+00	4.000000e+00	2.701728e-05	8.995516e-07	8.995516e-07
4.000000e+00	6.000000e+00	7.320700e-06	3.438402e-07	3.438402e-07
6.000000e+00	8.000000e+00	1.836044e-06	1.683107e-07	1.683107e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27150]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1224569096528992e-06, dn: 2.1224569096528992e-06}}, 1: {"": {up: 3.3785861605772978e-06, dn: 3.3785861605772978e-06}}, 2: {"": {up: 3.8859490475300877e-06, dn: 3.8859490475300877e-06}}, 3: {"": {up: 4.1186419012959992e-06, dn: 4.1186419012959992e-06}}, 4: {"": {up: 3.3672902681533102e-06, dn: 3.3672902681533102e-06}}, 5: {"": {up: 3.0566403124999851e-06, dn: 3.0566403124999851e-06}}, 6: {"": {up: 1.7107312946515011e-06, dn: 1.7107312946515011e-06}}, 7: {"": {up: 9.00673744729158e-07, dn: 9.00673744729158e-07}}, 8: {"": {up: 3.4451672673471172e-07, dn: 3.4451672673471172e-07}}, 9: {"": {up: 1.68721442027977e-07, dn: 1.68721442027977e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27150]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.903123e-05	2.122457e-06	2.122457e-06
3.000000e-01	6.000000e-01	7.347583e-05	3.378586e-06	3.378586e-06
6.000000e-01	9.000000e-01	9.619987e-05	3.885949e-06	3.885949e-06
9.000000e-01	1.200000e+00	1.133518e-04	4.118642e-06	4.118642e-06
1.200000e+00	1.600000e+00	1.074709e-04	3.367290e-06	3.367290e-06
1.600000e+00	2.000000e+00	9.064588e-05	3.056640e-06	3.056640e-06
2.000000e+00	2.800000e+00	6.033543e-05	1.710731e-06	1.710731e-06
2.800000e+00	4.000000e+00	2.703620e-05	9.006737e-07	9.006737e-07
4.000000e+00	6.000000e+00	7.333550e-06	3.445167e-07	3.445167e-07
6.000000e+00	8.000000e+00	1.840532e-06	1.687214e-07	1.687214e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27149]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1275162879648081e-06, dn: 2.1275162879648081e-06}}, 1: {"": {up: 3.3929583944791699e-06, dn: 3.3929583944791699e-06}}, 2: {"": {up: 3.900170936424881e-06, dn: 3.900170936424881e-06}}, 3: {"": {up: 4.1372911159087887e-06, dn: 4.1372911159087887e-06}}, 4: {"": {up: 3.3768189542822682e-06, dn: 3.3768189542822682e-06}}, 5: {"": {up: 3.0685868082881409e-06, dn: 3.0685868082881409e-06}}, 6: {"": {up: 1.718929081579575e-06, dn: 1.718929081579575e-06}}, 7: {"": {up: 9.0437785552033245e-07, dn: 9.0437785552033245e-07}}, 8: {"": {up: 3.4612844436711642e-07, dn: 3.4612844436711642e-07}}, 9: {"": {up: 1.6958441850594649e-07, dn: 1.6958441850594649e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27149]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.897316e-05	2.127516e-06	2.127516e-06
3.000000e-01	6.000000e-01	7.327723e-05	3.392958e-06	3.392958e-06
6.000000e-01	9.000000e-01	9.599007e-05	3.900171e-06	3.900171e-06
9.000000e-01	1.200000e+00	1.130884e-04	4.137291e-06	4.137291e-06
1.200000e+00	1.600000e+00	1.072776e-04	3.376819e-06	3.376819e-06
1.600000e+00	2.000000e+00	9.078730e-05	3.068587e-06	3.068587e-06
2.000000e+00	2.800000e+00	6.044144e-05	1.718929e-06	1.718929e-06
2.800000e+00	4.000000e+00	2.709992e-05	9.043779e-07	9.043779e-07
4.000000e+00	6.000000e+00	7.363365e-06	3.461284e-07	3.461284e-07
6.000000e+00	8.000000e+00	1.849942e-06	1.695844e-07	1.695844e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27148]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1269333688565695e-06, dn: 2.1269333688565695e-06}}, 1: {"": {up: 3.3865748019036709e-06, dn: 3.3865748019036709e-06}}, 2: {"": {up: 3.8876613935772632e-06, dn: 3.8876613935772632e-06}}, 3: {"": {up: 4.1209761518897992e-06, dn: 4.1209761518897992e-06}}, 4: {"": {up: 3.3673273897855541e-06, dn: 3.3673273897855541e-06}}, 5: {"": {up: 3.06131099367575e-06, dn: 3.06131099367575e-06}}, 6: {"": {up: 1.7133168672198384e-06, dn: 1.7133168672198384e-06}}, 7: {"": {up: 9.0043623686892254e-07, dn: 9.0043623686892254e-07}}, 8: {"": {up: 3.4476858180524513e-07, dn: 3.4476858180524513e-07}}, 9: {"": {up: 1.6877033210846033e-07, dn: 1.6877033210846033e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27148]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.901980e-05	2.126933e-06	2.126933e-06
3.000000e-01	6.000000e-01	7.349560e-05	3.386575e-06	3.386575e-06
6.000000e-01	9.000000e-01	9.608000e-05	3.887661e-06	3.887661e-06
9.000000e-01	1.200000e+00	1.130967e-04	4.120976e-06	4.120976e-06
1.200000e+00	1.600000e+00	1.074336e-04	3.367327e-06	3.367327e-06
1.600000e+00	2.000000e+00	9.084785e-05	3.061311e-06	3.061311e-06
2.000000e+00	2.800000e+00	6.039209e-05	1.713317e-06	1.713317e-06
2.800000e+00	4.000000e+00	2.702979e-05	9.004362e-07	9.004362e-07
4.000000e+00	6.000000e+00	7.336295e-06	3.447686e-07	3.447686e-07
6.000000e+00	8.000000e+00	1.841043e-06	1.687703e-07	1.687703e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27147]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1218754806905038e-06, dn: 2.1218754806905038e-06}}, 1: {"": {up: 3.3798816547328993e-06, dn: 3.3798816547328993e-06}}, 2: {"": {up: 3.8890801540267133e-06, dn: 3.8890801540267133e-06}}, 3: {"": {up: 4.1238223908300316e-06, dn: 4.1238223908300316e-06}}, 4: {"": {up: 3.369730144981938e-06, dn: 3.369730144981938e-06}}, 5: {"": {up: 3.0586496203390159e-06, dn: 3.0586496203390159e-06}}, 6: {"": {up: 1.712488138645054e-06, dn: 1.712488138645054e-06}}, 7: {"": {up: 9.0181298874360111e-07, dn: 9.0181298874360111e-07}}, 8: {"": {up: 3.4484949615738168e-07, dn: 3.4484949615738168e-07}}, 9: {"": {up: 1.6893364081792592e-07, dn: 1.6893364081792592e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27147]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.901995e-05	2.121875e-06	2.121875e-06
3.000000e-01	6.000000e-01	7.339267e-05	3.379882e-06	3.379882e-06
6.000000e-01	9.000000e-01	9.615670e-05	3.889080e-06	3.889080e-06
9.000000e-01	1.200000e+00	1.133528e-04	4.123822e-06	4.123822e-06
1.200000e+00	1.600000e+00	1.074199e-04	3.369730e-06	3.369730e-06
1.600000e+00	2.000000e+00	9.063790e-05	3.058650e-06	3.058650e-06
2.000000e+00	2.800000e+00	6.036169e-05	1.712488e-06	1.712488e-06
2.800000e+00	4.000000e+00	2.705754e-05	9.018130e-07	9.018130e-07
4.000000e+00	6.000000e+00	7.340225e-06	3.448495e-07	3.448495e-07
6.000000e+00	8.000000e+00	1.842846e-06	1.689336e-07	1.689336e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27146]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1222812673577879e-06, dn: 2.1222812673577879e-06}}, 1: {"": {up: 3.3744415175782143e-06, dn: 3.3744415175782143e-06}}, 2: {"": {up: 3.8880129172167676e-06, dn: 3.8880129172167676e-06}}, 3: {"": {up: 4.1207793221940711e-06, dn: 4.1207793221940711e-06}}, 4: {"": {up: 3.3695066404445602e-06, dn: 3.3695066404445602e-06}}, 5: {"": {up: 3.057885298699087e-06, dn: 3.057885298699087e-06}}, 6: {"": {up: 1.7119898875285451e-06, dn: 1.7119898875285451e-06}}, 7: {"": {up: 9.0243613193523101e-07, dn: 9.0243613193523101e-07}}, 8: {"": {up: 3.4465402942661212e-07, dn: 3.4465402942661212e-07}}, 9: {"": {up: 1.6888738851672731e-07, dn: 1.6888738851672731e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27146]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.908561e-05	2.122281e-06	2.122281e-06
3.000000e-01	6.000000e-01	7.339630e-05	3.374442e-06	3.374442e-06
6.000000e-01	9.000000e-01	9.619370e-05	3.888013e-06	3.888013e-06
9.000000e-01	1.200000e+00	1.134397e-04	4.120779e-06	4.120779e-06
1.200000e+00	1.600000e+00	1.074185e-04	3.369507e-06	3.369507e-06
1.600000e+00	2.000000e+00	9.050365e-05	3.057885e-06	3.057885e-06
2.000000e+00	2.800000e+00	6.031036e-05	1.711990e-06	1.711990e-06
2.800000e+00	4.000000e+00	2.709347e-05	9.024361e-07	9.024361e-07
4.000000e+00	6.000000e+00	7.337875e-06	3.446540e-07	3.446540e-07
6.000000e+00	8.000000e+00	1.842317e-06	1.688874e-07	1.688874e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27145]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1420141093009739e-06, dn: 2.1420141093009739e-06}}, 1: {"": {up: 3.4250612322182571e-06, dn: 3.4250612322182571e-06}}, 2: {"": {up: 3.9330112862510038e-06, dn: 3.9330112862510038e-06}}, 3: {"": {up: 4.1723015231404368e-06, dn: 4.1723015231404368e-06}}, 4: {"": {up: 3.4026120481183266e-06, dn: 3.4026120481183266e-06}}, 5: {"": {up: 3.0925313256295408e-06, dn: 3.0925313256295408e-06}}, 6: {"": {up: 1.7332501983268314e-06, dn: 1.7332501983268314e-06}}, 7: {"": {up: 9.1209085195621917e-07, dn: 9.1209085195621917e-07}}, 8: {"": {up: 3.4977953770911186e-07, dn: 3.4977953770911186e-07}}, 9: {"": {up: 1.7162845043873117e-07, dn: 1.7162845043873117e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27145]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.880349e-05	2.142014e-06	2.142014e-06
3.000000e-01	6.000000e-01	7.303630e-05	3.425061e-06	3.425061e-06
6.000000e-01	9.000000e-01	9.576090e-05	3.933011e-06	3.933011e-06
9.000000e-01	1.200000e+00	1.126718e-04	4.172302e-06	4.172302e-06
1.200000e+00	1.600000e+00	1.069557e-04	3.402612e-06	3.402612e-06
1.600000e+00	2.000000e+00	9.090358e-05	3.092531e-06	3.092531e-06
2.000000e+00	2.800000e+00	6.054375e-05	1.733250e-06	1.733250e-06
2.800000e+00	4.000000e+00	2.721236e-05	9.120909e-07	9.120909e-07
4.000000e+00	6.000000e+00	7.432255e-06	3.497795e-07	3.497795e-07
6.000000e+00	8.000000e+00	1.872235e-06	1.716285e-07	1.716285e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27144]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1329111561431712e-06, dn: 2.1329111561431712e-06}}, 1: {"": {up: 3.3851948901716793e-06, dn: 3.3851948901716793e-06}}, 2: {"": {up: 3.8912708578161052e-06, dn: 3.8912708578161052e-06}}, 3: {"": {up: 4.1213926988067739e-06, dn: 4.1213926988067739e-06}}, 4: {"": {up: 3.3678915882195484e-06, dn: 3.3678915882195484e-06}}, 5: {"": {up: 3.0608015698506168e-06, dn: 3.0608015698506168e-06}}, 6: {"": {up: 1.7136469699153326e-06, dn: 1.7136469699153326e-06}}, 7: {"": {up: 9.0173289960066452e-07, dn: 9.0173289960066452e-07}}, 8: {"": {up: 3.4499880434575422e-07, dn: 3.4499880434575422e-07}}, 9: {"": {up: 1.6902189207318679e-07, dn: 1.6902189207318679e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27144]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.911068e-05	2.132911e-06	2.132911e-06
3.000000e-01	6.000000e-01	7.354817e-05	3.385195e-06	3.385195e-06
6.000000e-01	9.000000e-01	9.608047e-05	3.891271e-06	3.891271e-06
9.000000e-01	1.200000e+00	1.130537e-04	4.121393e-06	4.121393e-06
1.200000e+00	1.600000e+00	1.073720e-04	3.367892e-06	3.367892e-06
1.600000e+00	2.000000e+00	9.070110e-05	3.060802e-06	3.060802e-06
2.000000e+00	2.800000e+00	6.032725e-05	1.713647e-06	1.713647e-06
2.800000e+00	4.000000e+00	2.709832e-05	9.017329e-07	9.017329e-07
4.000000e+00	6.000000e+00	7.344895e-06	3.449988e-07	3.449988e-07
6.000000e+00	8.000000e+00	1.843801e-06	1.690219e-07	1.690219e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27143]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1127104760367794e-06, dn: 2.1127104760367794e-06}}, 1: {"": {up: 3.381623541699723e-06, dn: 3.381623541699723e-06}}, 2: {"": {up: 3.8912009000364449e-06, dn: 3.8912009000364449e-06}}, 3: {"": {up: 4.1346436095240164e-06, dn: 4.1346436095240164e-06}}, 4: {"": {up: 3.3777470301963101e-06, dn: 3.3777470301963101e-06}}, 5: {"": {up: 3.0625806111839736e-06, dn: 3.0625806111839736e-06}}, 6: {"": {up: 1.714875177673291e-06, dn: 1.714875177673291e-06}}, 7: {"": {up: 9.040833294927334e-07, dn: 9.040833294927334e-07}}, 8: {"": {up: 3.451754988408071e-07, dn: 3.451754988408071e-07}}, 9: {"": {up: 1.6892557532830842e-07, dn: 1.6892557532830842e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27143]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.881245e-05	2.112710e-06	2.112710e-06
3.000000e-01	6.000000e-01	7.310153e-05	3.381624e-06	3.381624e-06
6.000000e-01	9.000000e-01	9.622987e-05	3.891201e-06	3.891201e-06
9.000000e-01	1.200000e+00	1.137120e-04	4.134644e-06	4.134644e-06
1.200000e+00	1.600000e+00	1.074587e-04	3.377747e-06	3.377747e-06
1.600000e+00	2.000000e+00	9.067905e-05	3.062581e-06	3.062581e-06
2.000000e+00	2.800000e+00	6.046293e-05	1.714875e-06	1.714875e-06
2.800000e+00	4.000000e+00	2.698093e-05	9.040833e-07	9.040833e-07
4.000000e+00	6.000000e+00	7.339770e-06	3.451755e-07	3.451755e-07
6.000000e+00	8.000000e+00	1.842712e-06	1.689256e-07	1.689256e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27142]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1102185247557241e-06, dn: 2.1102185247557241e-06}}, 1: {"": {up: 3.3705802335964524e-06, dn: 3.3705802335964524e-06}}, 2: {"": {up: 3.8738439135652662e-06, dn: 3.8738439135652662e-06}}, 3: {"": {up: 4.1134197721873989e-06, dn: 4.1134197721873989e-06}}, 4: {"": {up: 3.3709021418605421e-06, dn: 3.3709021418605421e-06}}, 5: {"": {up: 3.0499692621401942e-06, dn: 3.0499692621401942e-06}}, 6: {"": {up: 1.7065993232156166e-06, dn: 1.7065993232156166e-06}}, 7: {"": {up: 8.9825911876498317e-07, dn: 8.9825911876498317e-07}}, 8: {"": {up: 3.4316730613506876e-07, dn: 3.4316730613506876e-07}}, 9: {"": {up: 1.6774020090604399e-07, dn: 1.6774020090604399e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27142]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.892387e-05	2.110219e-06	2.110219e-06
3.000000e-01	6.000000e-01	7.340977e-05	3.370580e-06	3.370580e-06
6.000000e-01	9.000000e-01	9.636453e-05	3.873844e-06	3.873844e-06
9.000000e-01	1.200000e+00	1.138175e-04	4.113420e-06	4.113420e-06
1.200000e+00	1.600000e+00	1.077232e-04	3.370902e-06	3.370902e-06
1.600000e+00	2.000000e+00	9.065450e-05	3.049969e-06	3.049969e-06
2.000000e+00	2.800000e+00	6.038506e-05	1.706599e-06	1.706599e-06
2.800000e+00	4.000000e+00	2.687421e-05	8.982591e-07	8.982591e-07
4.000000e+00	6.000000e+00	7.300915e-06	3.431673e-07	3.431673e-07
6.000000e+00	8.000000e+00	1.829800e-06	1.677402e-07	1.677402e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27141]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1307145384693005e-06, dn: 2.1307145384693005e-06}}, 1: {"": {up: 3.3878032869561831e-06, dn: 3.3878032869561831e-06}}, 2: {"": {up: 3.8964057511734807e-06, dn: 3.8964057511734807e-06}}, 3: {"": {up: 4.1286869045200747e-06, dn: 4.1286869045200747e-06}}, 4: {"": {up: 3.3712182516117215e-06, dn: 3.3712182516117215e-06}}, 5: {"": {up: 3.0638925405438104e-06, dn: 3.0638925405438104e-06}}, 6: {"": {up: 1.7158657617949027e-06, dn: 1.7158657617949027e-06}}, 7: {"": {up: 9.0342865425739804e-07, dn: 9.0342865425739804e-07}}, 8: {"": {up: 3.4563159577793228e-07, dn: 3.4563159577793228e-07}}, 9: {"": {up: 1.6942623763750409e-07, dn: 1.6942623763750409e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27141]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.905835e-05	2.130715e-06	2.130715e-06
3.000000e-01	6.000000e-01	7.342630e-05	3.387803e-06	3.387803e-06
6.000000e-01	9.000000e-01	9.604543e-05	3.896406e-06	3.896406e-06
9.000000e-01	1.200000e+00	1.130641e-04	4.128687e-06	4.128687e-06
1.200000e+00	1.600000e+00	1.072949e-04	3.371218e-06	3.371218e-06
1.600000e+00	2.000000e+00	9.069733e-05	3.063893e-06	3.063893e-06
2.000000e+00	2.800000e+00	6.035851e-05	1.715866e-06	1.715866e-06
2.800000e+00	4.000000e+00	2.712627e-05	9.034287e-07	9.034287e-07
4.000000e+00	6.000000e+00	7.357190e-06	3.456316e-07	3.456316e-07
6.000000e+00	8.000000e+00	1.848217e-06	1.694262e-07	1.694262e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27140]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1223990618584849e-06, dn: 2.1223990618584849e-06}}, 1: {"": {up: 3.3797172794316523e-06, dn: 3.3797172794316523e-06}}, 2: {"": {up: 3.8886201494446157e-06, dn: 3.8886201494446157e-06}}, 3: {"": {up: 4.1232322811654029e-06, dn: 4.1232322811654029e-06}}, 4: {"": {up: 3.3690994716689493e-06, dn: 3.3690994716689493e-06}}, 5: {"": {up: 3.0585106669750234e-06, dn: 3.0585106669750234e-06}}, 6: {"": {up: 1.7124831203547676e-06, dn: 1.7124831203547676e-06}}, 7: {"": {up: 9.0168361043845806e-07, dn: 9.0168361043845806e-07}}, 8: {"": {up: 3.4483854917917747e-07, dn: 3.4483854917917747e-07}}, 9: {"": {up: 1.6897366658743013e-07, dn: 1.6897366658743013e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27140]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.902987e-05	2.122399e-06	2.122399e-06
3.000000e-01	6.000000e-01	7.339780e-05	3.379717e-06	3.379717e-06
6.000000e-01	9.000000e-01	9.613723e-05	3.888620e-06	3.888620e-06
9.000000e-01	1.200000e+00	1.133142e-04	4.123232e-06	4.123232e-06
1.200000e+00	1.600000e+00	1.074160e-04	3.369099e-06	3.369099e-06
1.600000e+00	2.000000e+00	9.065508e-05	3.058511e-06	3.058511e-06
2.000000e+00	2.800000e+00	6.036519e-05	1.712483e-06	1.712483e-06
2.800000e+00	4.000000e+00	2.706079e-05	9.016836e-07	9.016836e-07
4.000000e+00	6.000000e+00	7.340240e-06	3.448385e-07	3.448385e-07
6.000000e+00	8.000000e+00	1.843284e-06	1.689737e-07	1.689737e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27139]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1260858663542051e-06, dn: 2.1260858663542051e-06}}, 1: {"": {up: 3.3870258995827663e-06, dn: 3.3870258995827663e-06}}, 2: {"": {up: 3.8917048534885915e-06, dn: 3.8917048534885915e-06}}, 3: {"": {up: 4.1251976383629867e-06, dn: 4.1251976383629867e-06}}, 4: {"": {up: 3.3703977880956414e-06, dn: 3.3703977880956414e-06}}, 5: {"": {up: 3.0621244667713958e-06, dn: 3.0621244667713958e-06}}, 6: {"": {up: 1.7139519392328367e-06, dn: 1.7139519392328367e-06}}, 7: {"": {up: 9.0171403141153588e-07, dn: 9.0171403141153588e-07}}, 8: {"": {up: 3.4515597923257828e-07, dn: 3.4515597923257828e-07}}, 9: {"": {up: 1.6895310000115417e-07, dn: 1.6895310000115417e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27139]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.899291e-05	2.126086e-06	2.126086e-06
3.000000e-01	6.000000e-01	7.344900e-05	3.387026e-06	3.387026e-06
6.000000e-01	9.000000e-01	9.613027e-05	3.891705e-06	3.891705e-06
9.000000e-01	1.200000e+00	1.132125e-04	4.125198e-06	4.125198e-06
1.200000e+00	1.600000e+00	1.074154e-04	3.370398e-06	3.370398e-06
1.600000e+00	2.000000e+00	9.074220e-05	3.062124e-06	3.062124e-06
2.000000e+00	2.800000e+00	6.037373e-05	1.713952e-06	1.713952e-06
2.800000e+00	4.000000e+00	2.704339e-05	9.017140e-07	9.017140e-07
4.000000e+00	6.000000e+00	7.344335e-06	3.451560e-07	3.451560e-07
6.000000e+00	8.000000e+00	1.843055e-06	1.689531e-07	1.689531e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27138]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1252029968400143e-06, dn: 2.1252029968400143e-06}}, 1: {"": {up: 3.3912894958178439e-06, dn: 3.3912894958178439e-06}}, 2: {"": {up: 3.8981405823802712e-06, dn: 3.8981405823802712e-06}}, 3: {"": {up: 4.1351702907296742e-06, dn: 4.1351702907296742e-06}}, 4: {"": {up: 3.3756517889142524e-06, dn: 3.3756517889142524e-06}}, 5: {"": {up: 3.0666461729387702e-06, dn: 3.0666461729387702e-06}}, 6: {"": {up: 1.7171406101423379e-06, dn: 1.7171406101423379e-06}}, 7: {"": {up: 9.0377987118299741e-07, dn: 9.0377987118299741e-07}}, 8: {"": {up: 3.4595787315799014e-07, dn: 3.4595787315799014e-07}}, 9: {"": {up: 1.6950693201164369e-07, dn: 1.6950693201164369e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27138]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.893340e-05	2.125203e-06	2.125203e-06
3.000000e-01	6.000000e-01	7.330297e-05	3.391289e-06	3.391289e-06
6.000000e-01	9.000000e-01	9.605660e-05	3.898141e-06	3.898141e-06
9.000000e-01	1.200000e+00	1.132115e-04	4.135170e-06	4.135170e-06
1.200000e+00	1.600000e+00	1.073458e-04	3.375652e-06	3.375652e-06
1.600000e+00	2.000000e+00	9.075030e-05	3.066646e-06	3.066646e-06
2.000000e+00	2.800000e+00	6.042683e-05	1.717141e-06	1.717141e-06
2.800000e+00	4.000000e+00	2.706338e-05	9.037799e-07	9.037799e-07
4.000000e+00	6.000000e+00	7.359405e-06	3.459579e-07	3.459579e-07
6.000000e+00	8.000000e+00	1.849100e-06	1.695069e-07	1.695069e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27137]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1224694736713335e-06, dn: 2.1224694736713335e-06}}, 1: {"": {up: 3.3636289926209162e-06, dn: 3.3636289926209162e-06}}, 2: {"": {up: 3.8708095621803283e-06, dn: 3.8708095621803283e-06}}, 3: {"": {up: 4.0989605728498762e-06, dn: 4.0989605728498762e-06}}, 4: {"": {up: 3.3582761574950911e-06, dn: 3.3582761574950911e-06}}, 5: {"": {up: 3.0444878469128436e-06, dn: 3.0444878469128436e-06}}, 6: {"": {up: 1.7036867192943663e-06, dn: 1.7036867192943663e-06}}, 7: {"": {up: 8.9739901938881101e-07, dn: 8.9739901938881101e-07}}, 8: {"": {up: 3.4265463662410875e-07, dn: 3.4265463662410875e-07}}, 9: {"": {up: 1.6770398027476868e-07, dn: 1.6770398027476868e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27137]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.919706e-05	2.122469e-06	2.122469e-06
3.000000e-01	6.000000e-01	7.367747e-05	3.363629e-06	3.363629e-06
6.000000e-01	9.000000e-01	9.631647e-05	3.870810e-06	3.870810e-06
9.000000e-01	1.200000e+00	1.134344e-04	4.098961e-06	4.098961e-06
1.200000e+00	1.600000e+00	1.075846e-04	3.358276e-06	3.358276e-06
1.600000e+00	2.000000e+00	9.055138e-05	3.044488e-06	3.044488e-06
2.000000e+00	2.800000e+00	6.023744e-05	1.703687e-06	1.703687e-06
2.800000e+00	4.000000e+00	2.702674e-05	8.973990e-07	8.973990e-07
4.000000e+00	6.000000e+00	7.300710e-06	3.426546e-07	3.426546e-07
6.000000e+00	8.000000e+00	1.829424e-06	1.677040e-07	1.677040e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27136]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1655438116094534e-06, dn: 2.1655438116094534e-06}}, 1: {"": {up: 3.4932076949417135e-06, dn: 3.4932076949417135e-06}}, 2: {"": {up: 3.997550638967705e-06, dn: 3.997550638967705e-06}}, 3: {"": {up: 4.2644460367086378e-06, dn: 4.2644460367086378e-06}}, 4: {"": {up: 3.4984317915317415e-06, dn: 3.4984317915317415e-06}}, 5: {"": {up: 3.1403094990780775e-06, dn: 3.1403094990780775e-06}}, 6: {"": {up: 1.7657394874386202e-06, dn: 1.7657394874386202e-06}}, 7: {"": {up: 9.3189882319201717e-07, dn: 9.3189882319201717e-07}}, 8: {"": {up: 3.5692884444942244e-07, dn: 3.5692884444942244e-07}}, 9: {"": {up: 1.7584794568035191e-07, dn: 1.7584794568035191e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27136]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.834863e-05	2.165544e-06	2.165544e-06
3.000000e-01	6.000000e-01	7.206177e-05	3.493208e-06	3.493208e-06
6.000000e-01	9.000000e-01	9.510490e-05	3.997551e-06	3.997551e-06
9.000000e-01	1.200000e+00	1.122063e-04	4.264446e-06	4.264446e-06
1.200000e+00	1.600000e+00	1.063289e-04	3.498432e-06	3.498432e-06
1.600000e+00	2.000000e+00	9.117335e-05	3.140309e-06	3.140309e-06
2.000000e+00	2.800000e+00	6.097195e-05	1.765739e-06	1.765739e-06
2.800000e+00	4.000000e+00	2.739074e-05	9.318988e-07	9.318988e-07
4.000000e+00	6.000000e+00	7.562060e-06	3.569288e-07	3.569288e-07
6.000000e+00	8.000000e+00	1.918180e-06	1.758479e-07	1.758479e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27135]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.121670201620517e-06, dn: 2.121670201620517e-06}}, 1: {"": {up: 3.3545408693954599e-06, dn: 3.3545408693954599e-06}}, 2: {"": {up: 3.8576979318413889e-06, dn: 3.8576979318413889e-06}}, 3: {"": {up: 4.0816867428388809e-06, dn: 4.0816867428388809e-06}}, 4: {"": {up: 3.3551508907946296e-06, dn: 3.3551508907946296e-06}}, 5: {"": {up: 3.0353438849659194e-06, dn: 3.0353438849659194e-06}}, 6: {"": {up: 1.696854166538775e-06, dn: 1.696854166538775e-06}}, 7: {"": {up: 8.9370910939870235e-07, dn: 8.9370910939870235e-07}}, 8: {"": {up: 3.4105215876754102e-07, dn: 3.4105215876754102e-07}}, 9: {"": {up: 1.666821076180644e-07, dn: 1.666821076180644e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27135]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.926498e-05	2.121670e-06	2.121670e-06
3.000000e-01	6.000000e-01	7.390823e-05	3.354541e-06	3.354541e-06
6.000000e-01	9.000000e-01	9.649087e-05	3.857698e-06	3.857698e-06
9.000000e-01	1.200000e+00	1.136044e-04	4.081687e-06	4.081687e-06
1.200000e+00	1.600000e+00	1.077670e-04	3.355151e-06	3.355151e-06
1.600000e+00	2.000000e+00	9.049933e-05	3.035344e-06	3.035344e-06
2.000000e+00	2.800000e+00	6.014011e-05	1.696854e-06	1.696854e-06
2.800000e+00	4.000000e+00	2.695804e-05	8.937091e-07	8.937091e-07
4.000000e+00	6.000000e+00	7.269485e-06	3.410522e-07	3.410522e-07
6.000000e+00	8.000000e+00	1.818270e-06	1.666821e-07	1.666821e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27134]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1261415234592869e-06, dn: 2.1261415234592869e-06}}, 1: {"": {up: 3.3961186996661678e-06, dn: 3.3961186996661678e-06}}, 2: {"": {up: 3.9037190244973083e-06, dn: 3.9037190244973083e-06}}, 3: {"": {up: 4.1426829738977407e-06, dn: 4.1426829738977407e-06}}, 4: {"": {up: 3.3803060142537373e-06, dn: 3.3803060142537373e-06}}, 5: {"": {up: 3.0707562179372049e-06, dn: 3.0707562179372049e-06}}, 6: {"": {up: 1.7198855339818408e-06, dn: 1.7198855339818408e-06}}, 7: {"": {up: 9.0538358967039166e-07, dn: 9.0538358967039166e-07}}, 8: {"": {up: 3.466068738498993e-07, dn: 3.466068738498993e-07}}, 9: {"": {up: 1.6989173022840164e-07, dn: 1.6989173022840164e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27134]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.889323e-05	2.126142e-06	2.126142e-06
3.000000e-01	6.000000e-01	7.320947e-05	3.396119e-06	3.396119e-06
6.000000e-01	9.000000e-01	9.600710e-05	3.903719e-06	3.903719e-06
9.000000e-01	1.200000e+00	1.131730e-04	4.142683e-06	4.142683e-06
1.200000e+00	1.600000e+00	1.072864e-04	3.380306e-06	3.380306e-06
1.600000e+00	2.000000e+00	9.077268e-05	3.070756e-06	3.070756e-06
2.000000e+00	2.800000e+00	6.046343e-05	1.719886e-06	1.719886e-06
2.800000e+00	4.000000e+00	2.707994e-05	9.053836e-07	9.053836e-07
4.000000e+00	6.000000e+00	7.371285e-06	3.466069e-07	3.466069e-07
6.000000e+00	8.000000e+00	1.853296e-06	1.698917e-07	1.698917e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27133]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1274220184167607e-06, dn: 2.1274220184167607e-06}}, 1: {"": {up: 3.3521038170080589e-06, dn: 3.3521038170080589e-06}}, 2: {"": {up: 3.8557806530512654e-06, dn: 3.8557806530512654e-06}}, 3: {"": {up: 4.0778085073017138e-06, dn: 4.0778085073017138e-06}}, 4: {"": {up: 3.3525605885651036e-06, dn: 3.3525605885651036e-06}}, 5: {"": {up: 3.03298841903493e-06, dn: 3.03298841903493e-06}}, 6: {"": {up: 1.6962016389568787e-06, dn: 1.6962016389568787e-06}}, 7: {"": {up: 8.9429169675720935e-07, dn: 8.9429169675720935e-07}}, 8: {"": {up: 3.4074128748949693e-07, dn: 3.4074128748949693e-07}}, 9: {"": {up: 1.6657633385328181e-07, dn: 1.6657633385328181e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27133]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.935039e-05	2.127422e-06	2.127422e-06
3.000000e-01	6.000000e-01	7.397213e-05	3.352104e-06	3.352104e-06
6.000000e-01	9.000000e-01	9.646323e-05	3.855781e-06	3.855781e-06
9.000000e-01	1.200000e+00	1.135193e-04	4.077809e-06	4.077809e-06
1.200000e+00	1.600000e+00	1.077398e-04	3.352561e-06	3.352561e-06
1.600000e+00	2.000000e+00	9.045680e-05	3.032988e-06	3.032988e-06
2.000000e+00	2.800000e+00	6.011050e-05	1.696202e-06	1.696202e-06
2.800000e+00	4.000000e+00	2.699941e-05	8.942917e-07	8.942917e-07
4.000000e+00	6.000000e+00	7.266120e-06	3.407413e-07	3.407413e-07
6.000000e+00	8.000000e+00	1.817099e-06	1.665763e-07	1.665763e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27132]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1208596265560705e-06, dn: 2.1208596265560705e-06}}, 1: {"": {up: 3.3827733526731523e-06, dn: 3.3827733526731523e-06}}, 2: {"": {up: 3.8889230157232758e-06, dn: 3.8889230157232758e-06}}, 3: {"": {up: 4.1259732858509356e-06, dn: 4.1259732858509356e-06}}, 4: {"": {up: 3.37098279437911e-06, dn: 3.37098279437911e-06}}, 5: {"": {up: 3.0601889239064965e-06, dn: 3.0601889239064965e-06}}, 6: {"": {up: 1.7134144456318796e-06, dn: 1.7134144456318796e-06}}, 7: {"": {up: 9.0167937452535981e-07, dn: 9.0167937452535981e-07}}, 8: {"": {up: 3.4498097773645434e-07, dn: 3.4498097773645434e-07}}, 9: {"": {up: 1.6898254347712962e-07, dn: 1.6898254347712962e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27132]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.896868e-05	2.120860e-06	2.120860e-06
3.000000e-01	6.000000e-01	7.335270e-05	3.382773e-06	3.382773e-06
6.000000e-01	9.000000e-01	9.611467e-05	3.888923e-06	3.888923e-06
9.000000e-01	1.200000e+00	1.133194e-04	4.125973e-06	4.125973e-06
1.200000e+00	1.600000e+00	1.074446e-04	3.370983e-06	3.370983e-06
1.600000e+00	2.000000e+00	9.073195e-05	3.060189e-06	3.060189e-06
2.000000e+00	2.800000e+00	6.041108e-05	1.713414e-06	1.713414e-06
2.800000e+00	4.000000e+00	2.702536e-05	9.016794e-07	9.016794e-07
4.000000e+00	6.000000e+00	7.340505e-06	3.449810e-07	3.449810e-07
6.000000e+00	8.000000e+00	1.843377e-06	1.689825e-07	1.689825e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27131]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1293311417229383e-06, dn: 2.1293311417229383e-06}}, 1: {"": {up: 3.382577912381817e-06, dn: 3.382577912381817e-06}}, 2: {"": {up: 3.8913907825123681e-06, dn: 3.8913907825123681e-06}}, 3: {"": {up: 4.121369783080487e-06, dn: 4.121369783080487e-06}}, 4: {"": {up: 3.3679212802558184e-06, dn: 3.3679212802558184e-06}}, 5: {"": {up: 3.0595955615080895e-06, dn: 3.0595955615080895e-06}}, 6: {"": {up: 1.7126578394413759e-06, dn: 1.7126578394413759e-06}}, 7: {"": {up: 9.0205244365896524e-07, dn: 9.0205244365896524e-07}}, 8: {"": {up: 3.449390888258389e-07, dn: 3.449390888258389e-07}}, 9: {"": {up: 1.6894636722936661e-07, dn: 1.6894636722936661e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27131]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.908659e-05	2.129331e-06	2.129331e-06
3.000000e-01	6.000000e-01	7.351440e-05	3.382578e-06	3.382578e-06
6.000000e-01	9.000000e-01	9.616387e-05	3.891391e-06	3.891391e-06
9.000000e-01	1.200000e+00	1.132094e-04	4.121370e-06	4.121370e-06
1.200000e+00	1.600000e+00	1.073726e-04	3.367921e-06	3.367921e-06
1.600000e+00	2.000000e+00	9.062198e-05	3.059596e-06	3.059596e-06
2.000000e+00	2.800000e+00	6.030439e-05	1.712658e-06	1.712658e-06
2.800000e+00	4.000000e+00	2.709747e-05	9.020524e-07	9.020524e-07
4.000000e+00	6.000000e+00	7.343870e-06	3.449391e-07	3.449391e-07
6.000000e+00	8.000000e+00	1.842978e-06	1.689464e-07	1.689464e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27130]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1230324224247416e-06, dn: 2.1230324224247416e-06}}, 1: {"": {up: 3.3885772169976523e-06, dn: 3.3885772169976523e-06}}, 2: {"": {up: 3.8949354580303664e-06, dn: 3.8949354580303664e-06}}, 3: {"": {up: 4.1321409570450147e-06, dn: 4.1321409570450147e-06}}, 4: {"": {up: 3.3742082404617524e-06, dn: 3.3742082404617524e-06}}, 5: {"": {up: 3.0647756851032348e-06, dn: 3.0647756851032348e-06}}, 6: {"": {up: 1.7159527237077372e-06, dn: 1.7159527237077372e-06}}, 7: {"": {up: 9.0307999215032001e-07, dn: 9.0307999215032001e-07}}, 8: {"": {up: 3.4563864801263184e-07, dn: 3.4563864801263184e-07}}, 9: {"": {up: 1.6931627210637494e-07, dn: 1.6931627210637494e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27130]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.893096e-05	2.123032e-06	2.123032e-06
3.000000e-01	6.000000e-01	7.330447e-05	3.388577e-06	3.388577e-06
6.000000e-01	9.000000e-01	9.609110e-05	3.894935e-06	3.894935e-06
9.000000e-01	1.200000e+00	1.132674e-04	4.132141e-06	4.132141e-06
1.200000e+00	1.600000e+00	1.073863e-04	3.374208e-06	3.374208e-06
1.600000e+00	2.000000e+00	9.075615e-05	3.064776e-06	3.064776e-06
2.000000e+00	2.800000e+00	6.042685e-05	1.715953e-06	1.715953e-06
2.800000e+00	4.000000e+00	2.704069e-05	9.030800e-07	9.030800e-07
4.000000e+00	6.000000e+00	7.352410e-06	3.456386e-07	3.456386e-07
6.000000e+00	8.000000e+00	1.847018e-06	1.693163e-07	1.693163e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27129]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1257751527384079e-06, dn: 2.1257751527384079e-06}}, 1: {"": {up: 3.3761203901651509e-06, dn: 3.3761203901651509e-06}}, 2: {"": {up: 3.8841386861611062e-06, dn: 3.8841386861611062e-06}}, 3: {"": {up: 4.1150010125555675e-06, dn: 4.1150010125555675e-06}}, 4: {"": {up: 3.3648569806159657e-06, dn: 3.3648569806159657e-06}}, 5: {"": {up: 3.054438368996828e-06, dn: 3.054438368996828e-06}}, 6: {"": {up: 1.7098181555358458e-06, dn: 1.7098181555358458e-06}}, 7: {"": {up: 9.0044896209242912e-07, dn: 9.0044896209242912e-07}}, 8: {"": {up: 3.4419442180256209e-07, dn: 3.4419442180256209e-07}}, 9: {"": {up: 1.6856816128794904e-07, dn: 1.6856816128794904e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27129]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.911067e-05	2.125775e-06	2.125775e-06
3.000000e-01	6.000000e-01	7.354413e-05	3.376120e-06	3.376120e-06
6.000000e-01	9.000000e-01	9.618390e-05	3.884139e-06	3.884139e-06
9.000000e-01	1.200000e+00	1.132863e-04	4.115001e-06	4.115001e-06
1.200000e+00	1.600000e+00	1.074501e-04	3.364857e-06	3.364857e-06
1.600000e+00	2.000000e+00	9.061228e-05	3.054438e-06	3.054438e-06
2.000000e+00	2.800000e+00	6.030283e-05	1.709818e-06	1.709818e-06
2.800000e+00	4.000000e+00	2.706864e-05	9.004490e-07	9.004490e-07
4.000000e+00	6.000000e+00	7.329745e-06	3.441944e-07	3.441944e-07
6.000000e+00	8.000000e+00	1.838857e-06	1.685682e-07	1.685682e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27128]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1423924840130382e-06, dn: 2.1423924840130382e-06}}, 1: {"": {up: 3.3734650830661745e-06, dn: 3.3734650830661745e-06}}, 2: {"": {up: 3.8824505434354498e-06, dn: 3.8824505434354498e-06}}, 3: {"": {up: 4.1014455446288155e-06, dn: 4.1014455446288155e-06}}, 4: {"": {up: 3.3593898255486802e-06, dn: 3.3593898255486802e-06}}, 5: {"": {up: 3.0512241395872582e-06, dn: 3.0512241395872582e-06}}, 6: {"": {up: 1.7069879356632845e-06, dn: 1.7069879356632845e-06}}, 7: {"": {up: 9.008225407925801e-07, dn: 9.008225407925801e-07}}, 8: {"": {up: 3.4362552291702664e-07, dn: 3.4362552291702664e-07}}, 9: {"": {up: 1.6822314050094298e-07, dn: 1.6822314050094298e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27128]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.929173e-05	2.142392e-06	2.142392e-06
3.000000e-01	6.000000e-01	7.383187e-05	3.373465e-06	3.373465e-06
6.000000e-01	9.000000e-01	9.635153e-05	3.882451e-06	3.882451e-06
9.000000e-01	1.200000e+00	1.132020e-04	4.101446e-06	4.101446e-06
1.200000e+00	1.600000e+00	1.074298e-04	3.359390e-06	3.359390e-06
1.600000e+00	2.000000e+00	9.045698e-05	3.051224e-06	3.051224e-06
2.000000e+00	2.800000e+00	6.012909e-05	1.706988e-06	1.706988e-06
2.800000e+00	4.000000e+00	2.712324e-05	9.008225e-07	9.008225e-07
4.000000e+00	6.000000e+00	7.322620e-06	3.436255e-07	3.436255e-07
6.000000e+00	8.000000e+00	1.835039e-06	1.682231e-07	1.682231e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27127]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1249028735973373e-06, dn: 2.1249028735973373e-06}}, 1: {"": {up: 3.4044937623349789e-06, dn: 3.4044937623349789e-06}}, 2: {"": {up: 3.9077174354801496e-06, dn: 3.9077174354801496e-06}}, 3: {"": {up: 4.1584946528494882e-06, dn: 4.1584946528494882e-06}}, 4: {"": {up: 3.3912617489660087e-06, dn: 3.3912617489660087e-06}}, 5: {"": {up: 3.076547374899337e-06, dn: 3.076547374899337e-06}}, 6: {"": {up: 1.7244736515818386e-06, dn: 1.7244736515818386e-06}}, 7: {"": {up: 9.0830695680357823e-07, dn: 9.0830695680357823e-07}}, 8: {"": {up: 3.4723360292460175e-07, dn: 3.4723360292460175e-07}}, 9: {"": {up: 1.7022852287439965e-07, dn: 1.7022852287439965e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27127]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.872396e-05	2.124903e-06	2.124903e-06
3.000000e-01	6.000000e-01	7.295730e-05	3.404494e-06	3.404494e-06
6.000000e-01	9.000000e-01	9.585710e-05	3.907717e-06	3.907717e-06
9.000000e-01	1.200000e+00	1.132499e-04	4.158495e-06	4.158495e-06
1.200000e+00	1.600000e+00	1.073303e-04	3.391262e-06	3.391262e-06
1.600000e+00	2.000000e+00	9.091493e-05	3.076547e-06	3.076547e-06
2.000000e+00	2.800000e+00	6.062049e-05	1.724474e-06	1.724474e-06
2.800000e+00	4.000000e+00	2.702060e-05	9.083070e-07	9.083070e-07
4.000000e+00	6.000000e+00	7.377405e-06	3.472336e-07	3.472336e-07
6.000000e+00	8.000000e+00	1.856912e-06	1.702285e-07	1.702285e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27126]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1185668636027411e-06, dn: 2.1185668636027411e-06}}, 1: {"": {up: 3.3843446764313018e-06, dn: 3.3843446764313018e-06}}, 2: {"": {up: 3.8891701485592574e-06, dn: 3.8891701485592574e-06}}, 3: {"": {up: 4.1269520633675097e-06, dn: 4.1269520633675097e-06}}, 4: {"": {up: 3.3718160907736339e-06, dn: 3.3718160907736339e-06}}, 5: {"": {up: 3.0616202818115772e-06, dn: 3.0616202818115772e-06}}, 6: {"": {up: 1.7134997081995669e-06, dn: 1.7134997081995669e-06}}, 7: {"": {up: 9.0195774722421316e-07, dn: 9.0195774722421316e-07}}, 8: {"": {up: 3.4502999869576557e-07, dn: 3.4502999869576557e-07}}, 9: {"": {up: 1.6886584912290584e-07, dn: 1.6886584912290584e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27126]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.889372e-05	2.118567e-06	2.118567e-06
3.000000e-01	6.000000e-01	7.330603e-05	3.384345e-06	3.384345e-06
6.000000e-01	9.000000e-01	9.617563e-05	3.889170e-06	3.889170e-06
9.000000e-01	1.200000e+00	1.134139e-04	4.126952e-06	4.126952e-06
1.200000e+00	1.600000e+00	1.074713e-04	3.371816e-06	3.371816e-06
1.600000e+00	2.000000e+00	9.077438e-05	3.061620e-06	3.061620e-06
2.000000e+00	2.800000e+00	6.042714e-05	1.713500e-06	1.713500e-06
2.800000e+00	4.000000e+00	2.698874e-05	9.019577e-07	9.019577e-07
4.000000e+00	6.000000e+00	7.338420e-06	3.450300e-07	3.450300e-07
6.000000e+00	8.000000e+00	1.842098e-06	1.688658e-07	1.688658e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27125]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1330468557649851e-06, dn: 2.1330468557649851e-06}}, 1: {"": {up: 3.3814231060638101e-06, dn: 3.3814231060638101e-06}}, 2: {"": {up: 3.8908111122375383e-06, dn: 3.8908111122375383e-06}}, 3: {"": {up: 4.1210422090642188e-06, dn: 4.1210422090642188e-06}}, 4: {"": {up: 3.367795087293761e-06, dn: 3.367795087293761e-06}}, 5: {"": {up: 3.0582501124008815e-06, dn: 3.0582501124008815e-06}}, 6: {"": {up: 1.7127518063046966e-06, dn: 1.7127518063046966e-06}}, 7: {"": {up: 9.0230222517488864e-07, dn: 9.0230222517488864e-07}}, 8: {"": {up: 3.4487059167171678e-07, dn: 3.4487059167171678e-07}}, 9: {"": {up: 1.690576085244317e-07, dn: 1.690576085244317e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27125]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.915297e-05	2.133047e-06	2.133047e-06
3.000000e-01	6.000000e-01	7.354327e-05	3.381423e-06	3.381423e-06
6.000000e-01	9.000000e-01	9.609220e-05	3.890811e-06	3.890811e-06
9.000000e-01	1.200000e+00	1.131249e-04	4.121042e-06	4.121042e-06
1.200000e+00	1.600000e+00	1.073569e-04	3.367795e-06	3.367795e-06
1.600000e+00	2.000000e+00	9.059145e-05	3.058250e-06	3.058250e-06
2.000000e+00	2.800000e+00	6.030148e-05	1.712752e-06	1.712752e-06
2.800000e+00	4.000000e+00	2.712618e-05	9.023022e-07	9.023022e-07
4.000000e+00	6.000000e+00	7.344995e-06	3.448706e-07	3.448706e-07
6.000000e+00	8.000000e+00	1.844188e-06	1.690576e-07	1.690576e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27124]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1471746293417517e-06, dn: 2.1471746293417517e-06}}, 1: {"": {up: 3.3781503814957675e-06, dn: 3.3781503814957675e-06}}, 2: {"": {up: 3.8886901536521399e-06, dn: 3.8886901536521399e-06}}, 3: {"": {up: 4.1105974153535301e-06, dn: 4.1105974153535301e-06}}, 4: {"": {up: 3.3633846419938343e-06, dn: 3.3633846419938343e-06}}, 5: {"": {up: 3.0546061530089283e-06, dn: 3.0546061530089283e-06}}, 6: {"": {up: 1.710165379429721e-06, dn: 1.710165379429721e-06}}, 7: {"": {up: 9.0294925721831737e-07, dn: 9.0294925721831737e-07}}, 8: {"": {up: 3.4424217492922046e-07, dn: 3.4424217492922046e-07}}, 9: {"": {up: 1.6875996266887477e-07, dn: 1.6875996266887477e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27124]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.931120e-05	2.147175e-06	2.147175e-06
3.000000e-01	6.000000e-01	7.377170e-05	3.378150e-06	3.378150e-06
6.000000e-01	9.000000e-01	9.619593e-05	3.888690e-06	3.888690e-06
9.000000e-01	1.200000e+00	1.130790e-04	4.110597e-06	4.110597e-06
1.200000e+00	1.600000e+00	1.073501e-04	3.363385e-06	3.363385e-06
1.600000e+00	2.000000e+00	9.044870e-05	3.054606e-06	3.054606e-06
2.000000e+00	2.800000e+00	6.016829e-05	1.710165e-06	1.710165e-06
2.800000e+00	4.000000e+00	2.717309e-05	9.029493e-07	9.029493e-07
4.000000e+00	6.000000e+00	7.336645e-06	3.442422e-07	3.442422e-07
6.000000e+00	8.000000e+00	1.840900e-06	1.687600e-07	1.687600e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27123]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1202968869686357e-06, dn: 2.1202968869686357e-06}}, 1: {"": {up: 3.3855920210996085e-06, dn: 3.3855920210996085e-06}}, 2: {"": {up: 3.8911195189959284e-06, dn: 3.8911195189959284e-06}}, 3: {"": {up: 4.1294107731410469e-06, dn: 4.1294107731410469e-06}}, 4: {"": {up: 3.3729438180912516e-06, dn: 3.3729438180912516e-06}}, 5: {"": {up: 3.0624397953265961e-06, dn: 3.0624397953265961e-06}}, 6: {"": {up: 1.7145562472546654e-06, dn: 1.7145562472546654e-06}}, 7: {"": {up: 9.0241304598036221e-07, dn: 9.0241304598036221e-07}}, 8: {"": {up: 3.4525240766720224e-07, dn: 3.4525240766720224e-07}}, 9: {"": {up: 1.6905494668893898e-07, dn: 1.6905494668893898e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27123]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.891906e-05	2.120297e-06	2.120297e-06
3.000000e-01	6.000000e-01	7.330097e-05	3.385592e-06	3.385592e-06
6.000000e-01	9.000000e-01	9.611327e-05	3.891120e-06	3.891120e-06
9.000000e-01	1.200000e+00	1.133351e-04	4.129411e-06	4.129411e-06
1.200000e+00	1.600000e+00	1.074355e-04	3.372944e-06	3.372944e-06
1.600000e+00	2.000000e+00	9.076530e-05	3.062440e-06	3.062440e-06
2.000000e+00	2.800000e+00	6.043316e-05	1.714556e-06	1.714556e-06
2.800000e+00	4.000000e+00	2.701682e-05	9.024130e-07	9.024130e-07
4.000000e+00	6.000000e+00	7.344205e-06	3.452524e-07	3.452524e-07
6.000000e+00	8.000000e+00	1.844166e-06	1.690549e-07	1.690549e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27122]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1277502464131246e-06, dn: 2.1277502464131246e-06}}, 1: {"": {up: 3.3814592510729251e-06, dn: 3.3814592510729251e-06}}, 2: {"": {up: 3.8901271044644395e-06, dn: 3.8901271044644395e-06}}, 3: {"": {up: 4.1222485773341397e-06, dn: 4.1222485773341397e-06}}, 4: {"": {up: 3.3683109639699231e-06, dn: 3.3683109639699231e-06}}, 5: {"": {up: 3.058845779048039e-06, dn: 3.058845779048039e-06}}, 6: {"": {up: 1.7127750691494787e-06, dn: 1.7127750691494787e-06}}, 7: {"": {up: 9.0189692069302208e-07, dn: 9.0189692069302208e-07}}, 8: {"": {up: 3.4490045665380031e-07, dn: 3.4490045665380031e-07}}, 9: {"": {up: 1.6901937758730504e-07, dn: 1.6901937758730504e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27122]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.908461e-05	2.127750e-06	2.127750e-06
3.000000e-01	6.000000e-01	7.347610e-05	3.381459e-06	3.381459e-06
6.000000e-01	9.000000e-01	9.611663e-05	3.890127e-06	3.890127e-06
9.000000e-01	1.200000e+00	1.132057e-04	4.122249e-06	4.122249e-06
1.200000e+00	1.600000e+00	1.073806e-04	3.368311e-06	3.368311e-06
1.600000e+00	2.000000e+00	9.063633e-05	3.058846e-06	3.058846e-06
2.000000e+00	2.800000e+00	6.033556e-05	1.712775e-06	1.712775e-06
2.800000e+00	4.000000e+00	2.709170e-05	9.018969e-07	9.018969e-07
4.000000e+00	6.000000e+00	7.343285e-06	3.449005e-07	3.449005e-07
6.000000e+00	8.000000e+00	1.843782e-06	1.690194e-07	1.690194e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27121]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1180147937789926e-06, dn: 2.1180147937789926e-06}}, 1: {"": {up: 3.386556756746691e-06, dn: 3.386556756746691e-06}}, 2: {"": {up: 3.8896172333819968e-06, dn: 3.8896172333819968e-06}}, 3: {"": {up: 4.1289291051743139e-06, dn: 4.1289291051743139e-06}}, 4: {"": {up: 3.3737312430008402e-06, dn: 3.3737312430008402e-06}}, 5: {"": {up: 3.0630213841891478e-06, dn: 3.0630213841891478e-06}}, 6: {"": {up: 1.7140289707294917e-06, dn: 1.7140289707294917e-06}}, 7: {"": {up: 9.0228837161716502e-07, dn: 9.0228837161716502e-07}}, 8: {"": {up: 3.4513030148046986e-07, dn: 3.4513030148046986e-07}}, 9: {"": {up: 1.68828093041413e-07, dn: 1.68828093041413e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27121]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.884307e-05	2.118015e-06	2.118015e-06
3.000000e-01	6.000000e-01	7.327220e-05	3.386557e-06	3.386557e-06
6.000000e-01	9.000000e-01	9.618350e-05	3.889617e-06	3.889617e-06
9.000000e-01	1.200000e+00	1.134517e-04	4.128929e-06	4.128929e-06
1.200000e+00	1.600000e+00	1.075065e-04	3.373731e-06	3.373731e-06
1.600000e+00	2.000000e+00	9.081713e-05	3.063021e-06	3.063021e-06
2.000000e+00	2.800000e+00	6.044855e-05	1.714029e-06	1.714029e-06
2.800000e+00	4.000000e+00	2.695942e-05	9.022884e-07	9.022884e-07
4.000000e+00	6.000000e+00	7.338100e-06	3.451303e-07	3.451303e-07
6.000000e+00	8.000000e+00	1.841677e-06	1.688281e-07	1.688281e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27120]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1278614720992638e-06, dn: 2.1278614720992638e-06}}, 1: {"": {up: 3.3813557438794675e-06, dn: 3.3813557438794675e-06}}, 2: {"": {up: 3.8895615291301005e-06, dn: 3.8895615291301005e-06}}, 3: {"": {up: 4.119406645514754e-06, dn: 4.119406645514754e-06}}, 4: {"": {up: 3.3673552307411811e-06, dn: 3.3673552307411811e-06}}, 5: {"": {up: 3.0586485986461414e-06, dn: 3.0586485986461414e-06}}, 6: {"": {up: 1.7117502920987049e-06, dn: 1.7117502920987049e-06}}, 7: {"": {up: 9.0131924915031563e-07, dn: 9.0131924915031563e-07}}, 8: {"": {up: 3.4473388287199156e-07, dn: 3.4473388287199156e-07}}, 9: {"": {up: 1.6881313633719387e-07, dn: 1.6881313633719387e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27120]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.907670e-05	2.127861e-06	2.127861e-06
3.000000e-01	6.000000e-01	7.353207e-05	3.381356e-06	3.381356e-06
6.000000e-01	9.000000e-01	9.619607e-05	3.889562e-06	3.889562e-06
9.000000e-01	1.200000e+00	1.132559e-04	4.119407e-06	4.119407e-06
1.200000e+00	1.600000e+00	1.074150e-04	3.367355e-06	3.367355e-06
1.600000e+00	2.000000e+00	9.062638e-05	3.058649e-06	3.058649e-06
2.000000e+00	2.800000e+00	6.030406e-05	1.711750e-06	1.711750e-06
2.800000e+00	4.000000e+00	2.707102e-05	9.013192e-07	9.013192e-07
4.000000e+00	6.000000e+00	7.339000e-06	3.447339e-07	3.447339e-07
6.000000e+00	8.000000e+00	1.841527e-06	1.688131e-07	1.688131e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27119]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1191578516004893e-06, dn: 2.1191578516004893e-06}}, 1: {"": {up: 3.385506691110735e-06, dn: 3.385506691110735e-06}}, 2: {"": {up: 3.8907482856414932e-06, dn: 3.8907482856414932e-06}}, 3: {"": {up: 4.1326719901025034e-06, dn: 4.1326719901025034e-06}}, 4: {"": {up: 3.3746666502041341e-06, dn: 3.3746666502041341e-06}}, 5: {"": {up: 3.0624499995918307e-06, dn: 3.0624499995918307e-06}}, 6: {"": {up: 1.7156927354570229e-06, dn: 1.7156927354570229e-06}}, 7: {"": {up: 9.0290695656984597e-07, dn: 9.0290695656984597e-07}}, 8: {"": {up: 3.4537106856249556e-07, dn: 3.4537106856249556e-07}}, 9: {"": {up: 1.6923393572212401e-07, dn: 1.6923393572212401e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27119]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.891095e-05	2.119158e-06	2.119158e-06
3.000000e-01	6.000000e-01	7.321953e-05	3.385507e-06	3.385507e-06
6.000000e-01	9.000000e-01	9.602810e-05	3.890748e-06	3.890748e-06
9.000000e-01	1.200000e+00	1.133089e-04	4.132672e-06	4.132672e-06
1.200000e+00	1.600000e+00	1.074159e-04	3.374667e-06	3.374667e-06
1.600000e+00	2.000000e+00	9.079458e-05	3.062450e-06	3.062450e-06
2.000000e+00	2.800000e+00	6.047886e-05	1.715693e-06	1.715693e-06
2.800000e+00	4.000000e+00	2.702582e-05	9.029070e-07	9.029070e-07
4.000000e+00	6.000000e+00	7.346795e-06	3.453711e-07	3.453711e-07
6.000000e+00	8.000000e+00	1.846102e-06	1.692339e-07	1.692339e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27118]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1293734080971127e-06, dn: 2.1293734080971127e-06}}, 1: {"": {up: 3.3864976991970134e-06, dn: 3.3864976991970134e-06}}, 2: {"": {up: 3.8956228998425621e-06, dn: 3.8956228998425621e-06}}, 3: {"": {up: 4.1272455167527366e-06, dn: 4.1272455167527366e-06}}, 4: {"": {up: 3.3712024931765806e-06, dn: 3.3712024931765806e-06}}, 5: {"": {up: 3.0631631934978592e-06, dn: 3.0631631934978592e-06}}, 6: {"": {up: 1.7149166342711825e-06, dn: 1.7149166342711825e-06}}, 7: {"": {up: 9.0291234039880328e-07, dn: 9.0291234039880328e-07}}, 8: {"": {up: 3.4546769024034652e-07, dn: 3.4546769024034652e-07}}, 9: {"": {up: 1.6929345823155721e-07, dn: 1.6929345823155721e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27118]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.904816e-05	2.129373e-06	2.129373e-06
3.000000e-01	6.000000e-01	7.344337e-05	3.386498e-06	3.386498e-06
6.000000e-01	9.000000e-01	9.611910e-05	3.895623e-06	3.895623e-06
9.000000e-01	1.200000e+00	1.131765e-04	4.127246e-06	4.127246e-06
1.200000e+00	1.600000e+00	1.073400e-04	3.371202e-06	3.371202e-06
1.600000e+00	2.000000e+00	9.065423e-05	3.063163e-06	3.063163e-06
2.000000e+00	2.800000e+00	6.034250e-05	1.714917e-06	1.714917e-06
2.800000e+00	4.000000e+00	2.709733e-05	9.029123e-07	9.029123e-07
4.000000e+00	6.000000e+00	7.353070e-06	3.454677e-07	3.454677e-07
6.000000e+00	8.000000e+00	1.846770e-06	1.692935e-07	1.692935e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27117]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1134931590457856e-06, dn: 2.1134931590457856e-06}}, 1: {"": {up: 3.3744843227439136e-06, dn: 3.3744843227439136e-06}}, 2: {"": {up: 3.8774003318374716e-06, dn: 3.8774003318374716e-06}}, 3: {"": {up: 4.1176139261038607e-06, dn: 4.1176139261038607e-06}}, 4: {"": {up: 3.3678266359775695e-06, dn: 3.3678266359775695e-06}}, 5: {"": {up: 3.0530261626785976e-06, dn: 3.0530261626785976e-06}}, 6: {"": {up: 1.709404135949133e-06, dn: 1.709404135949133e-06}}, 7: {"": {up: 8.9952533779395726e-07, dn: 8.9952533779395726e-07}}, 8: {"": {up: 3.43846477370352e-07, dn: 3.43846477370352e-07}}, 9: {"": {up: 1.6823985853536611e-07, dn: 1.6823985853536611e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27117]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.894362e-05	2.113493e-06	2.113493e-06
3.000000e-01	6.000000e-01	7.335800e-05	3.374484e-06	3.374484e-06
6.000000e-01	9.000000e-01	9.616757e-05	3.877400e-06	3.877400e-06
9.000000e-01	1.200000e+00	1.134959e-04	4.117614e-06	4.117614e-06
1.200000e+00	1.600000e+00	1.075842e-04	3.367827e-06	3.367827e-06
1.600000e+00	2.000000e+00	9.076383e-05	3.053026e-06	3.053026e-06
2.000000e+00	2.800000e+00	6.042665e-05	1.709404e-06	1.709404e-06
2.800000e+00	4.000000e+00	2.695835e-05	8.995253e-07	8.995253e-07
4.000000e+00	6.000000e+00	7.316835e-06	3.438465e-07	3.438465e-07
6.000000e+00	8.000000e+00	1.835267e-06	1.682399e-07	1.682399e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27116]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1285863853741055e-06, dn: 2.1285863853741055e-06}}, 1: {"": {up: 3.3814773234325981e-06, dn: 3.3814773234325981e-06}}, 2: {"": {up: 3.8900656949608332e-06, dn: 3.8900656949608332e-06}}, 3: {"": {up: 4.1205339459832159e-06, dn: 4.1205339459832159e-06}}, 4: {"": {up: 3.3677496195530914e-06, dn: 3.3677496195530914e-06}}, 5: {"": {up: 3.0587374846495087e-06, dn: 3.0587374846495087e-06}}, 6: {"": {up: 1.7121961409254492e-06, dn: 1.7121961409254492e-06}}, 7: {"": {up: 9.0156653787849845e-07, dn: 9.0156653787849845e-07}}, 8: {"": {up: 3.4480519862670282e-07, dn: 3.4480519862670282e-07}}, 9: {"": {up: 1.6892453936595477e-07, dn: 1.6892453936595477e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27116]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.908996e-05	2.128586e-06	2.128586e-06
3.000000e-01	6.000000e-01	7.351733e-05	3.381477e-06	3.381477e-06
6.000000e-01	9.000000e-01	9.616367e-05	3.890066e-06	3.890066e-06
9.000000e-01	1.200000e+00	1.132283e-04	4.120534e-06	4.120534e-06
1.200000e+00	1.600000e+00	1.073984e-04	3.367750e-06	3.367750e-06
1.600000e+00	2.000000e+00	9.062298e-05	3.058737e-06	3.058737e-06
2.000000e+00	2.800000e+00	6.031183e-05	1.712196e-06	1.712196e-06
2.800000e+00	4.000000e+00	2.708238e-05	9.015665e-07	9.015665e-07
4.000000e+00	6.000000e+00	7.341075e-06	3.448052e-07	3.448052e-07
6.000000e+00	8.000000e+00	1.842745e-06	1.689245e-07	1.689245e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27115]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1177110284455718e-06, dn: 2.1177110284455718e-06}}, 1: {"": {up: 3.3861974740604445e-06, dn: 3.3861974740604445e-06}}, 2: {"": {up: 3.8898786042183309e-06, dn: 3.8898786042183309e-06}}, 3: {"": {up: 4.132408498684515e-06, dn: 4.132408498684515e-06}}, 4: {"": {up: 3.3749499996296232e-06, dn: 3.3749499996296232e-06}}, 5: {"": {up: 3.0629469061673272e-06, dn: 3.0629469061673272e-06}}, 6: {"": {up: 1.7153990060624385e-06, dn: 1.7153990060624385e-06}}, 7: {"": {up: 9.0301308899090077e-07, dn: 9.0301308899090077e-07}}, 8: {"": {up: 3.4530834047268539e-07, dn: 3.4530834047268539e-07}}, 9: {"": {up: 1.690526545192355e-07, dn: 1.690526545192355e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27115]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.885560e-05	2.117711e-06	2.117711e-06
3.000000e-01	6.000000e-01	7.320027e-05	3.386197e-06	3.386197e-06
6.000000e-01	9.000000e-01	9.607047e-05	3.889879e-06	3.889879e-06
9.000000e-01	1.200000e+00	1.133780e-04	4.132408e-06	4.132408e-06
1.200000e+00	1.600000e+00	1.074540e-04	3.374950e-06	3.374950e-06
1.600000e+00	2.000000e+00	9.082963e-05	3.062947e-06	3.062947e-06
2.000000e+00	2.800000e+00	6.049093e-05	1.715399e-06	1.715399e-06
2.800000e+00	4.000000e+00	2.699332e-05	9.030131e-07	9.030131e-07
4.000000e+00	6.000000e+00	7.343280e-06	3.453083e-07	3.453083e-07
6.000000e+00	8.000000e+00	1.844126e-06	1.690527e-07	1.690527e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27114]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.096896648753952e-06, dn: 2.096896648753952e-06}}, 1: {"": {up: 3.3028304359880317e-06, dn: 3.3028304359880317e-06}}, 2: {"": {up: 3.7864509915105341e-06, dn: 3.7864509915105341e-06}}, 3: {"": {up: 4.0072226458400519e-06, dn: 4.0072226458400519e-06}}, 4: {"": {up: 3.3858630731321653e-06, dn: 3.3858630731321653e-06}}, 5: {"": {up: 2.9815358877598652e-06, dn: 2.9815358877598652e-06}}, 6: {"": {up: 1.6635945644897981e-06, dn: 1.6635945644897981e-06}}, 7: {"": {up: 8.7458085198949251e-07, dn: 8.7458085198949251e-07}}, 8: {"": {up: 3.3291380265768493e-07, dn: 3.3291380265768493e-07}}, 9: {"": {up: 1.6214862009896969e-07, dn: 1.6214862009896969e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27114]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.952958e-05	2.096897e-06	2.096897e-06
3.000000e-01	6.000000e-01	7.466963e-05	3.302830e-06	3.302830e-06
6.000000e-01	9.000000e-01	9.717153e-05	3.786451e-06	3.786451e-06
9.000000e-01	1.200000e+00	1.145800e-04	4.007223e-06	4.007223e-06
1.200000e+00	1.600000e+00	1.087147e-04	3.385863e-06	3.385863e-06
1.600000e+00	2.000000e+00	9.024978e-05	2.981536e-06	2.981536e-06
2.000000e+00	2.800000e+00	5.987025e-05	1.663595e-06	1.663595e-06
2.800000e+00	4.000000e+00	2.658047e-05	8.745809e-07	8.745809e-07
4.000000e+00	6.000000e+00	7.111465e-06	3.329138e-07	3.329138e-07
6.000000e+00	8.000000e+00	1.768813e-06	1.621486e-07	1.621486e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27113]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1442869832806121e-06, dn: 2.1442869832806121e-06}}, 1: {"": {up: 3.4378917958539652e-06, dn: 3.4378917958539652e-06}}, 2: {"": {up: 3.9501279866747492e-06, dn: 3.9501279866747492e-06}}, 3: {"": {up: 4.1956869388562455e-06, dn: 4.1956869388562455e-06}}, 4: {"": {up: 3.424440647755483e-06, dn: 3.424440647755483e-06}}, 5: {"": {up: 3.1042893711765989e-06, dn: 3.1042893711765989e-06}}, 6: {"": {up: 1.74173629246795e-06, dn: 1.74173629246795e-06}}, 7: {"": {up: 9.1700713374178996e-07, dn: 9.1700713374178996e-07}}, 8: {"": {up: 3.5140368523964003e-07, dn: 3.5140368523964003e-07}}, 9: {"": {up: 1.7257483883811103e-07, dn: 1.7257483883811103e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27113]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.874589e-05	2.144287e-06	2.144287e-06
3.000000e-01	6.000000e-01	7.275793e-05	3.437892e-06	3.437892e-06
6.000000e-01	9.000000e-01	9.558490e-05	3.950128e-06	3.950128e-06
9.000000e-01	1.200000e+00	1.125864e-04	4.195687e-06	4.195687e-06
1.200000e+00	1.600000e+00	1.067311e-04	3.424441e-06	3.424441e-06
1.600000e+00	2.000000e+00	9.091830e-05	3.104289e-06	3.104289e-06
2.000000e+00	2.800000e+00	6.063001e-05	1.741736e-06	1.741736e-06
2.800000e+00	4.000000e+00	2.730476e-05	9.170071e-07	9.170071e-07
4.000000e+00	6.000000e+00	7.463570e-06	3.514037e-07	3.514037e-07
6.000000e+00	8.000000e+00	1.882564e-06	1.725748e-07	1.725748e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27112]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1480153630735512e-06, dn: 2.1480153630735512e-06}}, 1: {"": {up: 3.3725213120156855e-06, dn: 3.3725213120156855e-06}}, 2: {"": {up: 3.8815575338887978e-06, dn: 3.8815575338887978e-06}}, 3: {"": {up: 4.0999593493919759e-06, dn: 4.0999593493919759e-06}}, 4: {"": {up: 3.3614775397137484e-06, dn: 3.3614775397137484e-06}}, 5: {"": {up: 3.0491484466978644e-06, dn: 3.0491484466978644e-06}}, 6: {"": {up: 1.7058190847800949e-06, dn: 1.7058190847800949e-06}}, 7: {"": {up: 9.0045551744041668e-07, dn: 9.0045551744041668e-07}}, 8: {"": {up: 3.4338203942547723e-07, dn: 3.4338203942547723e-07}}, 9: {"": {up: 1.6829973262010845e-07, dn: 1.6829973262010845e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27112]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.935003e-05	2.148015e-06	2.148015e-06
3.000000e-01	6.000000e-01	7.392400e-05	3.372521e-06	3.372521e-06
6.000000e-01	9.000000e-01	9.634393e-05	3.881558e-06	3.881558e-06
9.000000e-01	1.200000e+00	1.132077e-04	4.099959e-06	4.099959e-06
1.200000e+00	1.600000e+00	1.074958e-04	3.361478e-06	3.361478e-06
1.600000e+00	2.000000e+00	9.038225e-05	3.049148e-06	3.049148e-06
2.000000e+00	2.800000e+00	6.010133e-05	1.705819e-06	1.705819e-06
2.800000e+00	4.000000e+00	2.711152e-05	9.004555e-07	9.004555e-07
4.000000e+00	6.000000e+00	7.319370e-06	3.433820e-07	3.433820e-07
6.000000e+00	8.000000e+00	1.835882e-06	1.682997e-07	1.682997e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27111]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1229379537696234e-06, dn: 2.1229379537696234e-06}}, 1: {"": {up: 3.4034982003814849e-06, dn: 3.4034982003814849e-06}}, 2: {"": {up: 3.9031283749207e-06, dn: 3.9031283749207e-06}}, 3: {"": {up: 4.1571838758681078e-06, dn: 4.1571838758681078e-06}}, 4: {"": {up: 3.3910783683070485e-06, dn: 3.3910783683070485e-06}}, 5: {"": {up: 3.0761004128604134e-06, dn: 3.0761004128604134e-06}}, 6: {"": {up: 1.7244509995937843e-06, dn: 1.7244509995937843e-06}}, 7: {"": {up: 9.0903757103628829e-07, dn: 9.0903757103628829e-07}}, 8: {"": {up: 3.4683829085036157e-07, dn: 3.4683829085036157e-07}}, 9: {"": {up: 1.6969752502614763e-07, dn: 1.6969752502614763e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27111]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.863832e-05	2.122938e-06	2.122938e-06
3.000000e-01	6.000000e-01	7.283707e-05	3.403498e-06	3.403498e-06
6.000000e-01	9.000000e-01	9.588867e-05	3.903128e-06	3.903128e-06
9.000000e-01	1.200000e+00	1.133521e-04	4.157184e-06	4.157184e-06
1.200000e+00	1.600000e+00	1.073282e-04	3.391078e-06	3.391078e-06
1.600000e+00	2.000000e+00	9.104063e-05	3.076100e-06	3.076100e-06
2.000000e+00	2.800000e+00	6.067211e-05	1.724451e-06	1.724451e-06
2.800000e+00	4.000000e+00	2.699094e-05	9.090376e-07	9.090376e-07
4.000000e+00	6.000000e+00	7.366445e-06	3.468383e-07	3.468383e-07
6.000000e+00	8.000000e+00	1.851114e-06	1.696975e-07	1.696975e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27110]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1201074396255383e-06, dn: 2.1201074396255383e-06}}, 1: {"": {up: 3.384257673404908e-06, dn: 3.384257673404908e-06}}, 2: {"": {up: 3.8903056149585178e-06, dn: 3.8903056149585178e-06}}, 3: {"": {up: 4.1290313634071621e-06, dn: 4.1290313634071621e-06}}, 4: {"": {up: 3.3717697504426355e-06, dn: 3.3717697504426355e-06}}, 5: {"": {up: 3.0616100747809165e-06, dn: 3.0616100747809165e-06}}, 6: {"": {up: 1.7145357425554011e-06, dn: 1.7145357425554011e-06}}, 7: {"": {up: 9.0238149422021663e-07, dn: 9.0238149422021663e-07}}, 8: {"": {up: 3.4505648088392715e-07, dn: 3.4505648088392715e-07}}, 9: {"": {up: 1.6888094919202699e-07, dn: 1.6888094919202699e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27110]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.895124e-05	2.120107e-06	2.120107e-06
3.000000e-01	6.000000e-01	7.329767e-05	3.384258e-06	3.384258e-06
6.000000e-01	9.000000e-01	9.607880e-05	3.890306e-06	3.890306e-06
9.000000e-01	1.200000e+00	1.132987e-04	4.129031e-06	4.129031e-06
1.200000e+00	1.600000e+00	1.073952e-04	3.371770e-06	3.371770e-06
1.600000e+00	2.000000e+00	9.077783e-05	3.061610e-06	3.061610e-06
2.000000e+00	2.800000e+00	6.043488e-05	1.714536e-06	1.714536e-06
2.800000e+00	4.000000e+00	2.704275e-05	9.023815e-07	9.023815e-07
4.000000e+00	6.000000e+00	7.341725e-06	3.450565e-07	3.450565e-07
6.000000e+00	8.000000e+00	1.842271e-06	1.688809e-07	1.688809e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27109]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1293895838948775e-06, dn: 2.1293895838948775e-06}}, 1: {"": {up: 3.3809268946054816e-06, dn: 3.3809268946054816e-06}}, 2: {"": {up: 3.88938012770387e-06, dn: 3.88938012770387e-06}}, 3: {"": {up: 4.1185205002659775e-06, dn: 4.1185205002659775e-06}}, 4: {"": {up: 3.3679064342704045e-06, dn: 3.3679064342704045e-06}}, 5: {"": {up: 3.0580253023806073e-06, dn: 3.0580253023806073e-06}}, 6: {"": {up: 1.7115006208003553e-06, dn: 1.7115006208003553e-06}}, 7: {"": {up: 9.0116514086548589e-07, dn: 9.0116514086548589e-07}}, 8: {"": {up: 3.4484547263955779e-07, dn: 3.4484547263955779e-07}}, 9: {"": {up: 1.6905842185469497e-07, dn: 1.6905842185469497e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27109]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.909015e-05	2.129390e-06	2.129390e-06
3.000000e-01	6.000000e-01	7.355437e-05	3.380927e-06	3.380927e-06
6.000000e-01	9.000000e-01	9.619847e-05	3.889380e-06	3.889380e-06
9.000000e-01	1.200000e+00	1.132500e-04	4.118521e-06	4.118521e-06
1.200000e+00	1.600000e+00	1.074399e-04	3.367906e-06	3.367906e-06
1.600000e+00	2.000000e+00	9.058555e-05	3.058025e-06	3.058025e-06
2.000000e+00	2.800000e+00	6.029224e-05	1.711501e-06	1.711501e-06
2.800000e+00	4.000000e+00	2.706708e-05	9.011651e-07	9.011651e-07
4.000000e+00	6.000000e+00	7.341755e-06	3.448455e-07	3.448455e-07
6.000000e+00	8.000000e+00	1.844206e-06	1.690584e-07	1.690584e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27108]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1295028110388168e-06, dn: 2.1295028110388168e-06}}, 1: {"": {up: 3.4019977790834746e-06, dn: 3.4019977790834746e-06}}, 2: {"": {up: 3.9107742910522906e-06, dn: 3.9107742910522906e-06}}, 3: {"": {up: 4.1492020651900998e-06, dn: 4.1492020651900998e-06}}, 4: {"": {up: 3.3850544678040245e-06, dn: 3.3850544678040245e-06}}, 5: {"": {up: 3.0765849573837553e-06, dn: 3.0765849573837553e-06}}, 6: {"": {up: 1.7231158188003501e-06, dn: 1.7231158188003501e-06}}, 7: {"": {up: 9.0707749577052836e-07, dn: 9.0707749577052836e-07}}, 8: {"": {up: 3.4750723014061163e-07, dn: 3.4750723014061163e-07}}, 9: {"": {up: 1.7044119220423213e-07, dn: 1.7044119220423213e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27108]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.886581e-05	2.129503e-06	2.129503e-06
3.000000e-01	6.000000e-01	7.314897e-05	3.401998e-06	3.401998e-06
6.000000e-01	9.000000e-01	9.597683e-05	3.910774e-06	3.910774e-06
9.000000e-01	1.200000e+00	1.130868e-04	4.149202e-06	4.149202e-06
1.200000e+00	1.600000e+00	1.072453e-04	3.385054e-06	3.385054e-06
1.600000e+00	2.000000e+00	9.077838e-05	3.076585e-06	3.076585e-06
2.000000e+00	2.800000e+00	6.048164e-05	1.723116e-06	1.723116e-06
2.800000e+00	4.000000e+00	2.709379e-05	9.070775e-07	9.070775e-07
4.000000e+00	6.000000e+00	7.387445e-06	3.475072e-07	3.475072e-07
6.000000e+00	8.000000e+00	1.859279e-06	1.704412e-07	1.704412e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27107]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1210657698430762e-06, dn: 2.1210657698430762e-06}}, 1: {"": {up: 3.3704005696652739e-06, dn: 3.3704005696652739e-06}}, 2: {"": {up: 3.8762754173447362e-06, dn: 3.8762754173447362e-06}}, 3: {"": {up: 4.1078218072355589e-06, dn: 4.1078218072355589e-06}}, 4: {"": {up: 3.3610796256560168e-06, dn: 3.3610796256560168e-06}}, 5: {"": {up: 3.0490254590606485e-06, dn: 3.0490254590606485e-06}}, 6: {"": {up: 1.7065265343673978e-06, dn: 1.7065265343673978e-06}}, 7: {"": {up: 8.9845932944494854e-07, dn: 8.9845932944494854e-07}}, 8: {"": {up: 3.4328508560670091e-07, dn: 3.4328508560670091e-07}}, 9: {"": {up: 1.6799315462244287e-07, dn: 1.6799315462244287e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27107]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.911503e-05	2.121066e-06	2.121066e-06
3.000000e-01	6.000000e-01	7.359493e-05	3.370401e-06	3.370401e-06
6.000000e-01	9.000000e-01	9.623850e-05	3.876275e-06	3.876275e-06
9.000000e-01	1.200000e+00	1.134000e-04	4.107822e-06	4.107822e-06
1.200000e+00	1.600000e+00	1.075284e-04	3.361080e-06	3.361080e-06
1.600000e+00	2.000000e+00	9.062835e-05	3.049025e-06	3.049025e-06
2.000000e+00	2.800000e+00	6.029343e-05	1.706527e-06	1.706527e-06
2.800000e+00	4.000000e+00	2.702817e-05	8.984593e-07	8.984593e-07
4.000000e+00	6.000000e+00	7.311675e-06	3.432851e-07	3.432851e-07
6.000000e+00	8.000000e+00	1.832582e-06	1.679932e-07	1.679932e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27106]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1291038803527962e-06, dn: 2.1291038803527962e-06}}, 1: {"": {up: 3.3865583972194807e-06, dn: 3.3865583972194807e-06}}, 2: {"": {up: 3.8946829852448262e-06, dn: 3.8946829852448262e-06}}, 3: {"": {up: 4.1251370347608533e-06, dn: 4.1251370347608533e-06}}, 4: {"": {up: 3.3705832210464695e-06, dn: 3.3705832210464695e-06}}, 5: {"": {up: 3.0624214275634895e-06, dn: 3.0624214275634895e-06}}, 6: {"": {up: 1.7138119974197874e-06, dn: 1.7138119974197874e-06}}, 7: {"": {up: 9.0272965683715809e-07, dn: 9.0272965683715809e-07}}, 8: {"": {up: 3.4529501878828198e-07, dn: 3.4529501878828198e-07}}, 9: {"": {up: 1.6900998491213471e-07, dn: 1.6900998491213471e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27106]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.902921e-05	2.129104e-06	2.129104e-06
3.000000e-01	6.000000e-01	7.350217e-05	3.386558e-06	3.386558e-06
6.000000e-01	9.000000e-01	9.616350e-05	3.894683e-06	3.894683e-06
9.000000e-01	1.200000e+00	1.132168e-04	4.125137e-06	4.125137e-06
1.200000e+00	1.600000e+00	1.073777e-04	3.370583e-06	3.370583e-06
1.600000e+00	2.000000e+00	9.063060e-05	3.062421e-06	3.062421e-06
2.000000e+00	2.800000e+00	6.031665e-05	1.713812e-06	1.713812e-06
2.800000e+00	4.000000e+00	2.709008e-05	9.027297e-07	9.027297e-07
4.000000e+00	6.000000e+00	7.349360e-06	3.452950e-07	3.452950e-07
6.000000e+00	8.000000e+00	1.843663e-06	1.690100e-07	1.690100e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27105]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1187614306476317e-06, dn: 2.1187614306476317e-06}}, 1: {"": {up: 3.3784562549582715e-06, dn: 3.3784562549582715e-06}}, 2: {"": {up: 3.8847622549877846e-06, dn: 3.8847622549877846e-06}}, 3: {"": {up: 4.1230988885114628e-06, dn: 4.1230988885114628e-06}}, 4: {"": {up: 3.3690261946146979e-06, dn: 3.3690261946146979e-06}}, 5: {"": {up: 3.0573395297218801e-06, dn: 3.0573395297218801e-06}}, 6: {"": {up: 1.7124365864171441e-06, dn: 1.7124365864171441e-06}}, 7: {"": {up: 9.0076395045785689e-07, dn: 9.0076395045785689e-07}}, 8: {"": {up: 3.4460680492410475e-07, dn: 3.4460680492410475e-07}}, 9: {"": {up: 1.6891721345084994e-07, dn: 1.6891721345084994e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27105]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.900213e-05	2.118761e-06	2.118761e-06
3.000000e-01	6.000000e-01	7.332780e-05	3.378456e-06	3.378456e-06
6.000000e-01	9.000000e-01	9.610390e-05	3.884762e-06	3.884762e-06
9.000000e-01	1.200000e+00	1.133392e-04	4.123099e-06	4.123099e-06
1.200000e+00	1.600000e+00	1.074569e-04	3.369026e-06	3.369026e-06
1.600000e+00	2.000000e+00	9.074920e-05	3.057340e-06	3.057340e-06
2.000000e+00	2.800000e+00	6.042314e-05	1.712437e-06	1.712437e-06
2.800000e+00	4.000000e+00	2.701580e-05	9.007640e-07	9.007640e-07
4.000000e+00	6.000000e+00	7.333600e-06	3.446068e-07	3.446068e-07
6.000000e+00	8.000000e+00	1.842648e-06	1.689172e-07	1.689172e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27104]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1266624869342417e-06, dn: 2.1266624869342417e-06}}, 1: {"": {up: 3.390086855655602e-06, dn: 3.390086855655602e-06}}, 2: {"": {up: 3.896648132262735e-06, dn: 3.896648132262735e-06}}, 3: {"": {up: 4.1311835807402446e-06, dn: 4.1311835807402446e-06}}, 4: {"": {up: 3.373441306737082e-06, dn: 3.373441306737082e-06}}, 5: {"": {up: 3.0636671245420911e-06, dn: 3.0636671245420911e-06}}, 6: {"": {up: 1.7145990785020272e-06, dn: 1.7145990785020272e-06}}, 7: {"": {up: 9.024584477969053e-07, dn: 9.024584477969053e-07}}, 8: {"": {up: 3.4515145226407493e-07, dn: 3.4515145226407493e-07}}, 9: {"": {up: 1.6888168935678018e-07, dn: 1.6888168935678018e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27104]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.898726e-05	2.126662e-06	2.126662e-06
3.000000e-01	6.000000e-01	7.345667e-05	3.390087e-06	3.390087e-06
6.000000e-01	9.000000e-01	9.614903e-05	3.896648e-06	3.896648e-06
9.000000e-01	1.200000e+00	1.132929e-04	4.131184e-06	4.131184e-06
1.200000e+00	1.600000e+00	1.073943e-04	3.373441e-06	3.373441e-06
1.600000e+00	2.000000e+00	9.069358e-05	3.063667e-06	3.063667e-06
2.000000e+00	2.800000e+00	6.035426e-05	1.714599e-06	1.714599e-06
2.800000e+00	4.000000e+00	2.705518e-05	9.024584e-07	9.024584e-07
4.000000e+00	6.000000e+00	7.344625e-06	3.451515e-07	3.451515e-07
6.000000e+00	8.000000e+00	1.842257e-06	1.688817e-07	1.688817e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27103]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1215384878798583e-06, dn: 2.1215384878798583e-06}}, 1: {"": {up: 3.3765514952388924e-06, dn: 3.3765514952388924e-06}}, 2: {"": {up: 3.884431890394154e-06, dn: 3.884431890394154e-06}}, 3: {"": {up: 4.1183478348591308e-06, dn: 4.1183478348591308e-06}}, 4: {"": {up: 3.3666303628405649e-06, dn: 3.3666303628405649e-06}}, 5: {"": {up: 3.0568498900011439e-06, dn: 3.0568498900011439e-06}}, 6: {"": {up: 1.7117959319089413e-06, dn: 1.7117959319089413e-06}}, 7: {"": {up: 9.0109501287168484e-07, dn: 9.0109501287168484e-07}}, 8: {"": {up: 3.4481052768150797e-07, dn: 3.4481052768150797e-07}}, 9: {"": {up: 1.6903224544447132e-07, dn: 1.6903224544447132e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27103]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.903837e-05	2.121538e-06	2.121538e-06
3.000000e-01	6.000000e-01	7.338730e-05	3.376551e-06	3.376551e-06
6.000000e-01	9.000000e-01	9.612370e-05	3.884432e-06	3.884432e-06
9.000000e-01	1.200000e+00	1.132627e-04	4.118348e-06	4.118348e-06
1.200000e+00	1.600000e+00	1.074328e-04	3.366630e-06	3.366630e-06
1.600000e+00	2.000000e+00	9.068350e-05	3.056850e-06	3.056850e-06
2.000000e+00	2.800000e+00	6.037920e-05	1.711796e-06	1.711796e-06
2.800000e+00	4.000000e+00	2.705322e-05	9.010950e-07	9.010950e-07
4.000000e+00	6.000000e+00	7.339540e-06	3.448105e-07	3.448105e-07
6.000000e+00	8.000000e+00	1.843909e-06	1.690322e-07	1.690322e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27102]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1335364486639964e-06, dn: 2.1335364486639964e-06}}, 1: {"": {up: 3.3939799645843526e-06, dn: 3.3939799645843526e-06}}, 2: {"": {up: 3.9039922586444183e-06, dn: 3.9039922586444183e-06}}, 3: {"": {up: 4.1348075328040769e-06, dn: 4.1348075328040769e-06}}, 4: {"": {up: 3.3764617204997294e-06, dn: 3.3764617204997294e-06}}, 5: {"": {up: 3.0693148665459533e-06, dn: 3.0693148665459533e-06}}, 6: {"": {up: 1.7183581371472016e-06, dn: 1.7183581371472016e-06}}, 7: {"": {up: 9.049884897978903e-07, dn: 9.049884897978903e-07}}, 8: {"": {up: 3.4658133965924941e-07, dn: 3.4658133965924941e-07}}, 9: {"": {up: 1.6999742645110838e-07, dn: 1.6999742645110838e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27102]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.899983e-05	2.133536e-06	2.133536e-06
3.000000e-01	6.000000e-01	7.340397e-05	3.393980e-06	3.393980e-06
6.000000e-01	9.000000e-01	9.608363e-05	3.903992e-06	3.903992e-06
9.000000e-01	1.200000e+00	1.130885e-04	4.134808e-06	4.134808e-06
1.200000e+00	1.600000e+00	1.072868e-04	3.376462e-06	3.376462e-06
1.600000e+00	2.000000e+00	9.062843e-05	3.069315e-06	3.069315e-06
2.000000e+00	2.800000e+00	6.034921e-05	1.718358e-06	1.718358e-06
2.800000e+00	4.000000e+00	2.712402e-05	9.049885e-07	9.049885e-07
4.000000e+00	6.000000e+00	7.374170e-06	3.465813e-07	3.465813e-07
6.000000e+00	8.000000e+00	1.854449e-06	1.699974e-07	1.699974e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27101]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1111810807118268e-06, dn: 2.1111810807118268e-06}}, 1: {"": {up: 3.3665396015625436e-06, dn: 3.3665396015625436e-06}}, 2: {"": {up: 3.8699296577012284e-06, dn: 3.8699296577012284e-06}}, 3: {"": {up: 4.1094768523499446e-06, dn: 4.1094768523499446e-06}}, 4: {"": {up: 3.3618530976233916e-06, dn: 3.3618530976233916e-06}}, 5: {"": {up: 3.0468754487179166e-06, dn: 3.0468754487179166e-06}}, 6: {"": {up: 1.7061749067724569e-06, dn: 1.7061749067724569e-06}}, 7: {"": {up: 8.9715909650654743e-07, dn: 8.9715909650654743e-07}}, 8: {"": {up: 3.4263139815259196e-07, dn: 3.4263139815259196e-07}}, 9: {"": {up: 1.6747783435428105e-07, dn: 1.6747783435428105e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27101]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.903951e-05	2.111181e-06	2.111181e-06
3.000000e-01	6.000000e-01	7.343690e-05	3.366540e-06	3.366540e-06
6.000000e-01	9.000000e-01	9.620790e-05	3.869930e-06	3.869930e-06
9.000000e-01	1.200000e+00	1.135461e-04	4.109477e-06	4.109477e-06
1.200000e+00	1.600000e+00	1.076019e-04	3.361853e-06	3.361853e-06
1.600000e+00	2.000000e+00	9.077383e-05	3.046875e-06	3.046875e-06
2.000000e+00	2.800000e+00	6.039580e-05	1.706175e-06	1.706175e-06
2.800000e+00	4.000000e+00	2.695349e-05	8.971591e-07	8.971591e-07
4.000000e+00	6.000000e+00	7.295070e-06	3.426314e-07	3.426314e-07
6.000000e+00	8.000000e+00	1.826960e-06	1.674778e-07	1.674778e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27100]
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1237401494114631e-06, dn: 2.1237401494114631e-06}}, 1: {"": {up: 3.3824465176029685e-06, dn: 3.3824465176029685e-06}}, 2: {"": {up: 3.8897572046480113e-06, dn: 3.8897572046480113e-06}}, 3: {"": {up: 4.1239328585977528e-06, dn: 4.1239328585977528e-06}}, 4: {"": {up: 3.3695186970841981e-06, dn: 3.3695186970841981e-06}}, 5: {"": {up: 3.0598059578999461e-06, dn: 3.0598059578999461e-06}}, 6: {"": {up: 1.7130017513125901e-06, dn: 1.7130017513125901e-06}}, 7: {"": {up: 9.0167706401891891e-07, dn: 9.0167706401891891e-07}}, 8: {"": {up: 3.4495564932321372e-07, dn: 3.4495564932321372e-07}}, 9: {"": {up: 1.689647152514394e-07, dn: 1.689647152514394e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01[MUR1.0_MUF1.0_PDF27100]
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.901600e-05	2.123740e-06	2.123740e-06
3.000000e-01	6.000000e-01	7.341770e-05	3.382447e-06	3.382447e-06
6.000000e-01	9.000000e-01	9.613487e-05	3.889757e-06	3.889757e-06
9.000000e-01	1.200000e+00	1.132760e-04	4.123933e-06	4.123933e-06
1.200000e+00	1.600000e+00	1.074160e-04	3.369519e-06	3.369519e-06
1.600000e+00	2.000000e+00	9.068790e-05	3.059806e-06	3.059806e-06
2.000000e+00	2.800000e+00	6.036825e-05	1.713002e-06	1.713002e-06
2.800000e+00	4.000000e+00	2.705407e-05	9.016771e-07	9.016771e-07
4.000000e+00	6.000000e+00	7.341770e-06	3.449556e-07	3.449556e-07
6.000000e+00	8.000000e+00	1.843187e-06	1.689647e-07	1.689647e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 2.1237401494114631e-06, dn: 2.1237401494114631e-06}}, 1: {"": {up: 3.3824465176029685e-06, dn: 3.3824465176029685e-06}}, 2: {"": {up: 3.8897557763952223e-06, dn: 3.8897557763952223e-06}}, 3: {"": {up: 4.1239328585977528e-06, dn: 4.1239328585977528e-06}}, 4: {"": {up: 3.3695177696519118e-06, dn: 3.3695177696519118e-06}}, 5: {"": {up: 3.0598059578999461e-06, dn: 3.0598059578999461e-06}}, 6: {"": {up: 1.7130017513125901e-06, dn: 1.7130017513125901e-06}}, 7: {"": {up: 9.0167744910373699e-07, dn: 9.0167744910373699e-07}}, 8: {"": {up: 3.4495564932321372e-07, dn: 3.4495564932321372e-07}}, 9: {"": {up: 1.6896464127148023e-07, dn: 1.6896464127148023e-07}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/tmp_Zj_MSHT20_HQ_cocktail_scatter.yoda/ALICE_2020_I1797621/d05-x01-y01
Scale=0.06
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.901600e-05	2.123740e-06	2.123740e-06
3.000000e-01	6.000000e-01	7.341770e-05	3.382447e-06	3.382447e-06
6.000000e-01	9.000000e-01	9.613487e-05	3.889756e-06	3.889756e-06
9.000000e-01	1.200000e+00	1.132760e-04	4.123933e-06	4.123933e-06
1.200000e+00	1.600000e+00	1.074160e-04	3.369518e-06	3.369518e-06
1.600000e+00	2.000000e+00	9.068790e-05	3.059806e-06	3.059806e-06
2.000000e+00	2.800000e+00	6.036824e-05	1.713002e-06	1.713002e-06
2.800000e+00	4.000000e+00	2.705407e-05	9.016774e-07	9.016774e-07
4.000000e+00	6.000000e+00	7.341770e-06	3.449556e-07	3.449556e-07
6.000000e+00	8.000000e+00	1.843187e-06	1.689646e-07	1.689646e-07
# END HISTO1D



==> anc/Fig12_mee.dat <==
# BEGIN PLOT
Legend=1
LogY=0
LegendAlign=l
MainPlot=1
RatioPlot=0
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=2.0
RatioPlotYMin=0.0
LegendXPos=0.50
LegendYPos=0.94
Title=$\text{pp}/\text{pPb} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV ($p_{T,ee} < 8$ GeV)
YMin=0.0
YMax=2.0
XLabel=$m_{ee}$ [GeV]
YLabel=$R_\text{pPb}$
XMax=3.5
XMin=1.0
DrawOnly=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR2.0_MUF2.0_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR2.0_MUF1.0_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR1.0_MUF2.0_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR1.0_MUF0.5_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR0.5_MUF1.0_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR0.5_MUF0.5_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_total.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[_VarBand] /ALICE_2020_I1797621/rpPb-d01-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_total.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_cocktail.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01
LegendOnly=/ALICE_2020_I1797621/rpPb-d01-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_total.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_cocktail.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01
# END PLOT

# BEGIN HISTO1D /ALICE_2020_I1797621/rpPb-d01-x01-y01
ConnectBins=0
ErrorBars=1
IsRef=1
Path=/ALICE_2020_I1797621/rpPb-d01-x01-y01
PolyMarker=*
Title=ALICE Run 2
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	7.256710e-01	9.715013e-02	9.715013e-02
4.000000e-02	9.000000e-02	7.243070e-01	9.712656e-02	9.712656e-02
9.000000e-02	1.400000e-01	6.476910e-01	8.852021e-02	8.852021e-02
1.400000e-01	1.900000e-01	6.730660e-01	5.587690e-02	5.587690e-02
1.900000e-01	2.900000e-01	7.561950e-01	6.622307e-02	6.622307e-02
2.900000e-01	3.900000e-01	7.126020e-01	8.190759e-02	8.190759e-02
3.900000e-01	5.000000e-01	6.952440e-01	1.179564e-01	1.179564e-01
5.000000e-01	6.000000e-01	7.506160e-01	1.548886e-01	1.548886e-01
6.000000e-01	7.000000e-01	7.850860e-01	1.340853e-01	1.340853e-01
7.000000e-01	8.000000e-01	7.215930e-01	8.592794e-02	8.592794e-02
8.000000e-01	9.500000e-01	9.264800e-01	1.642782e-01	1.642782e-01
9.500000e-01	1.050000e+00	7.685820e-01	1.140812e-01	1.140812e-01
1.050000e+00	1.400000e+00	1.197450e+00	1.814785e-01	1.814785e-01
1.400000e+00	1.700000e+00	1.210570e+00	2.018998e-01	2.018998e-01
1.700000e+00	2.000000e+00	9.489270e-01	1.681345e-01	1.681345e-01
2.000000e+00	2.400000e+00	1.097950e+00	1.780183e-01	1.780183e-01
2.400000e+00	2.700000e+00	9.839970e-01	1.542784e-01	1.542784e-01
2.700000e+00	3.000000e+00	7.732570e-01	9.649136e-02	9.649136e-02
3.000000e+00	3.100000e+00	8.547320e-01	9.070529e-02	9.070529e-02
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR2.0_MUF2.0_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.44389635201104544, dn: 0.44389635201104544}}, 1: {"": {up: 0.16596148501421323, dn: 0.16596148501421323}}, 2: {"": {up: 0.14122214968128072, dn: 0.14122214968128072}}, 3: {"": {up: 0.12246488463686182, dn: 0.12246488463686182}}, 4: {"": {up: 0.10041082907049038, dn: 0.10041082907049038}}, 5: {"": {up: 0.10291073354201948, dn: 0.10291073354201948}}, 6: {"": {up: 0.093129690227823844, dn: 0.093129690227823844}}, 7: {"": {up: 0.085962125800904621, dn: 0.085962125800904621}}, 8: {"": {up: 0.082310890536568565, dn: 0.082310890536568565}}, 9: {"": {up: 0.069514848496065804, dn: 0.069514848496065804}}, 10: {"": {up: 0.056141463855332099, dn: 0.056141463855332099}}, 11: {"": {up: 0.053817399390368906, dn: 0.053817399390368906}}, 12: {"": {up: 0.0957905900570242, dn: 0.0957905900570242}}, 13: {"": {up: 0.07887146229632723, dn: 0.07887146229632723}}, 14: {"": {up: 0.050632959238381327, dn: 0.050632959238381327}}, 15: {"": {up: 0.088072847581108463, dn: 0.088072847581108463}}, 16: {"": {up: 0.081882800365368394, dn: 0.081882800365368394}}, 17: {"": {up: 0.087560893061894518, dn: 0.087560893061894518}}, 18: {"": {up: 0.045678794525215873, dn: 0.045678794525215873}}, 19: {"": {up: 0.049771810190537787, dn: 0.049771810190537787}}, 20: {"": {up: 0.067321978411992861, dn: 0.067321978411992861}}, 21: {"": {up: 0.076618646983960245, dn: 0.076618646983960245}}, 22: {"": {up: 0.089398783746301183, dn: 0.089398783746301183}}, 23: {"": {up: 0.13062020591224763, dn: 0.13062020591224763}}, 24: {"": {up: 0.24217505777149317, dn: 0.24217505777149317}}, 25: {"": {up: 0.22914612049400426, dn: 0.22914612049400426}}, 26: {"": {up: 0.23329135827947639, dn: 0.23329135827947639}}, 27: {"": {up: 0.1683011524979125, dn: 0.1683011524979125}}, 28: {"": {up: 0.21144622880370234, dn: 0.21144622880370234}}, 29: {"": {up: 0.28104117629417152, dn: 0.28104117629417152}}, 30: {"": {up: 0.35842133506868273, dn: 0.35842133506868273}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR2.0_MUF2.0_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.000000e+00	4.438964e-01	4.438964e-01
4.000000e-02	9.000000e-02	1.000000e+00	1.659615e-01	1.659615e-01
9.000000e-02	1.400000e-01	1.000000e+00	1.412221e-01	1.412221e-01
1.400000e-01	1.900000e-01	1.000000e+00	1.224649e-01	1.224649e-01
1.900000e-01	2.400000e-01	1.000000e+00	1.004108e-01	1.004108e-01
2.400000e-01	2.900000e-01	1.000000e+00	1.029107e-01	1.029107e-01
2.900000e-01	3.400000e-01	1.000000e+00	9.312969e-02	9.312969e-02
3.400000e-01	3.900000e-01	1.000000e+00	8.596213e-02	8.596213e-02
3.900000e-01	4.400000e-01	1.000000e+00	8.231089e-02	8.231089e-02
4.400000e-01	5.000000e-01	1.000000e+00	6.951485e-02	6.951485e-02
5.000000e-01	6.000000e-01	1.000000e+00	5.614146e-02	5.614146e-02
6.000000e-01	7.000000e-01	1.000000e+00	5.381740e-02	5.381740e-02
7.000000e-01	7.500000e-01	1.000000e+00	9.579059e-02	9.579059e-02
7.500000e-01	8.000000e-01	1.000000e+00	7.887146e-02	7.887146e-02
8.000000e-01	9.500000e-01	1.000000e+00	5.063296e-02	5.063296e-02
9.500000e-01	1.000000e+00	1.000000e+00	8.807285e-02	8.807285e-02
1.000000e+00	1.050000e+00	1.000000e+00	8.188280e-02	8.188280e-02
1.050000e+00	1.100000e+00	1.000000e+00	8.756089e-02	8.756089e-02
1.100000e+00	1.400000e+00	1.000000e+00	4.567879e-02	4.567879e-02
1.400000e+00	1.700000e+00	1.000000e+00	4.977181e-02	4.977181e-02
1.700000e+00	2.000000e+00	1.000000e+00	6.732198e-02	6.732198e-02
2.000000e+00	2.400000e+00	1.000000e+00	7.661865e-02	7.661865e-02
2.400000e+00	2.700000e+00	1.000000e+00	8.939878e-02	8.939878e-02
2.700000e+00	3.000000e+00	1.000000e+00	1.306202e-01	1.306202e-01
3.000000e+00	3.100000e+00	1.000000e+00	2.421751e-01	2.421751e-01
3.100000e+00	3.300000e+00	1.000000e+00	2.291461e-01	2.291461e-01
3.300000e+00	3.500000e+00	1.000000e+00	2.332914e-01	2.332914e-01
3.500000e+00	4.000000e+00	1.000000e+00	1.683012e-01	1.683012e-01
4.000000e+00	5.000000e+00	1.000000e+00	2.114462e-01	2.114462e-01
5.000000e+00	6.000000e+00	1.000000e+00	2.810412e-01	2.810412e-01
6.000000e+00	7.000000e+00	1.000000e+00	3.584213e-01	3.584213e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR2.0_MUF1.0_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.48895911033495526, dn: 0.48895911033495526}}, 1: {"": {up: 0.15558510010629284, dn: 0.15558510010629284}}, 2: {"": {up: 0.12326591691263708, dn: 0.12326591691263708}}, 3: {"": {up: 0.10310714510563262, dn: 0.10310714510563262}}, 4: {"": {up: 0.089423385543953599, dn: 0.089423385543953599}}, 5: {"": {up: 0.086338757354645565, dn: 0.086338757354645565}}, 6: {"": {up: 0.081419713963351292, dn: 0.081419713963351292}}, 7: {"": {up: 0.073487898644953212, dn: 0.073487898644953212}}, 8: {"": {up: 0.073937385320040738, dn: 0.073937385320040738}}, 9: {"": {up: 0.059658122059199729, dn: 0.059658122059199729}}, 10: {"": {up: 0.048404185466695573, dn: 0.048404185466695573}}, 11: {"": {up: 0.044174130103106335, dn: 0.044174130103106335}}, 12: {"": {up: 0.063823294814744719, dn: 0.063823294814744719}}, 13: {"": {up: 0.065807179764772267, dn: 0.065807179764772267}}, 14: {"": {up: 0.038755240288242954, dn: 0.038755240288242954}}, 15: {"": {up: 0.069364064745439311, dn: 0.069364064745439311}}, 16: {"": {up: 0.073520959558415755, dn: 0.073520959558415755}}, 17: {"": {up: 0.078336149256929638, dn: 0.078336149256929638}}, 18: {"": {up: 0.035646886042706813, dn: 0.035646886042706813}}, 19: {"": {up: 0.044858064941967105, dn: 0.044858064941967105}}, 20: {"": {up: 0.056556279839402313, dn: 0.056556279839402313}}, 21: {"": {up: 0.066580608791984394, dn: 0.066580608791984394}}, 22: {"": {up: 0.084118207511998055, dn: 0.084118207511998055}}, 23: {"": {up: 0.12491399096452982, dn: 0.12491399096452982}}, 24: {"": {up: 0.24598237617720822, dn: 0.24598237617720822}}, 25: {"": {up: 0.21876626957088893, dn: 0.21876626957088893}}, 26: {"": {up: 0.20874887070683271, dn: 0.20874887070683271}}, 27: {"": {up: 0.15163118014826291, dn: 0.15163118014826291}}, 28: {"": {up: 0.21358867133327278, dn: 0.21358867133327278}}, 29: {"": {up: 0.2684639642337614, dn: 0.2684639642337614}}, 30: {"": {up: 0.35127395392069044, dn: 0.35127395392069044}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR2.0_MUF1.0_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.000000e+00	4.889591e-01	4.889591e-01
4.000000e-02	9.000000e-02	1.000000e+00	1.555851e-01	1.555851e-01
9.000000e-02	1.400000e-01	1.000000e+00	1.232659e-01	1.232659e-01
1.400000e-01	1.900000e-01	1.000000e+00	1.031071e-01	1.031071e-01
1.900000e-01	2.400000e-01	1.000000e+00	8.942339e-02	8.942339e-02
2.400000e-01	2.900000e-01	1.000000e+00	8.633876e-02	8.633876e-02
2.900000e-01	3.400000e-01	1.000000e+00	8.141971e-02	8.141971e-02
3.400000e-01	3.900000e-01	1.000000e+00	7.348790e-02	7.348790e-02
3.900000e-01	4.400000e-01	1.000000e+00	7.393739e-02	7.393739e-02
4.400000e-01	5.000000e-01	1.000000e+00	5.965812e-02	5.965812e-02
5.000000e-01	6.000000e-01	1.000000e+00	4.840419e-02	4.840419e-02
6.000000e-01	7.000000e-01	1.000000e+00	4.417413e-02	4.417413e-02
7.000000e-01	7.500000e-01	1.000000e+00	6.382329e-02	6.382329e-02
7.500000e-01	8.000000e-01	1.000000e+00	6.580718e-02	6.580718e-02
8.000000e-01	9.500000e-01	1.000000e+00	3.875524e-02	3.875524e-02
9.500000e-01	1.000000e+00	1.000000e+00	6.936406e-02	6.936406e-02
1.000000e+00	1.050000e+00	1.000000e+00	7.352096e-02	7.352096e-02
1.050000e+00	1.100000e+00	1.000000e+00	7.833615e-02	7.833615e-02
1.100000e+00	1.400000e+00	1.000000e+00	3.564689e-02	3.564689e-02
1.400000e+00	1.700000e+00	1.000000e+00	4.485806e-02	4.485806e-02
1.700000e+00	2.000000e+00	1.000000e+00	5.655628e-02	5.655628e-02
2.000000e+00	2.400000e+00	1.000000e+00	6.658061e-02	6.658061e-02
2.400000e+00	2.700000e+00	1.000000e+00	8.411821e-02	8.411821e-02
2.700000e+00	3.000000e+00	1.000000e+00	1.249140e-01	1.249140e-01
3.000000e+00	3.100000e+00	1.000000e+00	2.459824e-01	2.459824e-01
3.100000e+00	3.300000e+00	1.000000e+00	2.187663e-01	2.187663e-01
3.300000e+00	3.500000e+00	1.000000e+00	2.087489e-01	2.087489e-01
3.500000e+00	4.000000e+00	1.000000e+00	1.516312e-01	1.516312e-01
4.000000e+00	5.000000e+00	1.000000e+00	2.135887e-01	2.135887e-01
5.000000e+00	6.000000e+00	1.000000e+00	2.684640e-01	2.684640e-01
6.000000e+00	7.000000e+00	1.000000e+00	3.512740e-01	3.512740e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR1.0_MUF2.0_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.46155988600768916, dn: 0.46155988600768916}}, 1: {"": {up: 0.18133279454552065, dn: 0.18133279454552065}}, 2: {"": {up: 0.15851410587930931, dn: 0.15851410587930931}}, 3: {"": {up: 0.13534763075662051, dn: 0.13534763075662051}}, 4: {"": {up: 0.10911206396619678, dn: 0.10911206396619678}}, 5: {"": {up: 0.1134289913037354, dn: 0.1134289913037354}}, 6: {"": {up: 0.10894953928682725, dn: 0.10894953928682725}}, 7: {"": {up: 0.098603746192945235, dn: 0.098603746192945235}}, 8: {"": {up: 0.093359920808847918, dn: 0.093359920808847918}}, 9: {"": {up: 0.081070883726331158, dn: 0.081070883726331158}}, 10: {"": {up: 0.064153913387781022, dn: 0.064153913387781022}}, 11: {"": {up: 0.061892649914825244, dn: 0.061892649914825244}}, 12: {"": {up: 0.11105233348916743, dn: 0.11105233348916743}}, 13: {"": {up: 0.089723335528950482, dn: 0.089723335528950482}}, 14: {"": {up: 0.060063091741662321, dn: 0.060063091741662321}}, 15: {"": {up: 0.094930417074483034, dn: 0.094930417074483034}}, 16: {"": {up: 0.091856990484554743, dn: 0.091856990484554743}}, 17: {"": {up: 0.10420741871164223, dn: 0.10420741871164223}}, 18: {"": {up: 0.059326492180380538, dn: 0.059326492180380538}}, 19: {"": {up: 0.059144007230151542, dn: 0.059144007230151542}}, 20: {"": {up: 0.085201718959944758, dn: 0.085201718959944758}}, 21: {"": {up: 0.093299192726135835, dn: 0.093299192726135835}}, 22: {"": {up: 0.10033402202352977, dn: 0.10033402202352977}}, 23: {"": {up: 0.14697291359395356, dn: 0.14697291359395356}}, 24: {"": {up: 0.26299621647462118, dn: 0.26299621647462118}}, 25: {"": {up: 0.26098139033500262, dn: 0.26098139033500262}}, 26: {"": {up: 0.26489561194467887, dn: 0.26489561194467887}}, 27: {"": {up: 0.19277961267792695, dn: 0.19277961267792695}}, 28: {"": {up: 0.24271537323547754, dn: 0.24271537323547754}}, 29: {"": {up: 0.36488856080816462, dn: 0.36488856080816462}}, 30: {"": {up: 0.42351865771409414, dn: 0.42351865771409414}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR1.0_MUF2.0_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.000000e+00	4.615599e-01	4.615599e-01
4.000000e-02	9.000000e-02	1.000000e+00	1.813328e-01	1.813328e-01
9.000000e-02	1.400000e-01	1.000000e+00	1.585141e-01	1.585141e-01
1.400000e-01	1.900000e-01	1.000000e+00	1.353476e-01	1.353476e-01
1.900000e-01	2.400000e-01	1.000000e+00	1.091121e-01	1.091121e-01
2.400000e-01	2.900000e-01	1.000000e+00	1.134290e-01	1.134290e-01
2.900000e-01	3.400000e-01	1.000000e+00	1.089495e-01	1.089495e-01
3.400000e-01	3.900000e-01	1.000000e+00	9.860375e-02	9.860375e-02
3.900000e-01	4.400000e-01	1.000000e+00	9.335992e-02	9.335992e-02
4.400000e-01	5.000000e-01	1.000000e+00	8.107088e-02	8.107088e-02
5.000000e-01	6.000000e-01	1.000000e+00	6.415391e-02	6.415391e-02
6.000000e-01	7.000000e-01	1.000000e+00	6.189265e-02	6.189265e-02
7.000000e-01	7.500000e-01	1.000000e+00	1.110523e-01	1.110523e-01
7.500000e-01	8.000000e-01	1.000000e+00	8.972334e-02	8.972334e-02
8.000000e-01	9.500000e-01	1.000000e+00	6.006309e-02	6.006309e-02
9.500000e-01	1.000000e+00	1.000000e+00	9.493042e-02	9.493042e-02
1.000000e+00	1.050000e+00	1.000000e+00	9.185699e-02	9.185699e-02
1.050000e+00	1.100000e+00	1.000000e+00	1.042074e-01	1.042074e-01
1.100000e+00	1.400000e+00	1.000000e+00	5.932649e-02	5.932649e-02
1.400000e+00	1.700000e+00	1.000000e+00	5.914401e-02	5.914401e-02
1.700000e+00	2.000000e+00	1.000000e+00	8.520172e-02	8.520172e-02
2.000000e+00	2.400000e+00	1.000000e+00	9.329919e-02	9.329919e-02
2.400000e+00	2.700000e+00	1.000000e+00	1.003340e-01	1.003340e-01
2.700000e+00	3.000000e+00	1.000000e+00	1.469729e-01	1.469729e-01
3.000000e+00	3.100000e+00	1.000000e+00	2.629962e-01	2.629962e-01
3.100000e+00	3.300000e+00	1.000000e+00	2.609814e-01	2.609814e-01
3.300000e+00	3.500000e+00	1.000000e+00	2.648956e-01	2.648956e-01
3.500000e+00	4.000000e+00	1.000000e+00	1.927796e-01	1.927796e-01
4.000000e+00	5.000000e+00	1.000000e+00	2.427154e-01	2.427154e-01
5.000000e+00	6.000000e+00	1.000000e+00	3.648886e-01	3.648886e-01
6.000000e+00	7.000000e+00	1.000000e+00	4.235187e-01	4.235187e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR1.0_MUF0.5_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.95807201665421937, dn: 0.95807201665421937}}, 1: {"": {up: 0.42100399357588186, dn: 0.42100399357588186}}, 2: {"": {up: 0.29556631760292146, dn: 0.29556631760292146}}, 3: {"": {up: 0.21169521972617386, dn: 0.21169521972617386}}, 4: {"": {up: 0.17830932052308615, dn: 0.17830932052308615}}, 5: {"": {up: 0.17057565275555231, dn: 0.17057565275555231}}, 6: {"": {up: 0.18553399909620918, dn: 0.18553399909620918}}, 7: {"": {up: 0.15290556410364617, dn: 0.15290556410364617}}, 8: {"": {up: 0.14146307580903356, dn: 0.14146307580903356}}, 9: {"": {up: 0.11620913380349891, dn: 0.11620913380349891}}, 10: {"": {up: 0.098351113771702248, dn: 0.098351113771702248}}, 11: {"": {up: 0.078896350649850774, dn: 0.078896350649850774}}, 12: {"": {up: 0.12463665419377415, dn: 0.12463665419377415}}, 13: {"": {up: 0.11387613050410948, dn: 0.11387613050410948}}, 14: {"": {up: 0.073201352305993672, dn: 0.073201352305993672}}, 15: {"": {up: 0.11297210188729992, dn: 0.11297210188729992}}, 16: {"": {up: 0.1412567328340727, dn: 0.1412567328340727}}, 17: {"": {up: 0.14995901003808634, dn: 0.14995901003808634}}, 18: {"": {up: 0.058805632076536163, dn: 0.058805632076536163}}, 19: {"": {up: 0.069764619511164666, dn: 0.069764619511164666}}, 20: {"": {up: 0.086173656614012273, dn: 0.086173656614012273}}, 21: {"": {up: 0.098174746998146351, dn: 0.098174746998146351}}, 22: {"": {up: 0.10228830476767226, dn: 0.10228830476767226}}, 23: {"": {up: 0.15887340702055566, dn: 0.15887340702055566}}, 24: {"": {up: 0.33539186347863292, dn: 0.33539186347863292}}, 25: {"": {up: 0.25369407503181013, dn: 0.25369407503181013}}, 26: {"": {up: 0.2541240651458937, dn: 0.2541240651458937}}, 27: {"": {up: 0.16688151600050982, dn: 0.16688151600050982}}, 28: {"": {up: 0.26267725376929613, dn: 0.26267725376929613}}, 29: {"": {up: 0.29967997580125261, dn: 0.29967997580125261}}, 30: {"": {up: 0.38114327452519414, dn: 0.38114327452519414}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR1.0_MUF0.5_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.000000e+00	9.580720e-01	9.580720e-01
4.000000e-02	9.000000e-02	1.000000e+00	4.210040e-01	4.210040e-01
9.000000e-02	1.400000e-01	1.000000e+00	2.955663e-01	2.955663e-01
1.400000e-01	1.900000e-01	1.000000e+00	2.116952e-01	2.116952e-01
1.900000e-01	2.400000e-01	1.000000e+00	1.783093e-01	1.783093e-01
2.400000e-01	2.900000e-01	1.000000e+00	1.705757e-01	1.705757e-01
2.900000e-01	3.400000e-01	1.000000e+00	1.855340e-01	1.855340e-01
3.400000e-01	3.900000e-01	1.000000e+00	1.529056e-01	1.529056e-01
3.900000e-01	4.400000e-01	1.000000e+00	1.414631e-01	1.414631e-01
4.400000e-01	5.000000e-01	1.000000e+00	1.162091e-01	1.162091e-01
5.000000e-01	6.000000e-01	1.000000e+00	9.835111e-02	9.835111e-02
6.000000e-01	7.000000e-01	1.000000e+00	7.889635e-02	7.889635e-02
7.000000e-01	7.500000e-01	1.000000e+00	1.246367e-01	1.246367e-01
7.500000e-01	8.000000e-01	1.000000e+00	1.138761e-01	1.138761e-01
8.000000e-01	9.500000e-01	1.000000e+00	7.320135e-02	7.320135e-02
9.500000e-01	1.000000e+00	1.000000e+00	1.129721e-01	1.129721e-01
1.000000e+00	1.050000e+00	1.000000e+00	1.412567e-01	1.412567e-01
1.050000e+00	1.100000e+00	1.000000e+00	1.499590e-01	1.499590e-01
1.100000e+00	1.400000e+00	1.000000e+00	5.880563e-02	5.880563e-02
1.400000e+00	1.700000e+00	1.000000e+00	6.976462e-02	6.976462e-02
1.700000e+00	2.000000e+00	1.000000e+00	8.617366e-02	8.617366e-02
2.000000e+00	2.400000e+00	1.000000e+00	9.817475e-02	9.817475e-02
2.400000e+00	2.700000e+00	1.000000e+00	1.022883e-01	1.022883e-01
2.700000e+00	3.000000e+00	1.000000e+00	1.588734e-01	1.588734e-01
3.000000e+00	3.100000e+00	1.000000e+00	3.353919e-01	3.353919e-01
3.100000e+00	3.300000e+00	1.000000e+00	2.536941e-01	2.536941e-01
3.300000e+00	3.500000e+00	1.000000e+00	2.541241e-01	2.541241e-01
3.500000e+00	4.000000e+00	1.000000e+00	1.668815e-01	1.668815e-01
4.000000e+00	5.000000e+00	1.000000e+00	2.626773e-01	2.626773e-01
5.000000e+00	6.000000e+00	1.000000e+00	2.996800e-01	2.996800e-01
6.000000e+00	7.000000e+00	1.000000e+00	3.811433e-01	3.811433e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR0.5_MUF1.0_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.39795416194227246, dn: 0.39795416194227246}}, 1: {"": {up: 0.15100183347919729, dn: 0.15100183347919729}}, 2: {"": {up: 0.12481393501712416, dn: 0.12481393501712416}}, 3: {"": {up: 0.11161809652669012, dn: 0.11161809652669012}}, 4: {"": {up: 0.091170218458646091, dn: 0.091170218458646091}}, 5: {"": {up: 0.089568653798252171, dn: 0.089568653798252171}}, 6: {"": {up: 0.087700799987755082, dn: 0.087700799987755082}}, 7: {"": {up: 0.076816754519374517, dn: 0.076816754519374517}}, 8: {"": {up: 0.075662421115696946, dn: 0.075662421115696946}}, 9: {"": {up: 0.066024447205281236, dn: 0.066024447205281236}}, 10: {"": {up: 0.050901232287823131, dn: 0.050901232287823131}}, 11: {"": {up: 0.047299829903964377, dn: 0.047299829903964377}}, 12: {"": {up: 0.070630016718871938, dn: 0.070630016718871938}}, 13: {"": {up: 0.070763308323166102, dn: 0.070763308323166102}}, 14: {"": {up: 0.044812193091857855, dn: 0.044812193091857855}}, 15: {"": {up: 0.074099601408395596, dn: 0.074099601408395596}}, 16: {"": {up: 0.079127042575756465, dn: 0.079127042575756465}}, 17: {"": {up: 0.081584269421453956, dn: 0.081584269421453956}}, 18: {"": {up: 0.040501397486748129, dn: 0.040501397486748129}}, 19: {"": {up: 0.05149667993075327, dn: 0.05149667993075327}}, 20: {"": {up: 0.067717022312530975, dn: 0.067717022312530975}}, 21: {"": {up: 0.082517114264273814, dn: 0.082517114264273814}}, 22: {"": {up: 0.099103406618744366, dn: 0.099103406618744366}}, 23: {"": {up: 0.14894137148487394, dn: 0.14894137148487394}}, 24: {"": {up: 0.35852193504859525, dn: 0.35852193504859525}}, 25: {"": {up: 0.27905721886163892, dn: 0.27905721886163892}}, 26: {"": {up: 0.24707658513392508, dn: 0.24707658513392508}}, 27: {"": {up: 0.18488208233950482, dn: 0.18488208233950482}}, 28: {"": {up: 0.28434990606794636, dn: 0.28434990606794636}}, 29: {"": {up: 0.39742714643913429, dn: 0.39742714643913429}}, 30: {"": {up: 0.41686642394846496, dn: 0.41686642394846496}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR0.5_MUF1.0_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.000000e+00	3.979542e-01	3.979542e-01
4.000000e-02	9.000000e-02	1.000000e+00	1.510018e-01	1.510018e-01
9.000000e-02	1.400000e-01	1.000000e+00	1.248139e-01	1.248139e-01
1.400000e-01	1.900000e-01	1.000000e+00	1.116181e-01	1.116181e-01
1.900000e-01	2.400000e-01	1.000000e+00	9.117022e-02	9.117022e-02
2.400000e-01	2.900000e-01	1.000000e+00	8.956865e-02	8.956865e-02
2.900000e-01	3.400000e-01	1.000000e+00	8.770080e-02	8.770080e-02
3.400000e-01	3.900000e-01	1.000000e+00	7.681675e-02	7.681675e-02
3.900000e-01	4.400000e-01	1.000000e+00	7.566242e-02	7.566242e-02
4.400000e-01	5.000000e-01	1.000000e+00	6.602445e-02	6.602445e-02
5.000000e-01	6.000000e-01	1.000000e+00	5.090123e-02	5.090123e-02
6.000000e-01	7.000000e-01	1.000000e+00	4.729983e-02	4.729983e-02
7.000000e-01	7.500000e-01	1.000000e+00	7.063002e-02	7.063002e-02
7.500000e-01	8.000000e-01	1.000000e+00	7.076331e-02	7.076331e-02
8.000000e-01	9.500000e-01	1.000000e+00	4.481219e-02	4.481219e-02
9.500000e-01	1.000000e+00	1.000000e+00	7.409960e-02	7.409960e-02
1.000000e+00	1.050000e+00	1.000000e+00	7.912704e-02	7.912704e-02
1.050000e+00	1.100000e+00	1.000000e+00	8.158427e-02	8.158427e-02
1.100000e+00	1.400000e+00	1.000000e+00	4.050140e-02	4.050140e-02
1.400000e+00	1.700000e+00	1.000000e+00	5.149668e-02	5.149668e-02
1.700000e+00	2.000000e+00	1.000000e+00	6.771702e-02	6.771702e-02
2.000000e+00	2.400000e+00	1.000000e+00	8.251711e-02	8.251711e-02
2.400000e+00	2.700000e+00	1.000000e+00	9.910341e-02	9.910341e-02
2.700000e+00	3.000000e+00	1.000000e+00	1.489414e-01	1.489414e-01
3.000000e+00	3.100000e+00	1.000000e+00	3.585219e-01	3.585219e-01
3.100000e+00	3.300000e+00	1.000000e+00	2.790572e-01	2.790572e-01
3.300000e+00	3.500000e+00	1.000000e+00	2.470766e-01	2.470766e-01
3.500000e+00	4.000000e+00	1.000000e+00	1.848821e-01	1.848821e-01
4.000000e+00	5.000000e+00	1.000000e+00	2.843499e-01	2.843499e-01
5.000000e+00	6.000000e+00	1.000000e+00	3.974271e-01	3.974271e-01
6.000000e+00	7.000000e+00	1.000000e+00	4.168664e-01	4.168664e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR0.5_MUF0.5_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.7325793171467827, dn: 0.7325793171467827}}, 1: {"": {up: 0.45028351262808058, dn: 0.45028351262808058}}, 2: {"": {up: 0.46296237772288079, dn: 0.46296237772288079}}, 3: {"": {up: 0.29795983625221834, dn: 0.29795983625221834}}, 4: {"": {up: 0.1946125332384083, dn: 0.1946125332384083}}, 5: {"": {up: 0.21369620884634899, dn: 0.21369620884634899}}, 6: {"": {up: 0.22797730784527662, dn: 0.22797730784527662}}, 7: {"": {up: 0.21102989810435879, dn: 0.21102989810435879}}, 8: {"": {up: 0.17449104440685353, dn: 0.17449104440685353}}, 9: {"": {up: 0.14755397910055615, dn: 0.14755397910055615}}, 10: {"": {up: 0.11976974354532907, dn: 0.11976974354532907}}, 11: {"": {up: 0.099813313267861331, dn: 0.099813313267861331}}, 12: {"": {up: 0.17124237882041227, dn: 0.17124237882041227}}, 13: {"": {up: 0.13084279321228043, dn: 0.13084279321228043}}, 14: {"": {up: 0.10175172132665324, dn: 0.10175172132665324}}, 15: {"": {up: 0.13212109243667497, dn: 0.13212109243667497}}, 16: {"": {up: 0.17850430950451845, dn: 0.17850430950451845}}, 17: {"": {up: 0.16699228906967142, dn: 0.16699228906967142}}, 18: {"": {up: 0.070571982239258341, dn: 0.070571982239258341}}, 19: {"": {up: 0.083735006940069814, dn: 0.083735006940069814}}, 20: {"": {up: 0.10355893681873704, dn: 0.10355893681873704}}, 21: {"": {up: 0.11689176512462236, dn: 0.11689176512462236}}, 22: {"": {up: 0.117176767875383, dn: 0.117176767875383}}, 23: {"": {up: 0.17239305802770202, dn: 0.17239305802770202}}, 24: {"": {up: 0.96279309090460274, dn: 0.96279309090460274}}, 25: {"": {up: 0.31086359602228264, dn: 0.31086359602228264}}, 26: {"": {up: 0.23851722062303221, dn: 0.23851722062303221}}, 27: {"": {up: 0.1673486460517789, dn: 0.1673486460517789}}, 28: {"": {up: 0.31498418553397567, dn: 0.31498418553397567}}, 29: {"": {up: 0.33375024295069766, dn: 0.33375024295069766}}, 30: {"": {up: 0.39279454793688601, dn: 0.39279454793688601}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR0.5_MUF0.5_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.000000e+00	7.325793e-01	7.325793e-01
4.000000e-02	9.000000e-02	1.000000e+00	4.502835e-01	4.502835e-01
9.000000e-02	1.400000e-01	1.000000e+00	4.629624e-01	4.629624e-01
1.400000e-01	1.900000e-01	1.000000e+00	2.979598e-01	2.979598e-01
1.900000e-01	2.400000e-01	1.000000e+00	1.946125e-01	1.946125e-01
2.400000e-01	2.900000e-01	1.000000e+00	2.136962e-01	2.136962e-01
2.900000e-01	3.400000e-01	1.000000e+00	2.279773e-01	2.279773e-01
3.400000e-01	3.900000e-01	1.000000e+00	2.110299e-01	2.110299e-01
3.900000e-01	4.400000e-01	1.000000e+00	1.744910e-01	1.744910e-01
4.400000e-01	5.000000e-01	1.000000e+00	1.475540e-01	1.475540e-01
5.000000e-01	6.000000e-01	1.000000e+00	1.197697e-01	1.197697e-01
6.000000e-01	7.000000e-01	1.000000e+00	9.981331e-02	9.981331e-02
7.000000e-01	7.500000e-01	1.000000e+00	1.712424e-01	1.712424e-01
7.500000e-01	8.000000e-01	1.000000e+00	1.308428e-01	1.308428e-01
8.000000e-01	9.500000e-01	1.000000e+00	1.017517e-01	1.017517e-01
9.500000e-01	1.000000e+00	1.000000e+00	1.321211e-01	1.321211e-01
1.000000e+00	1.050000e+00	1.000000e+00	1.785043e-01	1.785043e-01
1.050000e+00	1.100000e+00	1.000000e+00	1.669923e-01	1.669923e-01
1.100000e+00	1.400000e+00	1.000000e+00	7.057198e-02	7.057198e-02
1.400000e+00	1.700000e+00	1.000000e+00	8.373501e-02	8.373501e-02
1.700000e+00	2.000000e+00	1.000000e+00	1.035589e-01	1.035589e-01
2.000000e+00	2.400000e+00	1.000000e+00	1.168918e-01	1.168918e-01
2.400000e+00	2.700000e+00	1.000000e+00	1.171768e-01	1.171768e-01
2.700000e+00	3.000000e+00	1.000000e+00	1.723931e-01	1.723931e-01
3.000000e+00	3.100000e+00	1.000000e+00	9.627931e-01	9.627931e-01
3.100000e+00	3.300000e+00	1.000000e+00	3.108636e-01	3.108636e-01
3.300000e+00	3.500000e+00	1.000000e+00	2.385172e-01	2.385172e-01
3.500000e+00	4.000000e+00	1.000000e+00	1.673486e-01	1.673486e-01
4.000000e+00	5.000000e+00	1.000000e+00	3.149842e-01	3.149842e-01
5.000000e+00	6.000000e+00	1.000000e+00	3.337502e-01	3.337502e-01
6.000000e+00	7.000000e+00	1.000000e+00	3.927945e-01	3.927945e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.42847825986484578, dn: 0.42847825986484578}}, 1: {"": {up: 0.14714921821890981, dn: 0.14714921821890981}}, 2: {"": {up: 0.11720006104248658, dn: 0.11720006104248658}}, 3: {"": {up: 0.10105594852117425, dn: 0.10105594852117425}}, 4: {"": {up: 0.086036891115641709, dn: 0.086036891115641709}}, 5: {"": {up: 0.082841105986177957, dn: 0.082841105986177957}}, 6: {"": {up: 0.07893419807873385, dn: 0.07893419807873385}}, 7: {"": {up: 0.070597308448117901, dn: 0.070597308448117901}}, 8: {"": {up: 0.0705337011970779, dn: 0.0705337011970779}}, 9: {"": {up: 0.058321187609335461, dn: 0.058321187609335461}}, 10: {"": {up: 0.046747064208006603, dn: 0.046747064208006603}}, 11: {"": {up: 0.042970987764612029, dn: 0.042970987764612029}}, 12: {"": {up: 0.061905739257200339, dn: 0.061905739257200339}}, 13: {"": {up: 0.063880696808412241, dn: 0.063880696808412241}}, 14: {"": {up: 0.037996745421209531, dn: 0.037996745421209531}}, 15: {"": {up: 0.067451160419248105, dn: 0.067451160419248105}}, 16: {"": {up: 0.070976980357256525, dn: 0.070976980357256525}}, 17: {"": {up: 0.075367614595146709, dn: 0.075367614595146709}}, 18: {"": {up: 0.03470642020291248, dn: 0.03470642020291248}}, 19: {"": {up: 0.044303824892926773, dn: 0.044303824892926773}}, 20: {"": {up: 0.056396465215565753, dn: 0.056396465215565753}}, 21: {"": {up: 0.065712645981491638, dn: 0.065712645981491638}}, 22: {"": {up: 0.083751222388419491, dn: 0.083751222388419491}}, 23: {"": {up: 0.12429385370256645, dn: 0.12429385370256645}}, 24: {"": {up: 0.25103093687539807, dn: 0.25103093687539807}}, 25: {"": {up: 0.22357676935775972, dn: 0.22357676935775972}}, 26: {"": {up: 0.20884922607650333, dn: 0.20884922607650333}}, 27: {"": {up: 0.15369663226104696, dn: 0.15369663226104696}}, 28: {"": {up: 0.21955572543161381, dn: 0.21955572543161381}}, 29: {"": {up: 0.30119794717641291, dn: 0.30119794717641291}}, 30: {"": {up: 0.36082397462961002, dn: 0.36082397462961002}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.000000e+00	4.284783e-01	4.284783e-01
4.000000e-02	9.000000e-02	1.000000e+00	1.471492e-01	1.471492e-01
9.000000e-02	1.400000e-01	1.000000e+00	1.172001e-01	1.172001e-01
1.400000e-01	1.900000e-01	1.000000e+00	1.010559e-01	1.010559e-01
1.900000e-01	2.400000e-01	1.000000e+00	8.603689e-02	8.603689e-02
2.400000e-01	2.900000e-01	1.000000e+00	8.284111e-02	8.284111e-02
2.900000e-01	3.400000e-01	1.000000e+00	7.893420e-02	7.893420e-02
3.400000e-01	3.900000e-01	1.000000e+00	7.059731e-02	7.059731e-02
3.900000e-01	4.400000e-01	1.000000e+00	7.053370e-02	7.053370e-02
4.400000e-01	5.000000e-01	1.000000e+00	5.832119e-02	5.832119e-02
5.000000e-01	6.000000e-01	1.000000e+00	4.674706e-02	4.674706e-02
6.000000e-01	7.000000e-01	1.000000e+00	4.297099e-02	4.297099e-02
7.000000e-01	7.500000e-01	1.000000e+00	6.190574e-02	6.190574e-02
7.500000e-01	8.000000e-01	1.000000e+00	6.388070e-02	6.388070e-02
8.000000e-01	9.500000e-01	1.000000e+00	3.799675e-02	3.799675e-02
9.500000e-01	1.000000e+00	1.000000e+00	6.745116e-02	6.745116e-02
1.000000e+00	1.050000e+00	1.000000e+00	7.097698e-02	7.097698e-02
1.050000e+00	1.100000e+00	1.000000e+00	7.536761e-02	7.536761e-02
1.100000e+00	1.400000e+00	1.000000e+00	3.470642e-02	3.470642e-02
1.400000e+00	1.700000e+00	1.000000e+00	4.430382e-02	4.430382e-02
1.700000e+00	2.000000e+00	1.000000e+00	5.639647e-02	5.639647e-02
2.000000e+00	2.400000e+00	1.000000e+00	6.571265e-02	6.571265e-02
2.400000e+00	2.700000e+00	1.000000e+00	8.375122e-02	8.375122e-02
2.700000e+00	3.000000e+00	1.000000e+00	1.242939e-01	1.242939e-01
3.000000e+00	3.100000e+00	1.000000e+00	2.510309e-01	2.510309e-01
3.100000e+00	3.300000e+00	1.000000e+00	2.235768e-01	2.235768e-01
3.300000e+00	3.500000e+00	1.000000e+00	2.088492e-01	2.088492e-01
3.500000e+00	4.000000e+00	1.000000e+00	1.536966e-01	1.536966e-01
4.000000e+00	5.000000e+00	1.000000e+00	2.195557e-01	2.195557e-01
5.000000e+00	6.000000e+00	1.000000e+00	3.011979e-01	3.011979e-01
6.000000e+00	7.000000e+00	1.000000e+00	3.608240e-01	3.608240e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_total.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
ErrorBandColor=red
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorBreakdown={0: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 1: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 2: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 3: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 4: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 5: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 6: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 7: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 8: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 9: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 10: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 11: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 12: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 13: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 14: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 15: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 16: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 17: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 18: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 19: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 20: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 21: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 22: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 23: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 24: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 25: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 26: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}}
ErrorType=env
LineColor=red
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_total.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[_VarBand]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	7.739311e-01	3.100000e-06	3.020000e-05
4.000000e-02	9.000000e-02	7.669579e-01	2.440000e-04	4.297000e-04
9.000000e-02	1.400000e-01	7.989386e-01	1.730000e-05	1.883500e-03
1.400000e-01	1.900000e-01	8.249552e-01	9.446000e-04	1.016620e-02
1.900000e-01	2.400000e-01	8.269294e-01	2.243410e-02	2.910940e-02
2.400000e-01	2.900000e-01	8.582337e-01	6.773000e-04	3.194530e-02
2.900000e-01	3.400000e-01	8.509318e-01	2.492130e-02	3.507750e-02
3.400000e-01	3.900000e-01	8.182273e-01	3.200100e-03	3.181990e-02
3.900000e-01	4.400000e-01	8.463320e-01	8.790000e-03	7.688110e-02
4.400000e-01	5.000000e-01	8.785765e-01	2.529610e-02	6.523940e-02
5.000000e-01	6.000000e-01	9.140597e-01	6.487300e-03	1.954863e-01
6.000000e-01	7.000000e-01	8.857471e-01	3.858500e-03	6.373570e-02
7.000000e-01	7.500000e-01	8.474435e-01	1.597830e-02	9.887910e-02
7.500000e-01	8.000000e-01	7.924768e-01	5.000600e-03	9.388000e-04
8.000000e-01	9.500000e-01	9.501438e-01	1.241940e-02	6.723520e-02
9.500000e-01	1.000000e+00	8.833543e-01	4.532500e-02	2.613860e-02
1.000000e+00	1.050000e+00	8.646441e-01	9.471100e-03	2.307650e-02
1.050000e+00	1.100000e+00	9.750009e-01	7.658210e-02	5.388610e-02
1.100000e+00	1.400000e+00	9.800635e-01	6.347330e-02	2.456950e-02
1.400000e+00	1.700000e+00	9.413483e-01	2.538871e-01	5.614500e-03
1.700000e+00	2.000000e+00	9.896136e-01	3.080218e-01	7.824200e-03
2.000000e+00	2.400000e+00	1.006770e+00	2.222916e-01	5.419000e-03
2.400000e+00	2.700000e+00	9.651289e-01	2.387864e-01	1.000000e-09
2.700000e+00	3.000000e+00	8.873512e-01	1.319368e-01	1.552790e-02
3.000000e+00	3.100000e+00	7.734899e-01	4.499080e-02	6.176300e-03
3.100000e+00	3.300000e+00	8.839052e-01	1.123437e-01	1.415578e-01
3.300000e+00	3.500000e+00	7.137560e-01	2.070911e-01	3.132040e-02
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_total.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 1: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 2: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 3: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 4: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 5: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 6: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 7: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 8: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 9: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 10: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 11: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 12: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 13: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 14: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 15: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 16: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 17: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 18: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 19: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 20: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 21: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 22: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 23: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 24: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 25: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 26: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}}
LineColor=red
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_total.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	7.739311e-01	1.000000e-09	1.000000e-09
4.000000e-02	9.000000e-02	7.669579e-01	1.000000e-09	1.000000e-09
9.000000e-02	1.400000e-01	7.989386e-01	1.000000e-09	1.000000e-09
1.400000e-01	1.900000e-01	8.249552e-01	1.000000e-09	1.000000e-09
1.900000e-01	2.400000e-01	8.269294e-01	1.000000e-09	1.000000e-09
2.400000e-01	2.900000e-01	8.582337e-01	1.000000e-09	1.000000e-09
2.900000e-01	3.400000e-01	8.509318e-01	1.000000e-09	1.000000e-09
3.400000e-01	3.900000e-01	8.182273e-01	1.000000e-09	1.000000e-09
3.900000e-01	4.400000e-01	8.463320e-01	1.000000e-09	1.000000e-09
4.400000e-01	5.000000e-01	8.785765e-01	1.000000e-09	1.000000e-09
5.000000e-01	6.000000e-01	9.140597e-01	1.000000e-09	1.000000e-09
6.000000e-01	7.000000e-01	8.857471e-01	1.000000e-09	1.000000e-09
7.000000e-01	7.500000e-01	8.474435e-01	1.000000e-09	1.000000e-09
7.500000e-01	8.000000e-01	7.924768e-01	1.000000e-09	1.000000e-09
8.000000e-01	9.500000e-01	9.501438e-01	1.000000e-09	1.000000e-09
9.500000e-01	1.000000e+00	8.833543e-01	1.000000e-09	1.000000e-09
1.000000e+00	1.050000e+00	8.646441e-01	1.000000e-09	1.000000e-09
1.050000e+00	1.100000e+00	9.750009e-01	1.000000e-09	1.000000e-09
1.100000e+00	1.400000e+00	9.800635e-01	1.000000e-09	1.000000e-09
1.400000e+00	1.700000e+00	9.413483e-01	1.000000e-09	1.000000e-09
1.700000e+00	2.000000e+00	9.896136e-01	1.000000e-09	1.000000e-09
2.000000e+00	2.400000e+00	1.006770e+00	1.000000e-09	1.000000e-09
2.400000e+00	2.700000e+00	9.651289e-01	1.000000e-09	1.000000e-09
2.700000e+00	3.000000e+00	8.873512e-01	1.000000e-09	1.000000e-09
3.000000e+00	3.100000e+00	7.734899e-01	1.000000e-09	1.000000e-09
3.100000e+00	3.300000e+00	8.839052e-01	1.000000e-09	1.000000e-09
3.300000e+00	3.500000e+00	7.137560e-01	1.000000e-09	1.000000e-09
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_cocktail.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01
ErrorBandColor=blue
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.082817917679350581, dn: 0.082817917679350581}}, 1: {"": {up: 0.083963653056155288, dn: 0.083963653056155288}}, 2: {"": {up: 0.1131359402188913, dn: 0.1131359402188913}}, 3: {"": {up: 0.15047704570878234, dn: 0.15047704570878234}}, 4: {"": {up: 0.14590894968823245, dn: 0.14590894968823245}}, 5: {"": {up: 0.13937472620011304, dn: 0.13937472620011304}}, 6: {"": {up: 0.13184742462467541, dn: 0.13184742462467541}}, 7: {"": {up: 0.11636467251953962, dn: 0.11636467251953962}}, 8: {"": {up: 0.10066608617960028, dn: 0.10066608617960028}}, 9: {"": {up: 0.097526040509824524, dn: 0.097526040509824524}}, 10: {"": {up: 0.084710977401996415, dn: 0.084710977401996415}}, 11: {"": {up: 0.085133897424609487, dn: 0.085133897424609487}}, 12: {"": {up: 0.096531516633560965, dn: 0.096531516633560965}}, 13: {"": {up: 0.11592339934497448, dn: 0.11592339934497448}}, 14: {"": {up: 0.076815011640463643, dn: 0.076815011640463643}}, 15: {"": {up: 0.054443863695021882, dn: 0.054443863695021882}}, 16: {"": {up: 0.042073537208250029, dn: 0.042073537208250029}}, 17: {"": {up: 0.098427075320495216, dn: 0.098427075320495216}}, 18: {"": {up: 0.1000093924121902, dn: 0.1000093924121902}}, 19: {"": {up: 0.1001850656337422, dn: 0.1001850656337422}}, 20: {"": {up: 0.096311159663650586, dn: 0.096311159663650586}}, 21: {"": {up: 0.088386115615686864, dn: 0.088386115615686864}}, 22: {"": {up: 0.087589486022900898, dn: 0.087589486022900898}}, 23: {"": {up: 0.10809754276920609, dn: 0.10809754276920609}}, 24: {"": {up: 0.11601200296549431, dn: 0.11601200296549431}}, 25: {"": {up: 0.11063402860876935, dn: 0.11063402860876935}}, 26: {"": {up: 0.097324397762219308, dn: 0.097324397762219308}}}
LineColor=blue
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_cocktail.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01
Title=ALICE cocktail
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	7.738924e-01	8.281792e-02	8.281792e-02
4.000000e-02	9.000000e-02	7.676666e-01	8.396365e-02	8.396365e-02
9.000000e-02	1.400000e-01	8.047563e-01	1.131359e-01	1.131359e-01
1.400000e-01	1.900000e-01	8.213560e-01	1.504770e-01	1.504770e-01
1.900000e-01	2.400000e-01	8.308213e-01	1.459089e-01	1.459089e-01
2.400000e-01	2.900000e-01	8.531591e-01	1.393747e-01	1.393747e-01
2.900000e-01	3.400000e-01	8.593707e-01	1.318474e-01	1.318474e-01
3.400000e-01	3.900000e-01	8.326209e-01	1.163647e-01	1.163647e-01
3.900000e-01	4.400000e-01	8.548702e-01	1.006661e-01	1.006661e-01
4.400000e-01	5.000000e-01	8.765669e-01	9.752604e-02	9.752604e-02
5.000000e-01	6.000000e-01	9.021051e-01	8.471098e-02	8.471098e-02
6.000000e-01	7.000000e-01	9.031391e-01	8.513390e-02	8.513390e-02
7.000000e-01	7.500000e-01	8.577299e-01	9.653152e-02	9.653152e-02
7.500000e-01	8.000000e-01	7.869188e-01	1.159234e-01	1.159234e-01
8.000000e-01	9.500000e-01	9.321255e-01	7.681501e-02	7.681501e-02
9.500000e-01	1.000000e+00	9.047865e-01	5.444386e-02	5.444386e-02
1.000000e+00	1.050000e+00	8.302648e-01	4.207354e-02	4.207354e-02
1.050000e+00	1.100000e+00	9.720728e-01	9.842708e-02	9.842708e-02
1.100000e+00	1.400000e+00	9.671187e-01	1.000094e-01	1.000094e-01
1.400000e+00	1.700000e+00	9.810505e-01	1.001851e-01	1.001851e-01
1.700000e+00	2.000000e+00	9.753130e-01	9.631116e-02	9.631116e-02
2.000000e+00	2.400000e+00	9.581989e-01	8.838612e-02	8.838612e-02
2.400000e+00	2.700000e+00	9.236126e-01	8.758949e-02	8.758949e-02
2.700000e+00	3.000000e+00	8.374625e-01	1.080975e-01	1.080975e-01
3.000000e+00	3.100000e+00	7.323613e-01	1.160120e-01	1.160120e-01
3.100000e+00	3.300000e+00	7.711673e-01	1.106340e-01	1.106340e-01
3.300000e+00	3.500000e+00	9.078856e-01	9.732440e-02	9.732440e-02
# END HISTO1D



==> anc/Fig12_pt.dat <==
# BEGIN PLOT
Legend=1
LogY=0
LegendAlign=l
MainPlot=1
RatioPlot=0
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=2.0
RatioPlotYMin=0.0
LegendXPos=0.50
LegendYPos=0.94
Title=$\text{pp}/\text{pPb} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV ($1.1 < m_{\rm ee} < 2.7$ GeV)
YMin=0.0
YMax=2.0
XLabel=$p_{T,ee}$ [GeV]
YLabel=$R_\text{pPb}$
DrawOnly=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR2.0_MUF2.0_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR2.0_MUF1.0_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR1.0_MUF2.0_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR1.0_MUF0.5_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR0.5_MUF1.0_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR0.5_MUF0.5_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_total.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[_VarBand] /ALICE_2020_I1797621/rpPb-d05-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_total.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_cocktail.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01
LegendOnly=/ALICE_2020_I1797621/rpPb-d05-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_total.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_cocktail.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01
# END PLOT

# BEGIN HISTO1D /ALICE_2020_I1797621/rpPb-d05-x01-y01
ConnectBins=0
ErrorBars=1
IsRef=1
Path=/ALICE_2020_I1797621/rpPb-d05-x01-y01
PolyMarker=*
Title=ALICE Run 2
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	1.000000e+00	1.280810e+00	2.102364e-01	2.102364e-01
1.000000e+00	3.200000e+00	1.058020e+00	1.246638e-01	1.246638e-01
3.200000e+00	5.000000e+00	1.004330e+00	1.664279e-01	1.664279e-01
5.000000e+00	8.000000e+00	9.508110e-01	1.562870e-01	1.562870e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR2.0_MUF2.0_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.068068540589147131, dn: 0.068068540589147131}}, 1: {"": {up: 0.031058127909073047, dn: 0.031058127909073047}}, 2: {"": {up: 0.12952903349168271, dn: 0.12952903349168271}}, 3: {"": {up: 0.29096755723227519, dn: 0.29096755723227519}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR2.0_MUF2.0_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	1.000000e+00	6.806854e-02	6.806854e-02
6.000000e-01	4.000000e+00	1.000000e+00	3.105813e-02	3.105813e-02
4.000000e+00	6.000000e+00	1.000000e+00	1.295290e-01	1.295290e-01
6.000000e+00	8.000000e+00	1.000000e+00	2.909676e-01	2.909676e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR2.0_MUF1.0_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.054065648560475597, dn: 0.054065648560475597}}, 1: {"": {up: 0.025476982229967197, dn: 0.025476982229967197}}, 2: {"": {up: 0.12923934430813805, dn: 0.12923934430813805}}, 3: {"": {up: 0.25033469147447368, dn: 0.25033469147447368}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR2.0_MUF1.0_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	1.000000e+00	5.406565e-02	5.406565e-02
6.000000e-01	4.000000e+00	1.000000e+00	2.547698e-02	2.547698e-02
4.000000e+00	6.000000e+00	1.000000e+00	1.292393e-01	1.292393e-01
6.000000e+00	8.000000e+00	1.000000e+00	2.503347e-01	2.503347e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR1.0_MUF2.0_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.10653100394781463, dn: 0.10653100394781463}}, 1: {"": {up: 0.037973748784276423, dn: 0.037973748784276423}}, 2: {"": {up: 0.13319463254397393, dn: 0.13319463254397393}}, 3: {"": {up: 0.33647604312155982, dn: 0.33647604312155982}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR1.0_MUF2.0_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	1.000000e+00	1.065310e-01	1.065310e-01
6.000000e-01	4.000000e+00	1.000000e+00	3.797375e-02	3.797375e-02
4.000000e+00	6.000000e+00	1.000000e+00	1.331946e-01	1.331946e-01
6.000000e+00	8.000000e+00	1.000000e+00	3.364760e-01	3.364760e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR1.0_MUF0.5_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.084694332645590481, dn: 0.084694332645590481}}, 1: {"": {up: 0.039028408577245551, dn: 0.039028408577245551}}, 2: {"": {up: 0.20454497108981229, dn: 0.20454497108981229}}, 3: {"": {up: 0.40814323435262778, dn: 0.40814323435262778}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR1.0_MUF0.5_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	1.000000e+00	8.469433e-02	8.469433e-02
6.000000e-01	4.000000e+00	1.000000e+00	3.902841e-02	3.902841e-02
4.000000e+00	6.000000e+00	1.000000e+00	2.045450e-01	2.045450e-01
6.000000e+00	8.000000e+00	1.000000e+00	4.081432e-01	4.081432e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR0.5_MUF1.0_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.066674047095629019, dn: 0.066674047095629019}}, 1: {"": {up: 0.029492545394072905, dn: 0.029492545394072905}}, 2: {"": {up: 0.12893376055519051, dn: 0.12893376055519051}}, 3: {"": {up: 0.28330031239803571, dn: 0.28330031239803571}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR0.5_MUF1.0_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	1.000000e+00	6.667405e-02	6.667405e-02
6.000000e-01	4.000000e+00	1.000000e+00	2.949255e-02	2.949255e-02
4.000000e+00	6.000000e+00	1.000000e+00	1.289338e-01	1.289338e-01
6.000000e+00	8.000000e+00	1.000000e+00	2.833003e-01	2.833003e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR0.5_MUF0.5_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.10695114928335475, dn: 0.10695114928335475}}, 1: {"": {up: 0.046389851448717732, dn: 0.046389851448717732}}, 2: {"": {up: 0.18310532930753262, dn: 0.18310532930753262}}, 3: {"": {up: 0.6192783072649265, dn: 0.6192783072649265}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR0.5_MUF0.5_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	1.000000e+00	1.069511e-01	1.069511e-01
6.000000e-01	4.000000e+00	1.000000e+00	4.638985e-02	4.638985e-02
4.000000e+00	6.000000e+00	1.000000e+00	1.831053e-01	1.831053e-01
6.000000e+00	8.000000e+00	1.000000e+00	6.192783e-01	6.192783e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.052904852484224468, dn: 0.052904852484224468}}, 1: {"": {up: 0.025100444625822053, dn: 0.025100444625822053}}, 2: {"": {up: 0.12355387386061394, dn: 0.12355387386061394}}, 3: {"": {up: 0.24168155251535267, dn: 0.24168155251535267}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	1.000000e+00	5.290485e-02	5.290485e-02
6.000000e-01	4.000000e+00	1.000000e+00	2.510044e-02	2.510044e-02
4.000000e+00	6.000000e+00	1.000000e+00	1.235539e-01	1.235539e-01
6.000000e+00	8.000000e+00	1.000000e+00	2.416816e-01	2.416816e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_total.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
ErrorBandColor=red
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorBreakdown={0: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 1: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 2: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 3: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}}
ErrorType=env
LineColor=red
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_total.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[_VarBand]
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.367292e-01	3.435950e-02	3.849860e-02
6.000000e-01	4.000000e+00	9.230098e-01	4.294400e-03	7.201000e-03
4.000000e+00	6.000000e+00	1.045994e+00	5.474090e-02	1.455500e-02
6.000000e+00	8.000000e+00	8.496868e-01	1.103779e-01	5.261460e-02
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_total.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01
ErrorBandOpacity=0.2
ErrorBars=0
ErrorBreakdown={0: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 1: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 2: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 3: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}}
LineColor=red
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_total.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01
Title=Total
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.367292e-01	1.000000e-09	1.000000e-09
6.000000e-01	4.000000e+00	9.230098e-01	1.000000e-09	1.000000e-09
4.000000e+00	6.000000e+00	1.045994e+00	1.000000e-09	1.000000e-09
6.000000e+00	8.000000e+00	8.496868e-01	1.000000e-09	1.000000e-09
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_cocktail.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01
ErrorBandColor=blue
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.051510300847611747, dn: 0.051510300847611747}}, 1: {"": {up: 0.039571256203862482, dn: 0.039571256203862482}}, 2: {"": {up: 0.11894978712295678, dn: 0.11894978712295678}}, 3: {"": {up: 0.13341452505771029, dn: 0.13341452505771029}}}
LineColor=blue
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_cocktail.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01
Title=ALICE cocktail
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.982385e-01	5.151030e-02	5.151030e-02
6.000000e-01	4.000000e+00	8.635414e-01	3.957126e-02	3.957126e-02
4.000000e+00	6.000000e+00	1.000472e+00	1.189498e-01	1.189498e-01
6.000000e+00	8.000000e+00	9.521376e-01	1.334145e-01	1.334145e-01
# END HISTO1D



==> anc/Fig13_bb.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=1
RatioPlot=0
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=3.0
RatioPlotYMin=0.3
LegendXPos=0.50
LegendYPos=0.94
Title=$\text{PbPb} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV (0-10\%, $p_{T,ee} < 8$ GeV)
XLabel=
YLabel=$\text{d}\sigma / N_\text{coll}\text{d} m_{ee}$ [mb / GeV]
RatioPlotYLabel=Shape Ratio
PlotXTickLabels=0
RatioPlotXTickLabels=0
DrawOnly=Test[_VarBand] Test
LegendOnly=Test
# END PLOT

# BEGIN HISTO1D /Test[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
BandComponentPDF=MUR1.0_MUF1.0_PDF.*
ErrorBandColor=orange
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[_VarBand]
Path=Test[_VarBand]
RatioPlot=0
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.265783e-05	5.434410e-06	7.606875e-06
2.000000e-02	3.000000e-02	2.459917e-05	1.075239e-05	1.481345e-05
3.000000e-02	4.000000e-02	2.579331e-05	1.139414e-05	1.617522e-05
4.000000e-02	6.000000e-02	4.263061e-05	1.804383e-05	2.527599e-05
6.000000e-02	8.000000e-02	5.576610e-05	2.322251e-05	3.336133e-05
8.000000e-02	1.000000e-01	6.914040e-05	2.972937e-05	4.088413e-05
1.000000e-01	1.200000e-01	8.836595e-05	3.725803e-05	5.176382e-05
1.200000e-01	1.400000e-01	9.565020e-05	4.078183e-05	5.718802e-05
1.400000e-01	1.800000e-01	1.216823e-04	5.122307e-05	7.191110e-05
1.800000e-01	2.400000e-01	1.492270e-04	6.183411e-05	8.815991e-05
2.400000e-01	2.800000e-01	1.834191e-04	7.639196e-05	1.070956e-04
2.800000e-01	3.400000e-01	2.077795e-04	8.782348e-05	1.223036e-04
3.400000e-01	4.000000e-01	2.271243e-04	9.415023e-05	1.335992e-04
4.000000e-01	5.000000e-01	2.658860e-04	1.118542e-04	1.564994e-04
5.000000e-01	6.000000e-01	2.959066e-04	1.234944e-04	1.744128e-04
6.000000e-01	7.000000e-01	3.190967e-04	1.349038e-04	1.890333e-04
7.000000e-01	7.500000e-01	3.333068e-04	1.414615e-04	1.984968e-04
7.500000e-01	8.000000e-01	3.320172e-04	1.409911e-04	1.971518e-04
8.000000e-01	8.500000e-01	3.253300e-04	1.372715e-04	1.934796e-04
8.500000e-01	9.000000e-01	3.387522e-04	1.447378e-04	2.021118e-04
9.000000e-01	9.500000e-01	3.267630e-04	1.389989e-04	1.953965e-04
9.500000e-01	1.000000e+00	3.312052e-04	1.424155e-04	1.983940e-04
1.000000e+00	1.050000e+00	3.269540e-04	1.386869e-04	1.952292e-04
1.050000e+00	1.100000e+00	3.245180e-04	1.388767e-04	1.937532e-04
1.100000e+00	1.200000e+00	3.167800e-04	1.354090e-04	1.889303e-04
1.200000e+00	1.400000e+00	2.953095e-04	1.272265e-04	1.769891e-04
1.400000e+00	1.700000e+00	2.514370e-04	1.084240e-04	1.510225e-04
1.700000e+00	2.000000e+00	1.907113e-04	8.339022e-05	1.157443e-04
2.000000e+00	2.400000e+00	1.213838e-04	5.397129e-05	7.425884e-05
2.400000e+00	2.600000e+00	7.592310e-05	3.427407e-05	4.684283e-05
2.600000e+00	2.700000e+00	5.772447e-05	2.652631e-05	3.606013e-05
2.700000e+00	2.900000e+00	4.068417e-05	1.885472e-05	2.556591e-05
2.900000e+00	3.000000e+00	2.846817e-05	1.356063e-05	1.808252e-05
3.000000e+00	3.050000e+00	2.842040e-05	1.341852e-05	1.798269e-05
3.050000e+00	3.100000e+00	2.283186e-05	1.104478e-05	1.479917e-05
3.100000e+00	3.300000e+00	1.987040e-05	9.220230e-06	1.220141e-05
3.300000e+00	3.500000e+00	1.302801e-05	6.259518e-06	8.209748e-06
3.500000e+00	4.000000e+00	7.317656e-06	3.702437e-06	4.796768e-06
4.000000e+00	5.000000e+00	4.702502e-06	2.057597e-06	2.640541e-06
5.000000e+00	6.000000e+00	2.562613e-06	1.010159e-06	1.298933e-06
6.000000e+00	7.000000e+00	1.373255e-06	4.825973e-07	6.466727e-07
# END HISTO1D


# BEGIN HISTO1D /Test
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test
Path=Test
RatioPlot=0
ScaledBy=1.00180340642010123e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.265783e-05	2.417938e-06	2.417938e-06
2.000000e-02	3.000000e-02	2.459917e-05	3.020948e-06	3.020948e-06
3.000000e-02	4.000000e-02	2.579331e-05	3.485565e-06	3.485565e-06
4.000000e-02	6.000000e-02	4.263061e-05	2.899314e-06	2.899314e-06
6.000000e-02	8.000000e-02	5.576610e-05	3.368010e-06	3.368010e-06
8.000000e-02	1.000000e-01	6.914040e-05	3.863907e-06	3.863907e-06
1.000000e-01	1.200000e-01	8.836595e-05	4.234550e-06	4.234550e-06
1.200000e-01	1.400000e-01	9.565020e-05	4.517239e-06	4.517239e-06
1.400000e-01	1.800000e-01	1.216823e-04	3.534064e-06	3.534064e-06
1.800000e-01	2.400000e-01	1.492270e-04	3.223795e-06	3.223795e-06
2.400000e-01	2.800000e-01	1.834191e-04	4.317915e-06	4.317915e-06
2.800000e-01	3.400000e-01	2.077795e-04	3.760313e-06	3.760313e-06
3.400000e-01	4.000000e-01	2.271243e-04	3.994158e-06	3.994158e-06
4.000000e-01	5.000000e-01	2.658860e-04	3.311308e-06	3.311308e-06
5.000000e-01	6.000000e-01	2.959066e-04	3.537300e-06	3.537300e-06
6.000000e-01	7.000000e-01	3.190967e-04	3.657640e-06	3.657640e-06
7.000000e-01	7.500000e-01	3.333068e-04	5.269152e-06	5.269152e-06
7.500000e-01	8.000000e-01	3.320172e-04	5.282234e-06	5.282234e-06
8.000000e-01	8.500000e-01	3.253300e-04	5.270235e-06	5.270235e-06
8.500000e-01	9.000000e-01	3.387522e-04	5.307549e-06	5.307549e-06
9.000000e-01	9.500000e-01	3.267630e-04	5.260160e-06	5.260160e-06
9.500000e-01	1.000000e+00	3.312052e-04	5.276292e-06	5.276292e-06
1.000000e+00	1.050000e+00	3.269540e-04	5.248218e-06	5.248218e-06
1.050000e+00	1.100000e+00	3.245180e-04	5.178856e-06	5.178856e-06
1.100000e+00	1.200000e+00	3.167800e-04	3.629463e-06	3.629463e-06
1.200000e+00	1.400000e+00	2.953095e-04	2.468987e-06	2.468987e-06
1.400000e+00	1.700000e+00	2.514370e-04	1.850579e-06	1.850579e-06
1.700000e+00	2.000000e+00	1.907113e-04	1.626256e-06	1.626256e-06
2.000000e+00	2.400000e+00	1.213838e-04	1.162036e-06	1.162036e-06
2.400000e+00	2.600000e+00	7.592310e-05	1.358351e-06	1.358351e-06
2.600000e+00	2.700000e+00	5.772447e-05	1.741636e-06	1.741636e-06
2.700000e+00	2.900000e+00	4.068417e-05	1.105687e-06	1.105687e-06
2.900000e+00	3.000000e+00	2.846817e-05	1.395657e-06	1.395657e-06
3.000000e+00	3.050000e+00	2.842040e-05	1.895329e-06	1.895329e-06
3.050000e+00	3.100000e+00	2.283186e-05	1.815085e-06	1.815085e-06
3.100000e+00	3.300000e+00	1.987040e-05	8.508577e-07	8.508577e-07
3.300000e+00	3.500000e+00	1.302801e-05	7.546233e-07	7.546233e-07
3.500000e+00	4.000000e+00	7.317656e-06	3.996054e-07	3.996054e-07
4.000000e+00	5.000000e+00	4.702502e-06	2.139868e-07	2.139868e-07
5.000000e+00	6.000000e+00	2.562613e-06	1.482556e-07	1.482556e-07
6.000000e+00	7.000000e+00	1.373255e-06	1.056252e-07	1.056252e-07
# END HISTO1D



==> anc/Fig13_bb_pdf.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=0
RatioPlot=1
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=1.5
RatioPlotYMin=0.5
LegendXPos=0.50
LegendYPos=0.94
Title=
XLabel=$m_{ee}$ [GeV]
YLabel=$\text{d}\sigma / \text{d} m_{ee}$ [mb / GeV]
RatioPlotYLabel=PDF Ratio
DrawOnly=Test[_VarBand] Test
LegendOnly=Test
RatioPlotReference=Test
# END PLOT

# BEGIN HISTO1D /Test[_VarBand]
BandComponentPDF=MUR1.0_MUF1.0_PDF.*
ErrorBandColor=orange
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=orange
LineStyle=solid
Name=Test[_VarBand]
Path=Test[_VarBand]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.113618e-05	3.897164e-06	3.897164e-06
4.000000e-02	9.000000e-02	5.249416e-05	9.218196e-06	9.218196e-06
9.000000e-02	1.400000e-01	8.812714e-05	1.535767e-05	1.535767e-05
1.400000e-01	1.900000e-01	1.253364e-04	2.152462e-05	2.152462e-05
1.900000e-01	2.400000e-01	1.510819e-04	2.592441e-05	2.592441e-05
2.400000e-01	2.900000e-01	1.845177e-04	3.188267e-05	3.188267e-05
2.900000e-01	3.400000e-01	2.115528e-04	3.664338e-05	3.664338e-05
3.400000e-01	3.900000e-01	2.269334e-04	3.899854e-05	3.899854e-05
3.900000e-01	4.400000e-01	2.479502e-04	4.236005e-05	4.236005e-05
4.400000e-01	5.000000e-01	2.745315e-04	4.737695e-05	4.737695e-05
5.000000e-01	6.000000e-01	2.959066e-04	5.047513e-05	5.047513e-05
6.000000e-01	7.000000e-01	3.190967e-04	5.480504e-05	5.480504e-05
7.000000e-01	7.500000e-01	3.333068e-04	5.723872e-05	5.723872e-05
7.500000e-01	8.000000e-01	3.320172e-04	5.715990e-05	5.715990e-05
8.000000e-01	9.500000e-01	3.302817e-04	5.685360e-05	5.685360e-05
9.500000e-01	1.000000e+00	3.312052e-04	5.763677e-05	5.763677e-05
1.000000e+00	1.050000e+00	3.269540e-04	5.624119e-05	5.624119e-05
1.050000e+00	1.100000e+00	3.245180e-04	5.626758e-05	5.626758e-05
1.100000e+00	1.400000e+00	3.024663e-04	5.235919e-05	5.235919e-05
1.400000e+00	1.700000e+00	2.514370e-04	4.365838e-05	4.365838e-05
1.700000e+00	2.000000e+00	1.907113e-04	3.331184e-05	3.331184e-05
2.000000e+00	2.400000e+00	1.213838e-04	2.135108e-05	2.135108e-05
2.400000e+00	2.700000e+00	6.985687e-05	1.241118e-05	1.241118e-05
2.700000e+00	3.000000e+00	3.661217e-05	6.597634e-06	6.597634e-06
3.000000e+00	3.100000e+00	2.562613e-05	4.784739e-06	4.784739e-06
3.100000e+00	3.300000e+00	1.987040e-05	3.681304e-06	3.681304e-06
3.300000e+00	3.500000e+00	1.302801e-05	2.488788e-06	2.488788e-06
3.500000e+00	4.000000e+00	7.317656e-06	1.411911e-06	1.411911e-06
4.000000e+00	5.000000e+00	4.702502e-06	8.704760e-07	8.704760e-07
5.000000e+00	6.000000e+00	2.562613e-06	4.738418e-07	4.738418e-07
6.000000e+00	7.000000e+00	1.373255e-06	2.552309e-07	2.552309e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR2.0_MUF2.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
Name=Test[MUR2.0_MUF2.0_PDF99208082]
Path=Test[MUR2.0_MUF2.0_PDF99208082]
ScaledBy=1.00180340009135677e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.956828e-05	1.353114e-06	1.353114e-06
4.000000e-02	9.000000e-02	4.873558e-05	1.965792e-06	1.965792e-06
9.000000e-02	1.400000e-01	8.204642e-05	2.568204e-06	2.568204e-06
1.400000e-01	1.900000e-01	1.162607e-04	3.031928e-06	3.031928e-06
1.900000e-01	2.400000e-01	1.395473e-04	3.361700e-06	3.361700e-06
2.400000e-01	2.900000e-01	1.714076e-04	3.662215e-06	3.662215e-06
2.900000e-01	3.400000e-01	1.966705e-04	3.923762e-06	3.923762e-06
3.400000e-01	3.900000e-01	2.100286e-04	4.117239e-06	4.117239e-06
3.900000e-01	4.400000e-01	2.294252e-04	4.283514e-06	4.283514e-06
4.400000e-01	5.000000e-01	2.555208e-04	4.107885e-06	4.107885e-06
5.000000e-01	6.000000e-01	2.742781e-04	3.342545e-06	3.342545e-06
6.000000e-01	7.000000e-01	2.965906e-04	3.457931e-06	3.457931e-06
7.000000e-01	7.500000e-01	3.097540e-04	4.976953e-06	4.976953e-06
7.500000e-01	8.000000e-01	3.087112e-04	4.996462e-06	4.996462e-06
8.000000e-01	9.500000e-01	3.068461e-04	2.880782e-06	2.880782e-06
9.500000e-01	1.000000e+00	3.082466e-04	4.989054e-06	4.989054e-06
1.000000e+00	1.050000e+00	3.036164e-04	4.956183e-06	4.956183e-06
1.050000e+00	1.100000e+00	3.019810e-04	4.892819e-06	4.892819e-06
1.100000e+00	1.400000e+00	2.815911e-04	1.929883e-06	1.929883e-06
1.400000e+00	1.700000e+00	2.342041e-04	1.747825e-06	1.747825e-06
1.700000e+00	2.000000e+00	1.779882e-04	1.534948e-06	1.534948e-06
2.000000e+00	2.400000e+00	1.136596e-04	1.097481e-06	1.097481e-06
2.400000e+00	2.700000e+00	6.559203e-05	1.015062e-06	1.015062e-06
2.700000e+00	3.000000e+00	3.452660e-05	8.232356e-07	8.232356e-07
3.000000e+00	3.100000e+00	2.423153e-05	1.237463e-06	1.237463e-06
3.100000e+00	3.300000e+00	1.881186e-05	8.021703e-07	8.021703e-07
3.300000e+00	3.500000e+00	1.240165e-05	7.109353e-07	7.109353e-07
3.500000e+00	4.000000e+00	6.998712e-06	3.754826e-07	3.754826e-07
4.000000e+00	5.000000e+00	4.458189e-06	1.996615e-07	1.996615e-07
5.000000e+00	6.000000e+00	2.412912e-06	1.373377e-07	1.373377e-07
6.000000e+00	7.000000e+00	1.277754e-06	9.710427e-08	9.710427e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR2.0_MUF1.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
Name=Test[MUR2.0_MUF1.0_PDF99208082]
Path=Test[MUR2.0_MUF1.0_PDF99208082]
ScaledBy=1.00180337637339053e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.489571e-05	1.006935e-06	1.006935e-06
4.000000e-02	9.000000e-02	3.693908e-05	1.452465e-06	1.452465e-06
9.000000e-02	1.400000e-01	6.239528e-05	1.901279e-06	1.901279e-06
1.400000e-01	1.900000e-01	8.857472e-05	2.252655e-06	2.252655e-06
1.900000e-01	2.400000e-01	1.066073e-04	2.493810e-06	2.493810e-06
2.400000e-01	2.900000e-01	1.306244e-04	2.727133e-06	2.727133e-06
2.900000e-01	3.400000e-01	1.496452e-04	2.908940e-06	2.908940e-06
3.400000e-01	3.900000e-01	1.603937e-04	3.059327e-06	3.059327e-06
3.900000e-01	4.400000e-01	1.755392e-04	3.181774e-06	3.181774e-06
4.400000e-01	5.000000e-01	1.938282e-04	3.044396e-06	3.044396e-06
5.000000e-01	6.000000e-01	2.091017e-04	2.481281e-06	2.481281e-06
6.000000e-01	7.000000e-01	2.251725e-04	2.564439e-06	2.564439e-06
7.000000e-01	7.500000e-01	2.349672e-04	3.692907e-06	3.692907e-06
7.500000e-01	8.000000e-01	2.341220e-04	3.704275e-06	3.704275e-06
8.000000e-01	9.500000e-01	2.326747e-04	2.137130e-06	2.137130e-06
9.500000e-01	1.000000e+00	2.330892e-04	3.704692e-06	3.704692e-06
1.000000e+00	1.050000e+00	2.302916e-04	3.689381e-06	3.689381e-06
1.050000e+00	1.100000e+00	2.285880e-04	3.640597e-06	3.640597e-06
1.100000e+00	1.400000e+00	2.129339e-04	1.436474e-06	1.436474e-06
1.400000e+00	1.700000e+00	1.768418e-04	1.303734e-06	1.303734e-06
1.700000e+00	2.000000e+00	1.338008e-04	1.147438e-06	1.147438e-06
2.000000e+00	2.400000e+00	8.502380e-05	8.245503e-07	8.245503e-07
2.400000e+00	2.700000e+00	4.878317e-05	7.645256e-07	7.645256e-07
2.700000e+00	3.000000e+00	2.544804e-05	6.229482e-07	6.229482e-07
3.000000e+00	3.100000e+00	1.777232e-05	9.430358e-07	9.430358e-07
3.100000e+00	3.300000e+00	1.390874e-05	6.142115e-07	6.142115e-07
3.300000e+00	3.500000e+00	9.075710e-06	5.482244e-07	5.482244e-07
3.500000e+00	4.000000e+00	5.027222e-06	2.923345e-07	2.923345e-07
4.000000e+00	5.000000e+00	3.364619e-06	1.591275e-07	1.591275e-07
5.000000e+00	6.000000e+00	1.874086e-06	1.122343e-07	1.122343e-07
6.000000e+00	7.000000e+00	1.021387e-06	8.132316e-08	8.132316e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF2.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
Name=Test[MUR1.0_MUF2.0_PDF99208082]
Path=Test[MUR1.0_MUF2.0_PDF99208082]
ScaledBy=1.00180342897341973e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.620568e-05	1.816204e-06	1.816204e-06
4.000000e-02	9.000000e-02	6.528362e-05	2.652666e-06	2.652666e-06
9.000000e-02	1.400000e-01	1.092632e-04	3.460464e-06	3.460464e-06
1.400000e-01	1.900000e-01	1.552092e-04	4.071336e-06	4.071336e-06
1.900000e-01	2.400000e-01	1.867241e-04	4.534433e-06	4.534433e-06
2.400000e-01	2.900000e-01	2.282940e-04	4.919530e-06	4.919530e-06
2.900000e-01	3.400000e-01	2.617492e-04	5.279889e-06	5.279889e-06
3.400000e-01	3.900000e-01	2.800422e-04	5.538166e-06	5.538166e-06
3.900000e-01	4.400000e-01	3.054992e-04	5.769852e-06	5.769852e-06
4.400000e-01	5.000000e-01	3.412048e-04	5.528884e-06	5.528884e-06
5.000000e-01	6.000000e-01	3.661152e-04	4.496205e-06	4.496205e-06
6.000000e-01	7.000000e-01	3.963619e-04	4.652233e-06	4.652233e-06
7.000000e-01	7.500000e-01	4.143186e-04	6.701424e-06	6.701424e-06
7.500000e-01	8.000000e-01	4.126314e-04	6.716017e-06	6.716017e-06
8.000000e-01	9.500000e-01	4.105295e-04	3.876412e-06	3.876412e-06
9.500000e-01	1.000000e+00	4.123912e-04	6.699307e-06	6.699307e-06
1.000000e+00	1.050000e+00	4.065660e-04	6.651580e-06	6.651580e-06
1.050000e+00	1.100000e+00	4.036498e-04	6.563843e-06	6.563843e-06
1.100000e+00	1.400000e+00	3.766667e-04	2.588081e-06	2.588081e-06
1.400000e+00	1.700000e+00	3.135680e-04	2.340809e-06	2.340809e-06
1.700000e+00	2.000000e+00	2.388660e-04	2.053134e-06	2.053134e-06
2.000000e+00	2.400000e+00	1.525913e-04	1.462635e-06	1.462635e-06
2.400000e+00	2.700000e+00	8.816310e-05	1.347744e-06	1.347744e-06
2.700000e+00	3.000000e+00	4.660597e-05	1.087548e-06	1.087548e-06
3.000000e+00	3.100000e+00	3.279604e-05	1.628439e-06	1.628439e-06
3.100000e+00	3.300000e+00	2.512156e-05	1.050485e-06	1.050485e-06
3.300000e+00	3.500000e+00	1.662702e-05	9.254789e-07	9.254789e-07
3.500000e+00	4.000000e+00	9.470122e-06	4.860700e-07	4.860700e-07
4.000000e+00	5.000000e+00	5.791020e-06	2.553063e-07	2.553063e-07
5.000000e+00	6.000000e+00	3.076868e-06	1.727184e-07	1.727184e-07
6.000000e+00	7.000000e+00	1.606130e-06	1.205728e-07	1.205728e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF0.5_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
Name=Test[MUR1.0_MUF0.5_PDF99208082]
Path=Test[MUR1.0_MUF0.5_PDF99208082]
ScaledBy=1.00180334534908872e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.308280e-05	8.662087e-07	8.662087e-07
4.000000e-02	9.000000e-02	3.218190e-05	1.236887e-06	1.236887e-06
9.000000e-02	1.400000e-01	5.445024e-05	1.628857e-06	1.628857e-06
1.400000e-01	1.900000e-01	7.756764e-05	1.930749e-06	1.930749e-06
1.900000e-01	2.400000e-01	9.389832e-05	2.140129e-06	2.140129e-06
2.400000e-01	2.900000e-01	1.140415e-04	2.345889e-06	2.345889e-06
2.900000e-01	3.400000e-01	1.302833e-04	2.484584e-06	2.484584e-06
3.400000e-01	3.900000e-01	1.409034e-04	2.626629e-06	2.626629e-06
3.900000e-01	4.400000e-01	1.545632e-04	2.730149e-06	2.730149e-06
4.400000e-01	5.000000e-01	1.681117e-04	2.605391e-06	2.605391e-06
5.000000e-01	6.000000e-01	1.831985e-04	2.127170e-06	2.127170e-06
6.000000e-01	7.000000e-01	1.958269e-04	2.201146e-06	2.201146e-06
7.000000e-01	7.500000e-01	2.039426e-04	3.166440e-06	3.166440e-06
7.500000e-01	8.000000e-01	2.031326e-04	3.179633e-06	3.179633e-06
8.000000e-01	9.500000e-01	2.020505e-04	1.829925e-06	1.829925e-06
9.500000e-01	1.000000e+00	2.009740e-04	3.172434e-06	3.172434e-06
1.000000e+00	1.050000e+00	2.001826e-04	3.171852e-06	3.171852e-06
1.050000e+00	1.100000e+00	1.975507e-04	3.126660e-06	3.126660e-06
1.100000e+00	1.400000e+00	1.835448e-04	1.235248e-06	1.235248e-06
1.400000e+00	1.700000e+00	1.521913e-04	1.124757e-06	1.124757e-06
1.700000e+00	2.000000e+00	1.142636e-04	9.931094e-07	9.931094e-07
2.000000e+00	2.400000e+00	7.181533e-05	7.168773e-07	7.168773e-07
2.400000e+00	2.700000e+00	4.071730e-05	6.689411e-07	6.689411e-07
2.700000e+00	3.000000e+00	2.087243e-05	5.487917e-07	5.487917e-07
3.000000e+00	3.100000e+00	1.444686e-05	8.407669e-07	8.407669e-07
3.100000e+00	3.300000e+00	1.141696e-05	5.506548e-07	5.506548e-07
3.300000e+00	3.500000e+00	7.284535e-06	4.965373e-07	4.965373e-07
3.500000e+00	4.000000e+00	3.895004e-06	2.686045e-07	2.686045e-07
4.000000e+00	5.000000e+00	2.838105e-06	1.509004e-07	1.509004e-07
5.000000e+00	6.000000e+00	1.670483e-06	1.102896e-07	1.102896e-07
6.000000e+00	7.000000e+00	9.636731e-07	8.252371e-08	8.252371e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR0.5_MUF1.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
Name=Test[MUR0.5_MUF1.0_PDF99208082]
Path=Test[MUR0.5_MUF1.0_PDF99208082]
ScaledBy=1.00180345676674510e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.319103e-05	2.288091e-06	2.288091e-06
4.000000e-02	9.000000e-02	8.262586e-05	3.347356e-06	3.347356e-06
9.000000e-02	1.400000e-01	1.374602e-04	4.355437e-06	4.355437e-06
1.400000e-01	1.900000e-01	1.958951e-04	5.122914e-06	5.122914e-06
1.900000e-01	2.400000e-01	2.367996e-04	5.717504e-06	5.717504e-06
2.400000e-01	2.900000e-01	2.878560e-04	6.209511e-06	6.209511e-06
2.900000e-01	3.400000e-01	3.303244e-04	6.659084e-06	6.659084e-06
3.400000e-01	3.900000e-01	3.547476e-04	6.989366e-06	6.989366e-06
3.900000e-01	4.400000e-01	3.866536e-04	7.287636e-06	7.287636e-06
4.400000e-01	5.000000e-01	4.297358e-04	6.966611e-06	6.966611e-06
5.000000e-01	6.000000e-01	4.628559e-04	5.670799e-06	5.670799e-06
6.000000e-01	7.000000e-01	5.000110e-04	5.867173e-06	5.867173e-06
7.000000e-01	7.500000e-01	5.233718e-04	8.455152e-06	8.455152e-06
7.500000e-01	8.000000e-01	5.207010e-04	8.457990e-06	8.457990e-06
8.000000e-01	9.500000e-01	5.188459e-04	4.881658e-06	4.881658e-06
9.500000e-01	1.000000e+00	5.210424e-04	8.435598e-06	8.435598e-06
1.000000e+00	1.050000e+00	5.139068e-04	8.375837e-06	8.375837e-06
1.050000e+00	1.100000e+00	5.099210e-04	8.261850e-06	8.261850e-06
1.100000e+00	1.400000e+00	4.756837e-04	3.258762e-06	3.258762e-06
1.400000e+00	1.700000e+00	3.960113e-04	2.943161e-06	2.943161e-06
1.700000e+00	2.000000e+00	3.015583e-04	2.580479e-06	2.580479e-06
2.000000e+00	2.400000e+00	1.925070e-04	1.838600e-06	1.838600e-06
2.400000e+00	2.700000e+00	1.112719e-04	1.688775e-06	1.688775e-06
2.700000e+00	3.000000e+00	5.870193e-05	1.356964e-06	1.356964e-06
3.000000e+00	3.100000e+00	4.124744e-05	2.028630e-06	2.028630e-06
3.100000e+00	3.300000e+00	3.150322e-05	1.306569e-06	1.306569e-06
3.300000e+00	3.500000e+00	2.085143e-05	1.147562e-06	1.147562e-06
3.500000e+00	4.000000e+00	1.190192e-05	6.013502e-07	6.013502e-07
4.000000e+00	5.000000e+00	7.195438e-06	3.154124e-07	3.154124e-07
5.000000e+00	6.000000e+00	3.772035e-06	2.110458e-07	2.110458e-07
6.000000e+00	7.000000e+00	1.967429e-06	1.464959e-07	1.464959e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR0.5_MUF0.5_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
Name=Test[MUR0.5_MUF0.5_PDF99208082]
Path=Test[MUR0.5_MUF0.5_PDF99208082]
ScaledBy=1.00180339585003332e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.227657e-05	1.475298e-06	1.475298e-06
4.000000e-02	9.000000e-02	5.505770e-05	2.125682e-06	2.125682e-06
9.000000e-02	1.400000e-01	9.206520e-05	2.779161e-06	2.779161e-06
1.400000e-01	1.900000e-01	1.315262e-04	3.286755e-06	3.286755e-06
1.900000e-01	2.400000e-01	1.594223e-04	3.650250e-06	3.650250e-06
2.400000e-01	2.900000e-01	1.931739e-04	3.996933e-06	3.996933e-06
2.900000e-01	3.400000e-01	2.211350e-04	4.242612e-06	4.242612e-06
3.400000e-01	3.900000e-01	2.392366e-04	4.480049e-06	4.480049e-06
3.900000e-01	4.400000e-01	2.615222e-04	4.655929e-06	4.655929e-06
4.400000e-01	5.000000e-01	2.857217e-04	4.458578e-06	4.458578e-06
5.000000e-01	6.000000e-01	3.107282e-04	3.631823e-06	3.631823e-06
6.000000e-01	7.000000e-01	3.329328e-04	3.771232e-06	3.771232e-06
7.000000e-01	7.500000e-01	3.473944e-04	5.408359e-06	5.408359e-06
7.500000e-01	8.000000e-01	3.459010e-04	5.450291e-06	5.450291e-06
8.000000e-01	9.500000e-01	3.447823e-04	3.122174e-06	3.122174e-06
9.500000e-01	1.000000e+00	3.440190e-04	5.412469e-06	5.412469e-06
1.000000e+00	1.050000e+00	3.414262e-04	5.389178e-06	5.389178e-06
1.050000e+00	1.100000e+00	3.377550e-04	5.315693e-06	5.315693e-06
1.100000e+00	1.400000e+00	3.138936e-04	2.101434e-06	2.101434e-06
1.400000e+00	1.700000e+00	2.606734e-04	1.905142e-06	1.905142e-06
1.700000e+00	2.000000e+00	1.965345e-04	1.677931e-06	1.677931e-06
2.000000e+00	2.400000e+00	1.240822e-04	1.202681e-06	1.202681e-06
2.400000e+00	2.700000e+00	7.084590e-05	1.117532e-06	1.117532e-06
2.700000e+00	3.000000e+00	3.657277e-05	9.079436e-07	9.079436e-07
3.000000e+00	3.100000e+00	2.539808e-05	1.375762e-06	1.375762e-06
3.100000e+00	3.300000e+00	1.987227e-05	8.963108e-07	8.963108e-07
3.300000e+00	3.500000e+00	1.280949e-05	7.995991e-07	7.995991e-07
3.500000e+00	4.000000e+00	7.057664e-06	4.276326e-07	4.276326e-07
4.000000e+00	5.000000e+00	4.812827e-06	2.344582e-07	2.344582e-07
5.000000e+00	6.000000e+00	2.725369e-06	1.663576e-07	1.663576e-07
6.000000e+00	7.000000e+00	1.528305e-06	1.212107e-07	1.212107e-07
# END HISTO1D


# BEGIN HISTO1D /Test
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
Name=Test
Path=Test
ScaledBy=1.00180340642010123e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.113618e-05	1.432962e-06	1.432962e-06
4.000000e-02	9.000000e-02	5.249416e-05	2.078754e-06	2.078754e-06
9.000000e-02	1.400000e-01	8.812714e-05	2.713183e-06	2.713183e-06
1.400000e-01	1.900000e-01	1.253364e-04	3.205979e-06	3.205979e-06
1.900000e-01	2.400000e-01	1.510819e-04	3.561005e-06	3.561005e-06
2.400000e-01	2.900000e-01	1.845177e-04	3.882095e-06	3.882095e-06
2.900000e-01	3.400000e-01	2.115528e-04	4.150094e-06	4.150094e-06
3.400000e-01	3.900000e-01	2.269334e-04	4.362107e-06	4.362107e-06
3.900000e-01	4.400000e-01	2.479502e-04	4.541481e-06	4.541481e-06
4.400000e-01	5.000000e-01	2.745315e-04	4.344437e-06	4.344437e-06
5.000000e-01	6.000000e-01	2.959066e-04	3.537300e-06	3.537300e-06
6.000000e-01	7.000000e-01	3.190967e-04	3.657640e-06	3.657640e-06
7.000000e-01	7.500000e-01	3.333068e-04	5.269152e-06	5.269152e-06
7.500000e-01	8.000000e-01	3.320172e-04	5.282234e-06	5.282234e-06
8.000000e-01	9.500000e-01	3.302817e-04	3.048036e-06	3.048036e-06
9.500000e-01	1.000000e+00	3.312052e-04	5.276292e-06	5.276292e-06
1.000000e+00	1.050000e+00	3.269540e-04	5.248218e-06	5.248218e-06
1.050000e+00	1.100000e+00	3.245180e-04	5.178856e-06	5.178856e-06
1.100000e+00	1.400000e+00	3.024663e-04	2.042781e-06	2.042781e-06
1.400000e+00	1.700000e+00	2.514370e-04	1.850579e-06	1.850579e-06
1.700000e+00	2.000000e+00	1.907113e-04	1.626256e-06	1.626256e-06
2.000000e+00	2.400000e+00	1.213838e-04	1.162036e-06	1.162036e-06
2.400000e+00	2.700000e+00	6.985687e-05	1.075679e-06	1.075679e-06
2.700000e+00	3.000000e+00	3.661217e-05	8.716547e-07	8.716547e-07
3.000000e+00	3.100000e+00	2.562613e-05	1.312136e-06	1.312136e-06
3.100000e+00	3.300000e+00	1.987040e-05	8.508577e-07	8.508577e-07
3.300000e+00	3.500000e+00	1.302801e-05	7.546233e-07	7.546233e-07
3.500000e+00	4.000000e+00	7.317656e-06	3.996054e-07	3.996054e-07
4.000000e+00	5.000000e+00	4.702502e-06	2.139868e-07	2.139868e-07
5.000000e+00	6.000000e+00	2.562613e-06	1.482556e-07	1.482556e-07
6.000000e+00	7.000000e+00	1.373255e-06	1.056252e-07	1.056252e-07
# END HISTO1D



==> anc/Fig13_bb_scale.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=0
RatioPlot=1
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=5.00
RatioPlotYMin=0.00
LegendXPos=0.50
LegendYPos=0.94
Title=
XLabel=
YLabel=$\text{d}\sigma / N_\text{coll}\text{d} m_{ee}$ [mb / GeV]
RatioPlotYLabel=Scale Ratio
PlotXTickLabels=0
RatioPlotXTickLabels=0
DrawOnly=Test[_VarBand] Test
LegendOnly=Test
RatioPlotReference=Test
# END PLOT

# BEGIN HISTO1D /Test[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
ErrorBandColor=orange
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[_VarBand]
Path=Test[_VarBand]
RatioPlot=0
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.265783e-05	4.982512e-06	7.290896e-06
2.000000e-02	3.000000e-02	2.459917e-05	9.895301e-06	1.420357e-05
3.000000e-02	4.000000e-02	2.579331e-05	1.049450e-05	1.555461e-05
4.000000e-02	6.000000e-02	4.263061e-05	1.648224e-05	2.418595e-05
6.000000e-02	8.000000e-02	5.576610e-05	2.126694e-05	3.203086e-05
8.000000e-02	1.000000e-01	6.914040e-05	2.717699e-05	3.906745e-05
1.000000e-01	1.200000e-01	8.836595e-05	3.401441e-05	4.948043e-05
1.200000e-01	1.400000e-01	9.565020e-05	3.737246e-05	5.480887e-05
1.400000e-01	1.800000e-01	1.216823e-04	4.683231e-05	6.885251e-05
1.800000e-01	2.400000e-01	1.492270e-04	5.641993e-05	8.445070e-05
2.400000e-01	2.800000e-01	1.834191e-04	6.964508e-05	1.023923e-04
2.800000e-01	3.400000e-01	2.077795e-04	8.020232e-05	1.169513e-04
3.400000e-01	4.000000e-01	2.271243e-04	8.583340e-05	1.278744e-04
4.000000e-01	5.000000e-01	2.658860e-04	1.021698e-04	1.497310e-04
5.000000e-01	6.000000e-01	2.959066e-04	1.127636e-04	1.669868e-04
6.000000e-01	7.000000e-01	3.190967e-04	1.233241e-04	1.809513e-04
7.000000e-01	7.500000e-01	3.333068e-04	1.294715e-04	1.901380e-04
7.500000e-01	8.000000e-01	3.320172e-04	1.289928e-04	1.887577e-04
8.000000e-01	8.500000e-01	3.253300e-04	1.254520e-04	1.852812e-04
8.500000e-01	9.000000e-01	3.387522e-04	1.324420e-04	1.934968e-04
9.000000e-01	9.500000e-01	3.267630e-04	1.271257e-04	1.871363e-04
9.500000e-01	1.000000e+00	3.312052e-04	1.303380e-04	1.899105e-04
1.000000e+00	1.050000e+00	3.269540e-04	1.268800e-04	1.870265e-04
1.050000e+00	1.100000e+00	3.245180e-04	1.270729e-04	1.854753e-04
1.100000e+00	1.200000e+00	3.167800e-04	1.238470e-04	1.808235e-04
1.200000e+00	1.400000e+00	2.953095e-04	1.165115e-04	1.694506e-04
1.400000e+00	1.700000e+00	2.514370e-04	9.926299e-05	1.445862e-04
1.700000e+00	2.000000e+00	1.907113e-04	7.646500e-05	1.108590e-04
2.000000e+00	2.400000e+00	1.213838e-04	4.958207e-05	7.113267e-05
2.400000e+00	2.600000e+00	7.592310e-05	3.154275e-05	4.488301e-05
2.600000e+00	2.700000e+00	5.772447e-05	2.445388e-05	3.456415e-05
2.700000e+00	2.900000e+00	4.068417e-05	1.740504e-05	2.451633e-05
2.900000e+00	3.000000e+00	2.846817e-05	1.255725e-05	1.734277e-05
3.000000e+00	3.050000e+00	2.842040e-05	1.241468e-05	1.724658e-05
3.050000e+00	3.100000e+00	2.283186e-05	1.025136e-05	1.421684e-05
3.100000e+00	3.300000e+00	1.987040e-05	8.496152e-06	1.166390e-05
3.300000e+00	3.500000e+00	1.302801e-05	5.792837e-06	7.859730e-06
3.500000e+00	4.000000e+00	7.317656e-06	3.445901e-06	4.601650e-06
4.000000e+00	5.000000e+00	4.702502e-06	1.876637e-06	2.502103e-06
5.000000e+00	6.000000e+00	2.562613e-06	9.043648e-07	1.218475e-06
6.000000e+00	7.000000e+00	1.373255e-06	4.229823e-07	6.034894e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208120]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208120]
Path=Test[MUR1.0_MUF1.0_PDF99208120]
RatioPlot=0
ScaledBy=1.00180340200500791e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.183081e-05	2.252743e-06	2.252743e-06
2.000000e-02	3.000000e-02	2.298442e-05	2.819897e-06	2.819897e-06
3.000000e-02	4.000000e-02	2.409968e-05	3.247111e-06	3.247111e-06
4.000000e-02	6.000000e-02	3.983596e-05	2.703460e-06	2.703460e-06
6.000000e-02	8.000000e-02	5.219600e-05	3.144693e-06	3.144693e-06
8.000000e-02	1.000000e-01	6.454770e-05	3.601443e-06	3.601443e-06
1.000000e-01	1.200000e-01	8.255890e-05	3.951280e-06	3.951280e-06
1.200000e-01	1.400000e-01	8.942630e-05	4.215752e-06	4.215752e-06
1.400000e-01	1.800000e-01	1.137580e-04	3.296580e-06	3.296580e-06
1.800000e-01	2.400000e-01	1.395588e-04	3.008259e-06	3.008259e-06
2.400000e-01	2.800000e-01	1.714426e-04	4.028808e-06	4.028808e-06
2.800000e-01	3.400000e-01	1.941392e-04	3.507783e-06	3.507783e-06
3.400000e-01	4.000000e-01	2.123662e-04	3.726642e-06	3.726642e-06
4.000000e-01	5.000000e-01	2.485324e-04	3.089595e-06	3.089595e-06
5.000000e-01	6.000000e-01	2.767047e-04	3.300601e-06	3.300601e-06
6.000000e-01	7.000000e-01	2.982417e-04	3.412498e-06	3.412498e-06
7.000000e-01	7.500000e-01	3.115576e-04	4.916379e-06	4.916379e-06
7.500000e-01	8.000000e-01	3.103204e-04	4.927646e-06	4.927646e-06
8.000000e-01	8.500000e-01	3.040646e-04	4.916792e-06	4.916792e-06
8.500000e-01	9.000000e-01	3.165052e-04	4.950693e-06	4.950693e-06
9.000000e-01	9.500000e-01	3.053400e-04	4.906737e-06	4.906737e-06
9.500000e-01	1.000000e+00	3.093508e-04	4.921456e-06	4.921456e-06
1.000000e+00	1.050000e+00	3.056044e-04	4.896751e-06	4.896751e-06
1.050000e+00	1.100000e+00	3.032012e-04	4.831247e-06	4.831247e-06
1.100000e+00	1.200000e+00	2.959257e-04	3.385859e-06	3.385859e-06
1.200000e+00	1.400000e+00	2.758541e-04	2.303381e-06	2.303381e-06
1.400000e+00	1.700000e+00	2.348349e-04	1.726452e-06	1.726452e-06
1.700000e+00	2.000000e+00	1.780504e-04	1.517308e-06	1.517308e-06
2.000000e+00	2.400000e+00	1.132835e-04	1.084326e-06	1.084326e-06
2.400000e+00	2.600000e+00	7.083870e-05	1.267710e-06	1.267710e-06
2.600000e+00	2.700000e+00	5.382528e-05	1.625196e-06	1.625196e-06
2.700000e+00	2.900000e+00	3.793835e-05	1.031851e-06	1.031851e-06
2.900000e+00	3.000000e+00	2.653201e-05	1.303014e-06	1.303014e-06
3.000000e+00	3.050000e+00	2.648266e-05	1.769844e-06	1.769844e-06
3.050000e+00	3.100000e+00	2.127438e-05	1.694815e-06	1.694815e-06
3.100000e+00	3.300000e+00	1.851821e-05	7.946847e-07	7.946847e-07
3.300000e+00	3.500000e+00	1.213586e-05	7.049888e-07	7.049888e-07
3.500000e+00	4.000000e+00	6.809194e-06	3.735642e-07	3.735642e-07
4.000000e+00	5.000000e+00	4.384807e-06	2.003451e-07	2.003451e-07
5.000000e+00	6.000000e+00	2.392422e-06	1.390710e-07	1.390710e-07
6.000000e+00	7.000000e+00	1.285235e-06	9.930890e-08	9.930890e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208119]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208119]
Path=Test[MUR1.0_MUF1.0_PDF99208119]
RatioPlot=0
ScaledBy=1.00180341104536313e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.358812e-05	2.605027e-06	2.605027e-06
2.000000e-02	3.000000e-02	2.640989e-05	3.247976e-06	3.247976e-06
3.000000e-02	4.000000e-02	2.769822e-05	3.756054e-06	3.756054e-06
4.000000e-02	6.000000e-02	4.577302e-05	3.121067e-06	3.121067e-06
6.000000e-02	8.000000e-02	5.977775e-05	3.620764e-06	3.620764e-06
8.000000e-02	1.000000e-01	7.431440e-05	4.161922e-06	4.161922e-06
1.000000e-01	1.200000e-01	9.489545e-05	4.555203e-06	4.555203e-06
1.200000e-01	1.400000e-01	1.026515e-04	4.858836e-06	4.858836e-06
1.400000e-01	1.800000e-01	1.305942e-04	3.803092e-06	3.803092e-06
1.800000e-01	2.400000e-01	1.600929e-04	3.467846e-06	3.467846e-06
2.400000e-01	2.800000e-01	1.968912e-04	4.645213e-06	4.645213e-06
2.800000e-01	3.400000e-01	2.231337e-04	4.046365e-06	4.046365e-06
3.400000e-01	4.000000e-01	2.437270e-04	4.297166e-06	4.297166e-06
4.000000e-01	5.000000e-01	2.854144e-04	3.562479e-06	3.562479e-06
5.000000e-01	6.000000e-01	3.175080e-04	3.805450e-06	3.805450e-06
6.000000e-01	7.000000e-01	3.425649e-04	3.935422e-06	3.935422e-06
7.000000e-01	7.500000e-01	3.577796e-04	5.668619e-06	5.668619e-06
7.500000e-01	8.000000e-01	3.564350e-04	5.684129e-06	5.684129e-06
8.000000e-01	8.500000e-01	3.492564e-04	5.670578e-06	5.670578e-06
8.500000e-01	9.000000e-01	3.638012e-04	5.711854e-06	5.711854e-06
9.000000e-01	9.500000e-01	3.508760e-04	5.660390e-06	5.660390e-06
9.500000e-01	1.000000e+00	3.558180e-04	5.678225e-06	5.678225e-06
1.000000e+00	1.050000e+00	3.509766e-04	5.646218e-06	5.646218e-06
1.050000e+00	1.100000e+00	3.485308e-04	5.572732e-06	5.572732e-06
1.100000e+00	1.200000e+00	3.402629e-04	3.905421e-06	3.905421e-06
1.200000e+00	1.400000e+00	3.172226e-04	2.656557e-06	2.656557e-06
1.400000e+00	1.700000e+00	2.701396e-04	1.991147e-06	1.991147e-06
1.700000e+00	2.000000e+00	2.049782e-04	1.749597e-06	1.749597e-06
2.000000e+00	2.400000e+00	1.305191e-04	1.250021e-06	1.250021e-06
2.400000e+00	2.600000e+00	8.166095e-05	1.460984e-06	1.460984e-06
2.600000e+00	2.700000e+00	6.212774e-05	1.873438e-06	1.873438e-06
2.700000e+00	2.900000e+00	4.378598e-05	1.189298e-06	1.189298e-06
2.900000e+00	3.000000e+00	3.065726e-05	1.500525e-06	1.500525e-06
3.000000e+00	3.050000e+00	3.060766e-05	2.037297e-06	2.037297e-06
3.050000e+00	3.100000e+00	2.459256e-05	1.951180e-06	1.951180e-06
3.100000e+00	3.300000e+00	2.140034e-05	9.144381e-07	9.144381e-07
3.300000e+00	3.500000e+00	1.403859e-05	8.107734e-07	8.107734e-07
3.500000e+00	4.000000e+00	7.894664e-06	4.290349e-07	4.290349e-07
4.000000e+00	5.000000e+00	5.062263e-06	2.293735e-07	2.293735e-07
5.000000e+00	6.000000e+00	2.754901e-06	1.585875e-07	1.585875e-07
6.000000e+00	7.000000e+00	1.472367e-06	1.127080e-07	1.127080e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208118]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208118]
Path=Test[MUR1.0_MUF1.0_PDF99208118]
RatioPlot=0
ScaledBy=1.00180340629786754e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.258744e-05	2.403384e-06	2.403384e-06
2.000000e-02	3.000000e-02	2.444860e-05	3.001672e-06	3.001672e-06
3.000000e-02	4.000000e-02	2.565543e-05	3.464491e-06	3.464491e-06
4.000000e-02	6.000000e-02	4.239574e-05	2.881311e-06	2.881311e-06
6.000000e-02	8.000000e-02	5.545000e-05	3.347687e-06	3.347687e-06
8.000000e-02	1.000000e-01	6.874720e-05	3.839578e-06	3.839578e-06
1.000000e-01	1.200000e-01	8.788310e-05	4.208591e-06	4.208591e-06
1.200000e-01	1.400000e-01	9.514205e-05	4.489684e-06	4.489684e-06
1.400000e-01	1.800000e-01	1.209987e-04	3.512622e-06	3.512622e-06
1.800000e-01	2.400000e-01	1.484022e-04	3.203976e-06	3.203976e-06
2.400000e-01	2.800000e-01	1.824078e-04	4.291742e-06	4.291742e-06
2.800000e-01	3.400000e-01	2.066233e-04	3.737424e-06	3.737424e-06
3.400000e-01	4.000000e-01	2.258753e-04	3.969846e-06	3.969846e-06
4.000000e-01	5.000000e-01	2.644210e-04	3.291222e-06	3.291222e-06
5.000000e-01	6.000000e-01	2.942773e-04	3.515850e-06	3.515850e-06
6.000000e-01	7.000000e-01	3.173073e-04	3.635380e-06	3.635380e-06
7.000000e-01	7.500000e-01	3.314368e-04	5.237006e-06	5.237006e-06
7.500000e-01	8.000000e-01	3.301556e-04	5.250048e-06	5.250048e-06
8.000000e-01	8.500000e-01	3.235142e-04	5.238228e-06	5.238228e-06
8.500000e-01	9.000000e-01	3.368486e-04	5.275116e-06	5.275116e-06
9.000000e-01	9.500000e-01	3.249612e-04	5.228406e-06	5.228406e-06
9.500000e-01	1.000000e+00	3.293624e-04	5.244252e-06	5.244252e-06
1.000000e+00	1.050000e+00	3.251332e-04	5.216454e-06	5.216454e-06
1.050000e+00	1.100000e+00	3.227300e-04	5.147751e-06	5.147751e-06
1.100000e+00	1.200000e+00	3.149901e-04	3.607473e-06	3.607473e-06
1.200000e+00	1.400000e+00	2.936541e-04	2.454056e-06	2.454056e-06
1.400000e+00	1.700000e+00	2.500155e-04	1.839379e-06	1.839379e-06
1.700000e+00	2.000000e+00	1.896275e-04	1.616431e-06	1.616431e-06
2.000000e+00	2.400000e+00	1.206849e-04	1.155012e-06	1.155012e-06
2.400000e+00	2.600000e+00	7.547970e-05	1.350135e-06	1.350135e-06
2.600000e+00	2.700000e+00	5.737648e-05	1.731001e-06	1.731001e-06
2.700000e+00	2.900000e+00	4.044421e-05	1.098948e-06	1.098948e-06
2.900000e+00	3.000000e+00	2.829383e-05	1.387200e-06	1.387200e-06
3.000000e+00	3.050000e+00	2.824238e-05	1.883822e-06	1.883822e-06
3.050000e+00	3.100000e+00	2.268422e-05	1.803921e-06	1.803921e-06
3.100000e+00	3.300000e+00	1.974895e-05	8.457208e-07	8.457208e-07
3.300000e+00	3.500000e+00	1.294784e-05	7.500913e-07	7.500913e-07
3.500000e+00	4.000000e+00	7.267168e-06	3.972359e-07	3.972359e-07
4.000000e+00	5.000000e+00	4.672876e-06	2.127699e-07	2.127699e-07
5.000000e+00	6.000000e+00	2.546763e-06	1.474679e-07	1.474679e-07
6.000000e+00	7.000000e+00	1.365873e-06	1.051155e-07	1.051155e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208117]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208117]
Path=Test[MUR1.0_MUF1.0_PDF99208117]
RatioPlot=0
ScaledBy=1.00180340654896058e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.272644e-05	2.432125e-06	2.432125e-06
2.000000e-02	3.000000e-02	2.474537e-05	3.039694e-06	3.039694e-06
3.000000e-02	4.000000e-02	2.592803e-05	3.506126e-06	3.506126e-06
4.000000e-02	6.000000e-02	4.285980e-05	2.916850e-06	2.916850e-06
6.000000e-02	8.000000e-02	5.607380e-05	3.387817e-06	3.387817e-06
8.000000e-02	1.000000e-01	6.952380e-05	3.887609e-06	3.887609e-06
1.000000e-01	1.200000e-01	8.883735e-05	4.259851e-06	4.259851e-06
1.200000e-01	1.400000e-01	9.614640e-05	4.544102e-06	4.544102e-06
1.400000e-01	1.800000e-01	1.223487e-04	3.554967e-06	3.554967e-06
1.800000e-01	2.400000e-01	1.500313e-04	3.243108e-06	3.243108e-06
2.400000e-01	2.800000e-01	1.844057e-04	4.343430e-06	4.343430e-06
2.800000e-01	3.400000e-01	2.089068e-04	3.782622e-06	3.782622e-06
3.400000e-01	4.000000e-01	2.283430e-04	4.017855e-06	4.017855e-06
4.000000e-01	5.000000e-01	2.673152e-04	3.330889e-06	3.330889e-06
5.000000e-01	6.000000e-01	2.974957e-04	3.558213e-06	3.558213e-06
6.000000e-01	7.000000e-01	3.208411e-04	3.679341e-06	3.679341e-06
7.000000e-01	7.500000e-01	3.351300e-04	5.300482e-06	5.300482e-06
7.500000e-01	8.000000e-01	3.338324e-04	5.313612e-06	5.313612e-06
8.000000e-01	8.500000e-01	3.271008e-04	5.301436e-06	5.301436e-06
8.500000e-01	9.000000e-01	3.406082e-04	5.339163e-06	5.339163e-06
9.000000e-01	9.500000e-01	3.285210e-04	5.291118e-06	5.291118e-06
9.500000e-01	1.000000e+00	3.330030e-04	5.307524e-06	5.307524e-06
1.000000e+00	1.050000e+00	3.287298e-04	5.279184e-06	5.279184e-06
1.050000e+00	1.100000e+00	3.262630e-04	5.209190e-06	5.209190e-06
1.100000e+00	1.200000e+00	3.185251e-04	3.650900e-06	3.650900e-06
1.200000e+00	1.400000e+00	2.969241e-04	2.483544e-06	2.483544e-06
1.400000e+00	1.700000e+00	2.528232e-04	1.861498e-06	1.861498e-06
1.700000e+00	2.000000e+00	1.917679e-04	1.635833e-06	1.635833e-06
2.000000e+00	2.400000e+00	1.220652e-04	1.168884e-06	1.168884e-06
2.400000e+00	2.600000e+00	7.635510e-05	1.366359e-06	1.366359e-06
2.600000e+00	2.700000e+00	5.806327e-05	1.751997e-06	1.751997e-06
2.700000e+00	2.900000e+00	4.091801e-05	1.112254e-06	1.112254e-06
2.900000e+00	3.000000e+00	2.863789e-05	1.403897e-06	1.403897e-06
3.000000e+00	3.050000e+00	2.859350e-05	1.906537e-06	1.906537e-06
3.050000e+00	3.100000e+00	2.297534e-05	1.825957e-06	1.825957e-06
3.100000e+00	3.300000e+00	1.998867e-05	8.558629e-07	8.558629e-07
3.300000e+00	3.500000e+00	1.310605e-05	7.590389e-07	7.590389e-07
3.500000e+00	4.000000e+00	7.366648e-06	4.019143e-07	4.019143e-07
4.000000e+00	5.000000e+00	4.731312e-06	2.151735e-07	2.151735e-07
5.000000e+00	6.000000e+00	2.578024e-06	1.490249e-07	1.490249e-07
6.000000e+00	7.000000e+00	1.380465e-06	1.061244e-07	1.061244e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208116]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208116]
Path=Test[MUR1.0_MUF1.0_PDF99208116]
RatioPlot=0
ScaledBy=1.00180340600822478e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.261146e-05	2.405942e-06	2.405942e-06
2.000000e-02	3.000000e-02	2.452083e-05	3.008303e-06	3.008303e-06
3.000000e-02	4.000000e-02	2.570848e-05	3.469239e-06	3.469239e-06
4.000000e-02	6.000000e-02	4.248716e-05	2.885947e-06	2.885947e-06
6.000000e-02	8.000000e-02	5.557950e-05	3.353480e-06	3.353480e-06
8.000000e-02	1.000000e-01	6.887335e-05	3.845398e-06	3.845398e-06
1.000000e-01	1.200000e-01	8.806255e-05	4.215906e-06	4.215906e-06
1.200000e-01	1.400000e-01	9.532735e-05	4.497150e-06	4.497150e-06
1.400000e-01	1.800000e-01	1.212585e-04	3.518124e-06	3.518124e-06
1.800000e-01	2.400000e-01	1.487304e-04	3.209477e-06	3.209477e-06
2.400000e-01	2.800000e-01	1.827719e-04	4.298588e-06	4.298588e-06
2.800000e-01	3.400000e-01	2.070073e-04	3.743072e-06	3.743072e-06
3.400000e-01	4.000000e-01	2.263288e-04	3.975968e-06	3.975968e-06
4.000000e-01	5.000000e-01	2.649351e-04	3.296263e-06	3.296263e-06
5.000000e-01	6.000000e-01	2.948758e-04	3.521295e-06	3.521295e-06
6.000000e-01	7.000000e-01	3.179411e-04	3.640983e-06	3.640983e-06
7.000000e-01	7.500000e-01	3.321100e-04	5.245336e-06	5.245336e-06
7.500000e-01	8.000000e-01	3.308120e-04	5.258110e-06	5.258110e-06
8.000000e-01	8.500000e-01	3.241682e-04	5.246191e-06	5.246191e-06
8.500000e-01	9.000000e-01	3.375014e-04	5.283081e-06	5.283081e-06
9.000000e-01	9.500000e-01	3.255700e-04	5.236238e-06	5.236238e-06
9.500000e-01	1.000000e+00	3.299520e-04	5.251912e-06	5.251912e-06
1.000000e+00	1.050000e+00	3.257850e-04	5.224504e-06	5.224504e-06
1.050000e+00	1.100000e+00	3.233014e-04	5.155062e-06	5.155062e-06
1.100000e+00	1.200000e+00	3.155864e-04	3.612876e-06	3.612876e-06
1.200000e+00	1.400000e+00	2.941842e-04	2.457699e-06	2.457699e-06
1.400000e+00	1.700000e+00	2.504638e-04	1.842109e-06	1.842109e-06
1.700000e+00	2.000000e+00	1.899549e-04	1.618856e-06	1.618856e-06
2.000000e+00	2.400000e+00	1.208818e-04	1.156736e-06	1.156736e-06
2.400000e+00	2.600000e+00	7.559520e-05	1.352137e-06	1.352137e-06
2.600000e+00	2.700000e+00	5.746206e-05	1.733551e-06	1.733551e-06
2.700000e+00	2.900000e+00	4.049956e-05	1.100543e-06	1.100543e-06
2.900000e+00	3.000000e+00	2.833091e-05	1.389276e-06	1.389276e-06
3.000000e+00	3.050000e+00	2.828950e-05	1.886898e-06	1.886898e-06
3.050000e+00	3.100000e+00	2.271934e-05	1.806767e-06	1.806767e-06
3.100000e+00	3.300000e+00	1.977270e-05	8.470205e-07	8.470205e-07
3.300000e+00	3.500000e+00	1.295986e-05	7.512626e-07	7.512626e-07
3.500000e+00	4.000000e+00	7.274342e-06	3.979072e-07	3.979072e-07
4.000000e+00	5.000000e+00	4.677601e-06	2.131857e-07	2.131857e-07
5.000000e+00	6.000000e+00	2.550574e-06	1.478054e-07	1.478054e-07
6.000000e+00	7.000000e+00	1.368225e-06	1.053930e-07	1.053930e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208115]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208115]
Path=Test[MUR1.0_MUF1.0_PDF99208115]
RatioPlot=0
ScaledBy=1.00180340690434103e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.271532e-05	2.432680e-06	2.432680e-06
2.000000e-02	3.000000e-02	2.469689e-05	3.036480e-06	3.036480e-06
3.000000e-02	4.000000e-02	2.590078e-05	3.505718e-06	3.505718e-06
4.000000e-02	6.000000e-02	4.281191e-05	2.915767e-06	2.915767e-06
6.000000e-02	8.000000e-02	5.599930e-05	3.385985e-06	3.385985e-06
8.000000e-02	1.000000e-01	6.947290e-05	3.886605e-06	3.886605e-06
1.000000e-01	1.200000e-01	8.874970e-05	4.257581e-06	4.257581e-06
1.200000e-01	1.400000e-01	9.606045e-05	4.542080e-06	4.542080e-06
1.400000e-01	1.800000e-01	1.222140e-04	3.553762e-06	3.553762e-06
1.800000e-01	2.400000e-01	1.498530e-04	3.241460e-06	3.241460e-06
2.400000e-01	2.800000e-01	1.842320e-04	4.341784e-06	4.341784e-06
2.800000e-01	3.400000e-01	2.087462e-04	3.781591e-06	3.781591e-06
3.400000e-01	4.000000e-01	2.281238e-04	4.016590e-06	4.016590e-06
4.000000e-01	5.000000e-01	2.670805e-04	3.329886e-06	3.329886e-06
5.000000e-01	6.000000e-01	2.972031e-04	3.557070e-06	3.557070e-06
6.000000e-01	7.000000e-01	3.205431e-04	3.678206e-06	3.678206e-06
7.000000e-01	7.500000e-01	3.348070e-04	5.298559e-06	5.298559e-06
7.500000e-01	8.000000e-01	3.335262e-04	5.312027e-06	5.312027e-06
8.000000e-01	8.500000e-01	3.267876e-04	5.299918e-06	5.299918e-06
8.500000e-01	9.000000e-01	3.403174e-04	5.337721e-06	5.337721e-06
9.000000e-01	9.500000e-01	3.282604e-04	5.289718e-06	5.289718e-06
9.500000e-01	1.000000e+00	3.327738e-04	5.306372e-06	5.306372e-06
1.000000e+00	1.050000e+00	3.284204e-04	5.277513e-06	5.277513e-06
1.050000e+00	1.100000e+00	3.260440e-04	5.208255e-06	5.208255e-06
1.100000e+00	1.200000e+00	3.182704e-04	3.649944e-06	3.649944e-06
1.200000e+00	1.400000e+00	2.967163e-04	2.482925e-06	2.482925e-06
1.400000e+00	1.700000e+00	2.526508e-04	1.861030e-06	1.861030e-06
1.700000e+00	2.000000e+00	1.916539e-04	1.635389e-06	1.635389e-06
2.000000e+00	2.400000e+00	1.220076e-04	1.168573e-06	1.168573e-06
2.400000e+00	2.600000e+00	7.632920e-05	1.366010e-06	1.366010e-06
2.600000e+00	2.700000e+00	5.804764e-05	1.751575e-06	1.751575e-06
2.700000e+00	2.900000e+00	4.091223e-05	1.112013e-06	1.112013e-06
2.900000e+00	3.000000e+00	2.863670e-05	1.403502e-06	1.403502e-06
3.000000e+00	3.050000e+00	2.858100e-05	1.905705e-06	1.905705e-06
3.050000e+00	3.100000e+00	2.296892e-05	1.825286e-06	1.825286e-06
3.100000e+00	3.300000e+00	1.999038e-05	8.555782e-07	8.555782e-07
3.300000e+00	3.500000e+00	1.311144e-05	7.587556e-07	7.587556e-07
3.500000e+00	4.000000e+00	7.369914e-06	4.016980e-07	4.016980e-07
4.000000e+00	5.000000e+00	4.732828e-06	2.149813e-07	2.149813e-07
5.000000e+00	6.000000e+00	2.577300e-06	1.488241e-07	1.488241e-07
6.000000e+00	7.000000e+00	1.379556e-06	1.059297e-07	1.059297e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208114]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208114]
Path=Test[MUR1.0_MUF1.0_PDF99208114]
RatioPlot=0
ScaledBy=1.00180341248486726e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.256370e-05	2.378712e-06	2.378712e-06
2.000000e-02	3.000000e-02	2.447043e-05	2.988736e-06	2.988736e-06
3.000000e-02	4.000000e-02	2.565070e-05	3.437739e-06	3.437739e-06
4.000000e-02	6.000000e-02	4.226348e-05	2.856950e-06	2.856950e-06
6.000000e-02	8.000000e-02	5.532375e-05	3.323062e-06	3.323062e-06
8.000000e-02	1.000000e-01	6.850685e-05	3.808041e-06	3.808041e-06
1.000000e-01	1.200000e-01	8.768310e-05	4.177447e-06	4.177447e-06
1.200000e-01	1.400000e-01	9.474330e-05	4.450692e-06	4.450692e-06
1.400000e-01	1.800000e-01	1.206169e-04	3.484055e-06	3.484055e-06
1.800000e-01	2.400000e-01	1.480101e-04	3.178792e-06	3.178792e-06
2.400000e-01	2.800000e-01	1.817907e-04	4.257013e-06	4.257013e-06
2.800000e-01	3.400000e-01	2.056877e-04	3.704273e-06	3.704273e-06
3.400000e-01	4.000000e-01	2.251028e-04	3.935671e-06	3.935671e-06
4.000000e-01	5.000000e-01	2.633221e-04	3.262035e-06	3.262035e-06
5.000000e-01	6.000000e-01	2.931091e-04	3.484698e-06	3.484698e-06
6.000000e-01	7.000000e-01	3.160257e-04	3.603557e-06	3.603557e-06
7.000000e-01	7.500000e-01	3.300170e-04	5.191545e-06	5.191545e-06
7.500000e-01	8.000000e-01	3.287136e-04	5.203804e-06	5.203804e-06
8.000000e-01	8.500000e-01	3.222720e-04	5.191892e-06	5.191892e-06
8.500000e-01	9.000000e-01	3.353412e-04	5.227522e-06	5.227522e-06
9.000000e-01	9.500000e-01	3.235652e-04	5.183004e-06	5.183004e-06
9.500000e-01	1.000000e+00	3.277978e-04	5.197209e-06	5.197209e-06
1.000000e+00	1.050000e+00	3.238422e-04	5.170989e-06	5.170989e-06
1.050000e+00	1.100000e+00	3.210326e-04	5.100482e-06	5.100482e-06
1.100000e+00	1.200000e+00	3.135591e-04	3.575648e-06	3.575648e-06
1.200000e+00	1.400000e+00	2.921315e-04	2.431957e-06	2.431957e-06
1.400000e+00	1.700000e+00	2.487261e-04	1.823063e-06	1.823063e-06
1.700000e+00	2.000000e+00	1.885749e-04	1.602193e-06	1.602193e-06
2.000000e+00	2.400000e+00	1.198872e-04	1.144585e-06	1.144585e-06
2.400000e+00	2.600000e+00	7.487465e-05	1.337469e-06	1.337469e-06
2.600000e+00	2.700000e+00	5.688991e-05	1.714650e-06	1.714650e-06
2.700000e+00	2.900000e+00	4.008640e-05	1.088232e-06	1.088232e-06
2.900000e+00	3.000000e+00	2.800823e-05	1.374062e-06	1.374062e-06
3.000000e+00	3.050000e+00	2.805514e-05	1.867809e-06	1.867809e-06
3.050000e+00	3.100000e+00	2.247172e-05	1.786895e-06	1.786895e-06
3.100000e+00	3.300000e+00	1.952482e-05	8.375869e-07	8.375869e-07
3.300000e+00	3.500000e+00	1.277361e-05	7.432047e-07	7.432047e-07
3.500000e+00	4.000000e+00	7.154688e-06	3.939199e-07	3.939199e-07
4.000000e+00	5.000000e+00	4.606979e-06	2.114909e-07	2.114909e-07
5.000000e+00	6.000000e+00	2.519529e-06	1.470614e-07	1.470614e-07
6.000000e+00	7.000000e+00	1.355544e-06	1.052092e-07	1.052092e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208113]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208113]
Path=Test[MUR1.0_MUF1.0_PDF99208113]
RatioPlot=0
ScaledBy=1.00180340213167478e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.250130e-05	2.409388e-06	2.409388e-06
2.000000e-02	3.000000e-02	2.428469e-05	2.997946e-06	2.997946e-06
3.000000e-02	4.000000e-02	2.547215e-05	3.466987e-06	3.466987e-06
4.000000e-02	6.000000e-02	4.220197e-05	2.886525e-06	2.886525e-06
6.000000e-02	8.000000e-02	5.519275e-05	3.350354e-06	3.350354e-06
8.000000e-02	1.000000e-01	6.847115e-05	3.846288e-06	3.846288e-06
1.000000e-01	1.200000e-01	8.743460e-05	4.212530e-06	4.212530e-06
1.200000e-01	1.400000e-01	9.478680e-05	4.498559e-06	4.498559e-06
1.400000e-01	1.800000e-01	1.205064e-04	3.517474e-06	3.517474e-06
1.800000e-01	2.400000e-01	1.476926e-04	3.208061e-06	3.208061e-06
2.400000e-01	2.800000e-01	1.816187e-04	4.296995e-06	4.296995e-06
2.800000e-01	3.400000e-01	2.059603e-04	3.744986e-06	3.744986e-06
3.400000e-01	4.000000e-01	2.249200e-04	3.976659e-06	3.976659e-06
4.000000e-01	5.000000e-01	2.634854e-04	3.297705e-06	3.297705e-06
5.000000e-01	6.000000e-01	2.931961e-04	3.522801e-06	3.522801e-06
6.000000e-01	7.000000e-01	3.162068e-04	3.642343e-06	3.642343e-06
7.000000e-01	7.500000e-01	3.303778e-04	5.247089e-06	5.247089e-06
7.500000e-01	8.000000e-01	3.291162e-04	5.260552e-06	5.260552e-06
8.000000e-01	8.500000e-01	3.223274e-04	5.248597e-06	5.248597e-06
8.500000e-01	9.000000e-01	3.357916e-04	5.286222e-06	5.286222e-06
9.000000e-01	9.500000e-01	3.238340e-04	5.237055e-06	5.237055e-06
9.500000e-01	1.000000e+00	3.283762e-04	5.254945e-06	5.254945e-06
1.000000e+00	1.050000e+00	3.239854e-04	5.225968e-06	5.225968e-06
1.050000e+00	1.100000e+00	3.219060e-04	5.158543e-06	5.158543e-06
1.100000e+00	1.200000e+00	3.140345e-04	3.614113e-06	3.614113e-06
1.200000e+00	1.400000e+00	2.929278e-04	2.458947e-06	2.458947e-06
1.400000e+00	1.700000e+00	2.493934e-04	1.842699e-06	1.842699e-06
1.700000e+00	2.000000e+00	1.892366e-04	1.619181e-06	1.619181e-06
2.000000e+00	2.400000e+00	1.205664e-04	1.157128e-06	1.157128e-06
2.400000e+00	2.600000e+00	7.551405e-05	1.352929e-06	1.352929e-06
2.600000e+00	2.700000e+00	5.743640e-05	1.734565e-06	1.734565e-06
2.700000e+00	2.900000e+00	4.049643e-05	1.101494e-06	1.101494e-06
2.900000e+00	3.000000e+00	2.838103e-05	1.389845e-06	1.389845e-06
3.000000e+00	3.050000e+00	2.825168e-05	1.886068e-06	1.886068e-06
3.050000e+00	3.100000e+00	2.274640e-05	1.807472e-06	1.807472e-06
3.100000e+00	3.300000e+00	1.982570e-05	8.473698e-07	8.473698e-07
3.300000e+00	3.500000e+00	1.302254e-05	7.510814e-07	7.510814e-07
3.500000e+00	4.000000e+00	7.334060e-06	3.973809e-07	3.973809e-07
4.000000e+00	5.000000e+00	4.702632e-06	2.122548e-07	2.122548e-07
5.000000e+00	6.000000e+00	2.552517e-06	1.465576e-07	1.465576e-07
6.000000e+00	7.000000e+00	1.363142e-06	1.040336e-07	1.040336e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208112]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208112]
Path=Test[MUR1.0_MUF1.0_PDF99208112]
RatioPlot=0
ScaledBy=1.00180340462230618e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.241810e-05	2.375010e-06	2.375010e-06
2.000000e-02	3.000000e-02	2.416859e-05	2.971202e-06	2.971202e-06
3.000000e-02	4.000000e-02	2.531919e-05	3.425372e-06	3.425372e-06
4.000000e-02	6.000000e-02	4.187195e-05	2.850357e-06	2.850357e-06
6.000000e-02	8.000000e-02	5.479830e-05	3.311307e-06	3.311307e-06
8.000000e-02	1.000000e-01	6.787790e-05	3.798819e-06	3.798819e-06
1.000000e-01	1.200000e-01	8.674890e-05	4.163766e-06	4.163766e-06
1.200000e-01	1.400000e-01	9.392450e-05	4.442229e-06	4.442229e-06
1.400000e-01	1.800000e-01	1.195454e-04	3.474178e-06	3.474178e-06
1.800000e-01	2.400000e-01	1.465801e-04	3.169932e-06	3.169932e-06
2.400000e-01	2.800000e-01	1.801324e-04	4.244691e-06	4.244691e-06
2.800000e-01	3.400000e-01	2.040520e-04	3.696959e-06	3.696959e-06
3.400000e-01	4.000000e-01	2.230788e-04	3.927036e-06	3.927036e-06
4.000000e-01	5.000000e-01	2.611656e-04	3.255736e-06	3.255736e-06
5.000000e-01	6.000000e-01	2.907057e-04	3.478035e-06	3.478035e-06
6.000000e-01	7.000000e-01	3.134651e-04	3.596109e-06	3.596109e-06
7.000000e-01	7.500000e-01	3.274160e-04	5.180545e-06	5.180545e-06
7.500000e-01	8.000000e-01	3.261976e-04	5.193031e-06	5.193031e-06
8.000000e-01	8.500000e-01	3.195458e-04	5.181312e-06	5.181312e-06
8.500000e-01	9.000000e-01	3.327346e-04	5.217956e-06	5.217956e-06
9.000000e-01	9.500000e-01	3.208926e-04	5.170371e-06	5.170371e-06
9.500000e-01	1.000000e+00	3.252626e-04	5.186968e-06	5.186968e-06
1.000000e+00	1.050000e+00	3.211928e-04	5.159749e-06	5.159749e-06
1.050000e+00	1.100000e+00	3.187342e-04	5.090877e-06	5.090877e-06
1.100000e+00	1.200000e+00	3.111696e-04	3.567942e-06	3.567942e-06
1.200000e+00	1.400000e+00	2.900663e-04	2.427185e-06	2.427185e-06
1.400000e+00	1.700000e+00	2.469757e-04	1.819148e-06	1.819148e-06
1.700000e+00	2.000000e+00	1.873050e-04	1.598542e-06	1.598542e-06
2.000000e+00	2.400000e+00	1.192367e-04	1.142311e-06	1.142311e-06
2.400000e+00	2.600000e+00	7.460305e-05	1.335393e-06	1.335393e-06
2.600000e+00	2.700000e+00	5.671345e-05	1.712030e-06	1.712030e-06
2.700000e+00	2.900000e+00	3.997709e-05	1.087072e-06	1.087072e-06
2.900000e+00	3.000000e+00	2.798977e-05	1.372197e-06	1.372197e-06
3.000000e+00	3.050000e+00	2.791836e-05	1.863336e-06	1.863336e-06
3.050000e+00	3.100000e+00	2.245196e-05	1.784836e-06	1.784836e-06
3.100000e+00	3.300000e+00	1.953034e-05	8.365483e-07	8.365483e-07
3.300000e+00	3.500000e+00	1.281121e-05	7.419252e-07	7.419252e-07
3.500000e+00	4.000000e+00	7.206176e-06	3.928683e-07	3.928683e-07
4.000000e+00	5.000000e+00	4.626313e-06	2.102991e-07	2.102991e-07
5.000000e+00	6.000000e+00	2.519611e-06	1.456207e-07	1.456207e-07
6.000000e+00	7.000000e+00	1.349603e-06	1.036938e-07	1.036938e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208111]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208111]
Path=Test[MUR1.0_MUF1.0_PDF99208111]
RatioPlot=0
ScaledBy=1.00180340870675832e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.294381e-05	2.469741e-06	2.469741e-06
2.000000e-02	3.000000e-02	2.512091e-05	3.082047e-06	3.082047e-06
3.000000e-02	4.000000e-02	2.636475e-05	3.559045e-06	3.559045e-06
4.000000e-02	6.000000e-02	4.354461e-05	2.958947e-06	2.958947e-06
6.000000e-02	8.000000e-02	5.693245e-05	3.436983e-06	3.436983e-06
8.000000e-02	1.000000e-01	7.065915e-05	3.943504e-06	3.943504e-06
1.000000e-01	1.200000e-01	9.030660e-05	4.320991e-06	4.320991e-06
1.200000e-01	1.400000e-01	9.772045e-05	4.608780e-06	4.608780e-06
1.400000e-01	1.800000e-01	1.242599e-04	3.606991e-06	3.606991e-06
1.800000e-01	2.400000e-01	1.524127e-04	3.289528e-06	3.289528e-06
2.400000e-01	2.800000e-01	1.873715e-04	4.406993e-06	4.406993e-06
2.800000e-01	3.400000e-01	2.122578e-04	3.837443e-06	3.837443e-06
3.400000e-01	4.000000e-01	2.319898e-04	4.075905e-06	4.075905e-06
4.000000e-01	5.000000e-01	2.715668e-04	3.378989e-06	3.378989e-06
5.000000e-01	6.000000e-01	3.021707e-04	3.609499e-06	3.609499e-06
6.000000e-01	7.000000e-01	3.258829e-04	3.732565e-06	3.732565e-06
7.000000e-01	7.500000e-01	3.403970e-04	5.376993e-06	5.376993e-06
7.500000e-01	8.000000e-01	3.390360e-04	5.390795e-06	5.390795e-06
8.000000e-01	8.500000e-01	3.322916e-04	5.378437e-06	5.378437e-06
8.500000e-01	9.000000e-01	3.459978e-04	5.416586e-06	5.416586e-06
9.000000e-01	9.500000e-01	3.338158e-04	5.369196e-06	5.369196e-06
9.500000e-01	1.000000e+00	3.383542e-04	5.384941e-06	5.384941e-06
1.000000e+00	1.050000e+00	3.338972e-04	5.355857e-06	5.355857e-06
1.050000e+00	1.100000e+00	3.314754e-04	5.285747e-06	5.285747e-06
1.100000e+00	1.200000e+00	3.235408e-04	3.704250e-06	3.704250e-06
1.200000e+00	1.400000e+00	3.016218e-04	2.519794e-06	2.519794e-06
1.400000e+00	1.700000e+00	2.568110e-04	1.888763e-06	1.888763e-06
1.700000e+00	2.000000e+00	1.948116e-04	1.659887e-06	1.659887e-06
2.000000e+00	2.400000e+00	1.239731e-04	1.185974e-06	1.185974e-06
2.400000e+00	2.600000e+00	7.751820e-05	1.386204e-06	1.386204e-06
2.600000e+00	2.700000e+00	5.894553e-05	1.777512e-06	1.777512e-06
2.700000e+00	2.900000e+00	4.153919e-05	1.128273e-06	1.128273e-06
2.900000e+00	3.000000e+00	2.905053e-05	1.424101e-06	1.424101e-06
3.000000e+00	3.050000e+00	2.902742e-05	1.934096e-06	1.934096e-06
3.050000e+00	3.100000e+00	2.329480e-05	1.851789e-06	1.851789e-06
3.100000e+00	3.300000e+00	2.028216e-05	8.681762e-07	8.681762e-07
3.300000e+00	3.500000e+00	1.329150e-05	7.699830e-07	7.699830e-07
3.500000e+00	4.000000e+00	7.455292e-06	4.077419e-07	4.077419e-07
4.000000e+00	5.000000e+00	4.795064e-06	2.184143e-07	2.184143e-07
5.000000e+00	6.000000e+00	2.614471e-06	1.513967e-07	1.513967e-07
6.000000e+00	7.000000e+00	1.401589e-06	1.079131e-07	1.079131e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208110]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208110]
Path=Test[MUR1.0_MUF1.0_PDF99208110]
RatioPlot=0
ScaledBy=1.00180340664324595e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.273751e-05	2.437205e-06	2.437205e-06
2.000000e-02	3.000000e-02	2.474599e-05	3.041550e-06	3.041550e-06
3.000000e-02	4.000000e-02	2.594779e-05	3.511824e-06	3.511824e-06
4.000000e-02	6.000000e-02	4.293772e-05	2.921563e-06	2.921563e-06
6.000000e-02	8.000000e-02	5.611195e-05	3.392508e-06	3.392508e-06
8.000000e-02	1.000000e-01	6.960540e-05	3.893086e-06	3.893086e-06
1.000000e-01	1.200000e-01	8.894985e-05	4.265834e-06	4.265834e-06
1.200000e-01	1.400000e-01	9.630465e-05	4.551405e-06	4.551405e-06
1.400000e-01	1.800000e-01	1.224909e-04	3.560675e-06	3.560675e-06
1.800000e-01	2.400000e-01	1.502148e-04	3.247962e-06	3.247962e-06
2.400000e-01	2.800000e-01	1.846509e-04	4.350346e-06	4.350346e-06
2.800000e-01	3.400000e-01	2.092112e-04	3.789278e-06	3.789278e-06
3.400000e-01	4.000000e-01	2.286460e-04	4.024473e-06	4.024473e-06
4.000000e-01	5.000000e-01	2.676954e-04	3.336641e-06	3.336641e-06
5.000000e-01	6.000000e-01	2.979112e-04	3.564360e-06	3.564360e-06
6.000000e-01	7.000000e-01	3.212596e-04	3.685550e-06	3.685550e-06
7.000000e-01	7.500000e-01	3.355988e-04	5.309466e-06	5.309466e-06
7.500000e-01	8.000000e-01	3.342814e-04	5.322722e-06	5.322722e-06
8.000000e-01	8.500000e-01	3.275108e-04	5.310647e-06	5.310647e-06
8.500000e-01	9.000000e-01	3.410850e-04	5.348503e-06	5.348503e-06
9.000000e-01	9.500000e-01	3.290038e-04	5.300346e-06	5.300346e-06
9.500000e-01	1.000000e+00	3.335224e-04	5.316873e-06	5.316873e-06
1.000000e+00	1.050000e+00	3.291732e-04	5.288433e-06	5.288433e-06
1.050000e+00	1.100000e+00	3.268020e-04	5.218885e-06	5.218885e-06
1.100000e+00	1.200000e+00	3.189589e-04	3.657287e-06	3.657287e-06
1.200000e+00	1.400000e+00	2.973788e-04	2.488000e-06	2.488000e-06
1.400000e+00	1.700000e+00	2.531946e-04	1.864744e-06	1.864744e-06
1.700000e+00	2.000000e+00	1.920625e-04	1.638701e-06	1.638701e-06
2.000000e+00	2.400000e+00	1.222696e-04	1.170938e-06	1.170938e-06
2.400000e+00	2.600000e+00	7.650225e-05	1.368899e-06	1.368899e-06
2.600000e+00	2.700000e+00	5.816541e-05	1.755137e-06	1.755137e-06
2.700000e+00	2.900000e+00	4.099656e-05	1.114265e-06	1.114265e-06
2.900000e+00	3.000000e+00	2.869344e-05	1.406355e-06	1.406355e-06
3.000000e+00	3.050000e+00	2.862256e-05	1.909692e-06	1.909692e-06
3.050000e+00	3.100000e+00	2.300440e-05	1.829015e-06	1.829015e-06
3.100000e+00	3.300000e+00	2.003514e-05	8.574096e-07	8.574096e-07
3.300000e+00	3.500000e+00	1.314030e-05	7.603491e-07	7.603491e-07
3.500000e+00	4.000000e+00	7.381364e-06	4.025952e-07	4.025952e-07
4.000000e+00	5.000000e+00	4.742615e-06	2.154867e-07	2.154867e-07
5.000000e+00	6.000000e+00	2.582744e-06	1.492042e-07	1.492042e-07
6.000000e+00	7.000000e+00	1.383154e-06	1.062282e-07	1.062282e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208109]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208109]
Path=Test[MUR1.0_MUF1.0_PDF99208109]
RatioPlot=0
ScaledBy=1.00180340642924262e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.263383e-05	2.410782e-06	2.410782e-06
2.000000e-02	3.000000e-02	2.455988e-05	3.014441e-06	3.014441e-06
3.000000e-02	4.000000e-02	2.575291e-05	3.476728e-06	3.476728e-06
4.000000e-02	6.000000e-02	4.252302e-05	2.891487e-06	2.891487e-06
6.000000e-02	8.000000e-02	5.566640e-05	3.359738e-06	3.359738e-06
8.000000e-02	1.000000e-01	6.899755e-05	3.853927e-06	3.853927e-06
1.000000e-01	1.200000e-01	8.818090e-05	4.223809e-06	4.223809e-06
1.200000e-01	1.400000e-01	9.543545e-05	4.505248e-06	4.505248e-06
1.400000e-01	1.800000e-01	1.214300e-04	3.524845e-06	3.524845e-06
1.800000e-01	2.400000e-01	1.489127e-04	3.215396e-06	3.215396e-06
2.400000e-01	2.800000e-01	1.830281e-04	4.306604e-06	4.306604e-06
2.800000e-01	3.400000e-01	2.073098e-04	3.749973e-06	3.749973e-06
3.400000e-01	4.000000e-01	2.266367e-04	3.983439e-06	3.983439e-06
4.000000e-01	5.000000e-01	2.652969e-04	3.302264e-06	3.302264e-06
5.000000e-01	6.000000e-01	2.952524e-04	3.527641e-06	3.527641e-06
6.000000e-01	7.000000e-01	3.184023e-04	3.647743e-06	3.647743e-06
7.000000e-01	7.500000e-01	3.325512e-04	5.254769e-06	5.254769e-06
7.500000e-01	8.000000e-01	3.312796e-04	5.267815e-06	5.267815e-06
8.000000e-01	8.500000e-01	3.246430e-04	5.255824e-06	5.255824e-06
8.500000e-01	9.000000e-01	3.379912e-04	5.292865e-06	5.292865e-06
9.000000e-01	9.500000e-01	3.260308e-04	5.245865e-06	5.245865e-06
9.500000e-01	1.000000e+00	3.304366e-04	5.261802e-06	5.261802e-06
1.000000e+00	1.050000e+00	3.262396e-04	5.233833e-06	5.233833e-06
1.050000e+00	1.100000e+00	3.237484e-04	5.164423e-06	5.164423e-06
1.100000e+00	1.200000e+00	3.160744e-04	3.619521e-06	3.619521e-06
1.200000e+00	1.400000e+00	2.946192e-04	2.462141e-06	2.462141e-06
1.400000e+00	1.700000e+00	2.508557e-04	1.845521e-06	1.845521e-06
1.700000e+00	2.000000e+00	1.902612e-04	1.621801e-06	1.621801e-06
2.000000e+00	2.400000e+00	1.210801e-04	1.158834e-06	1.158834e-06
2.400000e+00	2.600000e+00	7.571415e-05	1.354475e-06	1.354475e-06
2.600000e+00	2.700000e+00	5.756796e-05	1.736704e-06	1.736704e-06
2.700000e+00	2.900000e+00	4.057270e-05	1.102537e-06	1.102537e-06
2.900000e+00	3.000000e+00	2.838674e-05	1.391760e-06	1.391760e-06
3.000000e+00	3.050000e+00	2.835634e-05	1.890114e-06	1.890114e-06
3.050000e+00	3.100000e+00	2.277282e-05	1.809935e-06	1.809935e-06
3.100000e+00	3.300000e+00	1.980717e-05	8.484257e-07	8.484257e-07
3.300000e+00	3.500000e+00	1.298284e-05	7.525088e-07	7.525088e-07
3.500000e+00	4.000000e+00	7.293266e-06	3.985002e-07	3.985002e-07
4.000000e+00	5.000000e+00	4.686409e-06	2.134505e-07	2.134505e-07
5.000000e+00	6.000000e+00	2.554916e-06	1.479346e-07	1.479346e-07
6.000000e+00	7.000000e+00	1.369538e-06	1.054359e-07	1.054359e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208108]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208108]
Path=Test[MUR1.0_MUF1.0_PDF99208108]
RatioPlot=0
ScaledBy=1.00180340866176259e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.285013e-05	2.452704e-06	2.452704e-06
2.000000e-02	3.000000e-02	2.497876e-05	3.065810e-06	3.065810e-06
3.000000e-02	4.000000e-02	2.619568e-05	3.537592e-06	3.537592e-06
4.000000e-02	6.000000e-02	4.327287e-05	2.941162e-06	2.941162e-06
6.000000e-02	8.000000e-02	5.657620e-05	3.415993e-06	3.415993e-06
8.000000e-02	1.000000e-01	7.017895e-05	3.920448e-06	3.920448e-06
1.000000e-01	1.200000e-01	8.969485e-05	4.295761e-06	4.295761e-06
1.200000e-01	1.400000e-01	9.704320e-05	4.581334e-06	4.581334e-06
1.400000e-01	1.800000e-01	1.234707e-04	3.584860e-06	3.584860e-06
1.800000e-01	2.400000e-01	1.514356e-04	3.270099e-06	3.270099e-06
2.400000e-01	2.800000e-01	1.861325e-04	4.379877e-06	4.379877e-06
2.800000e-01	3.400000e-01	2.108197e-04	3.813960e-06	3.813960e-06
3.400000e-01	4.000000e-01	2.304655e-04	4.051237e-06	4.051237e-06
4.000000e-01	5.000000e-01	2.697869e-04	3.358459e-06	3.358459e-06
5.000000e-01	6.000000e-01	3.002244e-04	3.587590e-06	3.587590e-06
6.000000e-01	7.000000e-01	3.237777e-04	3.709779e-06	3.709779e-06
7.000000e-01	7.500000e-01	3.381568e-04	5.344039e-06	5.344039e-06
7.500000e-01	8.000000e-01	3.368748e-04	5.357422e-06	5.357422e-06
8.000000e-01	8.500000e-01	3.301012e-04	5.345217e-06	5.345217e-06
8.500000e-01	9.000000e-01	3.437156e-04	5.383178e-06	5.383178e-06
9.000000e-01	9.500000e-01	3.315732e-04	5.335456e-06	5.335456e-06
9.500000e-01	1.000000e+00	3.360750e-04	5.351574e-06	5.351574e-06
1.000000e+00	1.050000e+00	3.317598e-04	5.323017e-06	5.323017e-06
1.050000e+00	1.100000e+00	3.292404e-04	5.252457e-06	5.252457e-06
1.100000e+00	1.200000e+00	3.214445e-04	3.681243e-06	3.681243e-06
1.200000e+00	1.400000e+00	2.996244e-04	2.504098e-06	2.504098e-06
1.400000e+00	1.700000e+00	2.551238e-04	1.876937e-06	1.876937e-06
1.700000e+00	2.000000e+00	1.935036e-04	1.649369e-06	1.649369e-06
2.000000e+00	2.400000e+00	1.231496e-04	1.178487e-06	1.178487e-06
2.400000e+00	2.600000e+00	7.701770e-05	1.377471e-06	1.377471e-06
2.600000e+00	2.700000e+00	5.855220e-05	1.766119e-06	1.766119e-06
2.700000e+00	2.900000e+00	4.126844e-05	1.121195e-06	1.121195e-06
2.900000e+00	3.000000e+00	2.887267e-05	1.415168e-06	1.415168e-06
3.000000e+00	3.050000e+00	2.883634e-05	1.922042e-06	1.922042e-06
3.050000e+00	3.100000e+00	2.315922e-05	1.840447e-06	1.840447e-06
3.100000e+00	3.300000e+00	2.014916e-05	8.626313e-07	8.626313e-07
3.300000e+00	3.500000e+00	1.320966e-05	7.651250e-07	7.651250e-07
3.500000e+00	4.000000e+00	7.417570e-06	4.051704e-07	4.051704e-07
4.000000e+00	5.000000e+00	4.765773e-06	2.169810e-07	2.169810e-07
5.000000e+00	6.000000e+00	2.597922e-06	1.503479e-07	1.503479e-07
6.000000e+00	7.000000e+00	1.392537e-06	1.071353e-07	1.071353e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208107]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208107]
Path=Test[MUR1.0_MUF1.0_PDF99208107]
RatioPlot=0
ScaledBy=1.00180340558663980e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.273927e-05	2.438992e-06	2.438992e-06
2.000000e-02	3.000000e-02	2.475325e-05	3.043474e-06	3.043474e-06
3.000000e-02	4.000000e-02	2.595285e-05	3.514066e-06	3.514066e-06
4.000000e-02	6.000000e-02	4.291757e-05	2.923550e-06	2.923550e-06
6.000000e-02	8.000000e-02	5.614170e-05	3.395253e-06	3.395253e-06
8.000000e-02	1.000000e-01	6.963315e-05	3.896121e-06	3.896121e-06
1.000000e-01	1.200000e-01	8.896690e-05	4.268786e-06	4.268786e-06
1.200000e-01	1.400000e-01	9.633015e-05	4.554944e-06	4.554944e-06
1.400000e-01	1.800000e-01	1.225314e-04	3.563404e-06	3.563404e-06
1.800000e-01	2.400000e-01	1.502303e-04	3.250161e-06	3.250161e-06
2.400000e-01	2.800000e-01	1.846908e-04	4.353419e-06	4.353419e-06
2.800000e-01	3.400000e-01	2.092875e-04	3.791936e-06	3.791936e-06
3.400000e-01	4.000000e-01	2.286947e-04	4.027361e-06	4.027361e-06
4.000000e-01	5.000000e-01	2.677683e-04	3.339019e-06	3.339019e-06
5.000000e-01	6.000000e-01	2.979837e-04	3.566937e-06	3.566937e-06
6.000000e-01	7.000000e-01	3.213661e-04	3.688281e-06	3.688281e-06
7.000000e-01	7.500000e-01	3.357064e-04	5.313323e-06	5.313323e-06
7.500000e-01	8.000000e-01	3.343950e-04	5.326821e-06	5.326821e-06
8.000000e-01	8.500000e-01	3.276426e-04	5.314587e-06	5.314587e-06
8.500000e-01	9.000000e-01	3.412096e-04	5.352442e-06	5.352442e-06
9.000000e-01	9.500000e-01	3.290942e-04	5.304106e-06	5.304106e-06
9.500000e-01	1.000000e+00	3.336306e-04	5.320836e-06	5.320836e-06
1.000000e+00	1.050000e+00	3.292630e-04	5.292037e-06	5.292037e-06
1.050000e+00	1.100000e+00	3.269176e-04	5.222690e-06	5.222690e-06
1.100000e+00	1.200000e+00	3.190744e-04	3.659911e-06	3.659911e-06
1.200000e+00	1.400000e+00	2.974940e-04	2.489785e-06	2.489785e-06
1.400000e+00	1.700000e+00	2.532969e-04	1.866109e-06	1.866109e-06
1.700000e+00	2.000000e+00	1.921528e-04	1.639891e-06	1.639891e-06
2.000000e+00	2.400000e+00	1.223332e-04	1.171800e-06	1.171800e-06
2.400000e+00	2.600000e+00	7.653725e-05	1.369814e-06	1.369814e-06
2.600000e+00	2.700000e+00	5.820857e-05	1.756423e-06	1.756423e-06
2.700000e+00	2.900000e+00	4.102471e-05	1.115098e-06	1.115098e-06
2.900000e+00	3.000000e+00	2.871813e-05	1.407378e-06	1.407378e-06
3.000000e+00	3.050000e+00	2.865570e-05	1.910857e-06	1.910857e-06
3.050000e+00	3.100000e+00	2.303020e-05	1.830249e-06	1.830249e-06
3.100000e+00	3.300000e+00	2.004925e-05	8.580159e-07	8.580159e-07
3.300000e+00	3.500000e+00	1.314937e-05	7.608226e-07	7.608226e-07
3.500000e+00	4.000000e+00	7.391460e-06	4.027806e-07	4.027806e-07
4.000000e+00	5.000000e+00	4.747087e-06	2.155411e-07	2.155411e-07
5.000000e+00	6.000000e+00	2.584560e-06	1.491982e-07	1.491982e-07
6.000000e+00	7.000000e+00	1.383317e-06	1.061809e-07	1.061809e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208106]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208106]
Path=Test[MUR1.0_MUF1.0_PDF99208106]
RatioPlot=0
ScaledBy=1.00180341015121240e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.359431e-05	2.609080e-06	2.609080e-06
2.000000e-02	3.000000e-02	2.641700e-05	3.251177e-06	3.251177e-06
3.000000e-02	4.000000e-02	2.770478e-05	3.760517e-06	3.760517e-06
4.000000e-02	6.000000e-02	4.579299e-05	3.125364e-06	3.125364e-06
6.000000e-02	8.000000e-02	5.981605e-05	3.625437e-06	3.625437e-06
8.000000e-02	1.000000e-01	7.436910e-05	4.167610e-06	4.167610e-06
1.000000e-01	1.200000e-01	9.494395e-05	4.560970e-06	4.560970e-06
1.200000e-01	1.400000e-01	1.027238e-04	4.865687e-06	4.865687e-06
1.400000e-01	1.800000e-01	1.306792e-04	3.808182e-06	3.808182e-06
1.800000e-01	2.400000e-01	1.601816e-04	3.472408e-06	3.472408e-06
2.400000e-01	2.800000e-01	1.970179e-04	4.651416e-06	4.651416e-06
2.800000e-01	3.400000e-01	2.233130e-04	4.052106e-06	4.052106e-06
3.400000e-01	4.000000e-01	2.438822e-04	4.303117e-06	4.303117e-06
4.000000e-01	5.000000e-01	2.856221e-04	3.567522e-06	3.567522e-06
5.000000e-01	6.000000e-01	3.177296e-04	3.810824e-06	3.810824e-06
6.000000e-01	7.000000e-01	3.428198e-04	3.940994e-06	3.940994e-06
7.000000e-01	7.500000e-01	3.580634e-04	5.676678e-06	5.676678e-06
7.500000e-01	8.000000e-01	3.567102e-04	5.692263e-06	5.692263e-06
8.000000e-01	8.500000e-01	3.495144e-04	5.678664e-06	5.678664e-06
8.500000e-01	9.000000e-01	3.640910e-04	5.720098e-06	5.720098e-06
9.000000e-01	9.500000e-01	3.511406e-04	5.668285e-06	5.668285e-06
9.500000e-01	1.000000e+00	3.561066e-04	5.686360e-06	5.686360e-06
1.000000e+00	1.050000e+00	3.512254e-04	5.654073e-06	5.654073e-06
1.050000e+00	1.100000e+00	3.488294e-04	5.580712e-06	5.580712e-06
1.100000e+00	1.200000e+00	3.405332e-04	3.910918e-06	3.910918e-06
1.200000e+00	1.400000e+00	3.175000e-04	2.660345e-06	2.660345e-06
1.400000e+00	1.700000e+00	2.703759e-04	1.993959e-06	1.993959e-06
1.700000e+00	2.000000e+00	2.051713e-04	1.752061e-06	1.752061e-06
2.000000e+00	2.400000e+00	1.306591e-04	1.251803e-06	1.251803e-06
2.400000e+00	2.600000e+00	8.176080e-05	1.463102e-06	1.463102e-06
2.600000e+00	2.700000e+00	6.221310e-05	1.876211e-06	1.876211e-06
2.700000e+00	2.900000e+00	4.384510e-05	1.191068e-06	1.191068e-06
2.900000e+00	3.000000e+00	3.070442e-05	1.502689e-06	1.502689e-06
3.000000e+00	3.050000e+00	3.064768e-05	2.040021e-06	2.040021e-06
3.050000e+00	3.100000e+00	2.463048e-05	1.954014e-06	1.954014e-06
3.100000e+00	3.300000e+00	2.143602e-05	9.157741e-07	9.157741e-07
3.300000e+00	3.500000e+00	1.406487e-05	8.118918e-07	8.118918e-07
3.500000e+00	4.000000e+00	7.912652e-06	4.295702e-07	4.295702e-07
4.000000e+00	5.000000e+00	5.072429e-06	2.295842e-07	2.295842e-07
5.000000e+00	6.000000e+00	2.759112e-06	1.586610e-07	1.586610e-07
6.000000e+00	7.000000e+00	1.473689e-06	1.127004e-07	1.127004e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208105]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208105]
Path=Test[MUR1.0_MUF1.0_PDF99208105]
RatioPlot=0
ScaledBy=1.00180340942993561e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.348499e-05	2.591464e-06	2.591464e-06
2.000000e-02	3.000000e-02	2.621178e-05	3.227849e-06	3.227849e-06
3.000000e-02	4.000000e-02	2.748916e-05	3.734789e-06	3.734789e-06
4.000000e-02	6.000000e-02	4.547518e-05	3.104516e-06	3.104516e-06
6.000000e-02	8.000000e-02	5.936515e-05	3.600600e-06	3.600600e-06
8.000000e-02	1.000000e-01	7.380380e-05	4.139000e-06	4.139000e-06
1.000000e-01	1.200000e-01	9.424585e-05	4.530111e-06	4.530111e-06
1.200000e-01	1.400000e-01	1.019916e-04	4.833398e-06	4.833398e-06
1.400000e-01	1.800000e-01	1.297230e-04	3.782438e-06	3.782438e-06
1.800000e-01	2.400000e-01	1.590067e-04	3.448957e-06	3.448957e-06
2.400000e-01	2.800000e-01	1.955712e-04	4.619908e-06	4.619908e-06
2.800000e-01	3.400000e-01	2.216972e-04	4.025237e-06	4.025237e-06
3.400000e-01	4.000000e-01	2.421052e-04	4.274346e-06	4.274346e-06
4.000000e-01	5.000000e-01	2.835663e-04	3.543840e-06	3.543840e-06
5.000000e-01	6.000000e-01	3.154506e-04	3.785570e-06	3.785570e-06
6.000000e-01	7.000000e-01	3.403335e-04	3.914706e-06	3.914706e-06
7.000000e-01	7.500000e-01	3.554790e-04	5.638852e-06	5.638852e-06
7.500000e-01	8.000000e-01	3.541526e-04	5.654256e-06	5.654256e-06
8.000000e-01	8.500000e-01	3.469610e-04	5.640852e-06	5.640852e-06
8.500000e-01	9.000000e-01	3.614554e-04	5.681989e-06	5.681989e-06
9.000000e-01	9.500000e-01	3.486036e-04	5.630291e-06	5.630291e-06
9.500000e-01	1.000000e+00	3.535428e-04	5.648557e-06	5.648557e-06
1.000000e+00	1.050000e+00	3.487042e-04	5.616583e-06	5.616583e-06
1.050000e+00	1.100000e+00	3.463574e-04	5.543802e-06	5.543802e-06
1.100000e+00	1.200000e+00	3.380814e-04	3.884877e-06	3.884877e-06
1.200000e+00	1.400000e+00	3.152399e-04	2.642714e-06	2.642714e-06
1.400000e+00	1.700000e+00	2.684427e-04	1.980646e-06	1.980646e-06
1.700000e+00	2.000000e+00	2.037077e-04	1.740335e-06	1.740335e-06
2.000000e+00	2.400000e+00	1.297437e-04	1.243464e-06	1.243464e-06
2.400000e+00	2.600000e+00	8.120925e-05	1.453455e-06	1.453455e-06
2.600000e+00	2.700000e+00	6.178310e-05	1.863699e-06	1.863699e-06
2.700000e+00	2.900000e+00	4.355008e-05	1.183244e-06	1.183244e-06
2.900000e+00	3.000000e+00	3.050443e-05	1.492756e-06	1.492756e-06
3.000000e+00	3.050000e+00	3.042572e-05	2.026391e-06	2.026391e-06
3.050000e+00	3.100000e+00	2.446398e-05	1.941119e-06	1.941119e-06
3.100000e+00	3.300000e+00	2.129874e-05	9.097328e-07	9.097328e-07
3.300000e+00	3.500000e+00	1.397989e-05	8.065102e-07	8.065102e-07
3.500000e+00	4.000000e+00	7.866608e-06	4.267073e-07	4.267073e-07
4.000000e+00	5.000000e+00	5.041886e-06	2.279864e-07	2.279864e-07
5.000000e+00	6.000000e+00	2.741006e-06	1.574977e-07	1.574977e-07
6.000000e+00	7.000000e+00	1.464044e-06	1.118346e-07	1.118346e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208104]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208104]
Path=Test[MUR1.0_MUF1.0_PDF99208104]
RatioPlot=0
ScaledBy=1.00180340432490254e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.316310e-05	2.521482e-06	2.521482e-06
2.000000e-02	3.000000e-02	2.555034e-05	3.145467e-06	3.145467e-06
3.000000e-02	4.000000e-02	2.677630e-05	3.628577e-06	3.628577e-06
4.000000e-02	6.000000e-02	4.418056e-05	3.019981e-06	3.019981e-06
6.000000e-02	8.000000e-02	5.798370e-05	3.508294e-06	3.508294e-06
8.000000e-02	1.000000e-01	7.196945e-05	4.027773e-06	4.027773e-06
1.000000e-01	1.200000e-01	9.176135e-05	4.409208e-06	4.409208e-06
1.200000e-01	1.400000e-01	9.933950e-05	4.705049e-06	4.705049e-06
1.400000e-01	1.800000e-01	1.264602e-04	3.681531e-06	3.681531e-06
1.800000e-01	2.400000e-01	1.549746e-04	3.357656e-06	3.357656e-06
2.400000e-01	2.800000e-01	1.906063e-04	4.497893e-06	4.497893e-06
2.800000e-01	3.400000e-01	2.160472e-04	3.917121e-06	3.917121e-06
3.400000e-01	4.000000e-01	2.359417e-04	4.160361e-06	4.160361e-06
4.000000e-01	5.000000e-01	2.762698e-04	3.449111e-06	3.449111e-06
5.000000e-01	6.000000e-01	3.073812e-04	3.684321e-06	3.684321e-06
6.000000e-01	7.000000e-01	3.316969e-04	3.810467e-06	3.810467e-06
7.000000e-01	7.500000e-01	3.465376e-04	5.489643e-06	5.489643e-06
7.500000e-01	8.000000e-01	3.450674e-04	5.503889e-06	5.503889e-06
8.000000e-01	8.500000e-01	3.382274e-04	5.490733e-06	5.490733e-06
8.500000e-01	9.000000e-01	3.522334e-04	5.530306e-06	5.530306e-06
9.000000e-01	9.500000e-01	3.396222e-04	5.479718e-06	5.479718e-06
9.500000e-01	1.000000e+00	3.443840e-04	5.497022e-06	5.497022e-06
1.000000e+00	1.050000e+00	3.396818e-04	5.465731e-06	5.465731e-06
1.050000e+00	1.100000e+00	3.373358e-04	5.394275e-06	5.394275e-06
1.100000e+00	1.200000e+00	3.293310e-04	3.780675e-06	3.780675e-06
1.200000e+00	1.400000e+00	3.070653e-04	2.571816e-06	2.571816e-06
1.400000e+00	1.700000e+00	2.614784e-04	1.927819e-06	1.927819e-06
1.700000e+00	2.000000e+00	1.984156e-04	1.694195e-06	1.694195e-06
2.000000e+00	2.400000e+00	1.263372e-04	1.210490e-06	1.210490e-06
2.400000e+00	2.600000e+00	7.901855e-05	1.414786e-06	1.414786e-06
2.600000e+00	2.700000e+00	6.018134e-05	1.814930e-06	1.814930e-06
2.700000e+00	2.900000e+00	4.237747e-05	1.151719e-06	1.151719e-06
2.900000e+00	3.000000e+00	2.967209e-05	1.453456e-06	1.453456e-06
3.000000e+00	3.050000e+00	2.966176e-05	1.973104e-06	1.973104e-06
3.050000e+00	3.100000e+00	2.381678e-05	1.890195e-06	1.890195e-06
3.100000e+00	3.300000e+00	2.071424e-05	8.860920e-07	8.860920e-07
3.300000e+00	3.500000e+00	1.357918e-05	7.854462e-07	7.854462e-07
3.500000e+00	4.000000e+00	7.644268e-06	4.156068e-07	4.156068e-07
4.000000e+00	5.000000e+00	4.904854e-06	2.222689e-07	2.222689e-07
5.000000e+00	6.000000e+00	2.669113e-06	1.537181e-07	1.537181e-07
6.000000e+00	7.000000e+00	1.423557e-06	1.092456e-07	1.092456e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208103]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208103]
Path=Test[MUR1.0_MUF1.0_PDF99208103]
RatioPlot=0
ScaledBy=1.00180341262616504e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.343376e-05	2.580028e-06	2.580028e-06
2.000000e-02	3.000000e-02	2.611968e-05	3.213865e-06	3.213865e-06
3.000000e-02	4.000000e-02	2.741923e-05	3.722498e-06	3.722498e-06
4.000000e-02	6.000000e-02	4.540226e-05	3.091895e-06	3.091895e-06
6.000000e-02	8.000000e-02	5.910735e-05	3.584521e-06	3.584521e-06
8.000000e-02	1.000000e-01	7.350900e-05	4.121216e-06	4.121216e-06
1.000000e-01	1.200000e-01	9.397320e-05	4.511583e-06	4.511583e-06
1.200000e-01	1.400000e-01	1.016781e-04	4.812742e-06	4.812742e-06
1.400000e-01	1.800000e-01	1.292625e-04	3.766650e-06	3.766650e-06
1.800000e-01	2.400000e-01	1.584924e-04	3.434416e-06	3.434416e-06
2.400000e-01	2.800000e-01	1.949104e-04	4.600287e-06	4.600287e-06
2.800000e-01	3.400000e-01	2.208893e-04	4.008389e-06	4.008389e-06
3.400000e-01	4.000000e-01	2.413107e-04	4.256419e-06	4.256419e-06
4.000000e-01	5.000000e-01	2.826221e-04	3.528936e-06	3.528936e-06
5.000000e-01	6.000000e-01	3.144079e-04	3.769684e-06	3.769684e-06
6.000000e-01	7.000000e-01	3.391148e-04	3.897946e-06	3.897946e-06
7.000000e-01	7.500000e-01	3.541390e-04	5.614249e-06	5.614249e-06
7.500000e-01	8.000000e-01	3.529222e-04	5.629699e-06	5.629699e-06
8.000000e-01	8.500000e-01	3.456854e-04	5.616628e-06	5.616628e-06
8.500000e-01	9.000000e-01	3.601390e-04	5.657471e-06	5.657471e-06
9.000000e-01	9.500000e-01	3.474222e-04	5.606613e-06	5.606613e-06
9.500000e-01	1.000000e+00	3.523100e-04	5.624683e-06	5.624683e-06
1.000000e+00	1.050000e+00	3.475696e-04	5.593477e-06	5.593477e-06
1.050000e+00	1.100000e+00	3.451766e-04	5.521004e-06	5.521004e-06
1.100000e+00	1.200000e+00	3.369054e-04	3.868632e-06	3.868632e-06
1.200000e+00	1.400000e+00	3.141149e-04	2.631643e-06	2.631643e-06
1.400000e+00	1.700000e+00	2.674780e-04	1.972259e-06	1.972259e-06
1.700000e+00	2.000000e+00	2.029441e-04	1.732878e-06	1.732878e-06
2.000000e+00	2.400000e+00	1.292410e-04	1.238132e-06	1.238132e-06
2.400000e+00	2.600000e+00	8.090190e-05	1.447274e-06	1.447274e-06
2.600000e+00	2.700000e+00	6.149246e-05	1.855289e-06	1.855289e-06
2.700000e+00	2.900000e+00	4.337278e-05	1.178160e-06	1.178160e-06
2.900000e+00	3.000000e+00	3.037234e-05	1.486366e-06	1.486366e-06
3.000000e+00	3.050000e+00	3.026500e-05	2.017992e-06	2.017992e-06
3.050000e+00	3.100000e+00	2.434272e-05	1.932628e-06	1.932628e-06
3.100000e+00	3.300000e+00	2.120507e-05	9.057185e-07	9.057185e-07
3.300000e+00	3.500000e+00	1.392196e-05	8.031396e-07	8.031396e-07
3.500000e+00	4.000000e+00	7.824706e-06	4.250333e-07	4.250333e-07
4.000000e+00	5.000000e+00	5.016591e-06	2.271646e-07	2.271646e-07
5.000000e+00	6.000000e+00	2.728456e-06	1.570103e-07	1.570103e-07
6.000000e+00	7.000000e+00	1.460707e-06	1.115817e-07	1.115817e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208102]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208102]
Path=Test[MUR1.0_MUF1.0_PDF99208102]
RatioPlot=0
ScaledBy=1.00180339892158344e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.254697e-05	2.396224e-06	2.396224e-06
2.000000e-02	3.000000e-02	2.429099e-05	2.998507e-06	2.998507e-06
3.000000e-02	4.000000e-02	2.547643e-05	3.443134e-06	3.443134e-06
4.000000e-02	6.000000e-02	4.195030e-05	2.874399e-06	2.874399e-06
6.000000e-02	8.000000e-02	5.543740e-05	3.344732e-06	3.344732e-06
8.000000e-02	1.000000e-01	6.871595e-05	3.837620e-06	3.837620e-06
1.000000e-01	1.200000e-01	8.726105e-05	4.198399e-06	4.198399e-06
1.200000e-01	1.400000e-01	9.465150e-05	4.485221e-06	4.485221e-06
1.400000e-01	1.800000e-01	1.206441e-04	3.505448e-06	3.505448e-06
1.800000e-01	2.400000e-01	1.478022e-04	3.199410e-06	3.199410e-06
2.400000e-01	2.800000e-01	1.817192e-04	4.284845e-06	4.284845e-06
2.800000e-01	3.400000e-01	2.059392e-04	3.729476e-06	3.729476e-06
3.400000e-01	4.000000e-01	2.249340e-04	3.961945e-06	3.961945e-06
4.000000e-01	5.000000e-01	2.632896e-04	3.284721e-06	3.284721e-06
5.000000e-01	6.000000e-01	2.930599e-04	3.508691e-06	3.508691e-06
6.000000e-01	7.000000e-01	3.163176e-04	3.628716e-06	3.628716e-06
7.000000e-01	7.500000e-01	3.307092e-04	5.230500e-06	5.230500e-06
7.500000e-01	8.000000e-01	3.290572e-04	5.242390e-06	5.242390e-06
8.000000e-01	8.500000e-01	3.226352e-04	5.229519e-06	5.229519e-06
8.500000e-01	9.000000e-01	3.358448e-04	5.267429e-06	5.267429e-06
9.000000e-01	9.500000e-01	3.236724e-04	5.216762e-06	5.216762e-06
9.500000e-01	1.000000e+00	3.281038e-04	5.232518e-06	5.232518e-06
1.000000e+00	1.050000e+00	3.236996e-04	5.203405e-06	5.203405e-06
1.050000e+00	1.100000e+00	3.213138e-04	5.132830e-06	5.132830e-06
1.100000e+00	1.200000e+00	3.137903e-04	3.598490e-06	3.598490e-06
1.200000e+00	1.400000e+00	2.925114e-04	2.447798e-06	2.447798e-06
1.400000e+00	1.700000e+00	2.490749e-04	1.835150e-06	1.835150e-06
1.700000e+00	2.000000e+00	1.889801e-04	1.613110e-06	1.613110e-06
2.000000e+00	2.400000e+00	1.202817e-04	1.152153e-06	1.152153e-06
2.400000e+00	2.600000e+00	7.520290e-05	1.346478e-06	1.346478e-06
2.600000e+00	2.700000e+00	5.731765e-05	1.728125e-06	1.728125e-06
2.700000e+00	2.900000e+00	4.031518e-05	1.095651e-06	1.095651e-06
2.900000e+00	3.000000e+00	2.821396e-05	1.383082e-06	1.383082e-06
3.000000e+00	3.050000e+00	2.825398e-05	1.878114e-06	1.878114e-06
3.050000e+00	3.100000e+00	2.264708e-05	1.798812e-06	1.798812e-06
3.100000e+00	3.300000e+00	1.972088e-05	8.435136e-07	8.435136e-07
3.300000e+00	3.500000e+00	1.291006e-05	7.470955e-07	7.470955e-07
3.500000e+00	4.000000e+00	7.261734e-06	3.954957e-07	3.954957e-07
4.000000e+00	5.000000e+00	4.657203e-06	2.116096e-07	2.116096e-07
5.000000e+00	6.000000e+00	2.536065e-06	1.464360e-07	1.464360e-07
6.000000e+00	7.000000e+00	1.350973e-06	1.042110e-07	1.042110e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208101]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208101]
Path=Test[MUR1.0_MUF1.0_PDF99208101]
RatioPlot=0
ScaledBy=1.00180341344327009e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.319111e-05	2.526676e-06	2.526676e-06
2.000000e-02	3.000000e-02	2.569874e-05	3.151475e-06	3.151475e-06
3.000000e-02	4.000000e-02	2.694944e-05	3.648452e-06	3.648452e-06
4.000000e-02	6.000000e-02	4.462460e-05	3.028271e-06	3.028271e-06
6.000000e-02	8.000000e-02	5.799835e-05	3.512387e-06	3.512387e-06
8.000000e-02	1.000000e-01	7.204770e-05	4.034826e-06	4.034826e-06
1.000000e-01	1.200000e-01	9.232135e-05	4.420761e-06	4.420761e-06
1.200000e-01	1.400000e-01	9.980700e-05	4.713062e-06	4.713062e-06
1.400000e-01	1.800000e-01	1.268181e-04	3.689416e-06	3.689416e-06
1.800000e-01	2.400000e-01	1.555928e-04	3.364058e-06	3.364058e-06
2.400000e-01	2.800000e-01	1.912643e-04	4.506323e-06	4.506323e-06
2.800000e-01	3.400000e-01	2.166428e-04	3.925339e-06	3.925339e-06
3.400000e-01	4.000000e-01	2.368312e-04	4.169079e-06	4.169079e-06
4.000000e-01	5.000000e-01	2.773498e-04	3.456281e-06	3.456281e-06
5.000000e-01	6.000000e-01	3.085635e-04	3.692288e-06	3.692288e-06
6.000000e-01	7.000000e-01	3.326524e-04	3.817464e-06	3.817464e-06
7.000000e-01	7.500000e-01	3.472544e-04	5.497595e-06	5.497595e-06
7.500000e-01	8.000000e-01	3.462084e-04	5.512595e-06	5.512595e-06
8.000000e-01	8.500000e-01	3.390814e-04	5.500166e-06	5.500166e-06
8.500000e-01	9.000000e-01	3.531944e-04	5.539558e-06	5.539558e-06
9.000000e-01	9.500000e-01	3.408590e-04	5.491477e-06	5.491477e-06
9.500000e-01	1.000000e+00	3.455420e-04	5.508459e-06	5.508459e-06
1.000000e+00	1.050000e+00	3.410662e-04	5.478717e-06	5.478717e-06
1.050000e+00	1.100000e+00	3.386174e-04	5.407668e-06	5.407668e-06
1.100000e+00	1.200000e+00	3.304741e-04	3.789124e-06	3.789124e-06
1.200000e+00	1.400000e+00	3.080808e-04	2.577541e-06	2.577541e-06
1.400000e+00	1.700000e+00	2.623143e-04	1.931708e-06	1.931708e-06
1.700000e+00	2.000000e+00	1.989689e-04	1.697203e-06	1.697203e-06
2.000000e+00	2.400000e+00	1.266620e-04	1.212771e-06	1.212771e-06
2.400000e+00	2.600000e+00	7.926600e-05	1.417551e-06	1.417551e-06
2.600000e+00	2.700000e+00	6.018545e-05	1.816750e-06	1.816750e-06
2.700000e+00	2.900000e+00	4.247498e-05	1.154052e-06	1.154052e-06
2.900000e+00	3.000000e+00	2.971881e-05	1.456188e-06	1.456188e-06
3.000000e+00	3.050000e+00	2.962314e-05	1.977454e-06	1.977454e-06
3.050000e+00	3.100000e+00	2.381442e-05	1.893244e-06	1.893244e-06
3.100000e+00	3.300000e+00	2.073730e-05	8.872966e-07	8.872966e-07
3.300000e+00	3.500000e+00	1.361691e-05	7.872701e-07	7.872701e-07
3.500000e+00	4.000000e+00	7.639754e-06	4.168057e-07	4.168057e-07
4.000000e+00	5.000000e+00	4.907117e-06	2.230505e-07	2.230505e-07
5.000000e+00	6.000000e+00	2.673174e-06	1.544337e-07	1.544337e-07
6.000000e+00	7.000000e+00	1.436524e-06	1.099703e-07	1.099703e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208100]
Path=Test[MUR1.0_MUF1.0_PDF99208100]
RatioPlot=0
ScaledBy=1.00180341251978221e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.328560e-05	2.537990e-06	2.537990e-06
2.000000e-02	3.000000e-02	2.582295e-05	3.167791e-06	3.167791e-06
3.000000e-02	4.000000e-02	2.707603e-05	3.661258e-06	3.661258e-06
4.000000e-02	6.000000e-02	4.472887e-05	3.040382e-06	3.040382e-06
6.000000e-02	8.000000e-02	5.838160e-05	3.529340e-06	3.529340e-06
8.000000e-02	1.000000e-01	7.250885e-05	4.053471e-06	4.053471e-06
1.000000e-01	1.200000e-01	9.268740e-05	4.439043e-06	4.439043e-06
1.200000e-01	1.400000e-01	1.002168e-04	4.732898e-06	4.732898e-06
1.400000e-01	1.800000e-01	1.274921e-04	3.705638e-06	3.705638e-06
1.800000e-01	2.400000e-01	1.563536e-04	3.378987e-06	3.378987e-06
2.400000e-01	2.800000e-01	1.922514e-04	4.526520e-06	4.526520e-06
2.800000e-01	3.400000e-01	2.177568e-04	3.941867e-06	3.941867e-06
3.400000e-01	4.000000e-01	2.380078e-04	4.186999e-06	4.186999e-06
4.000000e-01	5.000000e-01	2.786328e-04	3.470762e-06	3.470762e-06
5.000000e-01	6.000000e-01	3.100038e-04	3.707564e-06	3.707564e-06
6.000000e-01	7.000000e-01	3.343647e-04	3.834024e-06	3.834024e-06
7.000000e-01	7.500000e-01	3.491106e-04	5.522032e-06	5.522032e-06
7.500000e-01	8.000000e-01	3.478586e-04	5.536926e-06	5.536926e-06
8.000000e-01	8.500000e-01	3.408718e-04	5.524180e-06	5.524180e-06
8.500000e-01	9.000000e-01	3.550144e-04	5.563810e-06	5.563810e-06
9.000000e-01	9.500000e-01	3.424734e-04	5.514862e-06	5.514862e-06
9.500000e-01	1.000000e+00	3.472262e-04	5.531760e-06	5.531760e-06
1.000000e+00	1.050000e+00	3.426208e-04	5.501228e-06	5.501228e-06
1.050000e+00	1.100000e+00	3.401430e-04	5.429715e-06	5.429715e-06
1.100000e+00	1.200000e+00	3.320604e-04	3.805056e-06	3.805056e-06
1.200000e+00	1.400000e+00	3.095295e-04	2.588279e-06	2.588279e-06
1.400000e+00	1.700000e+00	2.635761e-04	1.940064e-06	1.940064e-06
1.700000e+00	2.000000e+00	1.999442e-04	1.704757e-06	1.704757e-06
2.000000e+00	2.400000e+00	1.272680e-04	1.218105e-06	1.218105e-06
2.400000e+00	2.600000e+00	7.959180e-05	1.423706e-06	1.423706e-06
2.600000e+00	2.700000e+00	6.052010e-05	1.825513e-06	1.825513e-06
2.700000e+00	2.900000e+00	4.266128e-05	1.159004e-06	1.159004e-06
2.900000e+00	3.000000e+00	2.984710e-05	1.462731e-06	1.462731e-06
3.000000e+00	3.050000e+00	2.981124e-05	1.986400e-06	1.986400e-06
3.050000e+00	3.100000e+00	2.393956e-05	1.901861e-06	1.901861e-06
3.100000e+00	3.300000e+00	2.082566e-05	8.914637e-07	8.914637e-07
3.300000e+00	3.500000e+00	1.365531e-05	7.908159e-07	7.908159e-07
3.500000e+00	4.000000e+00	7.669766e-06	4.186534e-07	4.186534e-07
4.000000e+00	5.000000e+00	4.927316e-06	2.241377e-07	2.241377e-07
5.000000e+00	6.000000e+00	2.686065e-06	1.552540e-07	1.552540e-07
6.000000e+00	7.000000e+00	1.439051e-06	1.105508e-07	1.105508e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208099]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208099]
Path=Test[MUR1.0_MUF1.0_PDF99208099]
RatioPlot=0
ScaledBy=1.00180340638092104e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.310743e-05	2.514545e-06	2.514545e-06
2.000000e-02	3.000000e-02	2.545947e-05	3.136645e-06	3.136645e-06
3.000000e-02	4.000000e-02	2.670930e-05	3.622614e-06	3.622614e-06
4.000000e-02	6.000000e-02	4.414774e-05	3.014490e-06	3.014490e-06
6.000000e-02	8.000000e-02	5.778935e-05	3.498932e-06	3.498932e-06
8.000000e-02	1.000000e-01	7.176915e-05	4.019663e-06	4.019663e-06
1.000000e-01	1.200000e-01	9.155020e-05	4.400368e-06	4.400368e-06
1.200000e-01	1.400000e-01	9.915595e-05	4.696628e-06	4.696628e-06
1.400000e-01	1.800000e-01	1.261606e-04	3.673522e-06	3.673522e-06
1.800000e-01	2.400000e-01	1.546380e-04	3.350761e-06	3.350761e-06
2.400000e-01	2.800000e-01	1.901390e-04	4.487698e-06	4.487698e-06
2.800000e-01	3.400000e-01	2.155192e-04	3.909284e-06	3.909284e-06
3.400000e-01	4.000000e-01	2.354008e-04	4.151649e-06	4.151649e-06
4.000000e-01	5.000000e-01	2.756792e-04	3.442222e-06	3.442222e-06
5.000000e-01	6.000000e-01	3.067419e-04	3.677026e-06	3.677026e-06
6.000000e-01	7.000000e-01	3.309276e-04	3.802272e-06	3.802272e-06
7.000000e-01	7.500000e-01	3.457494e-04	5.477836e-06	5.477836e-06
7.500000e-01	8.000000e-01	3.443746e-04	5.491931e-06	5.491931e-06
8.000000e-01	8.500000e-01	3.374076e-04	5.478917e-06	5.478917e-06
8.500000e-01	9.000000e-01	3.514198e-04	5.518696e-06	5.518696e-06
9.000000e-01	9.500000e-01	3.388840e-04	5.467873e-06	5.467873e-06
9.500000e-01	1.000000e+00	3.436026e-04	5.485254e-06	5.485254e-06
1.000000e+00	1.050000e+00	3.390014e-04	5.454945e-06	5.454945e-06
1.050000e+00	1.100000e+00	3.366190e-04	5.383075e-06	5.383075e-06
1.100000e+00	1.200000e+00	3.286098e-04	3.772595e-06	3.772595e-06
1.200000e+00	1.400000e+00	3.063804e-04	2.566321e-06	2.566321e-06
1.400000e+00	1.700000e+00	2.608881e-04	1.923466e-06	1.923466e-06
1.700000e+00	2.000000e+00	1.979458e-04	1.690198e-06	1.690198e-06
2.000000e+00	2.400000e+00	1.260478e-04	1.207545e-06	1.207545e-06
2.400000e+00	2.600000e+00	7.888265e-05	1.411446e-06	1.411446e-06
2.600000e+00	2.700000e+00	6.001590e-05	1.809908e-06	1.809908e-06
2.700000e+00	2.900000e+00	4.229064e-05	1.148846e-06	1.148846e-06
2.900000e+00	3.000000e+00	2.961621e-05	1.449580e-06	1.449580e-06
3.000000e+00	3.050000e+00	2.955358e-05	1.968000e-06	1.968000e-06
3.050000e+00	3.100000e+00	2.375338e-05	1.885186e-06	1.885186e-06
3.100000e+00	3.300000e+00	2.068474e-05	8.835662e-07	8.835662e-07
3.300000e+00	3.500000e+00	1.357040e-05	7.831568e-07	7.831568e-07
3.500000e+00	4.000000e+00	7.632108e-06	4.144609e-07	4.144609e-07
4.000000e+00	5.000000e+00	4.892138e-06	2.215396e-07	2.215396e-07
5.000000e+00	6.000000e+00	2.660615e-06	1.531270e-07	1.531270e-07
6.000000e+00	7.000000e+00	1.421438e-06	1.088328e-07	1.088328e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208098]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208098]
Path=Test[MUR1.0_MUF1.0_PDF99208098]
RatioPlot=0
ScaledBy=1.00180341249695070e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.365272e-05	2.616182e-06	2.616182e-06
2.000000e-02	3.000000e-02	2.649395e-05	3.260126e-06	3.260126e-06
3.000000e-02	4.000000e-02	2.780800e-05	3.771689e-06	3.771689e-06
4.000000e-02	6.000000e-02	4.592616e-05	3.132762e-06	3.132762e-06
6.000000e-02	8.000000e-02	6.000260e-05	3.634514e-06	3.634514e-06
8.000000e-02	1.000000e-01	7.462100e-05	4.179032e-06	4.179032e-06
1.000000e-01	1.200000e-01	9.520405e-05	4.572047e-06	4.572047e-06
1.200000e-01	1.400000e-01	1.030088e-04	4.877280e-06	4.877280e-06
1.400000e-01	1.800000e-01	1.310693e-04	3.817795e-06	3.817795e-06
1.800000e-01	2.400000e-01	1.606657e-04	3.481109e-06	3.481109e-06
2.400000e-01	2.800000e-01	1.976246e-04	4.663062e-06	4.663062e-06
2.800000e-01	3.400000e-01	2.239572e-04	4.061812e-06	4.061812e-06
3.400000e-01	4.000000e-01	2.446337e-04	4.313941e-06	4.313941e-06
4.000000e-01	5.000000e-01	2.864651e-04	3.576248e-06	3.576248e-06
5.000000e-01	6.000000e-01	3.186694e-04	3.820048e-06	3.820048e-06
6.000000e-01	7.000000e-01	3.438401e-04	3.950586e-06	3.950586e-06
7.000000e-01	7.500000e-01	3.590708e-04	5.690012e-06	5.690012e-06
7.500000e-01	8.000000e-01	3.577526e-04	5.705862e-06	5.705862e-06
8.000000e-01	8.500000e-01	3.505370e-04	5.692254e-06	5.692254e-06
8.500000e-01	9.000000e-01	3.651692e-04	5.733997e-06	5.733997e-06
9.000000e-01	9.500000e-01	3.521662e-04	5.682038e-06	5.682038e-06
9.500000e-01	1.000000e+00	3.571524e-04	5.700088e-06	5.700088e-06
1.000000e+00	1.050000e+00	3.522540e-04	5.667647e-06	5.667647e-06
1.050000e+00	1.100000e+00	3.498354e-04	5.594385e-06	5.594385e-06
1.100000e+00	1.200000e+00	3.415370e-04	3.920372e-06	3.920372e-06
1.200000e+00	1.400000e+00	3.183958e-04	2.666691e-06	2.666691e-06
1.400000e+00	1.700000e+00	2.711580e-04	1.998842e-06	1.998842e-06
1.700000e+00	2.000000e+00	2.057400e-04	1.756310e-06	1.756310e-06
2.000000e+00	2.400000e+00	1.310108e-04	1.254847e-06	1.254847e-06
2.400000e+00	2.600000e+00	8.196465e-05	1.466632e-06	1.466632e-06
2.600000e+00	2.700000e+00	6.236589e-05	1.880795e-06	1.880795e-06
2.700000e+00	2.900000e+00	4.395292e-05	1.193951e-06	1.193951e-06
2.900000e+00	3.000000e+00	3.077257e-05	1.506484e-06	1.506484e-06
3.000000e+00	3.050000e+00	3.071844e-05	2.045196e-06	2.045196e-06
3.050000e+00	3.100000e+00	2.468660e-05	1.958845e-06	1.958845e-06
3.100000e+00	3.300000e+00	2.148206e-05	9.180501e-07	9.180501e-07
3.300000e+00	3.500000e+00	1.409221e-05	8.140197e-07	8.140197e-07
3.500000e+00	4.000000e+00	7.924614e-06	4.307183e-07	4.307183e-07
4.000000e+00	5.000000e+00	5.081265e-06	2.302875e-07	2.302875e-07
5.000000e+00	6.000000e+00	2.765844e-06	1.592173e-07	1.592173e-07
6.000000e+00	7.000000e+00	1.477763e-06	1.131525e-07	1.131525e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208097]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208097]
Path=Test[MUR1.0_MUF1.0_PDF99208097]
RatioPlot=0
ScaledBy=1.00180341009196540e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.355770e-05	2.602930e-06	2.602930e-06
2.000000e-02	3.000000e-02	2.635797e-05	3.243699e-06	3.243699e-06
3.000000e-02	4.000000e-02	2.763898e-05	3.752130e-06	3.752130e-06
4.000000e-02	6.000000e-02	4.570337e-05	3.118492e-06	3.118492e-06
6.000000e-02	8.000000e-02	5.966975e-05	3.617119e-06	3.617119e-06
8.000000e-02	1.000000e-01	7.418345e-05	4.157929e-06	4.157929e-06
1.000000e-01	1.200000e-01	9.473910e-05	4.550897e-06	4.550897e-06
1.200000e-01	1.400000e-01	1.024973e-04	4.854833e-06	4.854833e-06
1.400000e-01	1.800000e-01	1.303796e-04	3.799599e-06	3.799599e-06
1.800000e-01	2.400000e-01	1.598191e-04	3.464604e-06	3.464604e-06
2.400000e-01	2.800000e-01	1.965630e-04	4.640884e-06	4.640884e-06
2.800000e-01	3.400000e-01	2.227987e-04	4.043112e-06	4.043112e-06
3.400000e-01	4.000000e-01	2.433248e-04	4.293441e-06	4.293441e-06
4.000000e-01	5.000000e-01	2.849751e-04	3.559551e-06	3.559551e-06
5.000000e-01	6.000000e-01	3.170145e-04	3.802348e-06	3.802348e-06
6.000000e-01	7.000000e-01	3.420300e-04	3.932144e-06	3.932144e-06
7.000000e-01	7.500000e-01	3.572408e-04	5.663969e-06	5.663969e-06
7.500000e-01	8.000000e-01	3.558998e-04	5.679470e-06	5.679470e-06
8.000000e-01	8.500000e-01	3.487028e-04	5.665941e-06	5.665941e-06
8.500000e-01	9.000000e-01	3.632484e-04	5.707222e-06	5.707222e-06
9.000000e-01	9.500000e-01	3.503394e-04	5.655564e-06	5.655564e-06
9.500000e-01	1.000000e+00	3.552922e-04	5.673656e-06	5.673656e-06
1.000000e+00	1.050000e+00	3.504378e-04	5.641570e-06	5.641570e-06
1.050000e+00	1.100000e+00	3.480410e-04	5.568290e-06	5.568290e-06
1.100000e+00	1.200000e+00	3.397556e-04	3.902202e-06	3.902202e-06
1.200000e+00	1.400000e+00	3.167795e-04	2.654435e-06	2.654435e-06
1.400000e+00	1.700000e+00	2.697571e-04	1.989478e-06	1.989478e-06
1.700000e+00	2.000000e+00	2.047014e-04	1.748114e-06	1.748114e-06
2.000000e+00	2.400000e+00	1.303615e-04	1.248987e-06	1.248987e-06
2.400000e+00	2.600000e+00	8.158115e-05	1.459838e-06	1.459838e-06
2.600000e+00	2.700000e+00	6.206763e-05	1.871922e-06	1.871922e-06
2.700000e+00	2.900000e+00	4.374698e-05	1.188403e-06	1.188403e-06
2.900000e+00	3.000000e+00	3.063731e-05	1.499294e-06	1.499294e-06
3.000000e+00	3.050000e+00	3.057354e-05	2.035443e-06	2.035443e-06
3.050000e+00	3.100000e+00	2.457390e-05	1.949612e-06	1.949612e-06
3.100000e+00	3.300000e+00	2.138885e-05	9.136955e-07	9.136955e-07
3.300000e+00	3.500000e+00	1.403552e-05	8.100560e-07	8.100560e-07
3.500000e+00	4.000000e+00	7.895994e-06	4.286107e-07	4.286107e-07
4.000000e+00	5.000000e+00	5.061589e-06	2.290580e-07	2.290580e-07
5.000000e+00	6.000000e+00	2.752875e-06	1.582901e-07	1.582901e-07
6.000000e+00	7.000000e+00	1.470707e-06	1.124347e-07	1.124347e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208096]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208096]
Path=Test[MUR1.0_MUF1.0_PDF99208096]
RatioPlot=0
ScaledBy=1.00180340868139613e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.342049e-05	2.574037e-06	2.574037e-06
2.000000e-02	3.000000e-02	2.610861e-05	3.209674e-06	3.209674e-06
3.000000e-02	4.000000e-02	2.736653e-05	3.710955e-06	3.710955e-06
4.000000e-02	6.000000e-02	4.523801e-05	3.084370e-06	3.084370e-06
6.000000e-02	8.000000e-02	5.908035e-05	3.578745e-06	3.578745e-06
8.000000e-02	1.000000e-01	7.339740e-05	4.111636e-06	4.111636e-06
1.000000e-01	1.200000e-01	9.378490e-05	4.501950e-06	4.501950e-06
1.200000e-01	1.400000e-01	1.014615e-04	4.802125e-06	4.802125e-06
1.400000e-01	1.800000e-01	1.290489e-04	3.758292e-06	3.758292e-06
1.800000e-01	2.400000e-01	1.582108e-04	3.427074e-06	3.427074e-06
2.400000e-01	2.800000e-01	1.945610e-04	4.590715e-06	4.590715e-06
2.800000e-01	3.400000e-01	2.204915e-04	3.998905e-06	3.998905e-06
3.400000e-01	4.000000e-01	2.408510e-04	4.246779e-06	4.246779e-06
4.000000e-01	5.000000e-01	2.820687e-04	3.520818e-06	3.520818e-06
5.000000e-01	6.000000e-01	3.137960e-04	3.761034e-06	3.761034e-06
6.000000e-01	7.000000e-01	3.385172e-04	3.889359e-06	3.889359e-06
7.000000e-01	7.500000e-01	3.535436e-04	5.602237e-06	5.602237e-06
7.500000e-01	8.000000e-01	3.522356e-04	5.617325e-06	5.617325e-06
8.000000e-01	8.500000e-01	3.451342e-04	5.604122e-06	5.604122e-06
8.500000e-01	9.000000e-01	3.594792e-04	5.644577e-06	5.644577e-06
9.000000e-01	9.500000e-01	3.467376e-04	5.594064e-06	5.594064e-06
9.500000e-01	1.000000e+00	3.515830e-04	5.611665e-06	5.611665e-06
1.000000e+00	1.050000e+00	3.468574e-04	5.580249e-06	5.580249e-06
1.050000e+00	1.100000e+00	3.444354e-04	5.507575e-06	5.507575e-06
1.100000e+00	1.200000e+00	3.362357e-04	3.859707e-06	3.859707e-06
1.200000e+00	1.400000e+00	3.134896e-04	2.625549e-06	2.625549e-06
1.400000e+00	1.700000e+00	2.669422e-04	1.967840e-06	1.967840e-06
1.700000e+00	2.000000e+00	2.025490e-04	1.729125e-06	1.729125e-06
2.000000e+00	2.400000e+00	1.289737e-04	1.235477e-06	1.235477e-06
2.400000e+00	2.600000e+00	8.069900e-05	1.444002e-06	1.444002e-06
2.600000e+00	2.700000e+00	6.138716e-05	1.851572e-06	1.851572e-06
2.700000e+00	2.900000e+00	4.326969e-05	1.175547e-06	1.175547e-06
2.900000e+00	3.000000e+00	3.029576e-05	1.483221e-06	1.483221e-06
3.000000e+00	3.050000e+00	3.024296e-05	2.013697e-06	2.013697e-06
3.050000e+00	3.100000e+00	2.430192e-05	1.928656e-06	1.928656e-06
3.100000e+00	3.300000e+00	2.114499e-05	9.039299e-07	9.039299e-07
3.300000e+00	3.500000e+00	1.387375e-05	8.015248e-07	8.015248e-07
3.500000e+00	4.000000e+00	7.803584e-06	4.241452e-07	4.241452e-07
4.000000e+00	5.000000e+00	5.005301e-06	2.267746e-07	2.267746e-07
5.000000e+00	6.000000e+00	2.723517e-06	1.568059e-07	1.568059e-07
6.000000e+00	7.000000e+00	1.456352e-06	1.114518e-07	1.114518e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208095]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208095]
Path=Test[MUR1.0_MUF1.0_PDF99208095]
RatioPlot=0
ScaledBy=1.00180341330299013e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.353020e-05	2.592376e-06	2.592376e-06
2.000000e-02	3.000000e-02	2.622699e-05	3.229902e-06	3.229902e-06
3.000000e-02	4.000000e-02	2.754857e-05	3.737067e-06	3.737067e-06
4.000000e-02	6.000000e-02	4.551509e-05	3.104488e-06	3.104488e-06
6.000000e-02	8.000000e-02	5.946780e-05	3.601629e-06	3.601629e-06
8.000000e-02	1.000000e-01	7.397390e-05	4.141734e-06	4.141734e-06
1.000000e-01	1.200000e-01	9.432230e-05	4.530529e-06	4.530529e-06
1.200000e-01	1.400000e-01	1.020891e-04	4.833800e-06	4.833800e-06
1.400000e-01	1.800000e-01	1.299134e-04	3.783457e-06	3.783457e-06
1.800000e-01	2.400000e-01	1.592388e-04	3.449976e-06	3.449976e-06
2.400000e-01	2.800000e-01	1.958723e-04	4.621151e-06	4.621151e-06
2.800000e-01	3.400000e-01	2.219750e-04	4.025538e-06	4.025538e-06
3.400000e-01	4.000000e-01	2.424735e-04	4.275276e-06	4.275276e-06
4.000000e-01	5.000000e-01	2.839122e-04	3.544235e-06	3.544235e-06
5.000000e-01	6.000000e-01	3.158499e-04	3.785824e-06	3.785824e-06
6.000000e-01	7.000000e-01	3.407992e-04	3.915105e-06	3.915105e-06
7.000000e-01	7.500000e-01	3.559338e-04	5.639208e-06	5.639208e-06
7.500000e-01	8.000000e-01	3.545912e-04	5.654808e-06	5.654808e-06
8.000000e-01	8.500000e-01	3.474232e-04	5.641344e-06	5.641344e-06
8.500000e-01	9.000000e-01	3.619460e-04	5.682853e-06	5.682853e-06
9.000000e-01	9.500000e-01	3.490360e-04	5.630811e-06	5.630811e-06
9.500000e-01	1.000000e+00	3.539964e-04	5.648888e-06	5.648888e-06
1.000000e+00	1.050000e+00	3.491220e-04	5.616859e-06	5.616859e-06
1.050000e+00	1.100000e+00	3.467288e-04	5.544153e-06	5.544153e-06
1.100000e+00	1.200000e+00	3.384963e-04	3.885096e-06	3.885096e-06
1.200000e+00	1.400000e+00	3.155531e-04	2.642688e-06	2.642688e-06
1.400000e+00	1.700000e+00	2.687420e-04	1.980867e-06	1.980867e-06
1.700000e+00	2.000000e+00	2.039019e-04	1.740542e-06	1.740542e-06
2.000000e+00	2.400000e+00	1.298405e-04	1.243518e-06	1.243518e-06
2.400000e+00	2.600000e+00	8.123870e-05	1.453481e-06	1.453481e-06
2.600000e+00	2.700000e+00	6.181040e-05	1.863929e-06	1.863929e-06
2.700000e+00	2.900000e+00	4.356020e-05	1.183142e-06	1.183142e-06
2.900000e+00	3.000000e+00	3.049883e-05	1.492884e-06	1.492884e-06
3.000000e+00	3.050000e+00	3.043126e-05	2.026781e-06	2.026781e-06
3.050000e+00	3.100000e+00	2.445958e-05	1.941176e-06	1.941176e-06
3.100000e+00	3.300000e+00	2.129756e-05	9.097883e-07	9.097883e-07
3.300000e+00	3.500000e+00	1.396969e-05	8.066029e-07	8.066029e-07
3.500000e+00	4.000000e+00	7.853410e-06	4.268364e-07	4.268364e-07
4.000000e+00	5.000000e+00	5.034958e-06	2.282036e-07	2.282036e-07
5.000000e+00	6.000000e+00	2.740415e-06	1.577706e-07	1.577706e-07
6.000000e+00	7.000000e+00	1.463916e-06	1.121334e-07	1.121334e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208094]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208094]
Path=Test[MUR1.0_MUF1.0_PDF99208094]
RatioPlot=0
ScaledBy=1.00180341306011172e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.353628e-05	2.593364e-06	2.593364e-06
2.000000e-02	3.000000e-02	2.624596e-05	3.231814e-06	3.231814e-06
3.000000e-02	4.000000e-02	2.756261e-05	3.738530e-06	3.738530e-06
4.000000e-02	6.000000e-02	4.553354e-05	3.105876e-06	3.105876e-06
6.000000e-02	8.000000e-02	5.950305e-05	3.603398e-06	3.603398e-06
8.000000e-02	1.000000e-01	7.401155e-05	4.143684e-06	4.143684e-06
1.000000e-01	1.200000e-01	9.436875e-05	4.532716e-06	4.532716e-06
1.200000e-01	1.400000e-01	1.021382e-04	4.836061e-06	4.836061e-06
1.400000e-01	1.800000e-01	1.299794e-04	3.785125e-06	3.785125e-06
1.800000e-01	2.400000e-01	1.593221e-04	3.451595e-06	3.451595e-06
2.400000e-01	2.800000e-01	1.959669e-04	4.623244e-06	4.623244e-06
2.800000e-01	3.400000e-01	2.220785e-04	4.027232e-06	4.027232e-06
3.400000e-01	4.000000e-01	2.425878e-04	4.277140e-06	4.277140e-06
4.000000e-01	5.000000e-01	2.840502e-04	3.545781e-06	3.545781e-06
5.000000e-01	6.000000e-01	3.160043e-04	3.787489e-06	3.787489e-06
6.000000e-01	7.000000e-01	3.409670e-04	3.916809e-06	3.916809e-06
7.000000e-01	7.500000e-01	3.561100e-04	5.641685e-06	5.641685e-06
7.500000e-01	8.000000e-01	3.547682e-04	5.657245e-06	5.657245e-06
8.000000e-01	8.500000e-01	3.475982e-04	5.643746e-06	5.643746e-06
8.500000e-01	9.000000e-01	3.621218e-04	5.685285e-06	5.685285e-06
9.000000e-01	9.500000e-01	3.492034e-04	5.633235e-06	5.633235e-06
9.500000e-01	1.000000e+00	3.541582e-04	5.651253e-06	5.651253e-06
1.000000e+00	1.050000e+00	3.492906e-04	5.619237e-06	5.619237e-06
1.050000e+00	1.100000e+00	3.468858e-04	5.546379e-06	5.546379e-06
1.100000e+00	1.200000e+00	3.386583e-04	3.886717e-06	3.886717e-06
1.200000e+00	1.400000e+00	3.157003e-04	2.643779e-06	2.643779e-06
1.400000e+00	1.700000e+00	2.688662e-04	1.981683e-06	1.981683e-06
1.700000e+00	2.000000e+00	2.039953e-04	1.741254e-06	1.741254e-06
2.000000e+00	2.400000e+00	1.298981e-04	1.244015e-06	1.244015e-06
2.400000e+00	2.600000e+00	8.127360e-05	1.454031e-06	1.454031e-06
2.600000e+00	2.700000e+00	6.183730e-05	1.864627e-06	1.864627e-06
2.700000e+00	2.900000e+00	4.357788e-05	1.183580e-06	1.183580e-06
2.900000e+00	3.000000e+00	3.051041e-05	1.493424e-06	1.493424e-06
3.000000e+00	3.050000e+00	3.044690e-05	2.027543e-06	2.027543e-06
3.050000e+00	3.100000e+00	2.447012e-05	1.941882e-06	1.941882e-06
3.100000e+00	3.300000e+00	2.130547e-05	9.101054e-07	9.101054e-07
3.300000e+00	3.500000e+00	1.397490e-05	8.068834e-07	8.068834e-07
3.500000e+00	4.000000e+00	7.856134e-06	4.269837e-07	4.269837e-07
4.000000e+00	5.000000e+00	5.036439e-06	2.282834e-07	2.282834e-07
5.000000e+00	6.000000e+00	2.741334e-06	1.578280e-07	1.578280e-07
6.000000e+00	7.000000e+00	1.464456e-06	1.121786e-07	1.121786e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208093]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208093]
Path=Test[MUR1.0_MUF1.0_PDF99208093]
RatioPlot=0
ScaledBy=1.00180340903854428e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.348760e-05	2.587857e-06	2.587857e-06
2.000000e-02	3.000000e-02	2.623548e-05	3.226111e-06	3.226111e-06
3.000000e-02	4.000000e-02	2.750151e-05	3.730702e-06	3.730702e-06
4.000000e-02	6.000000e-02	4.546236e-05	3.100627e-06	3.100627e-06
6.000000e-02	8.000000e-02	5.936700e-05	3.597206e-06	3.597206e-06
8.000000e-02	1.000000e-01	7.377020e-05	4.133482e-06	4.133482e-06
1.000000e-01	1.200000e-01	9.425185e-05	4.525347e-06	4.525347e-06
1.200000e-01	1.400000e-01	1.019620e-04	4.827164e-06	4.827164e-06
1.400000e-01	1.800000e-01	1.296890e-04	3.778023e-06	3.778023e-06
1.800000e-01	2.400000e-01	1.589857e-04	3.444919e-06	3.444919e-06
2.400000e-01	2.800000e-01	1.955276e-04	4.614685e-06	4.614685e-06
2.800000e-01	3.400000e-01	2.216003e-04	4.019947e-06	4.019947e-06
3.400000e-01	4.000000e-01	2.420448e-04	4.269038e-06	4.269038e-06
4.000000e-01	5.000000e-01	2.834701e-04	3.539265e-06	3.539265e-06
5.000000e-01	6.000000e-01	3.153464e-04	3.780720e-06	3.780720e-06
6.000000e-01	7.000000e-01	3.402057e-04	3.909777e-06	3.909777e-06
7.000000e-01	7.500000e-01	3.553084e-04	5.631623e-06	5.631623e-06
7.500000e-01	8.000000e-01	3.539904e-04	5.646907e-06	5.646907e-06
8.000000e-01	8.500000e-01	3.468544e-04	5.633593e-06	5.633593e-06
8.500000e-01	9.000000e-01	3.612836e-04	5.674343e-06	5.674343e-06
9.000000e-01	9.500000e-01	3.484696e-04	5.623454e-06	5.623454e-06
9.500000e-01	1.000000e+00	3.533592e-04	5.641242e-06	5.641242e-06
1.000000e+00	1.050000e+00	3.485808e-04	5.609489e-06	5.609489e-06
1.050000e+00	1.100000e+00	3.461692e-04	5.536584e-06	5.536584e-06
1.100000e+00	1.200000e+00	3.379260e-04	3.880009e-06	3.880009e-06
1.200000e+00	1.400000e+00	3.150716e-04	2.639360e-06	2.639360e-06
1.400000e+00	1.700000e+00	2.682934e-04	1.978191e-06	1.978191e-06
1.700000e+00	2.000000e+00	2.035821e-04	1.738214e-06	1.738214e-06
2.000000e+00	2.400000e+00	1.296380e-04	1.241970e-06	1.241970e-06
2.400000e+00	2.600000e+00	8.111750e-05	1.451600e-06	1.451600e-06
2.600000e+00	2.700000e+00	6.171090e-05	1.861356e-06	1.861356e-06
2.700000e+00	2.900000e+00	4.349730e-05	1.181747e-06	1.181747e-06
2.900000e+00	3.000000e+00	3.045756e-05	1.491003e-06	1.491003e-06
3.000000e+00	3.050000e+00	3.040346e-05	2.024207e-06	2.024207e-06
3.050000e+00	3.100000e+00	2.443224e-05	1.938776e-06	1.938776e-06
3.100000e+00	3.300000e+00	2.125854e-05	9.086670e-07	9.086670e-07
3.300000e+00	3.500000e+00	1.394870e-05	8.056961e-07	8.056961e-07
3.500000e+00	4.000000e+00	7.847104e-06	4.263265e-07	4.263265e-07
4.000000e+00	5.000000e+00	5.032473e-06	2.279085e-07	2.279085e-07
5.000000e+00	6.000000e+00	2.737891e-06	1.575596e-07	1.575596e-07
6.000000e+00	7.000000e+00	1.463544e-06	1.119587e-07	1.119587e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208092]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208092]
Path=Test[MUR1.0_MUF1.0_PDF99208092]
RatioPlot=0
ScaledBy=1.00180341178478495e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.283463e-05	2.458557e-06	2.458557e-06
2.000000e-02	3.000000e-02	2.495344e-05	3.067756e-06	3.067756e-06
3.000000e-02	4.000000e-02	2.619352e-05	3.548297e-06	3.548297e-06
4.000000e-02	6.000000e-02	4.334990e-05	2.947674e-06	2.947674e-06
6.000000e-02	8.000000e-02	5.650385e-05	3.420533e-06	3.420533e-06
8.000000e-02	1.000000e-01	7.014800e-05	3.928742e-06	3.928742e-06
1.000000e-01	1.200000e-01	8.975470e-05	4.304007e-06	4.304007e-06
1.200000e-01	1.400000e-01	9.710975e-05	4.591082e-06	4.591082e-06
1.400000e-01	1.800000e-01	1.234673e-04	3.592020e-06	3.592020e-06
1.800000e-01	2.400000e-01	1.514138e-04	3.275930e-06	3.275930e-06
2.400000e-01	2.800000e-01	1.861128e-04	4.387390e-06	4.387390e-06
2.800000e-01	3.400000e-01	2.108925e-04	3.822300e-06	3.822300e-06
3.400000e-01	4.000000e-01	2.305172e-04	4.059733e-06	4.059733e-06
4.000000e-01	5.000000e-01	2.699253e-04	3.365760e-06	3.365760e-06
5.000000e-01	6.000000e-01	3.003600e-04	3.595543e-06	3.595543e-06
6.000000e-01	7.000000e-01	3.238498e-04	3.717335e-06	3.717335e-06
7.000000e-01	7.500000e-01	3.381830e-04	5.354120e-06	5.354120e-06
7.500000e-01	8.000000e-01	3.370720e-04	5.368330e-06	5.368330e-06
8.000000e-01	8.500000e-01	3.301054e-04	5.356096e-06	5.356096e-06
8.500000e-01	9.000000e-01	3.438438e-04	5.394633e-06	5.394633e-06
9.000000e-01	9.500000e-01	3.317026e-04	5.346057e-06	5.346057e-06
9.500000e-01	1.000000e+00	3.362904e-04	5.363296e-06	5.363296e-06
1.000000e+00	1.050000e+00	3.319548e-04	5.334651e-06	5.334651e-06
1.050000e+00	1.100000e+00	3.295578e-04	5.264990e-06	5.264990e-06
1.100000e+00	1.200000e+00	3.216508e-04	3.689179e-06	3.689179e-06
1.200000e+00	1.400000e+00	2.998468e-04	2.509563e-06	2.509563e-06
1.400000e+00	1.700000e+00	2.553253e-04	1.880824e-06	1.880824e-06
1.700000e+00	2.000000e+00	1.936531e-04	1.652522e-06	1.652522e-06
2.000000e+00	2.400000e+00	1.232884e-04	1.180820e-06	1.180820e-06
2.400000e+00	2.600000e+00	7.716740e-05	1.380398e-06	1.380398e-06
2.600000e+00	2.700000e+00	5.861376e-05	1.769203e-06	1.769203e-06
2.700000e+00	2.900000e+00	4.135144e-05	1.123717e-06	1.123717e-06
2.900000e+00	3.000000e+00	2.894864e-05	1.418032e-06	1.418032e-06
3.000000e+00	3.050000e+00	2.883756e-05	1.925361e-06	1.925361e-06
3.050000e+00	3.100000e+00	2.320548e-05	1.844131e-06	1.844131e-06
3.100000e+00	3.300000e+00	2.020710e-05	8.642034e-07	8.642034e-07
3.300000e+00	3.500000e+00	1.326547e-05	7.665065e-07	7.665065e-07
3.500000e+00	4.000000e+00	7.448308e-06	4.058299e-07	4.058299e-07
4.000000e+00	5.000000e+00	4.780623e-06	2.171256e-07	2.171256e-07
5.000000e+00	6.000000e+00	2.603060e-06	1.502642e-07	1.502642e-07
6.000000e+00	7.000000e+00	1.396502e-06	1.069600e-07	1.069600e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208091]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208091]
Path=Test[MUR1.0_MUF1.0_PDF99208091]
RatioPlot=0
ScaledBy=1.00180340407328133e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.286339e-05	2.458156e-06	2.458156e-06
2.000000e-02	3.000000e-02	2.499176e-05	3.069894e-06	3.069894e-06
3.000000e-02	4.000000e-02	2.618527e-05	3.539986e-06	3.539986e-06
4.000000e-02	6.000000e-02	4.325338e-05	2.946276e-06	2.946276e-06
6.000000e-02	8.000000e-02	5.667145e-05	3.423173e-06	3.423173e-06
8.000000e-02	1.000000e-01	7.027560e-05	3.926786e-06	3.926786e-06
1.000000e-01	1.200000e-01	8.971210e-05	4.302220e-06	4.302220e-06
1.200000e-01	1.400000e-01	9.713140e-05	4.589890e-06	4.589890e-06
1.400000e-01	1.800000e-01	1.236069e-04	3.591489e-06	3.591489e-06
1.800000e-01	2.400000e-01	1.515568e-04	3.276030e-06	3.276030e-06
2.400000e-01	2.800000e-01	1.863394e-04	4.388365e-06	4.388365e-06
2.800000e-01	3.400000e-01	2.110898e-04	3.821233e-06	3.821233e-06
3.400000e-01	4.000000e-01	2.306690e-04	4.058669e-06	4.058669e-06
4.000000e-01	5.000000e-01	2.700378e-04	3.364751e-06	3.364751e-06
5.000000e-01	6.000000e-01	3.005016e-04	3.594309e-06	3.594309e-06
6.000000e-01	7.000000e-01	3.241493e-04	3.717117e-06	3.717117e-06
7.000000e-01	7.500000e-01	3.386274e-04	5.355239e-06	5.355239e-06
7.500000e-01	8.000000e-01	3.372028e-04	5.368466e-06	5.368466e-06
8.000000e-01	8.500000e-01	3.305228e-04	5.356115e-06	5.356115e-06
8.500000e-01	9.000000e-01	3.441474e-04	5.394066e-06	5.394066e-06
9.000000e-01	9.500000e-01	3.319256e-04	5.345827e-06	5.345827e-06
9.500000e-01	1.000000e+00	3.364666e-04	5.362069e-06	5.362069e-06
1.000000e+00	1.050000e+00	3.320352e-04	5.332745e-06	5.332745e-06
1.050000e+00	1.100000e+00	3.296150e-04	5.262400e-06	5.262400e-06
1.100000e+00	1.200000e+00	3.217764e-04	3.688257e-06	3.688257e-06
1.200000e+00	1.400000e+00	2.999940e-04	2.509010e-06	2.509010e-06
1.400000e+00	1.700000e+00	2.554225e-04	1.880671e-06	1.880671e-06
1.700000e+00	2.000000e+00	1.937773e-04	1.652846e-06	1.652846e-06
2.000000e+00	2.400000e+00	1.233460e-04	1.181003e-06	1.181003e-06
2.400000e+00	2.600000e+00	7.713140e-05	1.380420e-06	1.380420e-06
2.600000e+00	2.700000e+00	5.869862e-05	1.770545e-06	1.770545e-06
2.700000e+00	2.900000e+00	4.134533e-05	1.123660e-06	1.123660e-06
2.900000e+00	3.000000e+00	2.893117e-05	1.418363e-06	1.418363e-06
3.000000e+00	3.050000e+00	2.891652e-05	1.926040e-06	1.926040e-06
3.050000e+00	3.100000e+00	2.321134e-05	1.844456e-06	1.844456e-06
3.100000e+00	3.300000e+00	2.019510e-05	8.647844e-07	8.647844e-07
3.300000e+00	3.500000e+00	1.323362e-05	7.668329e-07	7.668329e-07
3.500000e+00	4.000000e+00	7.440516e-06	4.059639e-07	4.059639e-07
4.000000e+00	5.000000e+00	4.780993e-06	2.173515e-07	2.173515e-07
5.000000e+00	6.000000e+00	2.604619e-06	1.505437e-07	1.505437e-07
6.000000e+00	7.000000e+00	1.392890e-06	1.071797e-07	1.071797e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208090]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208090]
Path=Test[MUR1.0_MUF1.0_PDF99208090]
RatioPlot=0
ScaledBy=1.00180340235244860e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.186208e-05	2.257418e-06	2.257418e-06
2.000000e-02	3.000000e-02	2.305014e-05	2.826675e-06	2.826675e-06
3.000000e-02	4.000000e-02	2.416624e-05	3.254300e-06	3.254300e-06
4.000000e-02	6.000000e-02	3.993989e-05	2.709338e-06	2.709338e-06
6.000000e-02	8.000000e-02	5.232940e-05	3.151644e-06	3.151644e-06
8.000000e-02	1.000000e-01	6.471255e-05	3.609185e-06	3.609185e-06
1.000000e-01	1.200000e-01	8.278110e-05	3.960074e-06	3.960074e-06
1.200000e-01	1.400000e-01	8.965290e-05	4.224724e-06	4.224724e-06
1.400000e-01	1.800000e-01	1.140478e-04	3.303755e-06	3.303755e-06
1.800000e-01	2.400000e-01	1.399218e-04	3.014830e-06	3.014830e-06
2.400000e-01	2.800000e-01	1.718811e-04	4.037606e-06	4.037606e-06
2.800000e-01	3.400000e-01	1.946225e-04	3.515248e-06	3.515248e-06
3.400000e-01	4.000000e-01	2.129052e-04	3.734598e-06	3.734598e-06
4.000000e-01	5.000000e-01	2.491532e-04	3.096142e-06	3.096142e-06
5.000000e-01	6.000000e-01	2.773954e-04	3.307593e-06	3.307593e-06
6.000000e-01	7.000000e-01	2.989859e-04	3.419770e-06	3.419770e-06
7.000000e-01	7.500000e-01	3.123334e-04	4.926905e-06	4.926905e-06
7.500000e-01	8.000000e-01	3.110870e-04	4.938161e-06	4.938161e-06
8.000000e-01	8.500000e-01	3.048318e-04	4.927254e-06	4.927254e-06
8.500000e-01	9.000000e-01	3.172898e-04	4.961183e-06	4.961183e-06
9.000000e-01	9.500000e-01	3.061060e-04	4.917333e-06	4.917333e-06
9.500000e-01	1.000000e+00	3.101160e-04	4.931914e-06	4.931914e-06
1.000000e+00	1.050000e+00	3.063698e-04	4.907222e-06	4.907222e-06
1.050000e+00	1.100000e+00	3.039364e-04	4.841415e-06	4.841415e-06
1.100000e+00	1.200000e+00	2.966575e-04	3.393100e-06	3.393100e-06
1.200000e+00	1.400000e+00	2.765258e-04	2.308273e-06	2.308273e-06
1.400000e+00	1.700000e+00	2.354062e-04	1.730133e-06	1.730133e-06
1.700000e+00	2.000000e+00	1.784817e-04	1.520557e-06	1.520557e-06
2.000000e+00	2.400000e+00	1.135487e-04	1.086623e-06	1.086623e-06
2.400000e+00	2.600000e+00	7.099710e-05	1.270358e-06	1.270358e-06
2.600000e+00	2.700000e+00	5.394418e-05	1.628589e-06	1.628589e-06
2.700000e+00	2.900000e+00	3.802087e-05	1.033974e-06	1.033974e-06
2.900000e+00	3.000000e+00	2.658650e-05	1.305702e-06	1.305702e-06
3.000000e+00	3.050000e+00	2.654478e-05	1.773622e-06	1.773622e-06
3.050000e+00	3.100000e+00	2.131906e-05	1.698309e-06	1.698309e-06
3.100000e+00	3.300000e+00	1.855508e-05	7.963118e-07	7.963118e-07
3.300000e+00	3.500000e+00	1.215813e-05	7.064522e-07	7.064522e-07
3.500000e+00	4.000000e+00	6.820082e-06	3.743612e-07	3.743612e-07
4.000000e+00	5.000000e+00	4.392426e-06	2.008045e-07	2.008045e-07
5.000000e+00	6.000000e+00	2.397195e-06	1.394219e-07	1.394219e-07
6.000000e+00	7.000000e+00	1.288123e-06	9.958443e-08	9.958443e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208089]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208089]
Path=Test[MUR1.0_MUF1.0_PDF99208089]
RatioPlot=0
ScaledBy=1.00180340092948404e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.188108e-05	2.263896e-06	2.263896e-06
2.000000e-02	3.000000e-02	2.310195e-05	2.833995e-06	2.833995e-06
3.000000e-02	4.000000e-02	2.420887e-05	3.262943e-06	3.262943e-06
4.000000e-02	6.000000e-02	4.003423e-05	2.717369e-06	2.717369e-06
6.000000e-02	8.000000e-02	5.244150e-05	3.160415e-06	3.160415e-06
8.000000e-02	1.000000e-01	6.485360e-05	3.619390e-06	3.619390e-06
1.000000e-01	1.200000e-01	8.297755e-05	3.971390e-06	3.971390e-06
1.200000e-01	1.400000e-01	8.987010e-05	4.237148e-06	4.237148e-06
1.400000e-01	1.800000e-01	1.143102e-04	3.313184e-06	3.313184e-06
1.800000e-01	2.400000e-01	1.402359e-04	3.023419e-06	3.023419e-06
2.400000e-01	2.800000e-01	1.722699e-04	4.049112e-06	4.049112e-06
2.800000e-01	3.400000e-01	1.950933e-04	3.525597e-06	3.525597e-06
3.400000e-01	4.000000e-01	2.133828e-04	3.745298e-06	3.745298e-06
4.000000e-01	5.000000e-01	2.497395e-04	3.105152e-06	3.105152e-06
5.000000e-01	6.000000e-01	2.780415e-04	3.317246e-06	3.317246e-06
6.000000e-01	7.000000e-01	2.996871e-04	3.429749e-06	3.429749e-06
7.000000e-01	7.500000e-01	3.130930e-04	4.941435e-06	4.941435e-06
7.500000e-01	8.000000e-01	3.118292e-04	4.952723e-06	4.952723e-06
8.000000e-01	8.500000e-01	3.055506e-04	4.941718e-06	4.941718e-06
8.500000e-01	9.000000e-01	3.180466e-04	4.975754e-06	4.975754e-06
9.000000e-01	9.500000e-01	3.068364e-04	4.931682e-06	4.931682e-06
9.500000e-01	1.000000e+00	3.108644e-04	4.946395e-06	4.946395e-06
1.000000e+00	1.050000e+00	3.070938e-04	4.921560e-06	4.921560e-06
1.050000e+00	1.100000e+00	3.046762e-04	4.855493e-06	4.855493e-06
1.100000e+00	1.200000e+00	2.973708e-04	3.403027e-06	3.403027e-06
1.200000e+00	1.400000e+00	2.772134e-04	2.315067e-06	2.315067e-06
1.400000e+00	1.700000e+00	2.359850e-04	1.735155e-06	1.735155e-06
1.700000e+00	2.000000e+00	1.789369e-04	1.524978e-06	1.524978e-06
2.000000e+00	2.400000e+00	1.138500e-04	1.089781e-06	1.089781e-06
2.400000e+00	2.600000e+00	7.119795e-05	1.274073e-06	1.274073e-06
2.600000e+00	2.700000e+00	5.410054e-05	1.633338e-06	1.633338e-06
2.700000e+00	2.900000e+00	3.813105e-05	1.037008e-06	1.037008e-06
2.900000e+00	3.000000e+00	2.666889e-05	1.309424e-06	1.309424e-06
3.000000e+00	3.050000e+00	2.662194e-05	1.778572e-06	1.778572e-06
3.050000e+00	3.100000e+00	2.138474e-05	1.703186e-06	1.703186e-06
3.100000e+00	3.300000e+00	1.861397e-05	7.985812e-07	7.985812e-07
3.300000e+00	3.500000e+00	1.219937e-05	7.083987e-07	7.083987e-07
3.500000e+00	4.000000e+00	6.845922e-06	3.753587e-07	3.753587e-07
4.000000e+00	5.000000e+00	4.407712e-06	2.012664e-07	2.012664e-07
5.000000e+00	6.000000e+00	2.404275e-06	1.396803e-07	1.396803e-07
6.000000e+00	7.000000e+00	1.291373e-06	9.971798e-08	9.971798e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208088]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208088]
Path=Test[MUR1.0_MUF1.0_PDF99208088]
RatioPlot=0
ScaledBy=1.00180340438235503e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.233948e-05	2.353440e-06	2.353440e-06
2.000000e-02	3.000000e-02	2.398266e-05	2.941677e-06	2.941677e-06
3.000000e-02	4.000000e-02	2.516147e-05	3.393041e-06	3.393041e-06
4.000000e-02	6.000000e-02	4.158627e-05	2.822756e-06	2.822756e-06
6.000000e-02	8.000000e-02	5.439765e-05	3.281143e-06	3.281143e-06
8.000000e-02	1.000000e-01	6.736320e-05	3.760225e-06	3.760225e-06
1.000000e-01	1.200000e-01	8.619800e-05	4.124401e-06	4.124401e-06
1.200000e-01	1.400000e-01	9.333700e-05	4.400121e-06	4.400121e-06
1.400000e-01	1.800000e-01	1.186622e-04	3.441531e-06	3.441531e-06
1.800000e-01	2.400000e-01	1.455748e-04	3.139578e-06	3.139578e-06
2.400000e-01	2.800000e-01	1.788672e-04	4.205220e-06	4.205220e-06
2.800000e-01	3.400000e-01	2.025913e-04	3.661803e-06	3.661803e-06
3.400000e-01	4.000000e-01	2.215342e-04	3.889831e-06	3.889831e-06
4.000000e-01	5.000000e-01	2.593337e-04	3.225036e-06	3.225036e-06
5.000000e-01	6.000000e-01	2.886570e-04	3.445261e-06	3.445261e-06
6.000000e-01	7.000000e-01	3.111556e-04	3.562075e-06	3.562075e-06
7.000000e-01	7.500000e-01	3.250256e-04	5.131513e-06	5.131513e-06
7.500000e-01	8.000000e-01	3.237864e-04	5.143937e-06	5.143937e-06
8.000000e-01	8.500000e-01	3.172520e-04	5.132431e-06	5.132431e-06
8.500000e-01	9.000000e-01	3.302772e-04	5.168179e-06	5.168179e-06
9.000000e-01	9.500000e-01	3.186566e-04	5.122792e-06	5.122792e-06
9.500000e-01	1.000000e+00	3.228866e-04	5.137934e-06	5.137934e-06
1.000000e+00	1.050000e+00	3.188720e-04	5.111605e-06	5.111605e-06
1.050000e+00	1.100000e+00	3.164574e-04	5.043893e-06	5.043893e-06
1.100000e+00	1.200000e+00	3.088310e-04	3.534650e-06	3.534650e-06
1.200000e+00	1.400000e+00	2.879129e-04	2.404578e-06	2.404578e-06
1.400000e+00	1.700000e+00	2.451027e-04	1.802234e-06	1.802234e-06
1.700000e+00	2.000000e+00	1.858689e-04	1.583812e-06	1.583812e-06
2.000000e+00	2.400000e+00	1.182724e-04	1.131770e-06	1.131770e-06
2.400000e+00	2.600000e+00	7.396810e-05	1.323025e-06	1.323025e-06
2.600000e+00	2.700000e+00	5.619795e-05	1.695953e-06	1.695953e-06
2.700000e+00	2.900000e+00	3.962149e-05	1.076860e-06	1.076860e-06
2.900000e+00	3.000000e+00	2.770969e-05	1.359474e-06	1.359474e-06
3.000000e+00	3.050000e+00	2.765530e-05	1.846331e-06	1.846331e-06
3.050000e+00	3.100000e+00	2.221472e-05	1.768006e-06	1.768006e-06
3.100000e+00	3.300000e+00	1.934118e-05	8.289377e-07	8.289377e-07
3.300000e+00	3.500000e+00	1.268034e-05	7.352989e-07	7.352989e-07
3.500000e+00	4.000000e+00	7.110800e-06	3.895111e-07	3.895111e-07
4.000000e+00	5.000000e+00	4.576606e-06	2.087631e-07	2.087631e-07
5.000000e+00	6.000000e+00	2.495806e-06	1.448090e-07	1.448090e-07
6.000000e+00	7.000000e+00	1.340915e-06	1.033313e-07	1.033313e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208087]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208087]
Path=Test[MUR1.0_MUF1.0_PDF99208087]
RatioPlot=0
ScaledBy=1.00180340418560727e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.217613e-05	2.323599e-06	2.323599e-06
2.000000e-02	3.000000e-02	2.364586e-05	2.905409e-06	2.905409e-06
3.000000e-02	4.000000e-02	2.478987e-05	3.348406e-06	3.348406e-06
4.000000e-02	6.000000e-02	4.097906e-05	2.787041e-06	2.787041e-06
6.000000e-02	8.000000e-02	5.368010e-05	3.239460e-06	3.239460e-06
8.000000e-02	1.000000e-01	6.648365e-05	3.714285e-06	3.714285e-06
1.000000e-01	1.200000e-01	8.492940e-05	4.071380e-06	4.071380e-06
1.200000e-01	1.400000e-01	9.197065e-05	4.343767e-06	4.343767e-06
1.400000e-01	1.800000e-01	1.170509e-04	3.397735e-06	3.397735e-06
1.800000e-01	2.400000e-01	1.435416e-04	3.100083e-06	3.100083e-06
2.400000e-01	2.800000e-01	1.764164e-04	4.151940e-06	4.151940e-06
2.800000e-01	3.400000e-01	1.998173e-04	3.615560e-06	3.615560e-06
3.400000e-01	4.000000e-01	2.184747e-04	3.840693e-06	3.840693e-06
4.000000e-01	5.000000e-01	2.557067e-04	3.183993e-06	3.183993e-06
5.000000e-01	6.000000e-01	2.846367e-04	3.401313e-06	3.401313e-06
6.000000e-01	7.000000e-01	3.069163e-04	3.516992e-06	3.516992e-06
7.000000e-01	7.500000e-01	3.206036e-04	5.066836e-06	5.066836e-06
7.500000e-01	8.000000e-01	3.193212e-04	5.078872e-06	5.078872e-06
8.000000e-01	8.500000e-01	3.128912e-04	5.067571e-06	5.067571e-06
8.500000e-01	9.000000e-01	3.257708e-04	5.103126e-06	5.103126e-06
9.000000e-01	9.500000e-01	3.142192e-04	5.057115e-06	5.057115e-06
9.500000e-01	1.000000e+00	3.184640e-04	5.072919e-06	5.072919e-06
1.000000e+00	1.050000e+00	3.144430e-04	5.046260e-06	5.046260e-06
1.050000e+00	1.100000e+00	3.120502e-04	4.979208e-06	4.979208e-06
1.100000e+00	1.200000e+00	3.046163e-04	3.489616e-06	3.489616e-06
1.200000e+00	1.400000e+00	2.839589e-04	2.373912e-06	2.373912e-06
1.400000e+00	1.700000e+00	2.417686e-04	1.779367e-06	1.779367e-06
1.700000e+00	2.000000e+00	1.833542e-04	1.563763e-06	1.563763e-06
2.000000e+00	2.400000e+00	1.166942e-04	1.117454e-06	1.117454e-06
2.400000e+00	2.600000e+00	7.298490e-05	1.306380e-06	1.306380e-06
2.600000e+00	2.700000e+00	5.549557e-05	1.675151e-06	1.675151e-06
2.700000e+00	2.900000e+00	3.910622e-05	1.063404e-06	1.063404e-06
2.900000e+00	3.000000e+00	2.736471e-05	1.342596e-06	1.342596e-06
3.000000e+00	3.050000e+00	2.731500e-05	1.823331e-06	1.823331e-06
3.050000e+00	3.100000e+00	2.194662e-05	1.746204e-06	1.746204e-06
3.100000e+00	3.300000e+00	1.910010e-05	8.186625e-07	8.186625e-07
3.300000e+00	3.500000e+00	1.251975e-05	7.261140e-07	7.261140e-07
3.500000e+00	4.000000e+00	7.035604e-06	3.845897e-07	3.845897e-07
4.000000e+00	5.000000e+00	4.523258e-06	2.060377e-07	2.060377e-07
5.000000e+00	6.000000e+00	2.465431e-06	1.428190e-07	1.428190e-07
6.000000e+00	7.000000e+00	1.320954e-06	1.018019e-07	1.018019e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208086]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208086]
Path=Test[MUR1.0_MUF1.0_PDF99208086]
RatioPlot=0
ScaledBy=1.00180340279174598e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.184421e-05	2.252890e-06	2.252890e-06
2.000000e-02	3.000000e-02	2.301111e-05	2.821590e-06	2.821590e-06
3.000000e-02	4.000000e-02	2.412580e-05	3.247882e-06	3.247882e-06
4.000000e-02	6.000000e-02	3.986421e-05	2.703874e-06	2.703874e-06
6.000000e-02	8.000000e-02	5.224005e-05	3.145470e-06	3.145470e-06
8.000000e-02	1.000000e-01	6.460295e-05	3.602161e-06	3.602161e-06
1.000000e-01	1.200000e-01	8.262850e-05	3.952187e-06	3.952187e-06
1.200000e-01	1.400000e-01	8.947940e-05	4.216020e-06	4.216020e-06
1.400000e-01	1.800000e-01	1.138425e-04	3.297157e-06	3.297157e-06
1.800000e-01	2.400000e-01	1.396699e-04	3.008847e-06	3.008847e-06
2.400000e-01	2.800000e-01	1.715748e-04	4.029602e-06	4.029602e-06
2.800000e-01	3.400000e-01	1.942632e-04	3.508121e-06	3.508121e-06
3.400000e-01	4.000000e-01	2.125222e-04	3.727107e-06	3.727107e-06
4.000000e-01	5.000000e-01	2.486888e-04	3.089834e-06	3.089834e-06
5.000000e-01	6.000000e-01	2.768790e-04	3.300832e-06	3.300832e-06
6.000000e-01	7.000000e-01	2.984388e-04	3.412846e-06	3.412846e-06
7.000000e-01	7.500000e-01	3.117530e-04	4.916926e-06	4.916926e-06
7.500000e-01	8.000000e-01	3.105044e-04	4.928123e-06	4.928123e-06
8.000000e-01	8.500000e-01	3.042728e-04	4.917262e-06	4.917262e-06
8.500000e-01	9.000000e-01	3.167020e-04	4.951112e-06	4.951112e-06
9.000000e-01	9.500000e-01	3.055388e-04	4.907386e-06	4.907386e-06
9.500000e-01	1.000000e+00	3.095406e-04	4.921925e-06	4.921925e-06
1.000000e+00	1.050000e+00	3.058008e-04	4.897232e-06	4.897232e-06
1.050000e+00	1.100000e+00	3.033560e-04	4.831503e-06	4.831503e-06
1.100000e+00	1.200000e+00	2.961085e-04	3.386221e-06	3.386221e-06
1.200000e+00	1.400000e+00	2.760020e-04	2.303565e-06	2.303565e-06
1.400000e+00	1.700000e+00	2.349652e-04	1.726643e-06	1.726643e-06
1.700000e+00	2.000000e+00	1.781447e-04	1.517500e-06	1.517500e-06
2.000000e+00	2.400000e+00	1.133292e-04	1.084430e-06	1.084430e-06
2.400000e+00	2.600000e+00	7.085370e-05	1.267778e-06	1.267778e-06
2.600000e+00	2.700000e+00	5.383841e-05	1.625348e-06	1.625348e-06
2.700000e+00	2.900000e+00	3.794386e-05	1.031872e-06	1.031872e-06
2.900000e+00	3.000000e+00	2.653127e-05	1.303087e-06	1.303087e-06
3.000000e+00	3.050000e+00	2.649522e-05	1.770138e-06	1.770138e-06
3.050000e+00	3.100000e+00	2.127626e-05	1.694910e-06	1.694910e-06
3.100000e+00	3.300000e+00	1.851554e-05	7.947110e-07	7.947110e-07
3.300000e+00	3.500000e+00	1.213056e-05	7.050560e-07	7.050560e-07
3.500000e+00	4.000000e+00	6.804778e-06	3.736323e-07	3.736323e-07
4.000000e+00	5.000000e+00	4.382747e-06	2.004370e-07	2.004370e-07
5.000000e+00	6.000000e+00	2.392323e-06	1.391864e-07	1.391864e-07
6.000000e+00	7.000000e+00	1.285425e-06	9.942853e-08	9.942853e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208085]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208085]
Path=Test[MUR1.0_MUF1.0_PDF99208085]
RatioPlot=0
ScaledBy=1.00180340130924738e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.183749e-05	2.257702e-06	2.257702e-06
2.000000e-02	3.000000e-02	2.299309e-05	2.823543e-06	2.823543e-06
3.000000e-02	4.000000e-02	2.411378e-05	3.253372e-06	3.253372e-06
4.000000e-02	6.000000e-02	3.987712e-05	2.708823e-06	2.708823e-06
6.000000e-02	8.000000e-02	5.223955e-05	3.150336e-06	3.150336e-06
8.000000e-02	1.000000e-01	6.461270e-05	3.608536e-06	3.608536e-06
1.000000e-01	1.200000e-01	8.263230e-05	3.958499e-06	3.958499e-06
1.200000e-01	1.400000e-01	8.953345e-05	4.224368e-06	4.224368e-06
1.400000e-01	1.800000e-01	1.138742e-04	3.302987e-06	3.302987e-06
1.800000e-01	2.400000e-01	1.396864e-04	3.013934e-06	3.013934e-06
2.400000e-01	2.800000e-01	1.716156e-04	4.036474e-06	4.036474e-06
2.800000e-01	3.400000e-01	1.943738e-04	3.514978e-06	3.514978e-06
3.400000e-01	4.000000e-01	2.125852e-04	3.734092e-06	3.734092e-06
4.000000e-01	5.000000e-01	2.488255e-04	3.095948e-06	3.095948e-06
5.000000e-01	6.000000e-01	2.770230e-04	3.307404e-06	3.307404e-06
6.000000e-01	7.000000e-01	2.985856e-04	3.419428e-06	3.419428e-06
7.000000e-01	7.500000e-01	3.119276e-04	4.926283e-06	4.926283e-06
7.500000e-01	8.000000e-01	3.107020e-04	4.937721e-06	4.937721e-06
8.000000e-01	8.500000e-01	3.044040e-04	4.926855e-06	4.926855e-06
8.500000e-01	9.000000e-01	3.168922e-04	4.960943e-06	4.960943e-06
9.000000e-01	9.500000e-01	3.057006e-04	4.916557e-06	4.916557e-06
9.500000e-01	1.000000e+00	3.097430e-04	4.931609e-06	4.931609e-06
1.000000e+00	1.050000e+00	3.059592e-04	4.906686e-06	4.906686e-06
1.050000e+00	1.100000e+00	3.036194e-04	4.841446e-06	4.841446e-06
1.100000e+00	1.200000e+00	2.962922e-04	3.392735e-06	3.392735e-06
1.200000e+00	1.400000e+00	2.762282e-04	2.308138e-06	2.308138e-06
1.400000e+00	1.700000e+00	2.351504e-04	1.729953e-06	1.729953e-06
1.700000e+00	2.000000e+00	1.783011e-04	1.520350e-06	1.520350e-06
2.000000e+00	2.400000e+00	1.134651e-04	1.086532e-06	1.086532e-06
2.400000e+00	2.600000e+00	7.097095e-05	1.270350e-06	1.270350e-06
2.600000e+00	2.700000e+00	5.392723e-05	1.628529e-06	1.628529e-06
2.700000e+00	2.900000e+00	3.801472e-05	1.034049e-06	1.034049e-06
2.900000e+00	3.000000e+00	2.659273e-05	1.305698e-06	1.305698e-06
3.000000e+00	3.050000e+00	2.652600e-05	1.773203e-06	1.773203e-06
3.050000e+00	3.100000e+00	2.131960e-05	1.698273e-06	1.698273e-06
3.100000e+00	3.300000e+00	1.856360e-05	7.963291e-07	7.963291e-07
3.300000e+00	3.500000e+00	1.217040e-05	7.063724e-07	7.063724e-07
3.500000e+00	4.000000e+00	6.831260e-06	3.742357e-07	3.742357e-07
4.000000e+00	5.000000e+00	4.397401e-06	2.006106e-07	2.006106e-07
5.000000e+00	6.000000e+00	2.397616e-06	1.391678e-07	1.391678e-07
6.000000e+00	7.000000e+00	1.287390e-06	9.931258e-08	9.931258e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208084]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208084]
Path=Test[MUR1.0_MUF1.0_PDF99208084]
RatioPlot=0
ScaledBy=1.00180340485803754e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.248356e-05	2.387125e-06	2.387125e-06
2.000000e-02	3.000000e-02	2.427453e-05	2.983063e-06	2.983063e-06
3.000000e-02	4.000000e-02	2.544372e-05	3.440738e-06	3.440738e-06
4.000000e-02	6.000000e-02	4.207340e-05	2.863082e-06	2.863082e-06
6.000000e-02	8.000000e-02	5.505345e-05	3.326238e-06	3.326238e-06
8.000000e-02	1.000000e-01	6.822390e-05	3.815449e-06	3.815449e-06
1.000000e-01	1.200000e-01	8.719035e-05	4.182053e-06	4.182053e-06
1.200000e-01	1.400000e-01	9.441865e-05	4.462211e-06	4.462211e-06
1.400000e-01	1.800000e-01	1.201155e-04	3.489974e-06	3.489974e-06
1.800000e-01	2.400000e-01	1.472948e-04	3.183941e-06	3.183941e-06
2.400000e-01	2.800000e-01	1.810313e-04	4.264141e-06	4.264141e-06
2.800000e-01	3.400000e-01	2.050805e-04	3.713759e-06	3.713759e-06
3.400000e-01	4.000000e-01	2.241802e-04	3.944692e-06	3.944692e-06
4.000000e-01	5.000000e-01	2.624593e-04	3.270472e-06	3.270472e-06
5.000000e-01	6.000000e-01	2.921207e-04	3.493747e-06	3.493747e-06
6.000000e-01	7.000000e-01	3.149914e-04	3.612409e-06	3.612409e-06
7.000000e-01	7.500000e-01	3.290324e-04	5.204047e-06	5.204047e-06
7.500000e-01	8.000000e-01	3.277716e-04	5.216747e-06	5.216747e-06
8.000000e-01	8.500000e-01	3.211228e-04	5.204956e-06	5.204956e-06
8.500000e-01	9.000000e-01	3.343772e-04	5.241742e-06	5.241742e-06
9.000000e-01	9.500000e-01	3.225142e-04	5.194432e-06	5.194432e-06
9.500000e-01	1.000000e+00	3.269010e-04	5.210700e-06	5.210700e-06
1.000000e+00	1.050000e+00	3.227448e-04	5.183171e-06	5.183171e-06
1.050000e+00	1.100000e+00	3.203446e-04	5.114485e-06	5.114485e-06
1.100000e+00	1.200000e+00	3.126836e-04	3.584277e-06	3.584277e-06
1.200000e+00	1.400000e+00	2.915054e-04	2.438317e-06	2.438317e-06
1.400000e+00	1.700000e+00	2.481896e-04	1.827507e-06	1.827507e-06
1.700000e+00	2.000000e+00	1.882414e-04	1.605948e-06	1.605948e-06
2.000000e+00	2.400000e+00	1.198287e-04	1.147571e-06	1.147571e-06
2.400000e+00	2.600000e+00	7.496600e-05	1.341508e-06	1.341508e-06
2.600000e+00	2.700000e+00	5.699265e-05	1.719925e-06	1.719925e-06
2.700000e+00	2.900000e+00	4.017076e-05	1.091974e-06	1.091974e-06
2.900000e+00	3.000000e+00	2.811797e-05	1.378361e-06	1.378361e-06
3.000000e+00	3.050000e+00	2.805118e-05	1.871617e-06	1.871617e-06
3.050000e+00	3.100000e+00	2.254834e-05	1.792649e-06	1.792649e-06
3.100000e+00	3.300000e+00	1.962480e-05	8.403409e-07	8.403409e-07
3.300000e+00	3.500000e+00	1.287050e-05	7.452503e-07	7.452503e-07
3.500000e+00	4.000000e+00	7.232660e-06	3.946195e-07	3.946195e-07
4.000000e+00	5.000000e+00	4.646648e-06	2.112663e-07	2.112663e-07
5.000000e+00	6.000000e+00	2.530691e-06	1.463250e-07	1.463250e-07
6.000000e+00	7.000000e+00	1.355999e-06	1.042216e-07	1.042216e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208083]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208083]
Path=Test[MUR1.0_MUF1.0_PDF99208083]
RatioPlot=0
ScaledBy=1.00180340834285940e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.282438e-05	2.447021e-06	2.447021e-06
2.000000e-02	3.000000e-02	2.490915e-05	3.056941e-06	3.056941e-06
3.000000e-02	4.000000e-02	2.612900e-05	3.528174e-06	3.528174e-06
4.000000e-02	6.000000e-02	4.316088e-05	2.933535e-06	2.933535e-06
6.000000e-02	8.000000e-02	5.644455e-05	3.407527e-06	3.407527e-06
8.000000e-02	1.000000e-01	7.001465e-05	3.909838e-06	3.909838e-06
1.000000e-01	1.200000e-01	8.948720e-05	4.284237e-06	4.284237e-06
1.200000e-01	1.400000e-01	9.682050e-05	4.569198e-06	4.569198e-06
1.400000e-01	1.800000e-01	1.231737e-04	3.575788e-06	3.575788e-06
1.800000e-01	2.400000e-01	1.510665e-04	3.261481e-06	3.261481e-06
2.400000e-01	2.800000e-01	1.856917e-04	4.368755e-06	4.368755e-06
2.800000e-01	3.400000e-01	2.103433e-04	3.804271e-06	3.804271e-06
3.400000e-01	4.000000e-01	2.299268e-04	4.040891e-06	4.040891e-06
4.000000e-01	5.000000e-01	2.691431e-04	3.349866e-06	3.349866e-06
5.000000e-01	6.000000e-01	2.995046e-04	3.578424e-06	3.578424e-06
6.000000e-01	7.000000e-01	3.229989e-04	3.700358e-06	3.700358e-06
7.000000e-01	7.500000e-01	3.373652e-04	5.330600e-06	5.330600e-06
7.500000e-01	8.000000e-01	3.360504e-04	5.344087e-06	5.344087e-06
8.000000e-01	8.500000e-01	3.293294e-04	5.331875e-06	5.331875e-06
8.500000e-01	9.000000e-01	3.429088e-04	5.369675e-06	5.369675e-06
9.000000e-01	9.500000e-01	3.308006e-04	5.322232e-06	5.322232e-06
9.500000e-01	1.000000e+00	3.352956e-04	5.338225e-06	5.338225e-06
1.000000e+00	1.050000e+00	3.309554e-04	5.309643e-06	5.309643e-06
1.050000e+00	1.100000e+00	3.284806e-04	5.239651e-06	5.239651e-06
1.100000e+00	1.200000e+00	3.206719e-04	3.672129e-06	3.672129e-06
1.200000e+00	1.400000e+00	2.989202e-04	2.497938e-06	2.497938e-06
1.400000e+00	1.700000e+00	2.545199e-04	1.872364e-06	1.872364e-06
1.700000e+00	2.000000e+00	1.930545e-04	1.645426e-06	1.645426e-06
2.000000e+00	2.400000e+00	1.228571e-04	1.175685e-06	1.175685e-06
2.400000e+00	2.600000e+00	7.682750e-05	1.374231e-06	1.374231e-06
2.600000e+00	2.700000e+00	5.841523e-05	1.762095e-06	1.762095e-06
2.700000e+00	2.900000e+00	4.116901e-05	1.118606e-06	1.118606e-06
2.900000e+00	3.000000e+00	2.879835e-05	1.411959e-06	1.411959e-06
3.000000e+00	3.050000e+00	2.877018e-05	1.917704e-06	1.917704e-06
3.050000e+00	3.100000e+00	2.309900e-05	1.836206e-06	1.836206e-06
3.100000e+00	3.300000e+00	2.010131e-05	8.607603e-07	8.607603e-07
3.300000e+00	3.500000e+00	1.317553e-05	7.634528e-07	7.634528e-07
3.500000e+00	4.000000e+00	7.396770e-06	4.043056e-07	4.043056e-07
4.000000e+00	5.000000e+00	4.754628e-06	2.165599e-07	2.165599e-07
5.000000e+00	6.000000e+00	2.592557e-06	1.500900e-07	1.500900e-07
6.000000e+00	7.000000e+00	1.389525e-06	1.069664e-07	1.069664e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208082]
Path=Test[MUR1.0_MUF1.0_PDF99208082]
RatioPlot=0
ScaledBy=1.00180340642010123e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.265799e-05	2.417969e-06	2.417969e-06
2.000000e-02	3.000000e-02	2.459948e-05	3.020986e-06	3.020986e-06
3.000000e-02	4.000000e-02	2.579363e-05	3.485608e-06	3.485608e-06
4.000000e-02	6.000000e-02	4.263115e-05	2.899350e-06	2.899350e-06
6.000000e-02	8.000000e-02	5.576680e-05	3.368052e-06	3.368052e-06
8.000000e-02	1.000000e-01	6.914125e-05	3.863955e-06	3.863955e-06
1.000000e-01	1.200000e-01	8.836705e-05	4.234604e-06	4.234604e-06
1.200000e-01	1.400000e-01	9.565140e-05	4.517296e-06	4.517296e-06
1.400000e-01	1.800000e-01	1.216839e-04	3.534108e-06	3.534108e-06
1.800000e-01	2.400000e-01	1.492289e-04	3.223835e-06	3.223835e-06
2.400000e-01	2.800000e-01	1.834214e-04	4.317970e-06	4.317970e-06
2.800000e-01	3.400000e-01	2.077820e-04	3.760360e-06	3.760360e-06
3.400000e-01	4.000000e-01	2.271273e-04	3.994208e-06	3.994208e-06
4.000000e-01	5.000000e-01	2.658894e-04	3.311349e-06	3.311349e-06
5.000000e-01	6.000000e-01	2.959103e-04	3.537345e-06	3.537345e-06
6.000000e-01	7.000000e-01	3.191007e-04	3.657686e-06	3.657686e-06
7.000000e-01	7.500000e-01	3.333110e-04	5.269219e-06	5.269219e-06
7.500000e-01	8.000000e-01	3.320214e-04	5.282301e-06	5.282301e-06
8.000000e-01	8.500000e-01	3.253342e-04	5.270301e-06	5.270301e-06
8.500000e-01	9.000000e-01	3.387564e-04	5.307616e-06	5.307616e-06
9.000000e-01	9.500000e-01	3.267672e-04	5.260226e-06	5.260226e-06
9.500000e-01	1.000000e+00	3.312094e-04	5.276358e-06	5.276358e-06
1.000000e+00	1.050000e+00	3.269582e-04	5.248284e-06	5.248284e-06
1.050000e+00	1.100000e+00	3.245222e-04	5.178921e-06	5.178921e-06
1.100000e+00	1.200000e+00	3.167840e-04	3.629508e-06	3.629508e-06
1.200000e+00	1.400000e+00	2.953132e-04	2.469018e-06	2.469018e-06
1.400000e+00	1.700000e+00	2.514402e-04	1.850602e-06	1.850602e-06
1.700000e+00	2.000000e+00	1.907137e-04	1.626276e-06	1.626276e-06
2.000000e+00	2.400000e+00	1.213853e-04	1.162051e-06	1.162051e-06
2.400000e+00	2.600000e+00	7.592405e-05	1.358368e-06	1.358368e-06
2.600000e+00	2.700000e+00	5.772519e-05	1.741658e-06	1.741658e-06
2.700000e+00	2.900000e+00	4.068468e-05	1.105701e-06	1.105701e-06
2.900000e+00	3.000000e+00	2.846853e-05	1.395674e-06	1.395674e-06
3.000000e+00	3.050000e+00	2.842076e-05	1.895353e-06	1.895353e-06
3.050000e+00	3.100000e+00	2.283214e-05	1.815107e-06	1.815107e-06
3.100000e+00	3.300000e+00	1.987065e-05	8.508682e-07	8.508682e-07
3.300000e+00	3.500000e+00	1.302817e-05	7.546327e-07	7.546327e-07
3.500000e+00	4.000000e+00	7.317750e-06	3.996104e-07	3.996104e-07
4.000000e+00	5.000000e+00	4.702561e-06	2.139895e-07	2.139895e-07
5.000000e+00	6.000000e+00	2.562645e-06	1.482574e-07	1.482574e-07
6.000000e+00	7.000000e+00	1.373272e-06	1.056266e-07	1.056266e-07
# END HISTO1D


# BEGIN HISTO1D /Test
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test
Path=Test
RatioPlot=0
ScaledBy=1.00180340642010123e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.265783e-05	2.417938e-06	2.417938e-06
2.000000e-02	3.000000e-02	2.459917e-05	3.020948e-06	3.020948e-06
3.000000e-02	4.000000e-02	2.579331e-05	3.485565e-06	3.485565e-06
4.000000e-02	6.000000e-02	4.263061e-05	2.899314e-06	2.899314e-06
6.000000e-02	8.000000e-02	5.576610e-05	3.368010e-06	3.368010e-06
8.000000e-02	1.000000e-01	6.914040e-05	3.863907e-06	3.863907e-06
1.000000e-01	1.200000e-01	8.836595e-05	4.234550e-06	4.234550e-06
1.200000e-01	1.400000e-01	9.565020e-05	4.517239e-06	4.517239e-06
1.400000e-01	1.800000e-01	1.216823e-04	3.534064e-06	3.534064e-06
1.800000e-01	2.400000e-01	1.492270e-04	3.223795e-06	3.223795e-06
2.400000e-01	2.800000e-01	1.834191e-04	4.317915e-06	4.317915e-06
2.800000e-01	3.400000e-01	2.077795e-04	3.760313e-06	3.760313e-06
3.400000e-01	4.000000e-01	2.271243e-04	3.994158e-06	3.994158e-06
4.000000e-01	5.000000e-01	2.658860e-04	3.311308e-06	3.311308e-06
5.000000e-01	6.000000e-01	2.959066e-04	3.537300e-06	3.537300e-06
6.000000e-01	7.000000e-01	3.190967e-04	3.657640e-06	3.657640e-06
7.000000e-01	7.500000e-01	3.333068e-04	5.269152e-06	5.269152e-06
7.500000e-01	8.000000e-01	3.320172e-04	5.282234e-06	5.282234e-06
8.000000e-01	8.500000e-01	3.253300e-04	5.270235e-06	5.270235e-06
8.500000e-01	9.000000e-01	3.387522e-04	5.307549e-06	5.307549e-06
9.000000e-01	9.500000e-01	3.267630e-04	5.260160e-06	5.260160e-06
9.500000e-01	1.000000e+00	3.312052e-04	5.276292e-06	5.276292e-06
1.000000e+00	1.050000e+00	3.269540e-04	5.248218e-06	5.248218e-06
1.050000e+00	1.100000e+00	3.245180e-04	5.178856e-06	5.178856e-06
1.100000e+00	1.200000e+00	3.167800e-04	3.629463e-06	3.629463e-06
1.200000e+00	1.400000e+00	2.953095e-04	2.468987e-06	2.468987e-06
1.400000e+00	1.700000e+00	2.514370e-04	1.850579e-06	1.850579e-06
1.700000e+00	2.000000e+00	1.907113e-04	1.626256e-06	1.626256e-06
2.000000e+00	2.400000e+00	1.213838e-04	1.162036e-06	1.162036e-06
2.400000e+00	2.600000e+00	7.592310e-05	1.358351e-06	1.358351e-06
2.600000e+00	2.700000e+00	5.772447e-05	1.741636e-06	1.741636e-06
2.700000e+00	2.900000e+00	4.068417e-05	1.105687e-06	1.105687e-06
2.900000e+00	3.000000e+00	2.846817e-05	1.395657e-06	1.395657e-06
3.000000e+00	3.050000e+00	2.842040e-05	1.895329e-06	1.895329e-06
3.050000e+00	3.100000e+00	2.283186e-05	1.815085e-06	1.815085e-06
3.100000e+00	3.300000e+00	1.987040e-05	8.508577e-07	8.508577e-07
3.300000e+00	3.500000e+00	1.302801e-05	7.546233e-07	7.546233e-07
3.500000e+00	4.000000e+00	7.317656e-06	3.996054e-07	3.996054e-07
4.000000e+00	5.000000e+00	4.702502e-06	2.139868e-07	2.139868e-07
5.000000e+00	6.000000e+00	2.562613e-06	1.482556e-07	1.482556e-07
6.000000e+00	7.000000e+00	1.373255e-06	1.056252e-07	1.056252e-07
# END HISTO1D



==> anc/Fig13_cc.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=1
RatioPlot=0
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=3.0
RatioPlotYMin=0.3
LegendXPos=0.50
LegendYPos=0.94
Title=$\text{PbPb} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV (0-10\%, $p_{T,ee} < 8$ GeV)
XLabel=
YLabel=$\text{d}\sigma / N_\text{coll}\text{d} m_{ee}$ [mb / GeV]
RatioPlotYLabel=Shape Ratio
PlotXTickLabels=0
RatioPlotXTickLabels=0
DrawOnly=Test[_VarBand] Test
LegendOnly=Test
# END PLOT

# BEGIN HISTO1D /Test[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
BandComponentPDF=MUR1.0_MUF1.0_PDF.*
ErrorBandColor=green
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[_VarBand]
Path=Test[_VarBand]
RatioPlot=0
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.105425e-06	8.164179e-06	1.682522e-05
2.000000e-02	3.000000e-02	4.052712e-05	3.976469e-05	1.079701e-04
3.000000e-02	4.000000e-02	5.673797e-05	4.565020e-05	2.417003e-04
4.000000e-02	6.000000e-02	6.079070e-05	5.454449e-05	2.027711e-04
6.000000e-02	8.000000e-02	1.175286e-04	9.445631e-05	5.872322e-04
8.000000e-02	1.000000e-01	1.377922e-04	1.066006e-04	4.092121e-04
1.000000e-01	1.200000e-01	1.681876e-04	1.365596e-04	5.419833e-04
1.200000e-01	1.400000e-01	1.945301e-04	1.539942e-04	5.743951e-04
1.400000e-01	1.800000e-01	2.097279e-04	1.765739e-04	6.099997e-04
1.800000e-01	2.400000e-01	2.755843e-04	2.320251e-04	8.390543e-04
2.400000e-01	2.800000e-01	3.039535e-04	2.557914e-04	8.678375e-04
2.800000e-01	3.400000e-01	3.546123e-04	3.005822e-04	9.794208e-04
3.400000e-01	4.000000e-01	3.735250e-04	3.148810e-04	1.081816e-03
4.000000e-01	5.000000e-01	4.834885e-04	4.083976e-04	1.369294e-03
5.000000e-01	6.000000e-01	5.163155e-04	4.265023e-04	1.500432e-03
6.000000e-01	7.000000e-01	5.442792e-04	4.441477e-04	1.456724e-03
7.000000e-01	7.500000e-01	5.236104e-04	4.328341e-04	1.395373e-03
7.500000e-01	8.000000e-01	5.211788e-04	4.342070e-04	1.311760e-03
8.000000e-01	8.500000e-01	5.519794e-04	4.620462e-04	1.371044e-03
8.500000e-01	9.000000e-01	4.782200e-04	3.993858e-04	1.182690e-03
9.000000e-01	9.500000e-01	4.433666e-04	3.697297e-04	9.947428e-04
9.500000e-01	1.000000e+00	4.336402e-04	3.701634e-04	1.006106e-03
1.000000e+00	1.050000e+00	4.190504e-04	3.478311e-04	1.030076e-03
1.050000e+00	1.100000e+00	4.012184e-04	3.322246e-04	9.123744e-04
1.100000e+00	1.200000e+00	3.606914e-04	2.981057e-04	7.641615e-04
1.200000e+00	1.400000e+00	2.938216e-04	2.395314e-04	5.621087e-04
1.400000e+00	1.700000e+00	2.031760e-04	1.595852e-04	3.597852e-04
1.700000e+00	2.000000e+00	1.272552e-04	9.571990e-05	1.821506e-04
2.000000e+00	2.400000e+00	7.467123e-05	5.208389e-05	9.317141e-05
2.400000e+00	2.600000e+00	5.146945e-05	3.426261e-05	6.054545e-05
2.600000e+00	2.700000e+00	3.809549e-05	2.389281e-05	3.795600e-05
2.700000e+00	2.900000e+00	2.877426e-05	1.828152e-05	3.185338e-05
2.900000e+00	3.000000e+00	3.282697e-05	1.900216e-05	3.488586e-05
3.000000e+00	3.050000e+00	2.431628e-05	1.397645e-05	2.368799e-05
3.050000e+00	3.100000e+00	2.107410e-05	1.226166e-05	1.784637e-05
3.100000e+00	3.300000e+00	1.681876e-05	1.026608e-05	1.650869e-05
3.300000e+00	3.500000e+00	1.621085e-05	7.557761e-06	1.070715e-05
3.500000e+00	4.000000e+00	7.213828e-06	3.317952e-06	4.879769e-06
4.000000e+00	5.000000e+00	4.457983e-06	1.707221e-06	2.411492e-06
5.000000e+00	6.000000e+00	1.783193e-06	7.657964e-07	1.117539e-06
6.000000e+00	7.000000e+00	6.889610e-07	3.094835e-07	3.421194e-07
# END HISTO1D


# BEGIN HISTO1D /Test
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test
Path=Test
RatioPlot=0
ScaledBy=1.24649345809070858e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.105425e-06	5.731399e-06	5.731399e-06
2.000000e-02	3.000000e-02	4.052712e-05	1.374341e-05	1.374341e-05
3.000000e-02	4.000000e-02	5.673797e-05	1.516386e-05	1.516386e-05
4.000000e-02	6.000000e-02	6.079070e-05	1.164053e-05	1.164053e-05
6.000000e-02	8.000000e-02	1.175286e-04	1.563055e-05	1.563055e-05
8.000000e-02	1.000000e-01	1.377922e-04	1.670976e-05	1.670976e-05
1.000000e-01	1.200000e-01	1.681876e-04	1.879165e-05	1.879165e-05
1.200000e-01	1.400000e-01	1.945301e-04	2.036463e-05	2.036463e-05
1.400000e-01	1.800000e-01	2.097279e-04	1.507900e-05	1.507900e-05
1.800000e-01	2.400000e-01	2.755843e-04	1.397386e-05	1.397386e-05
2.400000e-01	2.800000e-01	3.039535e-04	1.799639e-05	1.799639e-05
2.800000e-01	3.400000e-01	3.546123e-04	1.608370e-05	1.608370e-05
3.400000e-01	4.000000e-01	3.735250e-04	1.631605e-05	1.631605e-05
4.000000e-01	5.000000e-01	4.834885e-04	1.443983e-05	1.443983e-05
5.000000e-01	6.000000e-01	5.163155e-04	1.497859e-05	1.497859e-05
6.000000e-01	7.000000e-01	5.442792e-04	1.539497e-05	1.539497e-05
7.000000e-01	7.500000e-01	5.236104e-04	2.128349e-05	2.128349e-05
7.500000e-01	8.000000e-01	5.211788e-04	2.098820e-05	2.098820e-05
8.000000e-01	8.500000e-01	5.519794e-04	2.185460e-05	2.185460e-05
8.500000e-01	9.000000e-01	4.782200e-04	2.037672e-05	2.037672e-05
9.000000e-01	9.500000e-01	4.433666e-04	1.966296e-05	1.966296e-05
9.500000e-01	1.000000e+00	4.336402e-04	1.951203e-05	1.951203e-05
1.000000e+00	1.050000e+00	4.190504e-04	1.900890e-05	1.900890e-05
1.050000e+00	1.100000e+00	4.012184e-04	1.848321e-05	1.848321e-05
1.100000e+00	1.200000e+00	3.606914e-04	1.251100e-05	1.251100e-05
1.200000e+00	1.400000e+00	2.938216e-04	7.951995e-06	7.951995e-06
1.400000e+00	1.700000e+00	2.031760e-04	5.436444e-06	5.436444e-06
1.700000e+00	2.000000e+00	1.272552e-04	4.340797e-06	4.340797e-06
2.000000e+00	2.400000e+00	7.467123e-05	2.915418e-06	2.915418e-06
2.400000e+00	2.600000e+00	5.146945e-05	3.387713e-06	3.387713e-06
2.600000e+00	2.700000e+00	3.809549e-05	4.260169e-06	4.260169e-06
2.700000e+00	2.900000e+00	2.877426e-05	2.657541e-06	2.657541e-06
2.900000e+00	3.000000e+00	3.282697e-05	3.823321e-06	3.823321e-06
3.000000e+00	3.050000e+00	2.431628e-05	4.656211e-06	4.656211e-06
3.050000e+00	3.100000e+00	2.107410e-05	4.364904e-06	4.364904e-06
3.100000e+00	3.300000e+00	1.681876e-05	2.076397e-06	2.076397e-06
3.300000e+00	3.500000e+00	1.621085e-05	1.964625e-06	1.964625e-06
3.500000e+00	4.000000e+00	7.213828e-06	8.915965e-07	8.915965e-07
4.000000e+00	5.000000e+00	4.457983e-06	4.786663e-07	4.786663e-07
5.000000e+00	6.000000e+00	1.783193e-06	2.991879e-07	2.991879e-07
6.000000e+00	7.000000e+00	6.889610e-07	2.328106e-07	2.328106e-07
# END HISTO1D



==> anc/Fig13_cc_pdf.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=0
RatioPlot=1
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=1.5
RatioPlotYMin=0.5
LegendXPos=0.50
LegendYPos=0.94
Title=
XLabel=$m_{ee}$ [GeV]
YLabel=$\text{d}\sigma / \text{d} m_{ee}$ [mb / GeV]
RatioPlotYLabel=PDF Ratio
DrawOnly=Test[_VarBand] Test
LegendOnly=Test
RatioPlotReference=Test
# END PLOT

# BEGIN HISTO1D /Test[_VarBand]
BandComponentPDF=MUR1.0_MUF1.0_PDF.*
ErrorBandColor=green
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=green
LineStyle=solid
Name=Test[_VarBand]
Path=Test[_VarBand]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.836898e-05	9.481499e-06	9.481499e-06
4.000000e-02	9.000000e-02	9.645454e-05	2.892944e-05	2.892944e-05
9.000000e-02	1.400000e-01	1.750772e-04	4.919800e-05	4.919800e-05
1.400000e-01	1.900000e-01	2.228992e-04	6.313317e-05	6.313317e-05
1.900000e-01	2.400000e-01	2.755844e-04	7.804702e-05	7.804702e-05
2.400000e-01	2.900000e-01	2.966586e-04	8.052607e-05	8.052607e-05
2.900000e-01	3.400000e-01	3.720390e-04	1.064351e-04	1.064351e-04
3.400000e-01	3.900000e-01	3.712284e-04	1.081338e-04	1.081338e-04
3.900000e-01	4.400000e-01	4.425562e-04	1.250065e-04	1.250065e-04
4.400000e-01	5.000000e-01	5.011853e-04	1.396514e-04	1.396514e-04
5.000000e-01	6.000000e-01	5.163155e-04	1.445217e-04	1.445217e-04
6.000000e-01	7.000000e-01	5.442792e-04	1.507163e-04	1.507163e-04
7.000000e-01	7.500000e-01	5.236104e-04	1.437828e-04	1.437828e-04
7.500000e-01	8.000000e-01	5.211788e-04	1.391415e-04	1.391415e-04
8.000000e-01	9.500000e-01	4.911887e-04	1.279594e-04	1.279594e-04
9.500000e-01	1.000000e+00	4.336402e-04	1.133109e-04	1.133109e-04
1.000000e+00	1.050000e+00	4.190504e-04	1.102323e-04	1.102323e-04
1.050000e+00	1.100000e+00	4.012184e-04	1.026683e-04	1.026683e-04
1.100000e+00	1.400000e+00	3.161115e-04	7.718175e-05	7.718175e-05
1.400000e+00	1.700000e+00	2.031760e-04	4.749648e-05	4.749648e-05
1.700000e+00	2.000000e+00	1.272552e-04	2.881574e-05	2.881574e-05
2.000000e+00	2.400000e+00	7.467123e-05	1.587031e-05	1.587031e-05
2.400000e+00	2.700000e+00	4.701147e-05	9.675059e-06	9.675059e-06
2.700000e+00	3.000000e+00	3.012516e-05	6.413201e-06	6.413201e-06
3.000000e+00	3.100000e+00	2.269519e-05	5.310009e-06	5.310009e-06
3.100000e+00	3.300000e+00	1.681876e-05	3.741333e-06	3.741333e-06
3.300000e+00	3.500000e+00	1.621085e-05	3.409724e-06	3.409724e-06
3.500000e+00	4.000000e+00	7.213828e-06	1.528302e-06	1.528302e-06
4.000000e+00	5.000000e+00	4.457983e-06	8.874429e-07	8.874429e-07
5.000000e+00	6.000000e+00	1.783193e-06	4.251280e-07	4.251280e-07
6.000000e+00	7.000000e+00	6.889610e-07	2.570985e-07	2.570985e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR2.0_MUF2.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
Name=Test[MUR2.0_MUF2.0_PDF99208082]
Path=Test[MUR2.0_MUF2.0_PDF99208082]
ScaledBy=1.24649365053657122e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.968610e-05	1.653359e-05	1.653359e-05
4.000000e-02	9.000000e-02	2.459292e-04	4.903120e-05	4.903120e-05
9.000000e-02	1.400000e-01	3.863802e-04	4.990889e-05	4.990889e-05
1.400000e-01	1.900000e-01	4.947620e-04	5.746820e-05	5.746820e-05
1.900000e-01	2.400000e-01	5.679950e-04	4.581626e-05	4.581626e-05
2.400000e-01	2.900000e-01	6.102600e-04	5.791649e-05	5.791649e-05
2.900000e-01	3.400000e-01	7.973450e-04	6.043219e-05	6.043219e-05
3.400000e-01	3.900000e-01	7.640640e-04	5.907340e-05	5.907340e-05
3.900000e-01	4.400000e-01	9.842488e-04	7.154319e-05	7.154319e-05
4.400000e-01	5.000000e-01	1.022838e-03	5.676002e-05	5.676002e-05
5.000000e-01	6.000000e-01	1.108524e-03	4.985221e-05	4.985221e-05
6.000000e-01	7.000000e-01	1.108059e-03	5.094605e-05	5.094605e-05
7.000000e-01	7.500000e-01	1.016579e-03	6.628237e-05	6.628237e-05
7.500000e-01	8.000000e-01	9.477574e-04	6.181072e-05	6.181072e-05
8.000000e-01	9.500000e-01	8.631673e-04	2.982348e-05	2.982348e-05
9.500000e-01	1.000000e+00	7.894656e-04	5.051389e-05	5.051389e-05
1.000000e+00	1.050000e+00	7.876796e-04	6.797705e-05	6.797705e-05
1.050000e+00	1.100000e+00	6.556676e-04	3.961326e-05	3.961326e-05
1.100000e+00	1.400000e+00	5.133323e-04	1.796569e-05	1.796569e-05
1.400000e+00	1.700000e+00	2.874051e-04	1.182529e-05	1.182529e-05
1.700000e+00	2.000000e+00	1.547359e-04	1.422228e-05	1.422228e-05
2.000000e+00	2.400000e+00	8.540815e-05	3.782507e-06	3.782507e-06
2.400000e+00	2.700000e+00	5.043913e-05	3.283401e-06	3.283401e-06
2.700000e+00	3.000000e+00	3.534700e-05	4.554940e-06	4.554940e-06
3.000000e+00	3.100000e+00	2.244438e-05	3.406977e-06	3.406977e-06
3.100000e+00	3.300000e+00	1.804234e-05	2.312589e-06	2.312589e-06
3.300000e+00	3.500000e+00	1.526698e-05	2.021985e-06	2.021985e-06
3.500000e+00	4.000000e+00	6.261152e-06	9.193641e-07	9.193641e-07
4.000000e+00	5.000000e+00	4.123190e-06	4.822894e-07	4.822894e-07
5.000000e+00	6.000000e+00	1.731738e-06	2.907573e-07	2.907573e-07
6.000000e+00	7.000000e+00	6.442939e-07	2.161119e-07	2.161119e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR2.0_MUF1.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
Name=Test[MUR2.0_MUF1.0_PDF99208082]
Path=Test[MUR2.0_MUF1.0_PDF99208082]
ScaledBy=1.24649342142986912e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.375562e-05	2.764043e-06	2.764043e-06
4.000000e-02	9.000000e-02	4.591476e-05	4.396600e-06	4.396600e-06
9.000000e-02	1.400000e-01	8.548900e-05	6.072404e-06	6.072404e-06
1.400000e-01	1.900000e-01	1.092348e-04	6.941853e-06	6.941853e-06
1.900000e-01	2.400000e-01	1.308955e-04	7.460909e-06	7.460909e-06
2.400000e-01	2.900000e-01	1.473920e-04	8.136201e-06	8.136201e-06
2.900000e-01	3.400000e-01	1.835814e-04	9.089977e-06	9.089977e-06
3.400000e-01	3.900000e-01	1.810014e-04	8.955063e-06	8.955063e-06
3.900000e-01	4.400000e-01	2.167452e-04	9.880140e-06	9.880140e-06
4.400000e-01	5.000000e-01	2.473142e-04	9.569507e-06	9.569507e-06
5.000000e-01	6.000000e-01	2.551425e-04	7.591350e-06	7.591350e-06
6.000000e-01	7.000000e-01	2.732124e-04	7.954856e-06	7.954856e-06
7.000000e-01	7.500000e-01	2.639984e-04	1.103354e-05	1.103354e-05
7.500000e-01	8.000000e-01	2.652286e-04	1.087530e-05	1.087530e-05
8.000000e-01	9.500000e-01	2.535052e-04	6.278189e-06	6.278189e-06
9.500000e-01	1.000000e+00	2.264256e-04	1.034090e-05	1.034090e-05
1.000000e+00	1.050000e+00	2.170850e-04	1.008497e-05	1.008497e-05
1.050000e+00	1.100000e+00	2.102216e-04	9.955911e-06	9.955911e-06
1.100000e+00	1.400000e+00	1.722585e-04	3.740893e-06	3.740893e-06
1.400000e+00	1.700000e+00	1.142046e-04	3.115102e-06	3.115102e-06
1.700000e+00	2.000000e+00	7.525107e-05	2.605249e-06	2.605249e-06
2.000000e+00	2.400000e+00	4.590238e-05	1.804253e-06	1.804253e-06
2.400000e+00	2.700000e+00	2.959749e-05	1.693325e-06	1.693325e-06
2.700000e+00	3.000000e+00	1.935885e-05	1.391213e-06	1.391213e-06
3.000000e+00	3.100000e+00	1.491534e-05	2.102991e-06	2.102991e-06
3.100000e+00	3.300000e+00	1.106573e-05	1.342759e-06	1.342759e-06
3.300000e+00	3.500000e+00	1.130326e-05	1.333384e-06	1.333384e-06
3.500000e+00	4.000000e+00	5.050014e-06	6.156228e-07	6.156228e-07
4.000000e+00	5.000000e+00	3.266382e-06	3.424480e-07	3.424480e-07
5.000000e+00	6.000000e+00	1.296231e-06	2.108279e-07	2.108279e-07
6.000000e+00	7.000000e+00	5.538495e-07	1.695569e-07	1.695569e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF2.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
Name=Test[MUR1.0_MUF2.0_PDF99208082]
Path=Test[MUR1.0_MUF2.0_PDF99208082]
ScaledBy=1.24649379940829013e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.152832e-04	3.497204e-05	3.497204e-05
4.000000e-02	9.000000e-02	4.647060e-04	1.048330e-04	1.048330e-04
9.000000e-02	1.400000e-01	6.567158e-04	1.398676e-04	1.398676e-04
1.400000e-01	1.900000e-01	9.166984e-04	1.243731e-04	1.243731e-04
1.900000e-01	2.400000e-01	1.061614e-03	1.013552e-04	1.013552e-04
2.400000e-01	2.900000e-01	1.119619e-03	1.325448e-04	1.325448e-04
2.900000e-01	3.400000e-01	1.391491e-03	1.261131e-04	1.261131e-04
3.400000e-01	3.900000e-01	1.304905e-03	1.323177e-04	1.323177e-04
3.900000e-01	4.400000e-01	1.778049e-03	1.517966e-04	1.517966e-04
4.400000e-01	5.000000e-01	1.791433e-03	1.302917e-04	1.302917e-04
5.000000e-01	6.000000e-01	2.009771e-03	1.089374e-04	1.089374e-04
6.000000e-01	7.000000e-01	1.879659e-03	9.916175e-05	9.916175e-05
7.000000e-01	7.500000e-01	1.761709e-03	1.434742e-04	1.434742e-04
7.500000e-01	8.000000e-01	1.651082e-03	1.398449e-04	1.398449e-04
8.000000e-01	9.500000e-01	1.468550e-03	5.873308e-05	5.873308e-05
9.500000e-01	1.000000e+00	1.355968e-03	1.046486e-04	1.046486e-04
1.000000e+00	1.050000e+00	1.443211e-03	1.549962e-04	1.549962e-04
1.050000e+00	1.100000e+00	1.107135e-03	7.862514e-05	7.862514e-05
1.100000e+00	1.400000e+00	8.533790e-04	3.659209e-05	3.659209e-05
1.400000e+00	1.700000e+00	4.625653e-04	2.450418e-05	2.450418e-05
1.700000e+00	2.000000e+00	2.153309e-04	4.456141e-05	4.456141e-05
2.000000e+00	2.400000e+00	1.246881e-04	6.058891e-06	6.058891e-06
2.400000e+00	2.700000e+00	7.340090e-05	5.377083e-06	5.377083e-06
2.700000e+00	3.000000e+00	5.222513e-05	8.689104e-06	8.689104e-06
3.000000e+00	3.100000e+00	3.113729e-05	5.058558e-06	5.058558e-06
3.100000e+00	3.300000e+00	2.575273e-05	3.903840e-06	3.903840e-06
3.300000e+00	3.500000e+00	1.997875e-05	3.371357e-06	3.371357e-06
3.500000e+00	4.000000e+00	7.821682e-06	1.372302e-06	1.372302e-06
4.000000e+00	5.000000e+00	5.076781e-06	6.955355e-07	6.955355e-07
5.000000e+00	6.000000e+00	2.365997e-06	4.412422e-07	4.412422e-07
6.000000e+00	7.000000e+00	7.439898e-07	2.910231e-07	2.910231e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF0.5_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
Name=Test[MUR1.0_MUF0.5_PDF99208082]
Path=Test[MUR1.0_MUF0.5_PDF99208082]
ScaledBy=1.24649438021226874e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	6.272328e-06	2.018003e-06	2.018003e-06
4.000000e-02	9.000000e-02	2.271622e-05	3.115372e-06	3.115372e-06
9.000000e-02	1.400000e-01	4.679366e-05	5.496485e-06	5.496485e-06
1.400000e-01	1.900000e-01	4.664356e-05	4.721500e-06	4.721500e-06
1.900000e-01	2.400000e-01	5.661086e-05	4.992839e-06	4.992839e-06
2.400000e-01	2.900000e-01	5.885978e-05	5.053282e-06	5.053282e-06
2.900000e-01	3.400000e-01	7.633132e-05	6.207938e-06	6.207938e-06
3.400000e-01	3.900000e-01	7.698766e-05	5.821910e-06	5.821910e-06
3.900000e-01	4.400000e-01	8.592492e-05	6.264253e-06	6.264253e-06
4.400000e-01	5.000000e-01	1.052512e-04	6.364891e-06	6.364891e-06
5.000000e-01	6.000000e-01	1.150454e-04	5.423976e-06	5.423976e-06
6.000000e-01	7.000000e-01	1.264853e-04	1.145564e-05	1.145564e-05
7.000000e-01	7.500000e-01	1.153557e-04	7.318213e-06	7.318213e-06
7.500000e-01	8.000000e-01	1.098695e-04	7.038795e-06	7.038795e-06
8.000000e-01	9.500000e-01	1.016639e-04	3.827222e-06	3.827222e-06
9.500000e-01	1.000000e+00	8.124608e-05	5.916759e-06	5.916759e-06
1.000000e+00	1.050000e+00	8.914842e-05	6.049162e-06	6.049162e-06
1.050000e+00	1.100000e+00	8.525572e-05	6.026357e-06	6.026357e-06
1.100000e+00	1.400000e+00	6.892160e-05	2.283852e-06	2.283852e-06
1.400000e+00	1.700000e+00	5.082270e-05	2.042460e-06	2.042460e-06
1.700000e+00	2.000000e+00	3.597563e-05	1.811701e-06	1.811701e-06
2.000000e+00	2.400000e+00	2.506413e-05	1.326432e-06	1.326432e-06
2.400000e+00	2.700000e+00	1.789474e-05	1.271687e-06	1.271687e-06
2.700000e+00	3.000000e+00	1.288909e-05	1.129735e-06	1.129735e-06
3.000000e+00	3.100000e+00	1.113162e-05	1.794177e-06	1.794177e-06
3.100000e+00	3.300000e+00	7.258695e-06	1.101091e-06	1.101091e-06
3.300000e+00	3.500000e+00	9.465960e-06	1.239050e-06	1.239050e-06
3.500000e+00	4.000000e+00	4.268816e-06	5.789397e-07	5.789397e-07
4.000000e+00	5.000000e+00	2.999543e-06	3.458148e-07	3.458148e-07
5.000000e+00	6.000000e+00	1.146239e-06	2.106285e-07	2.106285e-07
6.000000e+00	7.000000e+00	5.166809e-07	1.691140e-07	1.691140e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR0.5_MUF1.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
Name=Test[MUR0.5_MUF1.0_PDF99208082]
Path=Test[MUR0.5_MUF1.0_PDF99208082]
ScaledBy=1.24649368117267272e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.110400e-04	2.345502e-05	2.345502e-05
4.000000e-02	9.000000e-02	3.952974e-04	4.073821e-05	4.073821e-05
9.000000e-02	1.400000e-01	6.858076e-04	5.443450e-05	5.443450e-05
1.400000e-01	1.900000e-01	8.572586e-04	5.991102e-05	5.991102e-05
1.900000e-01	2.400000e-01	1.113465e-03	6.792478e-05	6.792478e-05
2.400000e-01	2.900000e-01	1.077664e-03	6.446968e-05	6.446968e-05
2.900000e-01	3.400000e-01	1.416240e-03	7.587479e-05	7.587479e-05
3.400000e-01	3.900000e-01	1.444736e-03	7.600026e-05	7.600026e-05
3.900000e-01	4.400000e-01	1.692056e-03	8.378420e-05	8.378420e-05
4.400000e-01	5.000000e-01	1.912837e-03	7.979902e-05	7.979902e-05
5.000000e-01	6.000000e-01	1.974523e-03	6.427570e-05	6.427570e-05
6.000000e-01	7.000000e-01	1.993185e-03	6.356210e-05	6.356210e-05
7.000000e-01	7.500000e-01	1.911556e-03	8.689789e-05	8.689789e-05
7.500000e-01	8.000000e-01	1.825539e-03	8.401945e-05	8.401945e-05
8.000000e-01	9.500000e-01	1.666941e-03	4.552496e-05	4.552496e-05
9.500000e-01	1.000000e+00	1.433345e-03	7.278225e-05	7.278225e-05
1.000000e+00	1.050000e+00	1.419175e-03	7.270131e-05	7.270131e-05
1.050000e+00	1.100000e+00	1.307798e-03	6.641994e-05	6.641994e-05
1.100000e+00	1.400000e+00	9.407803e-04	2.307732e-05	2.307732e-05
1.400000e+00	1.700000e+00	5.598123e-04	1.671205e-05	1.671205e-05
1.700000e+00	2.000000e+00	3.071120e-04	1.276557e-05	1.276557e-05
2.000000e+00	2.400000e+00	1.664811e-04	7.404665e-06	7.404665e-06
2.400000e+00	2.700000e+00	9.905870e-05	6.262238e-06	6.262238e-06
2.700000e+00	3.000000e+00	6.228413e-05	5.265983e-06	5.265983e-06
3.000000e+00	3.100000e+00	4.250745e-05	6.346523e-06	6.346523e-06
3.100000e+00	3.300000e+00	3.289791e-05	4.773395e-06	4.773395e-06
3.300000e+00	3.500000e+00	2.636057e-05	4.032815e-06	4.032815e-06
3.500000e+00	4.000000e+00	1.184810e-05	1.731302e-06	1.731302e-06
4.000000e+00	5.000000e+00	6.700245e-06	8.363554e-07	8.363554e-07
5.000000e+00	6.000000e+00	2.816711e-06	6.252441e-07	6.252441e-07
6.000000e+00	7.000000e+00	9.146733e-07	3.937280e-07	3.937280e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR0.5_MUF0.5_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
Name=Test[MUR0.5_MUF0.5_PDF99208082]
Path=Test[MUR0.5_MUF0.5_PDF99208082]
ScaledBy=1.24649456837608684e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.167420e-05	1.180632e-05	1.180632e-05
4.000000e-02	9.000000e-02	1.266800e-04	2.494155e-05	2.494155e-05
9.000000e-02	1.400000e-01	2.640052e-04	4.155331e-05	4.155331e-05
1.400000e-01	1.900000e-01	2.305062e-04	3.363167e-05	3.363167e-05
1.900000e-01	2.400000e-01	3.078478e-04	3.866593e-05	3.866593e-05
2.400000e-01	2.900000e-01	2.736378e-04	3.343711e-05	3.343711e-05
2.900000e-01	3.400000e-01	3.946138e-04	4.381693e-05	4.381693e-05
3.400000e-01	3.900000e-01	4.018060e-04	3.824995e-05	3.824995e-05
3.900000e-01	4.400000e-01	4.470366e-04	4.452272e-05	4.452272e-05
4.400000e-01	5.000000e-01	5.303630e-04	4.212131e-05	4.212131e-05
5.000000e-01	6.000000e-01	6.023643e-04	3.827473e-05	3.827473e-05
6.000000e-01	7.000000e-01	6.684716e-04	1.103764e-04	1.103764e-04
7.000000e-01	7.500000e-01	5.581472e-04	4.897767e-05	4.897767e-05
7.500000e-01	8.000000e-01	4.863796e-04	4.636060e-05	4.636060e-05
8.000000e-01	9.500000e-01	4.212898e-04	2.309561e-05	2.309561e-05
9.500000e-01	1.000000e+00	3.082428e-04	3.005279e-05	3.005279e-05
1.000000e+00	1.050000e+00	3.871360e-04	3.818277e-05	3.818277e-05
1.050000e+00	1.100000e+00	3.364448e-04	3.424195e-05	3.424195e-05
1.100000e+00	1.400000e+00	2.271794e-04	1.103414e-05	1.103414e-05
1.400000e+00	1.700000e+00	1.499771e-04	8.666387e-06	8.666387e-06
1.700000e+00	2.000000e+00	8.870797e-05	6.105768e-06	6.105768e-06
2.000000e+00	2.400000e+00	5.381755e-05	3.208618e-06	3.208618e-06
2.400000e+00	2.700000e+00	3.721957e-05	2.799713e-06	2.799713e-06
2.700000e+00	3.000000e+00	2.698434e-05	3.027857e-06	3.027857e-06
3.000000e+00	3.100000e+00	2.094794e-05	3.283090e-06	3.283090e-06
3.100000e+00	3.300000e+00	1.436717e-05	2.411765e-06	2.411765e-06
3.300000e+00	3.500000e+00	1.565224e-05	2.395418e-06	2.395418e-06
3.500000e+00	4.000000e+00	7.437018e-06	1.004134e-06	1.004134e-06
4.000000e+00	5.000000e+00	4.993753e-06	5.725301e-07	5.725301e-07
5.000000e+00	6.000000e+00	1.704794e-06	4.570875e-07	4.570875e-07
6.000000e+00	7.000000e+00	6.957484e-07	2.642056e-07	2.642056e-07
# END HISTO1D


# BEGIN HISTO1D /Test
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
Name=Test
Path=Test
ScaledBy=1.24649345809070858e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.836898e-05	5.502965e-06	5.502965e-06
4.000000e-02	9.000000e-02	9.645454e-05	9.007601e-06	9.007601e-06
9.000000e-02	1.400000e-01	1.750772e-04	1.213109e-05	1.213109e-05
1.400000e-01	1.900000e-01	2.228992e-04	1.386241e-05	1.386241e-05
1.900000e-01	2.400000e-01	2.755844e-04	1.531475e-05	1.531475e-05
2.400000e-01	2.900000e-01	2.966586e-04	1.605815e-05	1.605815e-05
2.900000e-01	3.400000e-01	3.720390e-04	1.794212e-05	1.794212e-05
3.400000e-01	3.900000e-01	3.712284e-04	1.783193e-05	1.783193e-05
3.900000e-01	4.400000e-01	4.425562e-04	1.968801e-05	1.968801e-05
4.400000e-01	5.000000e-01	5.011853e-04	1.885225e-05	1.885225e-05
5.000000e-01	6.000000e-01	5.163155e-04	1.497859e-05	1.497859e-05
6.000000e-01	7.000000e-01	5.442792e-04	1.539497e-05	1.539497e-05
7.000000e-01	7.500000e-01	5.236104e-04	2.128349e-05	2.128349e-05
7.500000e-01	8.000000e-01	5.211788e-04	2.098820e-05	2.098820e-05
8.000000e-01	9.500000e-01	4.911887e-04	1.192321e-05	1.192321e-05
9.500000e-01	1.000000e+00	4.336402e-04	1.951203e-05	1.951203e-05
1.000000e+00	1.050000e+00	4.190504e-04	1.900890e-05	1.900890e-05
1.050000e+00	1.100000e+00	4.012184e-04	1.848321e-05	1.848321e-05
1.100000e+00	1.400000e+00	3.161115e-04	6.745057e-06	6.745057e-06
1.400000e+00	1.700000e+00	2.031760e-04	5.436444e-06	5.436444e-06
1.700000e+00	2.000000e+00	1.272552e-04	4.340797e-06	4.340797e-06
2.000000e+00	2.400000e+00	7.467123e-05	2.915418e-06	2.915418e-06
2.400000e+00	2.700000e+00	4.701147e-05	2.667821e-06	2.667821e-06
2.700000e+00	3.000000e+00	3.012516e-05	2.182452e-06	2.182452e-06
3.000000e+00	3.100000e+00	2.269519e-05	3.191108e-06	3.191108e-06
3.100000e+00	3.300000e+00	1.681876e-05	2.076397e-06	2.076397e-06
3.300000e+00	3.500000e+00	1.621085e-05	1.964625e-06	1.964625e-06
3.500000e+00	4.000000e+00	7.213828e-06	8.915965e-07	8.915965e-07
4.000000e+00	5.000000e+00	4.457983e-06	4.786663e-07	4.786663e-07
5.000000e+00	6.000000e+00	1.783193e-06	2.991879e-07	2.991879e-07
6.000000e+00	7.000000e+00	6.889610e-07	2.328106e-07	2.328106e-07
# END HISTO1D



==> anc/Fig13_cc_scale.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=0
RatioPlot=1
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=5.00
RatioPlotYMin=0.00
LegendXPos=0.50
LegendYPos=0.94
Title=
XLabel=
YLabel=$\text{d}\sigma / N_\text{coll}\text{d} m_{ee}$ [mb / GeV]
RatioPlotYLabel=Scale Ratio
PlotXTickLabels=0
RatioPlotXTickLabels=0
DrawOnly=Test[_VarBand] Test
LegendOnly=Test
RatioPlotReference=Test
# END PLOT

# BEGIN HISTO1D /Test[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
ErrorBandColor=green
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[_VarBand]
Path=Test[_VarBand]
RatioPlot=0
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.105425e-06	7.939844e-06	1.671752e-05
2.000000e-02	3.000000e-02	4.052712e-05	3.832994e-05	1.074499e-04
3.000000e-02	4.000000e-02	5.673797e-05	4.251813e-05	2.411284e-04
4.000000e-02	6.000000e-02	6.079070e-05	5.174827e-05	2.020369e-04
6.000000e-02	8.000000e-02	1.175286e-04	8.750203e-05	5.861538e-04
8.000000e-02	1.000000e-01	1.377922e-04	1.013497e-04	4.078757e-04
1.000000e-01	1.200000e-01	1.681876e-04	1.258820e-04	5.393919e-04
1.200000e-01	1.400000e-01	1.945301e-04	1.455354e-04	5.721854e-04
1.400000e-01	1.800000e-01	2.097279e-04	1.667740e-04	6.072354e-04
1.800000e-01	2.400000e-01	2.755843e-04	2.190764e-04	8.355662e-04
2.400000e-01	2.800000e-01	3.039535e-04	2.425397e-04	8.640244e-04
2.800000e-01	3.400000e-01	3.546123e-04	2.837974e-04	9.744006e-04
3.400000e-01	4.000000e-01	3.735250e-04	2.962779e-04	1.076548e-03
4.000000e-01	5.000000e-01	4.834885e-04	3.857698e-04	1.362716e-03
5.000000e-01	6.000000e-01	5.163155e-04	4.015496e-04	1.493531e-03
6.000000e-01	7.000000e-01	5.442792e-04	4.180774e-04	1.448988e-03
7.000000e-01	7.500000e-01	5.236104e-04	4.088091e-04	1.388109e-03
7.500000e-01	8.000000e-01	5.211788e-04	4.118445e-04	1.304529e-03
8.000000e-01	8.500000e-01	5.519794e-04	4.383127e-04	1.363229e-03
8.500000e-01	9.000000e-01	4.782200e-04	3.789522e-04	1.175947e-03
9.000000e-01	9.500000e-01	4.433666e-04	3.529511e-04	9.886292e-04
9.500000e-01	1.000000e+00	4.336402e-04	3.529339e-04	9.998956e-04
1.000000e+00	1.050000e+00	4.190504e-04	3.304492e-04	1.024337e-03
1.050000e+00	1.100000e+00	4.012184e-04	3.165028e-04	9.067678e-04
1.100000e+00	1.200000e+00	3.606914e-04	2.840424e-04	7.587857e-04
1.200000e+00	1.400000e+00	2.938216e-04	2.290396e-04	5.577186e-04
1.400000e+00	1.700000e+00	2.031760e-04	1.524502e-04	3.566778e-04
1.700000e+00	2.000000e+00	1.272552e-04	9.138269e-05	1.799092e-04
2.000000e+00	2.400000e+00	7.467123e-05	4.969270e-05	9.185610e-05
2.400000e+00	2.600000e+00	5.146945e-05	3.262652e-05	5.963485e-05
2.600000e+00	2.700000e+00	3.809549e-05	2.285047e-05	3.730866e-05
2.700000e+00	2.900000e+00	2.877426e-05	1.732268e-05	3.131292e-05
2.900000e+00	3.000000e+00	3.282697e-05	1.788641e-05	3.429088e-05
3.000000e+00	3.050000e+00	2.431628e-05	1.322483e-05	2.325244e-05
3.050000e+00	3.100000e+00	2.107410e-05	1.160154e-05	1.739944e-05
3.100000e+00	3.300000e+00	1.681876e-05	9.782953e-06	1.621267e-05
3.300000e+00	3.500000e+00	1.621085e-05	7.025190e-06	1.033812e-05
3.500000e+00	4.000000e+00	7.213828e-06	3.077018e-06	4.719257e-06
4.000000e+00	5.000000e+00	4.457983e-06	1.534982e-06	2.292784e-06
5.000000e+00	6.000000e+00	1.783193e-06	7.037214e-07	1.075952e-06
6.000000e+00	7.000000e+00	6.889610e-07	2.896225e-07	3.242635e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208120]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208120]
Path=Test[MUR1.0_MUF1.0_PDF99208120]
RatioPlot=0
ScaledBy=1.24649347963712764e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	7.460513e-06	5.275414e-06	5.275414e-06
2.000000e-02	3.000000e-02	3.694520e-05	1.260837e-05	1.260837e-05
3.000000e-02	4.000000e-02	5.137959e-05	1.374226e-05	1.374226e-05
4.000000e-02	6.000000e-02	5.508430e-05	1.054973e-05	1.054973e-05
6.000000e-02	8.000000e-02	1.065749e-04	1.418622e-05	1.418622e-05
8.000000e-02	1.000000e-01	1.260182e-04	1.530164e-05	1.530164e-05
1.000000e-01	1.200000e-01	1.512067e-04	1.696430e-05	1.696430e-05
1.200000e-01	1.400000e-01	1.774680e-04	1.858510e-05	1.858510e-05
1.400000e-01	1.800000e-01	1.905339e-04	1.372615e-05	1.372615e-05
1.800000e-01	2.400000e-01	2.504900e-04	1.271242e-05	1.271242e-05
2.400000e-01	2.800000e-01	2.765395e-04	1.637801e-05	1.637801e-05
2.800000e-01	3.400000e-01	3.218787e-04	1.464135e-05	1.464135e-05
3.400000e-01	4.000000e-01	3.380852e-04	1.479267e-05	1.479267e-05
4.000000e-01	5.000000e-01	4.387966e-04	1.312753e-05	1.312753e-05
5.000000e-01	6.000000e-01	4.684442e-04	1.362736e-05	1.362736e-05
6.000000e-01	7.000000e-01	4.949123e-04	1.402750e-05	1.402750e-05
7.000000e-01	7.500000e-01	4.759992e-04	1.937828e-05	1.937828e-05
7.500000e-01	8.000000e-01	4.748924e-04	1.914436e-05	1.914436e-05
8.000000e-01	8.500000e-01	5.023630e-04	1.991521e-05	1.991521e-05
8.500000e-01	9.000000e-01	4.355896e-04	1.859355e-05	1.859355e-05
9.000000e-01	9.500000e-01	4.053972e-04	1.798626e-05	1.798626e-05
9.500000e-01	1.000000e+00	3.957368e-04	1.781890e-05	1.781890e-05
1.000000e+00	1.050000e+00	3.819178e-04	1.734895e-05	1.734895e-05
1.050000e+00	1.100000e+00	3.665592e-04	1.690482e-05	1.690482e-05
1.100000e+00	1.200000e+00	3.296194e-04	1.146351e-05	1.146351e-05
1.200000e+00	1.400000e+00	2.692527e-04	7.293495e-06	7.293495e-06
1.400000e+00	1.700000e+00	1.864367e-04	4.993674e-06	4.993674e-06
1.700000e+00	2.000000e+00	1.171194e-04	4.001668e-06	4.001668e-06
2.000000e+00	2.400000e+00	6.897345e-05	2.696739e-06	2.696739e-06
2.400000e+00	2.600000e+00	4.762290e-05	3.133731e-06	3.133731e-06
2.600000e+00	2.700000e+00	3.551179e-05	3.969302e-06	3.969302e-06
2.700000e+00	2.900000e+00	2.663756e-05	2.467389e-06	2.467389e-06
2.900000e+00	3.000000e+00	3.044214e-05	3.546459e-06	3.546459e-06
3.000000e+00	3.050000e+00	2.261318e-05	4.324492e-06	4.324492e-06
3.050000e+00	3.100000e+00	1.959912e-05	4.055439e-06	4.055439e-06
3.100000e+00	3.300000e+00	1.566398e-05	1.936915e-06	1.936915e-06
3.300000e+00	3.500000e+00	1.515101e-05	1.832504e-06	1.832504e-06
3.500000e+00	4.000000e+00	6.743402e-06	8.330685e-07	8.330685e-07
4.000000e+00	5.000000e+00	4.174477e-06	4.480055e-07	4.480055e-07
5.000000e+00	6.000000e+00	1.670240e-06	2.808964e-07	2.808964e-07
6.000000e+00	7.000000e+00	6.479834e-07	2.185884e-07	2.185884e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208119]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208119]
Path=Test[MUR1.0_MUF1.0_PDF99208119]
RatioPlot=0
ScaledBy=1.24649343571425378e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.857331e-06	6.263137e-06	6.263137e-06
2.000000e-02	3.000000e-02	4.472231e-05	1.506936e-05	1.506936e-05
3.000000e-02	4.000000e-02	6.313901e-05	1.689003e-05	1.689003e-05
4.000000e-02	6.000000e-02	6.753385e-05	1.293381e-05	1.293381e-05
6.000000e-02	8.000000e-02	1.305231e-04	1.737113e-05	1.737113e-05
8.000000e-02	1.000000e-01	1.512574e-04	1.838362e-05	1.838362e-05
1.000000e-01	1.200000e-01	1.884501e-04	2.111401e-05	2.111401e-05
1.200000e-01	1.400000e-01	2.146094e-04	2.246723e-05	2.246723e-05
1.400000e-01	1.800000e-01	2.323345e-04	1.668240e-05	1.668240e-05
1.800000e-01	2.400000e-01	3.051598e-04	1.547202e-05	1.547202e-05
2.400000e-01	2.800000e-01	3.361052e-04	1.990954e-05	1.990954e-05
2.800000e-01	3.400000e-01	3.931743e-04	1.780018e-05	1.780018e-05
3.400000e-01	4.000000e-01	4.152892e-04	1.812760e-05	1.812760e-05
4.000000e-01	5.000000e-01	5.360849e-04	1.599798e-05	1.599798e-05
5.000000e-01	6.000000e-01	5.727053e-04	1.658831e-05	1.658831e-05
6.000000e-01	7.000000e-01	6.023911e-04	1.701553e-05	1.701553e-05
7.000000e-01	7.500000e-01	5.795840e-04	2.354164e-05	2.354164e-05
7.500000e-01	8.000000e-01	5.755064e-04	2.316658e-05	2.316658e-05
8.000000e-01	8.500000e-01	6.101352e-04	2.413778e-05	2.413778e-05
8.500000e-01	9.000000e-01	5.281430e-04	2.247564e-05	2.247564e-05
9.000000e-01	9.500000e-01	4.876576e-04	2.163177e-05	2.163177e-05
9.500000e-01	1.000000e+00	4.780338e-04	2.150372e-05	2.150372e-05
1.000000e+00	1.050000e+00	4.624798e-04	2.096331e-05	2.096331e-05
1.050000e+00	1.100000e+00	4.416806e-04	2.033853e-05	2.033853e-05
1.100000e+00	1.200000e+00	3.969656e-04	1.374166e-05	1.374166e-05
1.200000e+00	1.400000e+00	3.223475e-04	8.720323e-06	8.720323e-06
1.400000e+00	1.700000e+00	2.225720e-04	5.952193e-06	5.952193e-06
1.700000e+00	2.000000e+00	1.389603e-04	4.734539e-06	4.734539e-06
2.000000e+00	2.400000e+00	8.121093e-05	3.167291e-06	3.167291e-06
2.400000e+00	2.600000e+00	5.587325e-05	3.679628e-06	3.679628e-06
2.600000e+00	2.700000e+00	4.104405e-05	4.594060e-06	4.594060e-06
2.700000e+00	2.900000e+00	3.122328e-05	2.876029e-06	2.876029e-06
2.900000e+00	3.000000e+00	3.554958e-05	4.139803e-06	4.139803e-06
3.000000e+00	3.050000e+00	2.624736e-05	5.034320e-06	5.034320e-06
3.050000e+00	3.100000e+00	2.275260e-05	4.717680e-06	4.717680e-06
3.100000e+00	3.300000e+00	1.813234e-05	2.235200e-06	2.235200e-06
3.300000e+00	3.500000e+00	1.740839e-05	2.114702e-06	2.114702e-06
3.500000e+00	4.000000e+00	7.744908e-06	9.580841e-07	9.580841e-07
4.000000e+00	5.000000e+00	4.776894e-06	5.132984e-07	5.132984e-07
5.000000e+00	6.000000e+00	1.910790e-06	3.197157e-07	3.197157e-07
6.000000e+00	7.000000e+00	7.351208e-07	2.488156e-07	2.488156e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208118]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208118]
Path=Test[MUR1.0_MUF1.0_PDF99208118]
RatioPlot=0
ScaledBy=1.24649345924900846e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.038885e-06	5.684353e-06	5.684353e-06
2.000000e-02	3.000000e-02	4.003163e-05	1.359559e-05	1.359559e-05
3.000000e-02	4.000000e-02	5.604123e-05	1.497824e-05	1.497824e-05
4.000000e-02	6.000000e-02	6.018225e-05	1.152440e-05	1.152440e-05
6.000000e-02	8.000000e-02	1.160019e-04	1.542973e-05	1.542973e-05
8.000000e-02	1.000000e-01	1.361963e-04	1.651682e-05	1.651682e-05
1.000000e-01	1.200000e-01	1.660415e-04	1.855605e-05	1.855605e-05
1.200000e-01	1.400000e-01	1.922516e-04	2.013339e-05	2.013339e-05
1.400000e-01	1.800000e-01	2.073744e-04	1.491857e-05	1.491857e-05
1.800000e-01	2.400000e-01	2.723250e-04	1.381150e-05	1.381150e-05
2.400000e-01	2.800000e-01	3.006290e-04	1.780254e-05	1.780254e-05
2.800000e-01	3.400000e-01	3.507137e-04	1.591323e-05	1.591323e-05
3.400000e-01	4.000000e-01	3.693248e-04	1.613565e-05	1.613565e-05
4.000000e-01	5.000000e-01	4.781531e-04	1.428399e-05	1.428399e-05
5.000000e-01	6.000000e-01	5.105498e-04	1.481731e-05	1.481731e-05
6.000000e-01	7.000000e-01	5.382142e-04	1.523241e-05	1.523241e-05
7.000000e-01	7.500000e-01	5.179122e-04	2.105831e-05	2.105831e-05
7.500000e-01	8.000000e-01	5.157186e-04	2.077188e-05	2.077188e-05
8.000000e-01	8.500000e-01	5.462562e-04	2.163357e-05	2.163357e-05
8.500000e-01	9.000000e-01	4.731878e-04	2.016604e-05	2.016604e-05
9.000000e-01	9.500000e-01	4.387226e-04	1.946025e-05	1.946025e-05
9.500000e-01	1.000000e+00	4.290996e-04	1.931125e-05	1.931125e-05
1.000000e+00	1.050000e+00	4.147146e-04	1.881617e-05	1.881617e-05
1.050000e+00	1.100000e+00	3.971826e-04	1.830075e-05	1.830075e-05
1.100000e+00	1.200000e+00	3.569613e-04	1.238870e-05	1.238870e-05
1.200000e+00	1.400000e+00	2.909588e-04	7.876100e-06	7.876100e-06
1.400000e+00	1.700000e+00	2.012501e-04	5.386223e-06	5.386223e-06
1.700000e+00	2.000000e+00	1.260794e-04	4.302290e-06	4.302290e-06
2.000000e+00	2.400000e+00	7.402185e-05	2.890689e-06	2.890689e-06
2.400000e+00	2.600000e+00	5.105390e-05	3.360291e-06	3.360291e-06
2.600000e+00	2.700000e+00	3.778003e-05	4.226010e-06	4.226010e-06
2.700000e+00	2.900000e+00	2.854779e-05	2.636832e-06	2.636832e-06
2.900000e+00	3.000000e+00	3.257951e-05	3.795044e-06	3.795044e-06
3.000000e+00	3.050000e+00	2.415004e-05	4.624006e-06	4.624006e-06
3.050000e+00	3.100000e+00	2.091928e-05	4.333237e-06	4.333237e-06
3.100000e+00	3.300000e+00	1.668191e-05	2.060485e-06	2.060485e-06
3.300000e+00	3.500000e+00	1.609939e-05	1.950460e-06	1.950460e-06
3.500000e+00	4.000000e+00	7.167118e-06	8.859158e-07	8.859158e-07
4.000000e+00	5.000000e+00	4.433071e-06	4.756469e-07	4.756469e-07
5.000000e+00	6.000000e+00	1.770466e-06	2.973505e-07	2.973505e-07
6.000000e+00	7.000000e+00	6.855003e-07	2.316668e-07	2.316668e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208117]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208117]
Path=Test[MUR1.0_MUF1.0_PDF99208117]
RatioPlot=0
ScaledBy=1.24649345701318206e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.170017e-06	5.777076e-06	5.777076e-06
2.000000e-02	3.000000e-02	4.100390e-05	1.388613e-05	1.388613e-05
3.000000e-02	4.000000e-02	5.741224e-05	1.534459e-05	1.534459e-05
4.000000e-02	6.000000e-02	6.138100e-05	1.175335e-05	1.175335e-05
6.000000e-02	8.000000e-02	1.189996e-04	1.582500e-05	1.582500e-05
8.000000e-02	1.000000e-01	1.393248e-04	1.689614e-05	1.689614e-05
1.000000e-01	1.200000e-01	1.702641e-04	1.902073e-05	1.902073e-05
1.200000e-01	1.400000e-01	1.967319e-04	2.058903e-05	2.058903e-05
1.400000e-01	1.800000e-01	2.120022e-04	1.523483e-05	1.523483e-05
1.800000e-01	2.400000e-01	2.787317e-04	1.413140e-05	1.413140e-05
2.400000e-01	2.800000e-01	3.071657e-04	1.818442e-05	1.818442e-05
2.800000e-01	3.400000e-01	3.583822e-04	1.624926e-05	1.624926e-05
3.400000e-01	4.000000e-01	3.775878e-04	1.649122e-05	1.649122e-05
4.000000e-01	5.000000e-01	4.886485e-04	1.459122e-05	1.459122e-05
5.000000e-01	6.000000e-01	5.218914e-04	1.513540e-05	1.513540e-05
6.000000e-01	7.000000e-01	5.501427e-04	1.555305e-05	1.555305e-05
7.000000e-01	7.500000e-01	5.291194e-04	2.150202e-05	2.150202e-05
7.500000e-01	8.000000e-01	5.264618e-04	2.119833e-05	2.119833e-05
8.000000e-01	8.500000e-01	5.575170e-04	2.206918e-05	2.206918e-05
8.500000e-01	9.000000e-01	4.830860e-04	2.058119e-05	2.058119e-05
9.000000e-01	9.500000e-01	4.478534e-04	1.985960e-05	1.985960e-05
9.500000e-01	1.000000e+00	4.380298e-04	1.970680e-05	1.970680e-05
1.000000e+00	1.050000e+00	4.232420e-04	1.919582e-05	1.919582e-05
1.050000e+00	1.100000e+00	4.051222e-04	1.866032e-05	1.866032e-05
1.100000e+00	1.200000e+00	3.642961e-04	1.262981e-05	1.262981e-05
1.200000e+00	1.400000e+00	2.965893e-04	8.025628e-06	8.025628e-06
1.400000e+00	1.700000e+00	2.050380e-04	5.485162e-06	5.485162e-06
1.700000e+00	2.000000e+00	1.283913e-04	4.378216e-06	4.378216e-06
2.000000e+00	2.400000e+00	7.529893e-05	2.939405e-06	2.939405e-06
2.400000e+00	2.600000e+00	5.187160e-05	3.414324e-06	3.414324e-06
2.600000e+00	2.700000e+00	3.839993e-05	4.293298e-06	4.293298e-06
2.700000e+00	2.900000e+00	2.899349e-05	2.677627e-06	2.677627e-06
2.900000e+00	3.000000e+00	3.306672e-05	3.850782e-06	3.850782e-06
3.000000e+00	3.050000e+00	2.447750e-05	4.687489e-06	4.687489e-06
3.050000e+00	3.100000e+00	2.122402e-05	4.395628e-06	4.395628e-06
3.100000e+00	3.300000e+00	1.695094e-05	2.091851e-06	2.091851e-06
3.300000e+00	3.500000e+00	1.631878e-05	1.978375e-06	1.978375e-06
3.500000e+00	4.000000e+00	7.259134e-06	8.971252e-07	8.971252e-07
4.000000e+00	5.000000e+00	4.482242e-06	4.816028e-07	4.816028e-07
5.000000e+00	6.000000e+00	1.795497e-06	3.009779e-07	3.009779e-07
6.000000e+00	7.000000e+00	6.923411e-07	2.339309e-07	2.339309e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208116]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208116]
Path=Test[MUR1.0_MUF1.0_PDF99208116]
RatioPlot=0
ScaledBy=1.24649347087640282e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.004233e-06	5.659875e-06	5.659875e-06
2.000000e-02	3.000000e-02	3.985763e-05	1.355880e-05	1.355880e-05
3.000000e-02	4.000000e-02	5.563399e-05	1.487146e-05	1.487146e-05
4.000000e-02	6.000000e-02	5.969215e-05	1.143388e-05	1.143388e-05
6.000000e-02	8.000000e-02	1.151747e-04	1.532222e-05	1.532222e-05
8.000000e-02	1.000000e-01	1.361281e-04	1.652208e-05	1.652208e-05
1.000000e-01	1.200000e-01	1.645010e-04	1.839528e-05	1.839528e-05
1.200000e-01	1.400000e-01	1.913829e-04	2.004238e-05	2.004238e-05
1.400000e-01	1.800000e-01	2.060116e-04	1.482705e-05	1.482705e-05
1.800000e-01	2.400000e-01	2.706187e-04	1.372946e-05	1.372946e-05
2.400000e-01	2.800000e-01	2.989827e-04	1.770718e-05	1.770718e-05
2.800000e-01	3.400000e-01	3.482473e-04	1.581628e-05	1.581628e-05
3.400000e-01	4.000000e-01	3.666727e-04	1.602704e-05	1.602704e-05
4.000000e-01	5.000000e-01	4.749834e-04	1.419684e-05	1.419684e-05
5.000000e-01	6.000000e-01	5.071164e-04	1.472820e-05	1.472820e-05
6.000000e-01	7.000000e-01	5.349059e-04	1.514959e-05	1.514959e-05
7.000000e-01	7.500000e-01	5.146598e-04	2.093584e-05	2.093584e-05
7.500000e-01	8.000000e-01	5.128352e-04	2.066860e-05	2.066860e-05
8.000000e-01	8.500000e-01	5.431504e-04	2.152134e-05	2.152134e-05
8.500000e-01	9.000000e-01	4.706388e-04	2.006795e-05	2.006795e-05
9.000000e-01	9.500000e-01	4.370670e-04	1.938896e-05	1.938896e-05
9.500000e-01	1.000000e+00	4.268522e-04	1.922537e-05	1.922537e-05
1.000000e+00	1.050000e+00	4.125506e-04	1.872532e-05	1.872532e-05
1.050000e+00	1.100000e+00	3.954378e-04	1.822452e-05	1.822452e-05
1.100000e+00	1.200000e+00	3.553971e-04	1.234288e-05	1.234288e-05
1.200000e+00	1.400000e+00	2.900231e-04	7.852511e-06	7.852511e-06
1.400000e+00	1.700000e+00	2.007015e-04	5.372631e-06	5.372631e-06
1.700000e+00	2.000000e+00	1.258066e-04	4.294821e-06	4.294821e-06
2.000000e+00	2.400000e+00	7.397203e-05	2.889722e-06	2.889722e-06
2.400000e+00	2.600000e+00	5.102935e-05	3.358697e-06	3.358697e-06
2.600000e+00	2.700000e+00	3.782660e-05	4.231462e-06	4.231462e-06
2.700000e+00	2.900000e+00	2.852642e-05	2.636514e-06	2.636514e-06
2.900000e+00	3.000000e+00	3.259031e-05	3.797320e-06	3.797320e-06
3.000000e+00	3.050000e+00	2.416954e-05	4.625744e-06	4.625744e-06
3.050000e+00	3.100000e+00	2.093082e-05	4.335909e-06	4.335909e-06
3.100000e+00	3.300000e+00	1.670168e-05	2.063779e-06	2.063779e-06
3.300000e+00	3.500000e+00	1.613006e-05	1.953105e-06	1.953105e-06
3.500000e+00	4.000000e+00	7.180300e-06	8.872948e-07	8.872948e-07
4.000000e+00	5.000000e+00	4.440988e-06	4.766676e-07	4.766676e-07
5.000000e+00	6.000000e+00	1.774087e-06	2.983870e-07	2.983870e-07
6.000000e+00	7.000000e+00	6.869313e-07	2.322087e-07	2.322087e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208115]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208115]
Path=Test[MUR1.0_MUF1.0_PDF99208115]
RatioPlot=0
ScaledBy=1.24649344342543276e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.227104e-06	5.817484e-06	5.817484e-06
2.000000e-02	3.000000e-02	4.132163e-05	1.396524e-05	1.396524e-05
3.000000e-02	4.000000e-02	5.806042e-05	1.552112e-05	1.552112e-05
4.000000e-02	6.000000e-02	6.211970e-05	1.189148e-05	1.189148e-05
6.000000e-02	8.000000e-02	1.203510e-04	1.600819e-05	1.600819e-05
8.000000e-02	1.000000e-01	1.398356e-04	1.697599e-05	1.697599e-05
1.000000e-01	1.200000e-01	1.726051e-04	1.928632e-05	1.928632e-05
1.200000e-01	1.400000e-01	1.982916e-04	2.075576e-05	2.075576e-05
1.400000e-01	1.800000e-01	2.141949e-04	1.538557e-05	1.538557e-05
1.800000e-01	2.400000e-01	2.815397e-04	1.427045e-05	1.427045e-05
2.400000e-01	2.800000e-01	3.099297e-04	1.834791e-05	1.834791e-05
2.800000e-01	3.400000e-01	3.622958e-04	1.641149e-05	1.641149e-05
3.400000e-01	4.000000e-01	3.817752e-04	1.666782e-05	1.666782e-05
4.000000e-01	5.000000e-01	4.937287e-04	1.473632e-05	1.473632e-05
5.000000e-01	6.000000e-01	5.273901e-04	1.528503e-05	1.528503e-05
6.000000e-01	7.000000e-01	5.555592e-04	1.569372e-05	1.569372e-05
7.000000e-01	7.500000e-01	5.343914e-04	2.170773e-05	2.170773e-05
7.500000e-01	8.000000e-01	5.312368e-04	2.137887e-05	2.137887e-05
8.000000e-01	8.500000e-01	5.626158e-04	2.226046e-05	2.226046e-05
8.500000e-01	9.000000e-01	4.873278e-04	2.075128e-05	2.075128e-05
9.000000e-01	9.500000e-01	4.509274e-04	1.999496e-05	1.999496e-05
9.500000e-01	1.000000e+00	4.417860e-04	1.985955e-05	1.985955e-05
1.000000e+00	1.050000e+00	4.268718e-04	1.935438e-05	1.935438e-05
1.050000e+00	1.100000e+00	4.081700e-04	1.879779e-05	1.879779e-05
1.100000e+00	1.200000e+00	3.670437e-04	1.271597e-05	1.271597e-05
1.200000e+00	1.400000e+00	2.983780e-04	8.072470e-06	8.072470e-06
1.400000e+00	1.700000e+00	2.061418e-04	5.513611e-06	5.513611e-06
1.700000e+00	2.000000e+00	1.289869e-04	4.397498e-06	4.397498e-06
2.000000e+00	2.400000e+00	7.550650e-05	2.946349e-06	2.946349e-06
2.400000e+00	2.600000e+00	5.199845e-05	3.422732e-06	3.422732e-06
2.600000e+00	2.700000e+00	3.841490e-05	4.294689e-06	4.294689e-06
2.700000e+00	2.900000e+00	2.907238e-05	2.683002e-06	2.683002e-06
2.900000e+00	3.000000e+00	3.311208e-05	3.855018e-06	3.855018e-06
3.000000e+00	3.050000e+00	2.449460e-05	4.693225e-06	4.693225e-06
3.050000e+00	3.100000e+00	2.124604e-05	4.399818e-06	4.399818e-06
3.100000e+00	3.300000e+00	1.695811e-05	2.091642e-06	2.091642e-06
3.300000e+00	3.500000e+00	1.630773e-05	1.978466e-06	1.978466e-06
3.500000e+00	4.000000e+00	7.254404e-06	8.968931e-07	8.968931e-07
4.000000e+00	5.000000e+00	4.479072e-06	4.811142e-07	4.811142e-07
5.000000e+00	6.000000e+00	1.793875e-06	3.002148e-07	3.002148e-07
6.000000e+00	7.000000e+00	6.915196e-07	2.335934e-07	2.335934e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208114]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208114]
Path=Test[MUR1.0_MUF1.0_PDF99208114]
RatioPlot=0
ScaledBy=1.24649354645092690e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	7.429849e-06	5.257730e-06	5.257730e-06
2.000000e-02	3.000000e-02	3.710200e-05	1.284542e-05	1.284542e-05
3.000000e-02	4.000000e-02	5.099019e-05	1.371404e-05	1.371404e-05
4.000000e-02	6.000000e-02	5.501840e-05	1.059978e-05	1.059978e-05
6.000000e-02	8.000000e-02	1.055762e-04	1.416642e-05	1.416642e-05
8.000000e-02	1.000000e-01	1.306321e-04	1.663248e-05	1.663248e-05
1.000000e-01	1.200000e-01	1.503091e-04	1.694088e-05	1.694088e-05
1.200000e-01	1.400000e-01	1.791903e-04	1.874351e-05	1.874351e-05
1.400000e-01	1.800000e-01	1.902393e-04	1.377618e-05	1.377618e-05
1.800000e-01	2.400000e-01	2.489053e-04	1.272157e-05	1.272157e-05
2.400000e-01	2.800000e-01	2.785920e-04	1.659503e-05	1.659503e-05
2.800000e-01	3.400000e-01	3.203092e-04	1.470603e-05	1.470603e-05
3.400000e-01	4.000000e-01	3.384558e-04	1.490430e-05	1.490430e-05
4.000000e-01	5.000000e-01	4.397702e-04	1.325230e-05	1.325230e-05
5.000000e-01	6.000000e-01	4.688196e-04	1.373564e-05	1.373564e-05
6.000000e-01	7.000000e-01	4.954404e-04	1.423585e-05	1.423585e-05
7.000000e-01	7.500000e-01	4.766912e-04	1.955873e-05	1.955873e-05
7.500000e-01	8.000000e-01	4.765322e-04	1.943900e-05	1.943900e-05
8.000000e-01	8.500000e-01	5.074354e-04	2.024443e-05	2.024443e-05
8.500000e-01	9.000000e-01	4.395946e-04	1.886870e-05	1.886870e-05
9.000000e-01	9.500000e-01	4.110894e-04	1.832001e-05	1.832001e-05
9.500000e-01	1.000000e+00	3.987396e-04	1.815139e-05	1.815139e-05
1.000000e+00	1.050000e+00	3.859276e-04	1.763166e-05	1.763166e-05
1.050000e+00	1.100000e+00	3.717948e-04	1.721297e-05	1.721297e-05
1.100000e+00	1.200000e+00	3.337608e-04	1.168169e-05	1.168169e-05
1.200000e+00	1.400000e+00	2.750917e-04	7.475147e-06	7.475147e-06
1.400000e+00	1.700000e+00	1.916145e-04	5.149640e-06	5.149640e-06
1.700000e+00	2.000000e+00	1.198644e-04	4.254219e-06	4.254219e-06
2.000000e+00	2.400000e+00	7.156543e-05	2.803083e-06	2.803083e-06
2.400000e+00	2.600000e+00	4.955364e-05	3.264840e-06	3.264840e-06
2.600000e+00	2.700000e+00	3.677772e-05	4.133740e-06	4.133740e-06
2.700000e+00	2.900000e+00	2.766801e-05	2.565453e-06	2.565453e-06
2.900000e+00	3.000000e+00	3.190869e-05	3.727161e-06	3.727161e-06
3.000000e+00	3.050000e+00	2.382844e-05	4.550424e-06	4.550424e-06
3.050000e+00	3.100000e+00	2.043666e-05	4.248717e-06	4.248717e-06
3.100000e+00	3.300000e+00	1.626103e-05	2.014877e-06	2.014877e-06
3.300000e+00	3.500000e+00	1.597309e-05	1.922358e-06	1.922358e-06
3.500000e+00	4.000000e+00	7.087126e-06	8.742224e-07	8.742224e-07
4.000000e+00	5.000000e+00	4.403045e-06	4.722391e-07	4.722391e-07
5.000000e+00	6.000000e+00	1.744700e-06	2.985238e-07	2.985238e-07
6.000000e+00	7.000000e+00	6.798475e-07	2.312050e-07	2.312050e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208113]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208113]
Path=Test[MUR1.0_MUF1.0_PDF99208113]
RatioPlot=0
ScaledBy=1.24649339844668860e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.566400e-06	6.062103e-06	6.062103e-06
2.000000e-02	3.000000e-02	4.376164e-05	1.463763e-05	1.463763e-05
3.000000e-02	4.000000e-02	6.269014e-05	1.690093e-05	1.690093e-05
4.000000e-02	6.000000e-02	6.658475e-05	1.272503e-05	1.272503e-05
6.000000e-02	8.000000e-02	1.308301e-04	1.761577e-05	1.761577e-05
8.000000e-02	1.000000e-01	1.485612e-04	1.826093e-05	1.826093e-05
1.000000e-01	1.200000e-01	1.875119e-04	2.108775e-05	2.108775e-05
1.200000e-01	1.400000e-01	2.094329e-04	2.209407e-05	2.209407e-05
1.400000e-01	1.800000e-01	2.295313e-04	1.650058e-05	1.650058e-05
1.800000e-01	2.400000e-01	3.030375e-04	1.541446e-05	1.541446e-05
2.400000e-01	2.800000e-01	3.289857e-04	1.952528e-05	1.952528e-05
2.800000e-01	3.400000e-01	3.901258e-04	1.768350e-05	1.768350e-05
3.400000e-01	4.000000e-01	4.096282e-04	1.792638e-05	1.792638e-05
4.000000e-01	5.000000e-01	5.280576e-04	1.577827e-05	1.577827e-05
5.000000e-01	6.000000e-01	5.650569e-04	1.640803e-05	1.640803e-05
6.000000e-01	7.000000e-01	5.943583e-04	1.680844e-05	1.680844e-05
7.000000e-01	7.500000e-01	5.711484e-04	2.324678e-05	2.324678e-05
7.500000e-01	8.000000e-01	5.647980e-04	2.274510e-05	2.274510e-05
8.000000e-01	8.500000e-01	5.958798e-04	2.359868e-05	2.359868e-05
8.500000e-01	9.000000e-01	5.153762e-04	2.198116e-05	2.198116e-05
9.000000e-01	9.500000e-01	4.736194e-04	2.101732e-05	2.101732e-05
9.500000e-01	1.000000e+00	4.670670e-04	2.094057e-05	2.094057e-05
1.000000e+00	1.050000e+00	4.509380e-04	2.051595e-05	2.051595e-05
1.050000e+00	1.100000e+00	4.281902e-04	1.975568e-05	1.975568e-05
1.100000e+00	1.200000e+00	3.858696e-04	1.336861e-05	1.336861e-05
1.200000e+00	1.400000e+00	3.100920e-04	8.399756e-06	8.399756e-06
1.400000e+00	1.700000e+00	2.128335e-04	5.696378e-06	5.696378e-06
1.700000e+00	2.000000e+00	1.327867e-04	4.614407e-06	4.614407e-06
2.000000e+00	2.400000e+00	7.666945e-05	2.988880e-06	2.988880e-06
2.400000e+00	2.600000e+00	5.259945e-05	3.461665e-06	3.461665e-06
2.600000e+00	2.700000e+00	3.877142e-05	4.327301e-06	4.327301e-06
2.700000e+00	2.900000e+00	2.945247e-05	2.718918e-06	2.718918e-06
2.900000e+00	3.000000e+00	3.319487e-05	3.864035e-06	3.864035e-06
3.000000e+00	3.050000e+00	2.443584e-05	4.688242e-06	4.688242e-06
3.050000e+00	3.100000e+00	2.129878e-05	4.397640e-06	4.397640e-06
3.100000e+00	3.300000e+00	1.708121e-05	2.105233e-06	2.105233e-06
3.300000e+00	3.500000e+00	1.615287e-05	1.972317e-06	1.972317e-06
3.500000e+00	4.000000e+00	7.192242e-06	8.931325e-07	8.931325e-07
4.000000e+00	5.000000e+00	4.429586e-06	4.765521e-07	4.765521e-07
5.000000e+00	6.000000e+00	1.782223e-06	2.957681e-07	2.957681e-07
6.000000e+00	7.000000e+00	6.826820e-07	2.298980e-07	2.298980e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208112]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208112]
Path=Test[MUR1.0_MUF1.0_PDF99208112]
RatioPlot=0
ScaledBy=1.24649346614213529e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.037763e-06	5.683698e-06	5.683698e-06
2.000000e-02	3.000000e-02	4.061986e-05	1.373051e-05	1.373051e-05
3.000000e-02	4.000000e-02	5.732461e-05	1.533360e-05	1.533360e-05
4.000000e-02	6.000000e-02	6.052895e-05	1.158004e-05	1.158004e-05
6.000000e-02	8.000000e-02	1.178744e-04	1.567928e-05	1.567928e-05
8.000000e-02	1.000000e-01	1.377792e-04	1.672266e-05	1.672266e-05
1.000000e-01	1.200000e-01	1.688384e-04	1.886960e-05	1.886960e-05
1.200000e-01	1.400000e-01	1.952103e-04	2.045005e-05	2.045005e-05
1.400000e-01	1.800000e-01	2.095406e-04	1.505255e-05	1.505255e-05
1.800000e-01	2.400000e-01	2.765208e-04	1.402208e-05	1.402208e-05
2.400000e-01	2.800000e-01	3.031687e-04	1.794206e-05	1.794206e-05
2.800000e-01	3.400000e-01	3.547463e-04	1.607950e-05	1.607950e-05
3.400000e-01	4.000000e-01	3.729890e-04	1.629453e-05	1.629453e-05
4.000000e-01	5.000000e-01	4.827501e-04	1.441288e-05	1.441288e-05
5.000000e-01	6.000000e-01	5.160600e-04	1.497082e-05	1.497082e-05
6.000000e-01	7.000000e-01	5.437769e-04	1.535838e-05	1.535838e-05
7.000000e-01	7.500000e-01	5.230526e-04	2.124737e-05	2.124737e-05
7.500000e-01	8.000000e-01	5.203906e-04	2.094729e-05	2.094729e-05
8.000000e-01	8.500000e-01	5.498450e-04	2.176085e-05	2.176085e-05
8.500000e-01	9.000000e-01	4.762996e-04	2.030232e-05	2.030232e-05
9.000000e-01	9.500000e-01	4.421172e-04	1.960231e-05	1.960231e-05
9.500000e-01	1.000000e+00	4.322264e-04	1.942484e-05	1.942484e-05
1.000000e+00	1.050000e+00	4.170736e-04	1.892156e-05	1.892156e-05
1.050000e+00	1.100000e+00	3.988752e-04	1.837399e-05	1.837399e-05
1.100000e+00	1.200000e+00	3.593530e-04	1.245872e-05	1.245872e-05
1.200000e+00	1.400000e+00	2.919440e-04	7.901229e-06	7.901229e-06
1.400000e+00	1.700000e+00	2.014790e-04	5.390643e-06	5.390643e-06
1.700000e+00	2.000000e+00	1.262301e-04	4.307229e-06	4.307229e-06
2.000000e+00	2.400000e+00	7.386530e-05	2.884463e-06	2.884463e-06
2.400000e+00	2.600000e+00	5.078625e-05	3.343118e-06	3.343118e-06
2.600000e+00	2.700000e+00	3.772029e-05	4.214328e-06	4.214328e-06
2.700000e+00	2.900000e+00	2.844448e-05	2.629369e-06	2.629369e-06
2.900000e+00	3.000000e+00	3.236366e-05	3.767136e-06	3.767136e-06
3.000000e+00	3.050000e+00	2.394496e-05	4.584968e-06	4.584968e-06
3.050000e+00	3.100000e+00	2.079702e-05	4.302710e-06	4.302710e-06
3.100000e+00	3.300000e+00	1.665436e-05	2.056569e-06	2.056569e-06
3.300000e+00	3.500000e+00	1.596512e-05	1.937831e-06	1.937831e-06
3.500000e+00	4.000000e+00	7.099474e-06	8.778209e-07	8.778209e-07
4.000000e+00	5.000000e+00	4.380279e-06	4.713081e-07	4.713081e-07
5.000000e+00	6.000000e+00	1.762007e-06	2.946604e-07	2.946604e-07
6.000000e+00	7.000000e+00	6.773272e-07	2.285499e-07	2.285499e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208111]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208111]
Path=Test[MUR1.0_MUF1.0_PDF99208111]
RatioPlot=0
ScaledBy=1.24649345312371199e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.197439e-06	5.796626e-06	5.796626e-06
2.000000e-02	3.000000e-02	4.059268e-05	1.381380e-05	1.381380e-05
3.000000e-02	4.000000e-02	5.647799e-05	1.510568e-05	1.510568e-05
4.000000e-02	6.000000e-02	6.131165e-05	1.175339e-05	1.175339e-05
6.000000e-02	8.000000e-02	1.176933e-04	1.566142e-05	1.566142e-05
8.000000e-02	1.000000e-01	1.385184e-04	1.680949e-05	1.680949e-05
1.000000e-01	1.200000e-01	1.684467e-04	1.884663e-05	1.884663e-05
1.200000e-01	1.400000e-01	1.948292e-04	2.040181e-05	2.040181e-05
1.400000e-01	1.800000e-01	2.108061e-04	1.517722e-05	1.517722e-05
1.800000e-01	2.400000e-01	2.759477e-04	1.400744e-05	1.400744e-05
2.400000e-01	2.800000e-01	3.060467e-04	1.813914e-05	1.813914e-05
2.800000e-01	3.400000e-01	3.560310e-04	1.616994e-05	1.616994e-05
3.400000e-01	4.000000e-01	3.758032e-04	1.642796e-05	1.642796e-05
4.000000e-01	5.000000e-01	4.864071e-04	1.454214e-05	1.454214e-05
5.000000e-01	6.000000e-01	5.189343e-04	1.506754e-05	1.506754e-05
6.000000e-01	7.000000e-01	5.471925e-04	1.552025e-05	1.552025e-05
7.000000e-01	7.500000e-01	5.264426e-04	2.142614e-05	2.142614e-05
7.500000e-01	8.000000e-01	5.242674e-04	2.114283e-05	2.114283e-05
8.000000e-01	8.500000e-01	5.565194e-04	2.205639e-05	2.205639e-05
8.500000e-01	9.000000e-01	4.821604e-04	2.054908e-05	2.054908e-05
9.000000e-01	9.500000e-01	4.465264e-04	1.982245e-05	1.982245e-05
9.500000e-01	1.000000e+00	4.368508e-04	1.969367e-05	1.969367e-05
1.000000e+00	1.050000e+00	4.227514e-04	1.918509e-05	1.918509e-05
1.050000e+00	1.100000e+00	4.052046e-04	1.867590e-05	1.867590e-05
1.100000e+00	1.200000e+00	3.635577e-04	1.262353e-05	1.262353e-05
1.200000e+00	1.400000e+00	2.968876e-04	8.038423e-06	8.038423e-06
1.400000e+00	1.700000e+00	2.056887e-04	5.506385e-06	5.506385e-06
1.700000e+00	2.000000e+00	1.287510e-04	4.395724e-06	4.395724e-06
2.000000e+00	2.400000e+00	7.576055e-05	2.958162e-06	2.958162e-06
2.400000e+00	2.600000e+00	5.234175e-05	3.445306e-06	3.445306e-06
2.600000e+00	2.700000e+00	3.860039e-05	4.322244e-06	4.322244e-06
2.700000e+00	2.900000e+00	2.920872e-05	2.695877e-06	2.695877e-06
2.900000e+00	3.000000e+00	3.341288e-05	3.894341e-06	3.894341e-06
3.000000e+00	3.050000e+00	2.477590e-05	4.744919e-06	4.744919e-06
3.050000e+00	3.100000e+00	2.142218e-05	4.443027e-06	4.443027e-06
3.100000e+00	3.300000e+00	1.703953e-05	2.104213e-06	2.104213e-06
3.300000e+00	3.500000e+00	1.651468e-05	1.999078e-06	1.999078e-06
3.500000e+00	4.000000e+00	7.352536e-06	9.084591e-07	9.084591e-07
4.000000e+00	5.000000e+00	4.550532e-06	4.877070e-07	4.877070e-07
5.000000e+00	6.000000e+00	1.809980e-06	3.047989e-07	3.047989e-07
6.000000e+00	7.000000e+00	7.027356e-07	2.378567e-07	2.378567e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208110]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208110]
Path=Test[MUR1.0_MUF1.0_PDF99208110]
RatioPlot=0
ScaledBy=1.24649344395151100e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.261884e-06	5.842179e-06	5.842179e-06
2.000000e-02	3.000000e-02	4.126716e-05	1.396183e-05	1.396183e-05
3.000000e-02	4.000000e-02	5.794175e-05	1.549024e-05	1.549024e-05
4.000000e-02	6.000000e-02	6.226385e-05	1.191395e-05	1.191395e-05
6.000000e-02	8.000000e-02	1.204615e-04	1.602528e-05	1.602528e-05
8.000000e-02	1.000000e-01	1.403412e-04	1.702936e-05	1.702936e-05
1.000000e-01	1.200000e-01	1.723979e-04	1.926083e-05	1.926083e-05
1.200000e-01	1.400000e-01	1.981163e-04	2.076215e-05	2.076215e-05
1.400000e-01	1.800000e-01	2.145052e-04	1.541473e-05	1.541473e-05
1.800000e-01	2.400000e-01	2.818640e-04	1.428904e-05	1.428904e-05
2.400000e-01	2.800000e-01	3.103587e-04	1.837223e-05	1.837223e-05
2.800000e-01	3.400000e-01	3.630742e-04	1.645147e-05	1.645147e-05
3.400000e-01	4.000000e-01	3.822318e-04	1.668976e-05	1.668976e-05
4.000000e-01	5.000000e-01	4.943411e-04	1.475565e-05	1.475565e-05
5.000000e-01	6.000000e-01	5.280843e-04	1.531281e-05	1.531281e-05
6.000000e-01	7.000000e-01	5.563062e-04	1.571067e-05	1.571067e-05
7.000000e-01	7.500000e-01	5.354190e-04	2.175207e-05	2.175207e-05
7.500000e-01	8.000000e-01	5.321944e-04	2.141375e-05	2.141375e-05
8.000000e-01	8.500000e-01	5.632900e-04	2.229075e-05	2.229075e-05
8.500000e-01	9.000000e-01	4.880120e-04	2.078169e-05	2.078169e-05
9.000000e-01	9.500000e-01	4.516184e-04	2.002420e-05	2.002420e-05
9.500000e-01	1.000000e+00	4.423650e-04	1.988395e-05	1.988395e-05
1.000000e+00	1.050000e+00	4.276246e-04	1.939118e-05	1.939118e-05
1.050000e+00	1.100000e+00	4.087150e-04	1.882439e-05	1.882439e-05
1.100000e+00	1.200000e+00	3.676382e-04	1.274175e-05	1.274175e-05
1.200000e+00	1.400000e+00	2.987662e-04	8.084487e-06	8.084487e-06
1.400000e+00	1.700000e+00	2.063388e-04	5.519779e-06	5.519779e-06
1.700000e+00	2.000000e+00	1.292067e-04	4.410020e-06	4.410020e-06
2.000000e+00	2.400000e+00	7.557798e-05	2.949776e-06	2.949776e-06
2.400000e+00	2.600000e+00	5.207075e-05	3.427295e-06	3.427295e-06
2.600000e+00	2.700000e+00	3.846937e-05	4.301116e-06	4.301116e-06
2.700000e+00	2.900000e+00	2.911247e-05	2.686986e-06	2.686986e-06
2.900000e+00	3.000000e+00	3.315396e-05	3.861396e-06	3.861396e-06
3.000000e+00	3.050000e+00	2.451568e-05	4.696715e-06	4.696715e-06
3.050000e+00	3.100000e+00	2.128520e-05	4.406582e-06	4.406582e-06
3.100000e+00	3.300000e+00	1.699856e-05	2.098012e-06	2.098012e-06
3.300000e+00	3.500000e+00	1.632646e-05	1.981752e-06	1.981752e-06
3.500000e+00	4.000000e+00	7.269176e-06	8.991525e-07	8.991525e-07
4.000000e+00	5.000000e+00	4.493002e-06	4.822888e-07	4.822888e-07
5.000000e+00	6.000000e+00	1.797258e-06	3.009538e-07	3.009538e-07
6.000000e+00	7.000000e+00	6.942620e-07	2.343788e-07	2.343788e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208109]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208109]
Path=Test[MUR1.0_MUF1.0_PDF99208109]
RatioPlot=0
ScaledBy=1.24649346892573484e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.015702e-06	5.668031e-06	5.668031e-06
2.000000e-02	3.000000e-02	4.018296e-05	1.364705e-05	1.364705e-05
3.000000e-02	4.000000e-02	5.617522e-05	1.501561e-05	1.501561e-05
4.000000e-02	6.000000e-02	5.999880e-05	1.149611e-05	1.149611e-05
6.000000e-02	8.000000e-02	1.160086e-04	1.543224e-05	1.543224e-05
8.000000e-02	1.000000e-01	1.366507e-04	1.657770e-05	1.657770e-05
1.000000e-01	1.200000e-01	1.660611e-04	1.856056e-05	1.856056e-05
1.200000e-01	1.400000e-01	1.928237e-04	2.017190e-05	2.017190e-05
1.400000e-01	1.800000e-01	2.072251e-04	1.490516e-05	1.490516e-05
1.800000e-01	2.400000e-01	2.723483e-04	1.381541e-05	1.381541e-05
2.400000e-01	2.800000e-01	3.006907e-04	1.780893e-05	1.780893e-05
2.800000e-01	3.400000e-01	3.501250e-04	1.589408e-05	1.589408e-05
3.400000e-01	4.000000e-01	3.690313e-04	1.612684e-05	1.612684e-05
4.000000e-01	5.000000e-01	4.778870e-04	1.428018e-05	1.428018e-05
5.000000e-01	6.000000e-01	5.102267e-04	1.480843e-05	1.480843e-05
6.000000e-01	7.000000e-01	5.381014e-04	1.524302e-05	1.524302e-05
7.000000e-01	7.500000e-01	5.174470e-04	2.104441e-05	2.104441e-05
7.500000e-01	8.000000e-01	5.155036e-04	2.077797e-05	2.077797e-05
8.000000e-01	8.500000e-01	5.462500e-04	2.163856e-05	2.163856e-05
8.500000e-01	9.000000e-01	4.732296e-04	2.017544e-05	2.017544e-05
9.000000e-01	9.500000e-01	4.392664e-04	1.948658e-05	1.948658e-05
9.500000e-01	1.000000e+00	4.291938e-04	1.932925e-05	1.932925e-05
1.000000e+00	1.050000e+00	4.146582e-04	1.881765e-05	1.881765e-05
1.050000e+00	1.100000e+00	3.974670e-04	1.831518e-05	1.831518e-05
1.100000e+00	1.200000e+00	3.571744e-04	1.239704e-05	1.239704e-05
1.200000e+00	1.400000e+00	2.914179e-04	7.888454e-06	7.888454e-06
1.400000e+00	1.700000e+00	2.016822e-04	5.397731e-06	5.397731e-06
1.700000e+00	2.000000e+00	1.262976e-04	4.312478e-06	4.312478e-06
2.000000e+00	2.400000e+00	7.427813e-05	2.900731e-06	2.900731e-06
2.400000e+00	2.600000e+00	5.120965e-05	3.370780e-06	3.370780e-06
2.600000e+00	2.700000e+00	3.793906e-05	4.243808e-06	4.243808e-06
2.700000e+00	2.900000e+00	2.861967e-05	2.644514e-06	2.644514e-06
2.900000e+00	3.000000e+00	3.269612e-05	3.807968e-06	3.807968e-06
3.000000e+00	3.050000e+00	2.424802e-05	4.641716e-06	4.641716e-06
3.050000e+00	3.100000e+00	2.097512e-05	4.346412e-06	4.346412e-06
3.100000e+00	3.300000e+00	1.673936e-05	2.066943e-06	2.066943e-06
3.300000e+00	3.500000e+00	1.617067e-05	1.957750e-06	1.957750e-06
3.500000e+00	4.000000e+00	7.193342e-06	8.886050e-07	8.886050e-07
4.000000e+00	5.000000e+00	4.443142e-06	4.772905e-07	4.772905e-07
5.000000e+00	6.000000e+00	1.777607e-06	2.986820e-07	2.986820e-07
6.000000e+00	7.000000e+00	6.866147e-07	2.322263e-07	2.322263e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208108]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208108]
Path=Test[MUR1.0_MUF1.0_PDF99208108]
RatioPlot=0
ScaledBy=1.24649346690815467e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.156306e-06	5.767512e-06	5.767512e-06
2.000000e-02	3.000000e-02	4.084198e-05	1.386866e-05	1.386866e-05
3.000000e-02	4.000000e-02	5.719996e-05	1.528893e-05	1.528893e-05
4.000000e-02	6.000000e-02	6.117755e-05	1.172467e-05	1.172467e-05
6.000000e-02	8.000000e-02	1.179135e-04	1.568624e-05	1.568624e-05
8.000000e-02	1.000000e-01	1.387679e-04	1.683165e-05	1.683165e-05
1.000000e-01	1.200000e-01	1.693476e-04	1.893015e-05	1.893015e-05
1.200000e-01	1.400000e-01	1.962988e-04	2.052410e-05	2.052410e-05
1.400000e-01	1.800000e-01	2.108911e-04	1.516941e-05	1.516941e-05
1.800000e-01	2.400000e-01	2.770147e-04	1.405477e-05	1.405477e-05
2.400000e-01	2.800000e-01	3.060647e-04	1.812996e-05	1.812996e-05
2.800000e-01	3.400000e-01	3.564508e-04	1.617799e-05	1.617799e-05
3.400000e-01	4.000000e-01	3.758147e-04	1.642439e-05	1.642439e-05
4.000000e-01	5.000000e-01	4.865508e-04	1.453817e-05	1.453817e-05
5.000000e-01	6.000000e-01	5.195835e-04	1.507915e-05	1.507915e-05
6.000000e-01	7.000000e-01	5.474954e-04	1.550879e-05	1.550879e-05
7.000000e-01	7.500000e-01	5.267882e-04	2.142505e-05	2.142505e-05
7.500000e-01	8.000000e-01	5.246652e-04	2.115159e-05	2.115159e-05
8.000000e-01	8.500000e-01	5.561506e-04	2.203081e-05	2.203081e-05
8.500000e-01	9.000000e-01	4.817352e-04	2.053696e-05	2.053696e-05
9.000000e-01	9.500000e-01	4.470306e-04	1.983356e-05	1.983356e-05
9.500000e-01	1.000000e+00	4.367030e-04	1.967388e-05	1.967388e-05
1.000000e+00	1.050000e+00	4.221456e-04	1.915827e-05	1.915827e-05
1.050000e+00	1.100000e+00	4.044138e-04	1.863506e-05	1.863506e-05
1.100000e+00	1.200000e+00	3.635826e-04	1.261501e-05	1.261501e-05
1.200000e+00	1.400000e+00	2.965694e-04	8.028074e-06	8.028074e-06
1.400000e+00	1.700000e+00	2.052306e-04	5.492922e-06	5.492922e-06
1.700000e+00	2.000000e+00	1.284866e-04	4.387723e-06	4.387723e-06
2.000000e+00	2.400000e+00	7.553538e-05	2.949792e-06	2.949792e-06
2.400000e+00	2.600000e+00	5.205735e-05	3.427644e-06	3.427644e-06
2.600000e+00	2.700000e+00	3.848713e-05	4.308040e-06	4.308040e-06
2.700000e+00	2.900000e+00	2.912137e-05	2.689707e-06	2.689707e-06
2.900000e+00	3.000000e+00	3.325555e-05	3.874674e-06	3.874674e-06
3.000000e+00	3.050000e+00	2.464958e-05	4.720111e-06	4.720111e-06
3.050000e+00	3.100000e+00	2.133618e-05	4.423090e-06	4.423090e-06
3.100000e+00	3.300000e+00	1.701299e-05	2.100796e-06	2.100796e-06
3.300000e+00	3.500000e+00	1.643466e-05	1.990334e-06	1.990334e-06
3.500000e+00	4.000000e+00	7.309522e-06	9.030200e-07	9.030200e-07
4.000000e+00	5.000000e+00	4.519546e-06	4.852789e-07	4.852789e-07
5.000000e+00	6.000000e+00	1.806701e-06	3.036313e-07	3.036313e-07
6.000000e+00	7.000000e+00	6.979653e-07	2.361021e-07	2.361021e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208107]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208107]
Path=Test[MUR1.0_MUF1.0_PDF99208107]
RatioPlot=0
ScaledBy=1.24649344061907411e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.294168e-06	5.865127e-06	5.865127e-06
2.000000e-02	3.000000e-02	4.159623e-05	1.405221e-05	1.405221e-05
3.000000e-02	4.000000e-02	5.842900e-05	1.562325e-05	1.562325e-05
4.000000e-02	6.000000e-02	6.264970e-05	1.198609e-05	1.198609e-05
6.000000e-02	8.000000e-02	1.215727e-04	1.617612e-05	1.617612e-05
8.000000e-02	1.000000e-01	1.413760e-04	1.715970e-05	1.715970e-05
1.000000e-01	1.200000e-01	1.738750e-04	1.942569e-05	1.942569e-05
1.200000e-01	1.400000e-01	1.993649e-04	2.090260e-05	2.090260e-05
1.400000e-01	1.800000e-01	2.161233e-04	1.552523e-05	1.552523e-05
1.800000e-01	2.400000e-01	2.841103e-04	1.440002e-05	1.440002e-05
2.400000e-01	2.800000e-01	3.124705e-04	1.849700e-05	1.849700e-05
2.800000e-01	3.400000e-01	3.657343e-04	1.656725e-05	1.656725e-05
3.400000e-01	4.000000e-01	3.851862e-04	1.681453e-05	1.681453e-05
4.000000e-01	5.000000e-01	4.979617e-04	1.486140e-05	1.486140e-05
5.000000e-01	6.000000e-01	5.318813e-04	1.541663e-05	1.541663e-05
6.000000e-01	7.000000e-01	5.604702e-04	1.582377e-05	1.582377e-05
7.000000e-01	7.500000e-01	5.390888e-04	2.189707e-05	2.189707e-05
7.500000e-01	8.000000e-01	5.356822e-04	2.154836e-05	2.154836e-05
8.000000e-01	8.500000e-01	5.669932e-04	2.243318e-05	2.243318e-05
8.500000e-01	9.000000e-01	4.911406e-04	2.091011e-05	2.091011e-05
9.000000e-01	9.500000e-01	4.541820e-04	2.013607e-05	2.013607e-05
9.500000e-01	1.000000e+00	4.452014e-04	2.000434e-05	2.000434e-05
1.000000e+00	1.050000e+00	4.302294e-04	1.950556e-05	1.950556e-05
1.050000e+00	1.100000e+00	4.112086e-04	1.893738e-05	1.893738e-05
1.100000e+00	1.200000e+00	3.696687e-04	1.280975e-05	1.280975e-05
1.200000e+00	1.400000e+00	3.002713e-04	8.124125e-06	8.124125e-06
1.400000e+00	1.700000e+00	2.073230e-04	5.545032e-06	5.545032e-06
1.700000e+00	2.000000e+00	1.297401e-04	4.429459e-06	4.429459e-06
2.000000e+00	2.400000e+00	7.584743e-05	2.959431e-06	2.959431e-06
2.400000e+00	2.600000e+00	5.224755e-05	3.438276e-06	3.438276e-06
2.600000e+00	2.700000e+00	3.861370e-05	4.315121e-06	4.315121e-06
2.700000e+00	2.900000e+00	2.918837e-05	2.693263e-06	2.693263e-06
2.900000e+00	3.000000e+00	3.323012e-05	3.868588e-06	3.868588e-06
3.000000e+00	3.050000e+00	2.456918e-05	4.707165e-06	4.707165e-06
3.050000e+00	3.100000e+00	2.132274e-05	4.413560e-06	4.413560e-06
3.100000e+00	3.300000e+00	1.702872e-05	2.100757e-06	2.100757e-06
3.300000e+00	3.500000e+00	1.634484e-05	1.984235e-06	1.984235e-06
3.500000e+00	4.000000e+00	7.276540e-06	9.001511e-07	9.001511e-07
4.000000e+00	5.000000e+00	4.491115e-06	4.823718e-07	4.823718e-07
5.000000e+00	6.000000e+00	1.797875e-06	3.007996e-07	3.007996e-07
6.000000e+00	7.000000e+00	6.935078e-07	2.342046e-07	2.342046e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208106]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208106]
Path=Test[MUR1.0_MUF1.0_PDF99208106]
RatioPlot=0
ScaledBy=1.24649342654872035e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.939352e-06	6.321333e-06	6.321333e-06
2.000000e-02	3.000000e-02	4.521567e-05	1.520725e-05	1.520725e-05
3.000000e-02	4.000000e-02	6.397004e-05	1.712328e-05	1.712328e-05
4.000000e-02	6.000000e-02	6.837515e-05	1.309051e-05	1.309051e-05
6.000000e-02	8.000000e-02	1.324974e-04	1.764653e-05	1.764653e-05
8.000000e-02	1.000000e-01	1.527565e-04	1.860073e-05	1.860073e-05
1.000000e-01	1.200000e-01	1.912032e-04	2.143299e-05	2.143299e-05
1.200000e-01	1.400000e-01	2.168307e-04	2.271998e-05	2.271998e-05
1.400000e-01	1.800000e-01	2.352765e-04	1.688886e-05	1.688886e-05
1.800000e-01	2.400000e-01	3.091765e-04	1.567466e-05	1.567466e-05
2.400000e-01	2.800000e-01	3.399110e-04	2.013499e-05	2.013499e-05
2.800000e-01	3.400000e-01	3.983022e-04	1.802452e-05	1.802452e-05
3.400000e-01	4.000000e-01	4.206013e-04	1.835664e-05	1.835664e-05
4.000000e-01	5.000000e-01	5.426880e-04	1.619274e-05	1.619274e-05
5.000000e-01	6.000000e-01	5.798368e-04	1.679159e-05	1.679159e-05
6.000000e-01	7.000000e-01	6.099033e-04	1.720841e-05	1.720841e-05
7.000000e-01	7.500000e-01	5.865852e-04	2.382199e-05	2.382199e-05
7.500000e-01	8.000000e-01	5.820522e-04	2.342024e-05	2.342024e-05
8.000000e-01	8.500000e-01	6.167786e-04	2.439534e-05	2.439534e-05
8.500000e-01	9.000000e-01	5.338574e-04	2.271373e-05	2.271373e-05
9.000000e-01	9.500000e-01	4.923578e-04	2.183917e-05	2.183917e-05
9.500000e-01	1.000000e+00	4.831812e-04	2.171994e-05	2.171994e-05
1.000000e+00	1.050000e+00	4.673922e-04	2.118459e-05	2.118459e-05
1.050000e+00	1.100000e+00	4.460488e-04	2.053962e-05	2.053962e-05
1.100000e+00	1.200000e+00	4.008830e-04	1.387168e-05	1.387168e-05
1.200000e+00	1.400000e+00	3.250337e-04	8.792461e-06	8.792461e-06
1.400000e+00	1.700000e+00	2.242419e-04	5.995986e-06	5.995986e-06
1.700000e+00	2.000000e+00	1.399609e-04	4.770383e-06	4.770383e-06
2.000000e+00	2.400000e+00	8.163690e-05	3.183108e-06	3.183108e-06
2.400000e+00	2.600000e+00	5.614580e-05	3.697329e-06	3.697329e-06
2.600000e+00	2.700000e+00	4.122801e-05	4.612495e-06	4.612495e-06
2.700000e+00	2.900000e+00	3.136705e-05	2.888554e-06	2.888554e-06
2.900000e+00	3.000000e+00	3.566861e-05	4.153377e-06	4.153377e-06
3.000000e+00	3.050000e+00	2.630972e-05	5.047824e-06	5.047824e-06
3.050000e+00	3.100000e+00	2.282632e-05	4.731185e-06	4.731185e-06
3.100000e+00	3.300000e+00	1.820075e-05	2.242782e-06	2.242782e-06
3.300000e+00	3.500000e+00	1.743757e-05	2.119963e-06	2.119963e-06
3.500000e+00	4.000000e+00	7.757936e-06	9.601215e-07	9.601215e-07
4.000000e+00	5.000000e+00	4.781258e-06	5.139327e-07	5.139327e-07
5.000000e+00	6.000000e+00	1.913884e-06	3.197591e-07	3.197591e-07
6.000000e+00	7.000000e+00	7.355807e-07	2.488691e-07	2.488691e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208105]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208105]
Path=Test[MUR1.0_MUF1.0_PDF99208105]
RatioPlot=0
ScaledBy=1.24649342046162263e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.955057e-06	6.332962e-06	6.332962e-06
2.000000e-02	3.000000e-02	4.542721e-05	1.525215e-05	1.525215e-05
3.000000e-02	4.000000e-02	6.446104e-05	1.727173e-05	1.727173e-05
4.000000e-02	6.000000e-02	6.879995e-05	1.316394e-05	1.316394e-05
6.000000e-02	8.000000e-02	1.333926e-04	1.779260e-05	1.779260e-05
8.000000e-02	1.000000e-01	1.535215e-04	1.872000e-05	1.872000e-05
1.000000e-01	1.200000e-01	1.926824e-04	2.160143e-05	2.160143e-05
1.200000e-01	1.400000e-01	2.177983e-04	2.284755e-05	2.284755e-05
1.400000e-01	1.800000e-01	2.366566e-04	1.698529e-05	1.698529e-05
1.800000e-01	2.400000e-01	3.112873e-04	1.578544e-05	1.578544e-05
2.400000e-01	2.800000e-01	3.414057e-04	2.022673e-05	2.022673e-05
2.800000e-01	3.400000e-01	4.012998e-04	1.815420e-05	1.815420e-05
3.400000e-01	4.000000e-01	4.231922e-04	1.847239e-05	1.847239e-05
4.000000e-01	5.000000e-01	5.457567e-04	1.628155e-05	1.628155e-05
5.000000e-01	6.000000e-01	5.834507e-04	1.689725e-05	1.689725e-05
6.000000e-01	7.000000e-01	6.131316e-04	1.728708e-05	1.728708e-05
7.000000e-01	7.500000e-01	5.901096e-04	2.396668e-05	2.396668e-05
7.500000e-01	8.000000e-01	5.849786e-04	2.353275e-05	2.353275e-05
8.000000e-01	8.500000e-01	6.193432e-04	2.449424e-05	2.449424e-05
8.500000e-01	9.000000e-01	5.358366e-04	2.279979e-05	2.279979e-05
9.000000e-01	9.500000e-01	4.938724e-04	2.190557e-05	2.190557e-05
9.500000e-01	1.000000e+00	4.850028e-04	2.178640e-05	2.178640e-05
1.000000e+00	1.050000e+00	4.691280e-04	2.126939e-05	2.126939e-05
1.050000e+00	1.100000e+00	4.469926e-04	2.058670e-05	2.058670e-05
1.100000e+00	1.200000e+00	4.021241e-04	1.391273e-05	1.391273e-05
1.200000e+00	1.400000e+00	3.253892e-04	8.802875e-06	8.802875e-06
1.400000e+00	1.700000e+00	2.241916e-04	5.994667e-06	5.994667e-06
1.700000e+00	2.000000e+00	1.399255e-04	4.778294e-06	4.778294e-06
2.000000e+00	2.400000e+00	8.140173e-05	3.173624e-06	3.173624e-06
2.400000e+00	2.600000e+00	5.592245e-05	3.682677e-06	3.682677e-06
2.600000e+00	2.700000e+00	4.104548e-05	4.591163e-06	4.591163e-06
2.700000e+00	2.900000e+00	3.128342e-05	2.880960e-06	2.880960e-06
2.900000e+00	3.000000e+00	3.549177e-05	4.132673e-06	4.132673e-06
3.000000e+00	3.050000e+00	2.616836e-05	5.021446e-06	5.021446e-06
3.050000e+00	3.100000e+00	2.272960e-05	4.708048e-06	4.708048e-06
3.100000e+00	3.300000e+00	1.813679e-05	2.234857e-06	2.234857e-06
3.300000e+00	3.500000e+00	1.731563e-05	2.107928e-06	2.107928e-06
3.500000e+00	4.000000e+00	7.707706e-06	9.547069e-07	9.547069e-07
4.000000e+00	5.000000e+00	4.751046e-06	5.107339e-07	5.107339e-07
5.000000e+00	6.000000e+00	1.903873e-06	3.176155e-07	3.176155e-07
6.000000e+00	7.000000e+00	7.308801e-07	2.470871e-07	2.470871e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208104]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208104]
Path=Test[MUR1.0_MUF1.0_PDF99208104]
RatioPlot=0
ScaledBy=1.24649343319497024e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.589586e-06	6.073959e-06	6.073959e-06
2.000000e-02	3.000000e-02	4.325843e-05	1.458204e-05	1.458204e-05
3.000000e-02	4.000000e-02	6.084122e-05	1.627254e-05	1.627254e-05
4.000000e-02	6.000000e-02	6.516790e-05	1.247547e-05	1.247547e-05
6.000000e-02	8.000000e-02	1.284242e-04	1.712156e-05	1.712156e-05
8.000000e-02	1.000000e-01	1.479127e-04	1.797676e-05	1.797676e-05
1.000000e-01	1.200000e-01	1.822745e-04	2.039241e-05	2.039241e-05
1.200000e-01	1.400000e-01	2.072628e-04	2.171887e-05	2.171887e-05
1.400000e-01	1.800000e-01	2.257767e-04	1.621742e-05	1.621742e-05
1.800000e-01	2.400000e-01	2.966570e-04	1.504276e-05	1.504276e-05
2.400000e-01	2.800000e-01	3.262482e-04	1.932755e-05	1.932755e-05
2.800000e-01	3.400000e-01	3.804630e-04	1.723957e-05	1.723957e-05
3.400000e-01	4.000000e-01	4.024340e-04	1.756785e-05	1.756785e-05
4.000000e-01	5.000000e-01	5.197997e-04	1.553049e-05	1.553049e-05
5.000000e-01	6.000000e-01	5.543800e-04	1.606640e-05	1.606640e-05
6.000000e-01	7.000000e-01	5.860853e-04	1.655256e-05	1.655256e-05
7.000000e-01	7.500000e-01	5.613254e-04	2.279923e-05	2.279923e-05
7.500000e-01	8.000000e-01	5.574748e-04	2.243304e-05	2.243304e-05
8.000000e-01	8.500000e-01	5.908238e-04	2.338563e-05	2.338563e-05
8.500000e-01	9.000000e-01	5.123870e-04	2.181681e-05	2.181681e-05
9.000000e-01	9.500000e-01	4.723238e-04	2.094784e-05	2.094784e-05
9.500000e-01	1.000000e+00	4.640910e-04	2.086140e-05	2.086140e-05
1.000000e+00	1.050000e+00	4.483896e-04	2.032429e-05	2.032429e-05
1.050000e+00	1.100000e+00	4.293762e-04	1.978133e-05	1.978133e-05
1.100000e+00	1.200000e+00	3.847042e-04	1.332400e-05	1.332400e-05
1.200000e+00	1.400000e+00	3.123601e-04	8.451760e-06	8.451760e-06
1.400000e+00	1.700000e+00	2.158280e-04	5.772197e-06	5.772197e-06
1.700000e+00	2.000000e+00	1.347301e-04	4.592956e-06	4.592956e-06
2.000000e+00	2.400000e+00	7.880758e-05	3.073574e-06	3.073574e-06
2.400000e+00	2.600000e+00	5.440645e-05	3.581016e-06	3.581016e-06
2.600000e+00	2.700000e+00	4.017054e-05	4.486403e-06	4.486403e-06
2.700000e+00	2.900000e+00	3.018566e-05	2.782083e-06	2.782083e-06
2.900000e+00	3.000000e+00	3.445634e-05	4.011829e-06	4.011829e-06
3.000000e+00	3.050000e+00	2.539052e-05	4.867418e-06	4.867418e-06
3.050000e+00	3.100000e+00	2.201350e-05	4.559999e-06	4.559999e-06
3.100000e+00	3.300000e+00	1.760316e-05	2.169197e-06	2.169197e-06
3.300000e+00	3.500000e+00	1.693578e-05	2.054901e-06	2.054901e-06
3.500000e+00	4.000000e+00	7.517118e-06	9.294009e-07	9.294009e-07
4.000000e+00	5.000000e+00	4.619621e-06	4.971491e-07	4.971491e-07
5.000000e+00	6.000000e+00	1.847497e-06	3.090547e-07	3.090547e-07
6.000000e+00	7.000000e+00	7.115621e-07	2.407766e-07	2.407766e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208103]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208103]
Path=Test[MUR1.0_MUF1.0_PDF99208103]
RatioPlot=0
ScaledBy=1.24649342843820292e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.860199e-06	6.265502e-06	6.265502e-06
2.000000e-02	3.000000e-02	4.482714e-05	1.507717e-05	1.507717e-05
3.000000e-02	4.000000e-02	6.363087e-05	1.703864e-05	1.703864e-05
4.000000e-02	6.000000e-02	6.793030e-05	1.299937e-05	1.299937e-05
6.000000e-02	8.000000e-02	1.300858e-04	1.736880e-05	1.736880e-05
8.000000e-02	1.000000e-01	1.505446e-04	1.836817e-05	1.836817e-05
1.000000e-01	1.200000e-01	1.894562e-04	2.125654e-05	2.125654e-05
1.200000e-01	1.400000e-01	2.151904e-04	2.256305e-05	2.256305e-05
1.400000e-01	1.800000e-01	2.327237e-04	1.672044e-05	1.672044e-05
1.800000e-01	2.400000e-01	3.059977e-04	1.552687e-05	1.552687e-05
2.400000e-01	2.800000e-01	3.362215e-04	1.993034e-05	1.993034e-05
2.800000e-01	3.400000e-01	3.955157e-04	1.789468e-05	1.789468e-05
3.400000e-01	4.000000e-01	4.165093e-04	1.819152e-05	1.819152e-05
4.000000e-01	5.000000e-01	5.373643e-04	1.603607e-05	1.603607e-05
5.000000e-01	6.000000e-01	5.749277e-04	1.665589e-05	1.665589e-05
6.000000e-01	7.000000e-01	6.027815e-04	1.702046e-05	1.702046e-05
7.000000e-01	7.500000e-01	5.816408e-04	2.363128e-05	2.363128e-05
7.500000e-01	8.000000e-01	5.770132e-04	2.322261e-05	2.322261e-05
8.000000e-01	8.500000e-01	6.109844e-04	2.417013e-05	2.417013e-05
8.500000e-01	9.000000e-01	5.281990e-04	2.249066e-05	2.249066e-05
9.000000e-01	9.500000e-01	4.877326e-04	2.163914e-05	2.163914e-05
9.500000e-01	1.000000e+00	4.780240e-04	2.149320e-05	2.149320e-05
1.000000e+00	1.050000e+00	4.625780e-04	2.098275e-05	2.098275e-05
1.050000e+00	1.100000e+00	4.404592e-04	2.029628e-05	2.029628e-05
1.100000e+00	1.200000e+00	3.969690e-04	1.374271e-05	1.374271e-05
1.200000e+00	1.400000e+00	3.216165e-04	8.704174e-06	8.704174e-06
1.400000e+00	1.700000e+00	2.216102e-04	5.928930e-06	5.928930e-06
1.700000e+00	2.000000e+00	1.384451e-04	4.726261e-06	4.726261e-06
2.000000e+00	2.400000e+00	8.061263e-05	3.144915e-06	3.144915e-06
2.400000e+00	2.600000e+00	5.529855e-05	3.645348e-06	3.645348e-06
2.600000e+00	2.700000e+00	4.052680e-05	4.541579e-06	4.541579e-06
2.700000e+00	2.900000e+00	3.107584e-05	2.862608e-06	2.862608e-06
2.900000e+00	3.000000e+00	3.523363e-05	4.103680e-06	4.103680e-06
3.000000e+00	3.050000e+00	2.603442e-05	4.995090e-06	4.995090e-06
3.050000e+00	3.100000e+00	2.260226e-05	4.683433e-06	4.683433e-06
3.100000e+00	3.300000e+00	1.800285e-05	2.220665e-06	2.220665e-06
3.300000e+00	3.500000e+00	1.719109e-05	2.093603e-06	2.093603e-06
3.500000e+00	4.000000e+00	7.666344e-06	9.497745e-07	9.497745e-07
4.000000e+00	5.000000e+00	4.739511e-06	5.088804e-07	5.088804e-07
5.000000e+00	6.000000e+00	1.899159e-06	3.171090e-07	3.171090e-07
6.000000e+00	7.000000e+00	7.298755e-07	2.466550e-07	2.466550e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208102]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208102]
Path=Test[MUR1.0_MUF1.0_PDF99208102]
RatioPlot=0
ScaledBy=1.24649354725523192e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.074661e-06	5.709822e-06	5.709822e-06
2.000000e-02	3.000000e-02	4.034501e-05	1.367396e-05	1.367396e-05
3.000000e-02	4.000000e-02	5.700714e-05	1.525129e-05	1.525129e-05
4.000000e-02	6.000000e-02	6.066040e-05	1.160642e-05	1.160642e-05
6.000000e-02	8.000000e-02	1.335493e-04	1.970937e-05	1.970937e-05
8.000000e-02	1.000000e-01	1.452857e-04	1.805611e-05	1.805611e-05
1.000000e-01	1.200000e-01	1.775888e-04	2.252552e-05	2.252552e-05
1.200000e-01	1.400000e-01	1.943627e-04	2.037758e-05	2.037758e-05
1.400000e-01	1.800000e-01	2.176330e-04	1.624967e-05	1.624967e-05
1.800000e-01	2.400000e-01	2.840358e-04	1.487540e-05	1.487540e-05
2.400000e-01	2.800000e-01	3.148980e-04	1.955404e-05	1.955404e-05
2.800000e-01	3.400000e-01	3.571112e-04	1.662328e-05	1.662328e-05
3.400000e-01	4.000000e-01	3.848088e-04	1.753922e-05	1.753922e-05
4.000000e-01	5.000000e-01	4.976660e-04	1.685268e-05	1.685268e-05
5.000000e-01	6.000000e-01	5.231983e-04	1.551448e-05	1.551448e-05
6.000000e-01	7.000000e-01	5.747295e-04	1.793357e-05	1.793357e-05
7.000000e-01	7.500000e-01	5.275184e-04	2.154397e-05	2.154397e-05
7.500000e-01	8.000000e-01	5.264468e-04	2.141189e-05	2.141189e-05
8.000000e-01	8.500000e-01	5.643488e-04	2.412099e-05	2.412099e-05
8.500000e-01	9.000000e-01	4.979914e-04	2.402956e-05	2.402956e-05
9.000000e-01	9.500000e-01	4.470302e-04	1.996126e-05	1.996126e-05
9.500000e-01	1.000000e+00	4.411692e-04	2.006665e-05	2.006665e-05
1.000000e+00	1.050000e+00	4.233920e-04	1.936415e-05	1.936415e-05
1.050000e+00	1.100000e+00	4.149792e-04	1.976273e-05	1.976273e-05
1.100000e+00	1.200000e+00	3.653332e-04	1.287756e-05	1.287756e-05
1.200000e+00	1.400000e+00	2.988294e-04	8.545070e-06	8.545070e-06
1.400000e+00	1.700000e+00	2.062069e-04	5.636741e-06	5.636741e-06
1.700000e+00	2.000000e+00	1.275858e-04	4.372657e-06	4.372657e-06
2.000000e+00	2.400000e+00	7.510955e-05	2.950222e-06	2.950222e-06
2.400000e+00	2.600000e+00	5.233290e-05	3.485841e-06	3.485841e-06
2.600000e+00	2.700000e+00	3.852149e-05	4.304882e-06	4.304882e-06
2.700000e+00	2.900000e+00	2.848961e-05	2.631132e-06	2.631132e-06
2.900000e+00	3.000000e+00	3.283604e-05	3.831137e-06	3.831137e-06
3.000000e+00	3.050000e+00	2.398396e-05	4.593289e-06	4.593289e-06
3.050000e+00	3.100000e+00	2.081050e-05	4.308931e-06	4.308931e-06
3.100000e+00	3.300000e+00	1.678208e-05	2.072994e-06	2.072994e-06
3.300000e+00	3.500000e+00	1.623038e-05	1.968899e-06	1.968899e-06
3.500000e+00	4.000000e+00	7.184550e-06	8.878869e-07	8.878869e-07
4.000000e+00	5.000000e+00	4.372967e-06	4.743644e-07	4.743644e-07
5.000000e+00	6.000000e+00	1.757401e-06	2.942365e-07	2.942365e-07
6.000000e+00	7.000000e+00	6.769121e-07	2.291527e-07	2.291527e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208101]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208101]
Path=Test[MUR1.0_MUF1.0_PDF99208101]
RatioPlot=0
ScaledBy=1.24649344616221126e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.527013e-06	6.029508e-06	6.029508e-06
2.000000e-02	3.000000e-02	4.290493e-05	1.449763e-05	1.449763e-05
3.000000e-02	4.000000e-02	6.054941e-05	1.618872e-05	1.618872e-05
4.000000e-02	6.000000e-02	6.455410e-05	1.236356e-05	1.236356e-05
6.000000e-02	8.000000e-02	1.208531e-04	1.621797e-05	1.621797e-05
8.000000e-02	1.000000e-01	1.419642e-04	1.733211e-05	1.733211e-05
1.000000e-01	1.200000e-01	1.787084e-04	2.008396e-05	2.008396e-05
1.200000e-01	1.400000e-01	2.059403e-04	2.157204e-05	2.157204e-05
1.400000e-01	1.800000e-01	2.201280e-04	1.587928e-05	1.587928e-05
1.800000e-01	2.400000e-01	2.892820e-04	1.471617e-05	1.471617e-05
2.400000e-01	2.800000e-01	3.191315e-04	1.895872e-05	1.895872e-05
2.800000e-01	3.400000e-01	3.754847e-04	1.700885e-05	1.700885e-05
3.400000e-01	4.000000e-01	3.943125e-04	1.725471e-05	1.725471e-05
4.000000e-01	5.000000e-01	5.095752e-04	1.524098e-05	1.524098e-05
5.000000e-01	6.000000e-01	5.455718e-04	1.582857e-05	1.582857e-05
6.000000e-01	7.000000e-01	5.704358e-04	1.619186e-05	1.619186e-05
7.000000e-01	7.500000e-01	5.522880e-04	2.247460e-05	2.247460e-05
7.500000e-01	8.000000e-01	5.495210e-04	2.214844e-05	2.214844e-05
8.000000e-01	8.500000e-01	5.820784e-04	2.306407e-05	2.306407e-05
8.500000e-01	9.000000e-01	5.023940e-04	2.144938e-05	2.144938e-05
9.000000e-01	9.500000e-01	4.661822e-04	2.070503e-05	2.070503e-05
9.500000e-01	1.000000e+00	4.547506e-04	2.051361e-05	2.051361e-05
1.000000e+00	1.050000e+00	4.404762e-04	2.001083e-05	2.001083e-05
1.050000e+00	1.100000e+00	4.194162e-04	1.937570e-05	1.937570e-05
1.100000e+00	1.200000e+00	3.789348e-04	1.314757e-05	1.314757e-05
1.200000e+00	1.400000e+00	3.083803e-04	8.357334e-06	8.357334e-06
1.400000e+00	1.700000e+00	2.126933e-04	5.701311e-06	5.701311e-06
1.700000e+00	2.000000e+00	1.333120e-04	4.551818e-06	4.551818e-06
2.000000e+00	2.400000e+00	7.790420e-05	3.044423e-06	3.044423e-06
2.400000e+00	2.600000e+00	5.331340e-05	3.524936e-06	3.524936e-06
2.600000e+00	2.700000e+00	3.921511e-05	4.405470e-06	4.405470e-06
2.700000e+00	2.900000e+00	3.020529e-05	2.786496e-06	2.786496e-06
2.900000e+00	3.000000e+00	3.423785e-05	3.992680e-06	3.992680e-06
3.000000e+00	3.050000e+00	2.546598e-05	4.882190e-06	4.882190e-06
3.050000e+00	3.100000e+00	2.207982e-05	4.577325e-06	4.577325e-06
3.100000e+00	3.300000e+00	1.748745e-05	2.160438e-06	2.160438e-06
3.300000e+00	3.500000e+00	1.678419e-05	2.042333e-06	2.042333e-06
3.500000e+00	4.000000e+00	7.489720e-06	9.281722e-07	9.281722e-07
4.000000e+00	5.000000e+00	4.658722e-06	4.990793e-07	4.990793e-07
5.000000e+00	6.000000e+00	1.865185e-06	3.122201e-07	3.122201e-07
6.000000e+00	7.000000e+00	7.194411e-07	2.429902e-07	2.429902e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208100]
Path=Test[MUR1.0_MUF1.0_PDF99208100]
RatioPlot=0
ScaledBy=1.24649344462065718e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.450603e-06	5.975862e-06	5.975862e-06
2.000000e-02	3.000000e-02	4.222023e-05	1.430992e-05	1.430992e-05
3.000000e-02	4.000000e-02	5.917603e-05	1.582217e-05	1.582217e-05
4.000000e-02	6.000000e-02	6.354175e-05	1.219062e-05	1.219062e-05
6.000000e-02	8.000000e-02	1.205385e-04	1.606664e-05	1.606664e-05
8.000000e-02	1.000000e-01	1.408127e-04	1.713998e-05	1.713998e-05
1.000000e-01	1.200000e-01	1.755877e-04	1.972169e-05	1.972169e-05
1.200000e-01	1.400000e-01	2.026497e-04	2.120890e-05	2.120890e-05
1.400000e-01	1.800000e-01	2.174745e-04	1.566606e-05	1.566606e-05
1.800000e-01	2.400000e-01	2.852182e-04	1.448432e-05	1.448432e-05
2.400000e-01	2.800000e-01	3.158637e-04	1.873455e-05	1.873455e-05
2.800000e-01	3.400000e-01	3.684938e-04	1.671314e-05	1.671314e-05
3.400000e-01	4.000000e-01	3.887612e-04	1.699768e-05	1.699768e-05
4.000000e-01	5.000000e-01	5.029413e-04	1.503009e-05	1.503009e-05
5.000000e-01	6.000000e-01	5.372902e-04	1.558738e-05	1.558738e-05
6.000000e-01	7.000000e-01	5.644863e-04	1.601875e-05	1.601875e-05
7.000000e-01	7.500000e-01	5.444312e-04	2.215151e-05	2.215151e-05
7.500000e-01	8.000000e-01	5.420816e-04	2.186068e-05	2.186068e-05
8.000000e-01	8.500000e-01	5.750958e-04	2.278936e-05	2.278936e-05
8.500000e-01	9.000000e-01	4.976530e-04	2.122120e-05	2.122120e-05
9.000000e-01	9.500000e-01	4.615504e-04	2.049002e-05	2.049002e-05
9.500000e-01	1.000000e+00	4.508782e-04	2.033549e-05	2.033549e-05
1.000000e+00	1.050000e+00	4.365308e-04	1.981454e-05	1.981454e-05
1.050000e+00	1.100000e+00	4.171388e-04	1.923493e-05	1.923493e-05
1.100000e+00	1.200000e+00	3.755731e-04	1.302402e-05	1.302402e-05
1.200000e+00	1.400000e+00	3.063863e-04	8.296510e-06	8.296510e-06
1.400000e+00	1.700000e+00	2.120690e-04	5.678746e-06	5.678746e-06
1.700000e+00	2.000000e+00	1.327796e-04	4.536182e-06	4.536182e-06
2.000000e+00	2.400000e+00	7.801855e-05	3.045990e-06	3.045990e-06
2.400000e+00	2.600000e+00	5.367430e-05	3.538762e-06	3.538762e-06
2.600000e+00	2.700000e+00	3.961047e-05	4.438568e-06	4.438568e-06
2.700000e+00	2.900000e+00	3.010974e-05	2.777534e-06	2.777534e-06
2.900000e+00	3.000000e+00	3.437996e-05	4.004891e-06	4.004891e-06
3.000000e+00	3.050000e+00	2.550006e-05	4.887649e-06	4.887649e-06
3.050000e+00	3.100000e+00	2.205834e-05	4.577335e-06	4.577335e-06
3.100000e+00	3.300000e+00	1.753026e-05	2.162519e-06	2.162519e-06
3.300000e+00	3.500000e+00	1.693851e-05	2.053098e-06	2.053098e-06
3.500000e+00	4.000000e+00	7.537984e-06	9.315338e-07	9.315338e-07
4.000000e+00	5.000000e+00	4.671248e-06	5.007695e-07	5.007695e-07
5.000000e+00	6.000000e+00	1.864962e-06	3.129121e-07	3.129121e-07
6.000000e+00	7.000000e+00	7.212685e-07	2.439313e-07	2.439313e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208099]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208099]
Path=Test[MUR1.0_MUF1.0_PDF99208099]
RatioPlot=0
ScaledBy=1.24649345202468038e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.646925e-06	6.115049e-06	6.115049e-06
2.000000e-02	3.000000e-02	4.372512e-05	1.471843e-05	1.471843e-05
3.000000e-02	4.000000e-02	6.204969e-05	1.660437e-05	1.660437e-05
4.000000e-02	6.000000e-02	6.600425e-05	1.262289e-05	1.262289e-05
6.000000e-02	8.000000e-02	1.315105e-04	1.758450e-05	1.758450e-05
8.000000e-02	1.000000e-01	1.501967e-04	1.824585e-05	1.824585e-05
1.000000e-01	1.200000e-01	1.860372e-04	2.086496e-05	2.086496e-05
1.200000e-01	1.400000e-01	2.099378e-04	2.200211e-05	2.200211e-05
1.400000e-01	1.800000e-01	2.293426e-04	1.648307e-05	1.648307e-05
1.800000e-01	2.400000e-01	3.015330e-04	1.530352e-05	1.530352e-05
2.400000e-01	2.800000e-01	3.307947e-04	1.961713e-05	1.961713e-05
2.800000e-01	3.400000e-01	3.859818e-04	1.750317e-05	1.750317e-05
3.400000e-01	4.000000e-01	4.083585e-04	1.784175e-05	1.784175e-05
4.000000e-01	5.000000e-01	5.271033e-04	1.581395e-05	1.581395e-05
5.000000e-01	6.000000e-01	5.621456e-04	1.629888e-05	1.629888e-05
6.000000e-01	7.000000e-01	5.961011e-04	1.685142e-05	1.685142e-05
7.000000e-01	7.500000e-01	5.684382e-04	2.308146e-05	2.308146e-05
7.500000e-01	8.000000e-01	5.645218e-04	2.271052e-05	2.271052e-05
8.000000e-01	8.500000e-01	5.982840e-04	2.371377e-05	2.371377e-05
8.500000e-01	9.000000e-01	5.193920e-04	2.217775e-05	2.217775e-05
9.000000e-01	9.500000e-01	4.772494e-04	2.116351e-05	2.116351e-05
9.500000e-01	1.000000e+00	4.690626e-04	2.107015e-05	2.107015e-05
1.000000e+00	1.050000e+00	4.525112e-04	2.051789e-05	2.051789e-05
1.050000e+00	1.100000e+00	4.340900e-04	2.001526e-05	2.001526e-05
1.100000e+00	1.200000e+00	3.887047e-04	1.346367e-05	1.346367e-05
1.200000e+00	1.400000e+00	3.151091e-04	8.537340e-06	8.537340e-06
1.400000e+00	1.700000e+00	2.171956e-04	5.811661e-06	5.811661e-06
1.700000e+00	2.000000e+00	1.353765e-04	4.621438e-06	4.621438e-06
2.000000e+00	2.400000e+00	7.895508e-05	3.079875e-06	3.079875e-06
2.400000e+00	2.600000e+00	5.443850e-05	3.585742e-06	3.585742e-06
2.600000e+00	2.700000e+00	3.999636e-05	4.469200e-06	4.469200e-06
2.700000e+00	2.900000e+00	3.027151e-05	2.790958e-06	2.790958e-06
2.900000e+00	3.000000e+00	3.444723e-05	4.010819e-06	4.010819e-06
3.000000e+00	3.050000e+00	2.534216e-05	4.859371e-06	4.859371e-06
3.050000e+00	3.100000e+00	2.202072e-05	4.559074e-06	4.559074e-06
3.100000e+00	3.300000e+00	1.762599e-05	2.174092e-06	2.174092e-06
3.300000e+00	3.500000e+00	1.686808e-05	2.050747e-06	2.050747e-06
3.500000e+00	4.000000e+00	7.502240e-06	9.285074e-07	9.285074e-07
4.000000e+00	5.000000e+00	4.608782e-06	4.965743e-07	4.965743e-07
5.000000e+00	6.000000e+00	1.850290e-06	3.089244e-07	3.089244e-07
6.000000e+00	7.000000e+00	7.103155e-07	2.401413e-07	2.401413e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208098]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208098]
Path=Test[MUR1.0_MUF1.0_PDF99208098]
RatioPlot=0
ScaledBy=1.24649342447585382e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.900959e-06	6.293934e-06	6.293934e-06
2.000000e-02	3.000000e-02	4.466273e-05	1.504523e-05	1.504523e-05
3.000000e-02	4.000000e-02	6.323087e-05	1.691657e-05	1.691657e-05
4.000000e-02	6.000000e-02	6.751880e-05	1.294562e-05	1.294562e-05
6.000000e-02	8.000000e-02	1.303430e-04	1.734385e-05	1.734385e-05
8.000000e-02	1.000000e-01	1.484215e-04	1.826098e-05	1.826098e-05
1.000000e-01	1.200000e-01	1.885269e-04	2.119887e-05	2.119887e-05
1.200000e-01	1.400000e-01	2.142885e-04	2.246164e-05	2.246164e-05
1.400000e-01	1.800000e-01	2.318027e-04	1.666407e-05	1.666407e-05
1.800000e-01	2.400000e-01	3.044365e-04	1.543904e-05	1.543904e-05
2.400000e-01	2.800000e-01	3.353660e-04	1.986754e-05	1.986754e-05
2.800000e-01	3.400000e-01	3.915280e-04	1.773022e-05	1.773022e-05
3.400000e-01	4.000000e-01	4.140907e-04	1.807924e-05	1.807924e-05
4.000000e-01	5.000000e-01	5.349368e-04	1.597526e-05	1.597526e-05
5.000000e-01	6.000000e-01	5.712786e-04	1.655156e-05	1.655156e-05
6.000000e-01	7.000000e-01	6.020318e-04	1.698979e-05	1.698979e-05
7.000000e-01	7.500000e-01	5.778696e-04	2.347564e-05	2.347564e-05
7.500000e-01	8.000000e-01	5.746188e-04	2.312875e-05	2.312875e-05
8.000000e-01	8.500000e-01	6.090588e-04	2.410126e-05	2.410126e-05
8.500000e-01	9.000000e-01	5.277134e-04	2.246320e-05	2.246320e-05
9.000000e-01	9.500000e-01	4.870896e-04	2.161185e-05	2.161185e-05
9.500000e-01	1.000000e+00	4.776506e-04	2.148823e-05	2.148823e-05
1.000000e+00	1.050000e+00	4.617224e-04	2.093504e-05	2.093504e-05
1.050000e+00	1.100000e+00	4.416714e-04	2.034287e-05	2.034287e-05
1.100000e+00	1.200000e+00	3.967235e-04	1.372752e-05	1.372752e-05
1.200000e+00	1.400000e+00	3.223701e-04	8.722220e-06	8.722220e-06
1.400000e+00	1.700000e+00	2.227177e-04	5.957355e-06	5.957355e-06
1.700000e+00	2.000000e+00	1.391180e-04	4.741377e-06	4.741377e-06
2.000000e+00	2.400000e+00	8.137883e-05	3.174121e-06	3.174121e-06
2.400000e+00	2.600000e+00	5.600195e-05	3.690291e-06	3.690291e-06
2.600000e+00	2.700000e+00	4.118187e-05	4.608262e-06	4.608262e-06
2.700000e+00	2.900000e+00	3.128658e-05	2.882166e-06	2.882166e-06
2.900000e+00	3.000000e+00	3.567369e-05	4.153167e-06	4.153167e-06
3.000000e+00	3.050000e+00	2.630026e-05	5.048094e-06	5.048094e-06
3.050000e+00	3.100000e+00	2.281318e-05	4.732415e-06	4.732415e-06
3.100000e+00	3.300000e+00	1.817886e-05	2.240067e-06	2.240067e-06
3.300000e+00	3.500000e+00	1.747822e-05	2.122522e-06	2.122522e-06
3.500000e+00	4.000000e+00	7.776174e-06	9.612396e-07	9.612396e-07
4.000000e+00	5.000000e+00	4.792340e-06	5.150648e-07	5.150648e-07
5.000000e+00	6.000000e+00	1.919727e-06	3.205790e-07	3.205790e-07
6.000000e+00	7.000000e+00	7.389924e-07	2.498403e-07	2.498403e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208097]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208097]
Path=Test[MUR1.0_MUF1.0_PDF99208097]
RatioPlot=0
ScaledBy=1.24649342820873392e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.929631e-06	6.314593e-06	6.314593e-06
2.000000e-02	3.000000e-02	4.524883e-05	1.521477e-05	1.521477e-05
3.000000e-02	4.000000e-02	6.403935e-05	1.714517e-05	1.714517e-05
4.000000e-02	6.000000e-02	6.843105e-05	1.309729e-05	1.309729e-05
6.000000e-02	8.000000e-02	1.324759e-04	1.765032e-05	1.765032e-05
8.000000e-02	1.000000e-01	1.532613e-04	1.864320e-05	1.864320e-05
1.000000e-01	1.200000e-01	1.913467e-04	2.143992e-05	2.143992e-05
1.200000e-01	1.400000e-01	2.170257e-04	2.273951e-05	2.273951e-05
1.400000e-01	1.800000e-01	2.354473e-04	1.689818e-05	1.689818e-05
1.800000e-01	2.400000e-01	3.094800e-04	1.569120e-05	1.569120e-05
2.400000e-01	2.800000e-01	3.400845e-04	2.014649e-05	2.014649e-05
2.800000e-01	3.400000e-01	3.989900e-04	1.805381e-05	1.805381e-05
3.400000e-01	4.000000e-01	4.210278e-04	1.837654e-05	1.837654e-05
4.000000e-01	5.000000e-01	5.431146e-04	1.620274e-05	1.620274e-05
5.000000e-01	6.000000e-01	5.804650e-04	1.680978e-05	1.680978e-05
6.000000e-01	7.000000e-01	6.100418e-04	1.721381e-05	1.721381e-05
7.000000e-01	7.500000e-01	5.872598e-04	2.385052e-05	2.385052e-05
7.500000e-01	8.000000e-01	5.824598e-04	2.343727e-05	2.343727e-05
8.000000e-01	8.500000e-01	6.171058e-04	2.440738e-05	2.440738e-05
8.500000e-01	9.000000e-01	5.339448e-04	2.271832e-05	2.271832e-05
9.000000e-01	9.500000e-01	4.925170e-04	2.184550e-05	2.184550e-05
9.500000e-01	1.000000e+00	4.832630e-04	2.172173e-05	2.172173e-05
1.000000e+00	1.050000e+00	4.675686e-04	2.119400e-05	2.119400e-05
1.050000e+00	1.100000e+00	4.458552e-04	2.053141e-05	2.053141e-05
1.100000e+00	1.200000e+00	4.009522e-04	1.387511e-05	1.387511e-05
1.200000e+00	1.400000e+00	3.249238e-04	8.789690e-06	8.789690e-06
1.400000e+00	1.700000e+00	2.240707e-04	5.991437e-06	5.991437e-06
1.700000e+00	2.000000e+00	1.398560e-04	4.768347e-06	4.768347e-06
2.000000e+00	2.400000e+00	8.151573e-05	3.178437e-06	3.178437e-06
2.400000e+00	2.600000e+00	5.603400e-05	3.689891e-06	3.689891e-06
2.600000e+00	2.700000e+00	4.113074e-05	4.602359e-06	4.602359e-06
2.700000e+00	2.900000e+00	3.133215e-05	2.885394e-06	2.885394e-06
2.900000e+00	3.000000e+00	3.559696e-05	4.145231e-06	4.145231e-06
3.000000e+00	3.050000e+00	2.626618e-05	5.038948e-06	5.038948e-06
3.050000e+00	3.100000e+00	2.279216e-05	4.723174e-06	4.723174e-06
3.100000e+00	3.300000e+00	1.817388e-05	2.239797e-06	2.239797e-06
3.300000e+00	3.500000e+00	1.739260e-05	2.115356e-06	2.115356e-06
3.500000e+00	4.000000e+00	7.739550e-06	9.581816e-07	9.581816e-07
4.000000e+00	5.000000e+00	4.772320e-06	5.129127e-07	5.129127e-07
5.000000e+00	6.000000e+00	1.910386e-06	3.191968e-07	3.191968e-07
6.000000e+00	7.000000e+00	7.339765e-07	2.483238e-07	2.483238e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208096]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208096]
Path=Test[MUR1.0_MUF1.0_PDF99208096]
RatioPlot=0
ScaledBy=1.24649343507076869e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.783043e-06	6.210775e-06	6.210775e-06
2.000000e-02	3.000000e-02	4.449034e-05	1.498080e-05	1.498080e-05
3.000000e-02	4.000000e-02	6.281754e-05	1.680624e-05	1.680624e-05
4.000000e-02	6.000000e-02	6.701365e-05	1.282722e-05	1.282722e-05
6.000000e-02	8.000000e-02	1.290321e-04	1.718843e-05	1.718843e-05
8.000000e-02	1.000000e-01	1.504117e-04	1.827497e-05	1.827497e-05
1.000000e-01	1.200000e-01	1.869821e-04	2.093334e-05	2.093334e-05
1.200000e-01	1.400000e-01	2.132436e-04	2.233339e-05	2.233339e-05
1.400000e-01	1.800000e-01	2.304661e-04	1.654759e-05	1.654759e-05
1.800000e-01	2.400000e-01	3.031037e-04	1.536815e-05	1.536815e-05
2.400000e-01	2.800000e-01	3.332297e-04	1.973991e-05	1.973991e-05
2.800000e-01	3.400000e-01	3.910480e-04	1.769615e-05	1.769615e-05
3.400000e-01	4.000000e-01	4.121878e-04	1.799253e-05	1.799253e-05
4.000000e-01	5.000000e-01	5.320179e-04	1.587044e-05	1.587044e-05
5.000000e-01	6.000000e-01	5.687301e-04	1.647150e-05	1.647150e-05
6.000000e-01	7.000000e-01	5.972200e-04	1.686754e-05	1.686754e-05
7.000000e-01	7.500000e-01	5.755938e-04	2.337934e-05	2.337934e-05
7.500000e-01	8.000000e-01	5.714346e-04	2.299557e-05	2.299557e-05
8.000000e-01	8.500000e-01	6.052544e-04	2.394412e-05	2.394412e-05
8.500000e-01	9.000000e-01	5.233778e-04	2.227748e-05	2.227748e-05
9.000000e-01	9.500000e-01	4.837704e-04	2.145693e-05	2.145693e-05
9.500000e-01	1.000000e+00	4.739956e-04	2.131327e-05	2.131327e-05
1.000000e+00	1.050000e+00	4.587088e-04	2.079435e-05	2.079435e-05
1.050000e+00	1.100000e+00	4.373550e-04	2.014274e-05	2.014274e-05
1.100000e+00	1.200000e+00	3.935762e-04	1.362653e-05	1.362653e-05
1.200000e+00	1.400000e+00	3.193518e-04	8.639845e-06	8.639845e-06
1.400000e+00	1.700000e+00	2.203095e-04	5.892039e-06	5.892039e-06
1.700000e+00	2.000000e+00	1.376734e-04	4.693636e-06	4.693636e-06
2.000000e+00	2.400000e+00	8.034603e-05	3.133612e-06	3.133612e-06
2.400000e+00	2.600000e+00	5.520715e-05	3.635505e-06	3.635505e-06
2.600000e+00	2.700000e+00	4.062347e-05	4.545324e-06	4.545324e-06
2.700000e+00	2.900000e+00	3.091298e-05	2.848582e-06	2.848582e-06
2.900000e+00	3.000000e+00	3.512909e-05	4.091437e-06	4.091437e-06
3.000000e+00	3.050000e+00	2.597832e-05	4.981295e-06	4.981295e-06
3.050000e+00	3.100000e+00	2.251724e-05	4.666083e-06	4.666083e-06
3.100000e+00	3.300000e+00	1.794591e-05	2.212434e-06	2.212434e-06
3.300000e+00	3.500000e+00	1.719799e-05	2.090136e-06	2.090136e-06
3.500000e+00	4.000000e+00	7.653960e-06	9.473635e-07	9.473635e-07
4.000000e+00	5.000000e+00	4.724402e-06	5.075354e-07	5.075354e-07
5.000000e+00	6.000000e+00	1.890664e-06	3.162516e-07	3.162516e-07
6.000000e+00	7.000000e+00	7.271270e-07	2.460140e-07	2.460140e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208095]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208095]
Path=Test[MUR1.0_MUF1.0_PDF99208095]
RatioPlot=0
ScaledBy=1.24649342724718335e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.823553e-06	6.239195e-06	6.239195e-06
2.000000e-02	3.000000e-02	4.412998e-05	1.487378e-05	1.487378e-05
3.000000e-02	4.000000e-02	6.252536e-05	1.673179e-05	1.673179e-05
4.000000e-02	6.000000e-02	6.694435e-05	1.283339e-05	1.283339e-05
6.000000e-02	8.000000e-02	1.304328e-04	1.736301e-05	1.736301e-05
8.000000e-02	1.000000e-01	1.474186e-04	1.813747e-05	1.813747e-05
1.000000e-01	1.200000e-01	1.871064e-04	2.103327e-05	2.103327e-05
1.200000e-01	1.400000e-01	2.120334e-04	2.223078e-05	2.223078e-05
1.400000e-01	1.800000e-01	2.302879e-04	1.655822e-05	1.655822e-05
1.800000e-01	2.400000e-01	3.021305e-04	1.532615e-05	1.532615e-05
2.400000e-01	2.800000e-01	3.330455e-04	1.973272e-05	1.973272e-05
2.800000e-01	3.400000e-01	3.878478e-04	1.757414e-05	1.757414e-05
3.400000e-01	4.000000e-01	4.108117e-04	1.793930e-05	1.793930e-05
4.000000e-01	5.000000e-01	5.307109e-04	1.586841e-05	1.586841e-05
5.000000e-01	6.000000e-01	5.663400e-04	1.641398e-05	1.641398e-05
6.000000e-01	7.000000e-01	5.985149e-04	1.688949e-05	1.688949e-05
7.000000e-01	7.500000e-01	5.728922e-04	2.327278e-05	2.327278e-05
7.500000e-01	8.000000e-01	5.695840e-04	2.292723e-05	2.292723e-05
8.000000e-01	8.500000e-01	6.040490e-04	2.390848e-05	2.390848e-05
8.500000e-01	9.000000e-01	5.241392e-04	2.231801e-05	2.231801e-05
9.000000e-01	9.500000e-01	4.827926e-04	2.142076e-05	2.142076e-05
9.500000e-01	1.000000e+00	4.740012e-04	2.131943e-05	2.131943e-05
1.000000e+00	1.050000e+00	4.578172e-04	2.075868e-05	2.075868e-05
1.050000e+00	1.100000e+00	4.387322e-04	2.021070e-05	2.021070e-05
1.100000e+00	1.200000e+00	3.935237e-04	1.361780e-05	1.361780e-05
1.200000e+00	1.400000e+00	3.197367e-04	8.652413e-06	8.652413e-06
1.400000e+00	1.700000e+00	2.209263e-04	5.909647e-06	5.909647e-06
1.700000e+00	2.000000e+00	1.378730e-04	4.699053e-06	4.699053e-06
2.000000e+00	2.400000e+00	8.067038e-05	3.146687e-06	3.146687e-06
2.400000e+00	2.600000e+00	5.560075e-05	3.664358e-06	3.664358e-06
2.600000e+00	2.700000e+00	4.081397e-05	4.567343e-06	4.567343e-06
2.700000e+00	2.900000e+00	3.098710e-05	2.854530e-06	2.854530e-06
2.900000e+00	3.000000e+00	3.537321e-05	4.117201e-06	4.117201e-06
3.000000e+00	3.050000e+00	2.602644e-05	4.996089e-06	4.996089e-06
3.050000e+00	3.100000e+00	2.259082e-05	4.686043e-06	4.686043e-06
3.100000e+00	3.300000e+00	1.802687e-05	2.221687e-06	2.221687e-06
3.300000e+00	3.500000e+00	1.733199e-05	2.105021e-06	2.105021e-06
3.500000e+00	4.000000e+00	7.711948e-06	9.531990e-07	9.531990e-07
4.000000e+00	5.000000e+00	4.748488e-06	5.106082e-07	5.106082e-07
5.000000e+00	6.000000e+00	1.902970e-06	3.176627e-07	3.176627e-07
6.000000e+00	7.000000e+00	7.328371e-07	2.476549e-07	2.476549e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208094]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208094]
Path=Test[MUR1.0_MUF1.0_PDF99208094]
RatioPlot=0
ScaledBy=1.24649343136182698e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.824675e-06	6.239989e-06	6.239989e-06
2.000000e-02	3.000000e-02	4.415528e-05	1.488326e-05	1.488326e-05
3.000000e-02	4.000000e-02	6.257434e-05	1.674327e-05	1.674327e-05
4.000000e-02	6.000000e-02	6.692815e-05	1.283008e-05	1.283008e-05
6.000000e-02	8.000000e-02	1.307164e-04	1.740593e-05	1.740593e-05
8.000000e-02	1.000000e-01	1.476894e-04	1.814375e-05	1.814375e-05
1.000000e-01	1.200000e-01	1.872828e-04	2.104913e-05	2.104913e-05
1.200000e-01	1.400000e-01	2.121585e-04	2.223964e-05	2.223964e-05
1.400000e-01	1.800000e-01	2.304737e-04	1.657334e-05	1.657334e-05
1.800000e-01	2.400000e-01	3.023595e-04	1.533902e-05	1.533902e-05
2.400000e-01	2.800000e-01	3.333065e-04	1.975020e-05	1.975020e-05
2.800000e-01	3.400000e-01	3.879167e-04	1.758069e-05	1.758069e-05
3.400000e-01	4.000000e-01	4.110388e-04	1.795060e-05	1.795060e-05
4.000000e-01	5.000000e-01	5.309694e-04	1.588529e-05	1.588529e-05
5.000000e-01	6.000000e-01	5.665214e-04	1.641989e-05	1.641989e-05
6.000000e-01	7.000000e-01	5.992062e-04	1.691125e-05	1.691125e-05
7.000000e-01	7.500000e-01	5.729902e-04	2.327695e-05	2.327695e-05
7.500000e-01	8.000000e-01	5.698098e-04	2.293618e-05	2.293618e-05
8.000000e-01	8.500000e-01	6.043726e-04	2.392551e-05	2.392551e-05
8.500000e-01	9.000000e-01	5.245304e-04	2.234095e-05	2.234095e-05
9.000000e-01	9.500000e-01	4.830158e-04	2.143056e-05	2.143056e-05
9.500000e-01	1.000000e+00	4.741818e-04	2.132873e-05	2.132873e-05
1.000000e+00	1.050000e+00	4.579118e-04	2.076330e-05	2.076330e-05
1.050000e+00	1.100000e+00	4.391034e-04	2.022947e-05	2.022947e-05
1.100000e+00	1.200000e+00	3.936757e-04	1.362388e-05	1.362388e-05
1.200000e+00	1.400000e+00	3.199281e-04	8.658533e-06	8.658533e-06
1.400000e+00	1.700000e+00	2.210401e-04	5.912955e-06	5.912955e-06
1.700000e+00	2.000000e+00	1.379246e-04	4.700909e-06	4.700909e-06
2.000000e+00	2.400000e+00	8.071015e-05	3.148314e-06	3.148314e-06
2.400000e+00	2.600000e+00	5.563390e-05	3.666800e-06	3.666800e-06
2.600000e+00	2.700000e+00	4.083653e-05	4.569672e-06	4.569672e-06
2.700000e+00	2.900000e+00	3.099796e-05	2.855784e-06	2.855784e-06
2.900000e+00	3.000000e+00	3.538895e-05	4.119286e-06	4.119286e-06
3.000000e+00	3.050000e+00	2.603538e-05	4.997617e-06	4.997617e-06
3.050000e+00	3.100000e+00	2.260054e-05	4.688063e-06	4.688063e-06
3.100000e+00	3.300000e+00	1.803335e-05	2.222612e-06	2.222612e-06
3.300000e+00	3.500000e+00	1.734085e-05	2.105960e-06	2.105960e-06
3.500000e+00	4.000000e+00	7.714964e-06	9.535676e-07	9.535676e-07
4.000000e+00	5.000000e+00	4.749319e-06	5.108295e-07	5.108295e-07
5.000000e+00	6.000000e+00	1.903914e-06	3.178294e-07	3.178294e-07
6.000000e+00	7.000000e+00	7.330329e-07	2.477397e-07	2.477397e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208093]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208093]
Path=Test[MUR1.0_MUF1.0_PDF99208093]
RatioPlot=0
ScaledBy=1.24649343169597844e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.843373e-06	6.253469e-06	6.253469e-06
2.000000e-02	3.000000e-02	4.483313e-05	1.508674e-05	1.508674e-05
3.000000e-02	4.000000e-02	6.334381e-05	1.695132e-05	1.695132e-05
4.000000e-02	6.000000e-02	6.759785e-05	1.293929e-05	1.293929e-05
6.000000e-02	8.000000e-02	1.301417e-04	1.734193e-05	1.734193e-05
8.000000e-02	1.000000e-01	1.515206e-04	1.841957e-05	1.841957e-05
1.000000e-01	1.200000e-01	1.887178e-04	2.114187e-05	2.114187e-05
1.200000e-01	1.400000e-01	2.148764e-04	2.250868e-05	2.250868e-05
1.400000e-01	1.800000e-01	2.323818e-04	1.668392e-05	1.668392e-05
1.800000e-01	2.400000e-01	3.056077e-04	1.549569e-05	1.549569e-05
2.400000e-01	2.800000e-01	3.359250e-04	1.990170e-05	1.990170e-05
2.800000e-01	3.400000e-01	3.943722e-04	1.784404e-05	1.784404e-05
3.400000e-01	4.000000e-01	4.157502e-04	1.814835e-05	1.814835e-05
4.000000e-01	5.000000e-01	5.365052e-04	1.600309e-05	1.600309e-05
5.000000e-01	6.000000e-01	5.735319e-04	1.660977e-05	1.660977e-05
6.000000e-01	7.000000e-01	6.020664e-04	1.700457e-05	1.700457e-05
7.000000e-01	7.500000e-01	5.803928e-04	2.357410e-05	2.357410e-05
7.500000e-01	8.000000e-01	5.759820e-04	2.317916e-05	2.317916e-05
8.000000e-01	8.500000e-01	6.101118e-04	2.413535e-05	2.413535e-05
8.500000e-01	9.000000e-01	5.275456e-04	2.245326e-05	2.245326e-05
9.000000e-01	9.500000e-01	4.874280e-04	2.161999e-05	2.161999e-05
9.500000e-01	1.000000e+00	4.777424e-04	2.148058e-05	2.148058e-05
1.000000e+00	1.050000e+00	4.623928e-04	2.096115e-05	2.096115e-05
1.050000e+00	1.100000e+00	4.406600e-04	2.029541e-05	2.029541e-05
1.100000e+00	1.200000e+00	3.966007e-04	1.372931e-05	1.372931e-05
1.200000e+00	1.400000e+00	3.216611e-04	8.702273e-06	8.702273e-06
1.400000e+00	1.700000e+00	2.218834e-04	5.933921e-06	5.933921e-06
1.700000e+00	2.000000e+00	1.386147e-04	4.725535e-06	4.725535e-06
2.000000e+00	2.400000e+00	8.086120e-05	3.153399e-06	3.153399e-06
2.400000e+00	2.600000e+00	5.555635e-05	3.658580e-06	3.658580e-06
2.600000e+00	2.700000e+00	4.086146e-05	4.571963e-06	4.571963e-06
2.700000e+00	2.900000e+00	3.110350e-05	2.865433e-06	2.865433e-06
2.900000e+00	3.000000e+00	3.533765e-05	4.115474e-06	4.115474e-06
3.000000e+00	3.050000e+00	2.612496e-05	5.010121e-06	5.010121e-06
3.050000e+00	3.100000e+00	2.264564e-05	4.692825e-06	4.692825e-06
3.100000e+00	3.300000e+00	1.804946e-05	2.224730e-06	2.224730e-06
3.300000e+00	3.500000e+00	1.728870e-05	2.101614e-06	2.101614e-06
3.500000e+00	4.000000e+00	7.693606e-06	9.523527e-07	9.523527e-07
4.000000e+00	5.000000e+00	4.748302e-06	5.100954e-07	5.100954e-07
5.000000e+00	6.000000e+00	1.899934e-06	3.177054e-07	3.177054e-07
6.000000e+00	7.000000e+00	7.304713e-07	2.471655e-07	2.471655e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208092]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208092]
Path=Test[MUR1.0_MUF1.0_PDF99208092]
RatioPlot=0
ScaledBy=1.24649344479950828e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.359358e-06	5.911014e-06	5.911014e-06
2.000000e-02	3.000000e-02	4.206080e-05	1.419403e-05	1.419403e-05
3.000000e-02	4.000000e-02	5.955421e-05	1.592447e-05	1.592447e-05
4.000000e-02	6.000000e-02	6.330940e-05	1.211913e-05	1.211913e-05
6.000000e-02	8.000000e-02	1.213789e-04	1.617428e-05	1.617428e-05
8.000000e-02	1.000000e-01	1.400019e-04	1.708744e-05	1.708744e-05
1.000000e-01	1.200000e-01	1.761324e-04	1.970809e-05	1.970809e-05
1.200000e-01	1.400000e-01	2.021742e-04	2.119012e-05	2.119012e-05
1.400000e-01	1.800000e-01	2.173684e-04	1.562990e-05	1.562990e-05
1.800000e-01	2.400000e-01	2.859080e-04	1.450326e-05	1.450326e-05
2.400000e-01	2.800000e-01	3.142640e-04	1.861551e-05	1.861551e-05
2.800000e-01	3.400000e-01	3.685055e-04	1.668558e-05	1.668558e-05
3.400000e-01	4.000000e-01	3.877217e-04	1.693724e-05	1.693724e-05
4.000000e-01	5.000000e-01	5.013360e-04	1.497055e-05	1.497055e-05
5.000000e-01	6.000000e-01	5.362149e-04	1.554336e-05	1.554336e-05
6.000000e-01	7.000000e-01	5.636534e-04	1.591786e-05	1.591786e-05
7.000000e-01	7.500000e-01	5.429554e-04	2.206089e-05	2.206089e-05
7.500000e-01	8.000000e-01	5.398790e-04	2.172761e-05	2.172761e-05
8.000000e-01	8.500000e-01	5.714004e-04	2.260553e-05	2.260553e-05
8.500000e-01	9.000000e-01	4.944830e-04	2.106796e-05	2.106796e-05
9.000000e-01	9.500000e-01	4.576478e-04	2.029997e-05	2.029997e-05
9.500000e-01	1.000000e+00	4.478554e-04	2.013982e-05	2.013982e-05
1.000000e+00	1.050000e+00	4.325138e-04	1.962520e-05	1.962520e-05
1.050000e+00	1.100000e+00	4.132084e-04	1.903985e-05	1.903985e-05
1.100000e+00	1.200000e+00	3.724369e-04	1.290279e-05	1.290279e-05
1.200000e+00	1.400000e+00	3.025244e-04	8.188208e-06	8.188208e-06
1.400000e+00	1.700000e+00	2.086608e-04	5.584130e-06	5.584130e-06
1.700000e+00	2.000000e+00	1.305739e-04	4.456136e-06	4.456136e-06
2.000000e+00	2.400000e+00	7.628113e-05	2.978533e-06	2.978533e-06
2.400000e+00	2.600000e+00	5.235275e-05	3.451516e-06	3.451516e-06
2.600000e+00	2.700000e+00	3.857835e-05	4.321838e-06	4.321838e-06
2.700000e+00	2.900000e+00	2.948593e-05	2.721030e-06	2.721030e-06
2.900000e+00	3.000000e+00	3.345707e-05	3.895623e-06	3.895623e-06
3.000000e+00	3.050000e+00	2.477346e-05	4.749436e-06	4.749436e-06
3.050000e+00	3.100000e+00	2.152920e-05	4.458771e-06	4.458771e-06
3.100000e+00	3.300000e+00	1.713357e-05	2.115446e-06	2.115446e-06
3.300000e+00	3.500000e+00	1.642932e-05	1.997261e-06	1.997261e-06
3.500000e+00	4.000000e+00	7.320928e-06	9.059570e-07	9.059570e-07
4.000000e+00	5.000000e+00	4.529205e-06	4.863786e-07	4.863786e-07
5.000000e+00	6.000000e+00	1.819846e-06	3.039057e-07	3.039057e-07
6.000000e+00	7.000000e+00	6.998138e-07	2.361459e-07	2.361459e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208091]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208091]
Path=Test[MUR1.0_MUF1.0_PDF99208091]
RatioPlot=0
ScaledBy=1.24649344990135895e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.255028e-06	5.837197e-06	5.837197e-06
2.000000e-02	3.000000e-02	4.124509e-05	1.397850e-05	1.397850e-05
3.000000e-02	4.000000e-02	5.756506e-05	1.538604e-05	1.538604e-05
4.000000e-02	6.000000e-02	6.197230e-05	1.186677e-05	1.186677e-05
6.000000e-02	8.000000e-02	1.203892e-04	1.601541e-05	1.601541e-05
8.000000e-02	1.000000e-01	1.415377e-04	1.717336e-05	1.717336e-05
1.000000e-01	1.200000e-01	1.714847e-04	1.916178e-05	1.916178e-05
1.200000e-01	1.400000e-01	1.976673e-04	2.069841e-05	2.069841e-05
1.400000e-01	1.800000e-01	2.140830e-04	1.538655e-05	1.538655e-05
1.800000e-01	2.400000e-01	2.811923e-04	1.425691e-05	1.425691e-05
2.400000e-01	2.800000e-01	3.103175e-04	1.837488e-05	1.837488e-05
2.800000e-01	3.400000e-01	3.617767e-04	1.640707e-05	1.640707e-05
3.400000e-01	4.000000e-01	3.816000e-04	1.666353e-05	1.666353e-05
4.000000e-01	5.000000e-01	4.935696e-04	1.473766e-05	1.473766e-05
5.000000e-01	6.000000e-01	5.267452e-04	1.527805e-05	1.527805e-05
6.000000e-01	7.000000e-01	5.556572e-04	1.571617e-05	1.571617e-05
7.000000e-01	7.500000e-01	5.342264e-04	2.171319e-05	2.171319e-05
7.500000e-01	8.000000e-01	5.314100e-04	2.139757e-05	2.139757e-05
8.000000e-01	8.500000e-01	5.629730e-04	2.229214e-05	2.229214e-05
8.500000e-01	9.000000e-01	4.878488e-04	2.077795e-05	2.077795e-05
9.000000e-01	9.500000e-01	4.518718e-04	2.003987e-05	2.003987e-05
9.500000e-01	1.000000e+00	4.424316e-04	1.990734e-05	1.990734e-05
1.000000e+00	1.050000e+00	4.279664e-04	1.940654e-05	1.940654e-05
1.050000e+00	1.100000e+00	4.095750e-04	1.886565e-05	1.886565e-05
1.100000e+00	1.200000e+00	3.676857e-04	1.275119e-05	1.275119e-05
1.200000e+00	1.400000e+00	2.994135e-04	8.102060e-06	8.102060e-06
1.400000e+00	1.700000e+00	2.071396e-04	5.541320e-06	5.541320e-06
1.700000e+00	2.000000e+00	1.296895e-04	4.422754e-06	4.422754e-06
2.000000e+00	2.400000e+00	7.609003e-05	2.969414e-06	2.969414e-06
2.400000e+00	2.600000e+00	5.253335e-05	3.456209e-06	3.456209e-06
2.600000e+00	2.700000e+00	3.888201e-05	4.345935e-06	4.345935e-06
2.700000e+00	2.900000e+00	2.922506e-05	2.697429e-06	2.697429e-06
2.900000e+00	3.000000e+00	3.340877e-05	3.891885e-06	3.891885e-06
3.000000e+00	3.050000e+00	2.471166e-05	4.732309e-06	4.732309e-06
3.050000e+00	3.100000e+00	2.138622e-05	4.430817e-06	4.430817e-06
3.100000e+00	3.300000e+00	1.710095e-05	2.110064e-06	2.110064e-06
3.300000e+00	3.500000e+00	1.648590e-05	1.997875e-06	1.997875e-06
3.500000e+00	4.000000e+00	7.331612e-06	9.061355e-07	9.061355e-07
4.000000e+00	5.000000e+00	4.523443e-06	4.858477e-07	4.858477e-07
5.000000e+00	6.000000e+00	1.804989e-06	3.030930e-07	3.030930e-07
6.000000e+00	7.000000e+00	6.983442e-07	2.361947e-07	2.361947e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208090]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208090]
Path=Test[MUR1.0_MUF1.0_PDF99208090]
RatioPlot=0
ScaledBy=1.24649348503692445e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	7.441440e-06	5.261989e-06	5.261989e-06
2.000000e-02	3.000000e-02	3.682391e-05	1.258430e-05	1.258430e-05
3.000000e-02	4.000000e-02	5.111084e-05	1.367445e-05	1.367445e-05
4.000000e-02	6.000000e-02	5.486555e-05	1.051154e-05	1.051154e-05
6.000000e-02	8.000000e-02	1.060584e-04	1.412304e-05	1.412304e-05
8.000000e-02	1.000000e-01	1.259480e-04	1.531426e-05	1.531426e-05
1.000000e-01	1.200000e-01	1.503902e-04	1.688600e-05	1.688600e-05
1.200000e-01	1.400000e-01	1.769207e-04	1.852485e-05	1.852485e-05
1.400000e-01	1.800000e-01	1.898036e-04	1.367883e-05	1.367883e-05
1.800000e-01	2.400000e-01	2.494055e-04	1.266215e-05	1.266215e-05
2.400000e-01	2.800000e-01	2.757045e-04	1.633340e-05	1.633340e-05
2.800000e-01	3.400000e-01	3.205638e-04	1.459165e-05	1.459165e-05
3.400000e-01	4.000000e-01	3.367802e-04	1.474097e-05	1.474097e-05
4.000000e-01	5.000000e-01	4.371965e-04	1.308574e-05	1.308574e-05
5.000000e-01	6.000000e-01	4.666597e-04	1.358249e-05	1.358249e-05
6.000000e-01	7.000000e-01	4.930833e-04	1.398746e-05	1.398746e-05
7.000000e-01	7.500000e-01	4.742938e-04	1.931849e-05	1.931849e-05
7.500000e-01	8.000000e-01	4.733398e-04	1.909413e-05	1.909413e-05
8.000000e-01	8.500000e-01	5.009340e-04	1.986696e-05	1.986696e-05
8.500000e-01	9.000000e-01	4.343566e-04	1.854712e-05	1.854712e-05
9.000000e-01	9.500000e-01	4.044692e-04	1.794973e-05	1.794973e-05
9.500000e-01	1.000000e+00	3.945848e-04	1.777953e-05	1.777953e-05
1.000000e+00	1.050000e+00	3.809074e-04	1.730840e-05	1.730840e-05
1.050000e+00	1.100000e+00	3.657580e-04	1.687203e-05	1.687203e-05
1.100000e+00	1.200000e+00	3.288175e-04	1.144160e-05	1.144160e-05
1.200000e+00	1.400000e+00	2.688459e-04	7.283840e-06	7.283840e-06
1.400000e+00	1.700000e+00	1.862501e-04	4.989571e-06	4.989571e-06
1.700000e+00	2.000000e+00	1.170063e-04	3.999112e-06	3.999112e-06
2.000000e+00	2.400000e+00	6.898410e-05	2.697644e-06	2.697644e-06
2.400000e+00	2.600000e+00	4.764923e-05	3.135577e-06	3.135577e-06
2.600000e+00	2.700000e+00	3.552553e-05	3.972112e-06	3.972112e-06
2.700000e+00	2.900000e+00	2.664766e-05	2.468714e-06	2.468714e-06
2.900000e+00	3.000000e+00	3.047724e-05	3.551428e-06	3.551428e-06
3.000000e+00	3.050000e+00	2.265182e-05	4.331127e-06	4.331127e-06
3.050000e+00	3.100000e+00	1.961951e-05	4.060840e-06	4.060840e-06
3.100000e+00	3.300000e+00	1.567357e-05	1.938550e-06	1.938550e-06
3.300000e+00	3.500000e+00	1.518085e-05	1.835240e-06	1.835240e-06
3.500000e+00	4.000000e+00	6.756058e-06	8.345193e-07	8.345193e-07
4.000000e+00	5.000000e+00	4.183824e-06	4.489448e-07	4.489448e-07
5.000000e+00	6.000000e+00	1.672475e-06	2.816793e-07	2.816793e-07
6.000000e+00	7.000000e+00	6.493209e-07	2.191619e-07	2.191619e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208089]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208089]
Path=Test[MUR1.0_MUF1.0_PDF99208089]
RatioPlot=0
ScaledBy=1.24649348182721660e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	7.519099e-06	5.316808e-06	5.316808e-06
2.000000e-02	3.000000e-02	3.735367e-05	1.273863e-05	1.273863e-05
3.000000e-02	4.000000e-02	5.187333e-05	1.387319e-05	1.387319e-05
4.000000e-02	6.000000e-02	5.569160e-05	1.065962e-05	1.065962e-05
6.000000e-02	8.000000e-02	1.078409e-04	1.435178e-05	1.435178e-05
8.000000e-02	1.000000e-01	1.284401e-04	1.563758e-05	1.563758e-05
1.000000e-01	1.200000e-01	1.528734e-04	1.717770e-05	1.717770e-05
1.200000e-01	1.400000e-01	1.793549e-04	1.877307e-05	1.877307e-05
1.400000e-01	1.800000e-01	1.928384e-04	1.388015e-05	1.388015e-05
1.800000e-01	2.400000e-01	2.535422e-04	1.286397e-05	1.286397e-05
2.400000e-01	2.800000e-01	2.797537e-04	1.656530e-05	1.656530e-05
2.800000e-01	3.400000e-01	3.261152e-04	1.482852e-05	1.482852e-05
3.400000e-01	4.000000e-01	3.423307e-04	1.497371e-05	1.497371e-05
4.000000e-01	5.000000e-01	4.440357e-04	1.328092e-05	1.328092e-05
5.000000e-01	6.000000e-01	4.741211e-04	1.378848e-05	1.378848e-05
6.000000e-01	7.000000e-01	5.004650e-04	1.418123e-05	1.418123e-05
7.000000e-01	7.500000e-01	4.817964e-04	1.960777e-05	1.960777e-05
7.500000e-01	8.000000e-01	4.802570e-04	1.935536e-05	1.935536e-05
8.000000e-01	8.500000e-01	5.079998e-04	2.013372e-05	2.013372e-05
8.500000e-01	9.000000e-01	4.402894e-04	1.878673e-05	1.878673e-05
9.000000e-01	9.500000e-01	4.096440e-04	1.817196e-05	1.817196e-05
9.500000e-01	1.000000e+00	3.998926e-04	1.800191e-05	1.800191e-05
1.000000e+00	1.050000e+00	3.861798e-04	1.753484e-05	1.753484e-05
1.050000e+00	1.100000e+00	3.702628e-04	1.707256e-05	1.707256e-05
1.100000e+00	1.200000e+00	3.329978e-04	1.157971e-05	1.157971e-05
1.200000e+00	1.400000e+00	2.718053e-04	7.361421e-06	7.361421e-06
1.400000e+00	1.700000e+00	1.880828e-04	5.036779e-06	5.036779e-06
1.700000e+00	2.000000e+00	1.181341e-04	4.035501e-06	4.035501e-06
2.000000e+00	2.400000e+00	6.947743e-05	2.715984e-06	2.715984e-06
2.400000e+00	2.600000e+00	4.796183e-05	3.155209e-06	3.155209e-06
2.600000e+00	2.700000e+00	3.571979e-05	3.992370e-06	3.992370e-06
2.700000e+00	2.900000e+00	2.682433e-05	2.483823e-06	2.483823e-06
2.900000e+00	3.000000e+00	3.062431e-05	3.568462e-06	3.568462e-06
3.000000e+00	3.050000e+00	2.275228e-05	4.350226e-06	4.350226e-06
3.050000e+00	3.100000e+00	1.972067e-05	4.079594e-06	4.079594e-06
3.100000e+00	3.300000e+00	1.576111e-05	1.949201e-06	1.949201e-06
3.300000e+00	3.500000e+00	1.522311e-05	1.842180e-06	1.842180e-06
3.500000e+00	4.000000e+00	6.776310e-06	8.375445e-07	8.375445e-07
4.000000e+00	5.000000e+00	4.194801e-06	4.501962e-07	4.501962e-07
5.000000e+00	6.000000e+00	1.677156e-06	2.822751e-07	2.822751e-07
6.000000e+00	7.000000e+00	6.503293e-07	2.195147e-07	2.195147e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208088]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208088]
Path=Test[MUR1.0_MUF1.0_PDF99208088]
RatioPlot=0
ScaledBy=1.24649346985411766e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	7.844185e-06	5.546678e-06	5.546678e-06
2.000000e-02	3.000000e-02	3.890780e-05	1.324863e-05	1.324863e-05
3.000000e-02	4.000000e-02	5.431296e-05	1.451865e-05	1.451865e-05
4.000000e-02	6.000000e-02	5.829555e-05	1.116216e-05	1.116216e-05
6.000000e-02	8.000000e-02	1.119931e-04	1.490219e-05	1.490219e-05
8.000000e-02	1.000000e-01	1.323074e-04	1.605061e-05	1.605061e-05
1.000000e-01	1.200000e-01	1.601969e-04	1.792485e-05	1.792485e-05
1.200000e-01	1.400000e-01	1.867378e-04	1.956717e-05	1.956717e-05
1.400000e-01	1.800000e-01	2.009651e-04	1.447288e-05	1.447288e-05
1.800000e-01	2.400000e-01	2.640155e-04	1.339463e-05	1.339463e-05
2.400000e-01	2.800000e-01	2.914495e-04	1.726065e-05	1.726065e-05
2.800000e-01	3.400000e-01	3.400880e-04	1.544834e-05	1.544834e-05
3.400000e-01	4.000000e-01	3.574260e-04	1.562600e-05	1.562600e-05
4.000000e-01	5.000000e-01	4.632604e-04	1.384875e-05	1.384875e-05
5.000000e-01	6.000000e-01	4.947254e-04	1.437456e-05	1.437456e-05
6.000000e-01	7.000000e-01	5.217053e-04	1.477522e-05	1.477522e-05
7.000000e-01	7.500000e-01	5.022152e-04	2.043325e-05	2.043325e-05
7.500000e-01	8.000000e-01	5.007450e-04	2.017387e-05	2.017387e-05
8.000000e-01	8.500000e-01	5.299972e-04	2.100089e-05	2.100089e-05
8.500000e-01	9.000000e-01	4.590366e-04	1.957780e-05	1.957780e-05
9.000000e-01	9.500000e-01	4.264710e-04	1.891982e-05	1.891982e-05
9.500000e-01	1.000000e+00	4.165062e-04	1.875225e-05	1.875225e-05
1.000000e+00	1.050000e+00	4.024018e-04	1.826856e-05	1.826856e-05
1.050000e+00	1.100000e+00	3.857254e-04	1.778157e-05	1.778157e-05
1.100000e+00	1.200000e+00	3.467739e-04	1.205073e-05	1.205073e-05
1.200000e+00	1.400000e+00	2.830243e-04	7.664768e-06	7.664768e-06
1.400000e+00	1.700000e+00	1.957841e-04	5.242681e-06	5.242681e-06
1.700000e+00	2.000000e+00	1.228533e-04	4.196211e-06	4.196211e-06
2.000000e+00	2.400000e+00	7.220300e-05	2.821651e-06	2.821651e-06
2.400000e+00	2.600000e+00	4.979901e-05	3.277743e-06	3.277743e-06
2.600000e+00	2.700000e+00	3.696913e-05	4.135165e-06	4.135165e-06
2.700000e+00	2.900000e+00	2.790135e-05	2.580326e-06	2.580326e-06
2.900000e+00	3.000000e+00	3.182700e-05	3.708950e-06	3.708950e-06
3.000000e+00	3.050000e+00	2.364120e-05	4.523823e-06	4.523823e-06
3.050000e+00	3.100000e+00	2.048874e-05	4.241847e-06	4.241847e-06
3.100000e+00	3.300000e+00	1.632566e-05	2.018543e-06	2.018543e-06
3.300000e+00	3.500000e+00	1.577247e-05	1.909673e-06	1.909673e-06
3.500000e+00	4.000000e+00	7.026054e-06	8.685565e-07	8.685565e-07
4.000000e+00	5.000000e+00	4.351172e-06	4.666370e-07	4.666370e-07
5.000000e+00	6.000000e+00	1.737932e-06	2.922642e-07	2.922642e-07
6.000000e+00	7.000000e+00	6.739055e-07	2.276099e-07	2.276099e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208087]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208087]
Path=Test[MUR1.0_MUF1.0_PDF99208087]
RatioPlot=0
ScaledBy=1.24649346193922983e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	7.768646e-06	5.493262e-06	5.493262e-06
2.000000e-02	3.000000e-02	3.878639e-05	1.316759e-05	1.316759e-05
3.000000e-02	4.000000e-02	5.419330e-05	1.448487e-05	1.448487e-05
4.000000e-02	6.000000e-02	5.803245e-05	1.111088e-05	1.111088e-05
6.000000e-02	8.000000e-02	1.128892e-04	1.501603e-05	1.501603e-05
8.000000e-02	1.000000e-01	1.321656e-04	1.603000e-05	1.603000e-05
1.000000e-01	1.200000e-01	1.604690e-04	1.794136e-05	1.794136e-05
1.200000e-01	1.400000e-01	1.862988e-04	1.949805e-05	1.949805e-05
1.400000e-01	1.800000e-01	2.007026e-04	1.443075e-05	1.443075e-05
1.800000e-01	2.400000e-01	2.639012e-04	1.338183e-05	1.338183e-05
2.400000e-01	2.800000e-01	2.909215e-04	1.722218e-05	1.722218e-05
2.800000e-01	3.400000e-01	3.389490e-04	1.538218e-05	1.538218e-05
3.400000e-01	4.000000e-01	3.568270e-04	1.559201e-05	1.559201e-05
4.000000e-01	5.000000e-01	4.622939e-04	1.381127e-05	1.381127e-05
5.000000e-01	6.000000e-01	4.935603e-04	1.432662e-05	1.432662e-05
6.000000e-01	7.000000e-01	5.210426e-04	1.474083e-05	1.474083e-05
7.000000e-01	7.500000e-01	5.008886e-04	2.036226e-05	2.036226e-05
7.500000e-01	8.000000e-01	4.986582e-04	2.008282e-05	2.008282e-05
8.000000e-01	8.500000e-01	5.278166e-04	2.090049e-05	2.090049e-05
8.500000e-01	9.000000e-01	4.576920e-04	1.951108e-05	1.951108e-05
9.000000e-01	9.500000e-01	4.246914e-04	1.883233e-05	1.883233e-05
9.500000e-01	1.000000e+00	4.154604e-04	1.868637e-05	1.868637e-05
1.000000e+00	1.050000e+00	4.010958e-04	1.819899e-05	1.819899e-05
1.050000e+00	1.100000e+00	3.842958e-04	1.770698e-05	1.770698e-05
1.100000e+00	1.200000e+00	3.455486e-04	1.198992e-05	1.198992e-05
1.200000e+00	1.400000e+00	2.815198e-04	7.619601e-06	7.619601e-06
1.400000e+00	1.700000e+00	1.947661e-04	5.211885e-06	5.211885e-06
1.700000e+00	2.000000e+00	1.220862e-04	4.165438e-06	4.165438e-06
2.000000e+00	2.400000e+00	7.170620e-05	2.800365e-06	2.800365e-06
2.400000e+00	2.600000e+00	4.947003e-05	3.255384e-06	3.255384e-06
2.600000e+00	2.700000e+00	3.673725e-05	4.105221e-06	4.105221e-06
2.700000e+00	2.900000e+00	2.761360e-05	2.553073e-06	2.553073e-06
2.900000e+00	3.000000e+00	3.154022e-05	3.671901e-06	3.671901e-06
3.000000e+00	3.050000e+00	2.335642e-05	4.470473e-06	4.470473e-06
3.050000e+00	3.100000e+00	2.024646e-05	4.190788e-06	4.190788e-06
3.100000e+00	3.300000e+00	1.620248e-05	2.000351e-06	2.000351e-06
3.300000e+00	3.500000e+00	1.562046e-05	1.892071e-06	1.892071e-06
3.500000e+00	4.000000e+00	6.947428e-06	8.583230e-07	8.583230e-07
4.000000e+00	5.000000e+00	4.291574e-06	4.610283e-07	4.610283e-07
5.000000e+00	6.000000e+00	1.719108e-06	2.882675e-07	2.882675e-07
6.000000e+00	7.000000e+00	6.645206e-07	2.242692e-07	2.242692e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208086]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208086]
Path=Test[MUR1.0_MUF1.0_PDF99208086]
RatioPlot=0
ScaledBy=1.24649348707164124e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	7.399060e-06	5.232130e-06	5.232130e-06
2.000000e-02	3.000000e-02	3.660452e-05	1.251916e-05	1.251916e-05
3.000000e-02	4.000000e-02	5.076008e-05	1.358356e-05	1.358356e-05
4.000000e-02	6.000000e-02	5.450795e-05	1.044717e-05	1.044717e-05
6.000000e-02	8.000000e-02	1.053825e-04	1.403811e-05	1.403811e-05
8.000000e-02	1.000000e-01	1.252143e-04	1.523191e-05	1.523191e-05
1.000000e-01	1.200000e-01	1.493636e-04	1.677141e-05	1.677141e-05
1.200000e-01	1.400000e-01	1.759169e-04	1.841613e-05	1.841613e-05
1.400000e-01	1.800000e-01	1.885745e-04	1.359412e-05	1.359412e-05
1.800000e-01	2.400000e-01	2.477200e-04	1.258037e-05	1.258037e-05
2.400000e-01	2.800000e-01	2.740835e-04	1.624127e-05	1.624127e-05
2.800000e-01	3.400000e-01	3.183233e-04	1.449613e-05	1.449613e-05
3.400000e-01	4.000000e-01	3.345735e-04	1.464869e-05	1.464869e-05
4.000000e-01	5.000000e-01	4.344291e-04	1.300681e-05	1.300681e-05
5.000000e-01	6.000000e-01	4.636316e-04	1.349843e-05	1.349843e-05
6.000000e-01	7.000000e-01	4.900167e-04	1.390883e-05	1.390883e-05
7.000000e-01	7.500000e-01	4.712576e-04	1.920197e-05	1.920197e-05
7.500000e-01	8.000000e-01	4.704098e-04	1.898580e-05	1.898580e-05
8.000000e-01	8.500000e-01	4.980142e-04	1.975686e-05	1.975686e-05
8.500000e-01	9.000000e-01	4.318922e-04	1.844718e-05	1.844718e-05
9.000000e-01	9.500000e-01	4.022970e-04	1.785662e-05	1.785662e-05
9.500000e-01	1.000000e+00	3.923782e-04	1.768796e-05	1.768796e-05
1.000000e+00	1.050000e+00	3.787756e-04	1.721628e-05	1.721628e-05
1.050000e+00	1.100000e+00	3.638556e-04	1.678724e-05	1.678724e-05
1.100000e+00	1.200000e+00	3.270644e-04	1.138293e-05	1.138293e-05
1.200000e+00	1.400000e+00	2.675733e-04	7.250133e-06	7.250133e-06
1.400000e+00	1.700000e+00	1.854652e-04	4.969070e-06	4.969070e-06
1.700000e+00	2.000000e+00	1.165050e-04	3.984170e-06	3.984170e-06
2.000000e+00	2.400000e+00	6.875783e-05	2.688998e-06	2.688998e-06
2.400000e+00	2.600000e+00	4.750774e-05	3.126469e-06	3.126469e-06
2.600000e+00	2.700000e+00	3.542433e-05	3.961406e-06	3.961406e-06
2.700000e+00	2.900000e+00	2.655788e-05	2.460793e-06	2.460793e-06
2.900000e+00	3.000000e+00	3.039992e-05	3.542508e-06	3.542508e-06
3.000000e+00	3.050000e+00	2.259754e-05	4.320546e-06	4.320546e-06
3.050000e+00	3.100000e+00	1.956152e-05	4.049849e-06	4.049849e-06
3.100000e+00	3.300000e+00	1.562840e-05	1.932850e-06	1.932850e-06
3.300000e+00	3.500000e+00	1.515437e-05	1.831271e-06	1.831271e-06
3.500000e+00	4.000000e+00	6.742324e-06	8.326041e-07	8.326041e-07
4.000000e+00	5.000000e+00	4.175574e-06	4.480693e-07	4.480693e-07
5.000000e+00	6.000000e+00	1.668788e-06	2.812084e-07	2.812084e-07
6.000000e+00	7.000000e+00	6.480893e-07	2.187888e-07	2.187888e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208085]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208085]
Path=Test[MUR1.0_MUF1.0_PDF99208085]
RatioPlot=0
ScaledBy=1.24649346766067220e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	7.564845e-06	5.349186e-06	5.349186e-06
2.000000e-02	3.000000e-02	3.755398e-05	1.277455e-05	1.277455e-05
3.000000e-02	4.000000e-02	5.245706e-05	1.402364e-05	1.402364e-05
4.000000e-02	6.000000e-02	5.613635e-05	1.074132e-05	1.074132e-05
6.000000e-02	8.000000e-02	1.087715e-04	1.446996e-05	1.446996e-05
8.000000e-02	1.000000e-01	1.276770e-04	1.548679e-05	1.548679e-05
1.000000e-01	1.200000e-01	1.545705e-04	1.731786e-05	1.731786e-05
1.200000e-01	1.400000e-01	1.802894e-04	1.889071e-05	1.889071e-05
1.400000e-01	1.800000e-01	1.940844e-04	1.396863e-05	1.396863e-05
1.800000e-01	2.400000e-01	2.553952e-04	1.295184e-05	1.295184e-05
2.400000e-01	2.800000e-01	2.811107e-04	1.663942e-05	1.663942e-05
2.800000e-01	3.400000e-01	3.282067e-04	1.490639e-05	1.490639e-05
3.400000e-01	4.000000e-01	3.445330e-04	1.506265e-05	1.506265e-05
4.000000e-01	5.000000e-01	4.468045e-04	1.335421e-05	1.335421e-05
5.000000e-01	6.000000e-01	4.771967e-04	1.386654e-05	1.386654e-05
6.000000e-01	7.000000e-01	5.038509e-04	1.425612e-05	1.425612e-05
7.000000e-01	7.500000e-01	4.846064e-04	1.970791e-05	1.970791e-05
7.500000e-01	8.000000e-01	4.829904e-04	1.944461e-05	1.944461e-05
8.000000e-01	8.500000e-01	5.104880e-04	2.021913e-05	2.021913e-05
8.500000e-01	9.000000e-01	4.425080e-04	1.887369e-05	1.887369e-05
9.000000e-01	9.500000e-01	4.111842e-04	1.823358e-05	1.823358e-05
9.500000e-01	1.000000e+00	4.019802e-04	1.807347e-05	1.807347e-05
1.000000e+00	1.050000e+00	3.878380e-04	1.760593e-05	1.760593e-05
1.050000e+00	1.100000e+00	3.717178e-04	1.713383e-05	1.713383e-05
1.100000e+00	1.200000e+00	3.344166e-04	1.161809e-05	1.161809e-05
1.200000e+00	1.400000e+00	2.725297e-04	7.379480e-06	7.379480e-06
1.400000e+00	1.700000e+00	1.884367e-04	5.045283e-06	5.045283e-06
1.700000e+00	2.000000e+00	1.183318e-04	4.044611e-06	4.044611e-06
2.000000e+00	2.400000e+00	6.947443e-05	2.715089e-06	2.715089e-06
2.400000e+00	2.600000e+00	4.792199e-05	3.153017e-06	3.153017e-06
2.600000e+00	2.700000e+00	3.571413e-05	3.989754e-06	3.989754e-06
2.700000e+00	2.900000e+00	2.681911e-05	2.482738e-06	2.482738e-06
2.900000e+00	3.000000e+00	3.058188e-05	3.561335e-06	3.561335e-06
3.000000e+00	3.050000e+00	2.269054e-05	4.340928e-06	4.340928e-06
3.050000e+00	3.100000e+00	1.969427e-05	4.072506e-06	4.072506e-06
3.100000e+00	3.300000e+00	1.574860e-05	1.946652e-06	1.946652e-06
3.300000e+00	3.500000e+00	1.517935e-05	1.838389e-06	1.838389e-06
3.500000e+00	4.000000e+00	6.758672e-06	8.354572e-07	8.354572e-07
4.000000e+00	5.000000e+00	4.181142e-06	4.488060e-07	4.488060e-07
5.000000e+00	6.000000e+00	1.675202e-06	2.809659e-07	2.809659e-07
6.000000e+00	7.000000e+00	6.488771e-07	2.186987e-07	2.186987e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208084]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208084]
Path=Test[MUR1.0_MUF1.0_PDF99208084]
RatioPlot=0
ScaledBy=1.24649347621563005e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.075158e-06	5.710143e-06	5.710143e-06
2.000000e-02	3.000000e-02	4.058483e-05	1.373221e-05	1.373221e-05
3.000000e-02	4.000000e-02	5.739329e-05	1.534674e-05	1.534674e-05
4.000000e-02	6.000000e-02	6.076825e-05	1.162519e-05	1.162519e-05
6.000000e-02	8.000000e-02	1.181196e-04	1.571081e-05	1.571081e-05
8.000000e-02	1.000000e-01	1.384407e-04	1.680262e-05	1.680262e-05
1.000000e-01	1.200000e-01	1.693554e-04	1.892516e-05	1.892516e-05
1.200000e-01	1.400000e-01	1.952944e-04	2.045650e-05	2.045650e-05
1.400000e-01	1.800000e-01	2.101158e-04	1.509867e-05	1.509867e-05
1.800000e-01	2.400000e-01	2.771965e-04	1.405849e-05	1.405849e-05
2.400000e-01	2.800000e-01	3.039792e-04	1.799043e-05	1.799043e-05
2.800000e-01	3.400000e-01	3.557590e-04	1.612676e-05	1.612676e-05
3.400000e-01	4.000000e-01	3.742442e-04	1.634682e-05	1.634682e-05
4.000000e-01	5.000000e-01	4.842235e-04	1.445734e-05	1.445734e-05
5.000000e-01	6.000000e-01	5.173568e-04	1.501541e-05	1.501541e-05
6.000000e-01	7.000000e-01	5.454013e-04	1.540320e-05	1.540320e-05
7.000000e-01	7.500000e-01	5.244268e-04	2.130437e-05	2.130437e-05
7.500000e-01	8.000000e-01	5.218856e-04	2.100968e-05	2.100968e-05
8.000000e-01	8.500000e-01	5.515564e-04	2.182995e-05	2.182995e-05
8.500000e-01	9.000000e-01	4.776768e-04	2.035649e-05	2.035649e-05
9.000000e-01	9.500000e-01	4.431084e-04	1.964696e-05	1.964696e-05
9.500000e-01	1.000000e+00	4.333152e-04	1.947360e-05	1.947360e-05
1.000000e+00	1.050000e+00	4.183384e-04	1.897679e-05	1.897679e-05
1.050000e+00	1.100000e+00	4.001998e-04	1.843501e-05	1.843501e-05
1.100000e+00	1.200000e+00	3.602572e-04	1.249132e-05	1.249132e-05
1.200000e+00	1.400000e+00	2.927154e-04	7.922206e-06	7.922206e-06
1.400000e+00	1.700000e+00	2.020651e-04	5.406893e-06	5.406893e-06
1.700000e+00	2.000000e+00	1.265882e-04	4.321150e-06	4.321150e-06
2.000000e+00	2.400000e+00	7.408565e-05	2.892759e-06	2.892759e-06
2.400000e+00	2.600000e+00	5.100370e-05	3.356959e-06	3.356959e-06
2.600000e+00	2.700000e+00	3.782054e-05	4.225706e-06	4.225706e-06
2.700000e+00	2.900000e+00	2.853122e-05	2.636386e-06	2.636386e-06
2.900000e+00	3.000000e+00	3.247911e-05	3.781861e-06	3.781861e-06
3.000000e+00	3.050000e+00	2.402952e-05	4.601698e-06	4.601698e-06
3.050000e+00	3.100000e+00	2.085676e-05	4.316192e-06	4.316192e-06
3.100000e+00	3.300000e+00	1.668550e-05	2.060910e-06	2.060910e-06
3.300000e+00	3.500000e+00	1.602706e-05	1.944576e-06	1.944576e-06
3.500000e+00	4.000000e+00	7.129760e-06	8.816378e-07	8.816378e-07
4.000000e+00	5.000000e+00	4.400808e-06	4.730146e-07	4.730146e-07
5.000000e+00	6.000000e+00	1.764251e-06	2.953246e-07	2.953246e-07
6.000000e+00	7.000000e+00	6.806278e-07	2.297549e-07	2.297549e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208083]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208083]
Path=Test[MUR1.0_MUF1.0_PDF99208083]
RatioPlot=0
ScaledBy=1.24649344951173377e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.121902e-06	5.743217e-06	5.743217e-06
2.000000e-02	3.000000e-02	4.042927e-05	1.374453e-05	1.374453e-05
3.000000e-02	4.000000e-02	5.612736e-05	1.500713e-05	1.500713e-05
4.000000e-02	6.000000e-02	6.075505e-05	1.164653e-05	1.164653e-05
6.000000e-02	8.000000e-02	1.168618e-04	1.554828e-05	1.554828e-05
8.000000e-02	1.000000e-01	1.372516e-04	1.665432e-05	1.665432e-05
1.000000e-01	1.200000e-01	1.670670e-04	1.868670e-05	1.868670e-05
1.200000e-01	1.400000e-01	1.937663e-04	2.028149e-05	2.028149e-05
1.400000e-01	1.800000e-01	2.091739e-04	1.505227e-05	1.505227e-05
1.800000e-01	2.400000e-01	2.739360e-04	1.390024e-05	1.390024e-05
2.400000e-01	2.800000e-01	3.036870e-04	1.799434e-05	1.799434e-05
2.800000e-01	3.400000e-01	3.532252e-04	1.603916e-05	1.603916e-05
3.400000e-01	4.000000e-01	3.725990e-04	1.628729e-05	1.628729e-05
4.000000e-01	5.000000e-01	4.824655e-04	1.442166e-05	1.442166e-05
5.000000e-01	6.000000e-01	5.149341e-04	1.494538e-05	1.494538e-05
6.000000e-01	7.000000e-01	5.428347e-04	1.539737e-05	1.539737e-05
7.000000e-01	7.500000e-01	5.224140e-04	2.125706e-05	2.125706e-05
7.500000e-01	8.000000e-01	5.201438e-04	2.097312e-05	2.097312e-05
8.000000e-01	8.500000e-01	5.520104e-04	2.187222e-05	2.187222e-05
8.500000e-01	9.000000e-01	4.783794e-04	2.038959e-05	2.038959e-05
9.000000e-01	9.500000e-01	4.433720e-04	1.967680e-05	1.967680e-05
9.500000e-01	1.000000e+00	4.336104e-04	1.954305e-05	1.954305e-05
1.000000e+00	1.050000e+00	4.193698e-04	1.903085e-05	1.903085e-05
1.050000e+00	1.100000e+00	4.018852e-04	1.852090e-05	1.852090e-05
1.100000e+00	1.200000e+00	3.608745e-04	1.252733e-05	1.252733e-05
1.200000e+00	1.400000e+00	2.946866e-04	7.977437e-06	7.977437e-06
1.400000e+00	1.700000e+00	2.041220e-04	5.463366e-06	5.463366e-06
1.700000e+00	2.000000e+00	1.277949e-04	4.363930e-06	4.363930e-06
2.000000e+00	2.400000e+00	7.519540e-05	2.936122e-06	2.936122e-06
2.400000e+00	2.600000e+00	5.189275e-05	3.415941e-06	3.415941e-06
2.600000e+00	2.700000e+00	3.834058e-05	4.292115e-06	4.292115e-06
2.700000e+00	2.900000e+00	2.899372e-05	2.677066e-06	2.677066e-06
2.900000e+00	3.000000e+00	3.314910e-05	3.861878e-06	3.861878e-06
3.000000e+00	3.050000e+00	2.458588e-05	4.707367e-06	4.707367e-06
3.050000e+00	3.100000e+00	2.127172e-05	4.409891e-06	4.409891e-06
3.100000e+00	3.300000e+00	1.693758e-05	2.090704e-06	2.090704e-06
3.300000e+00	3.500000e+00	1.638590e-05	1.983723e-06	1.983723e-06
3.500000e+00	4.000000e+00	7.292396e-06	9.008929e-07	9.008929e-07
4.000000e+00	5.000000e+00	4.512124e-06	4.840079e-07	4.840079e-07
5.000000e+00	6.000000e+00	1.800767e-06	3.028804e-07	3.028804e-07
6.000000e+00	7.000000e+00	6.967675e-07	2.357150e-07	2.357150e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208082]
Path=Test[MUR1.0_MUF1.0_PDF99208082]
RatioPlot=0
ScaledBy=1.24649345809070858e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.105448e-06	5.731418e-06	5.731418e-06
2.000000e-02	3.000000e-02	4.052724e-05	1.374346e-05	1.374346e-05
3.000000e-02	4.000000e-02	5.673814e-05	1.516390e-05	1.516390e-05
4.000000e-02	6.000000e-02	6.079085e-05	1.164056e-05	1.164056e-05
6.000000e-02	8.000000e-02	1.175290e-04	1.563060e-05	1.563060e-05
8.000000e-02	1.000000e-01	1.377926e-04	1.670981e-05	1.670981e-05
1.000000e-01	1.200000e-01	1.681881e-04	1.879171e-05	1.879171e-05
1.200000e-01	1.400000e-01	1.945307e-04	2.036469e-05	2.036469e-05
1.400000e-01	1.800000e-01	2.097285e-04	1.507905e-05	1.507905e-05
1.800000e-01	2.400000e-01	2.755853e-04	1.397390e-05	1.397390e-05
2.400000e-01	2.800000e-01	3.039542e-04	1.799645e-05	1.799645e-05
2.800000e-01	3.400000e-01	3.546133e-04	1.608375e-05	1.608375e-05
3.400000e-01	4.000000e-01	3.735262e-04	1.631610e-05	1.631610e-05
4.000000e-01	5.000000e-01	4.834900e-04	1.443988e-05	1.443988e-05
5.000000e-01	6.000000e-01	5.163171e-04	1.497864e-05	1.497864e-05
6.000000e-01	7.000000e-01	5.442809e-04	1.539502e-05	1.539502e-05
7.000000e-01	7.500000e-01	5.236120e-04	2.128355e-05	2.128355e-05
7.500000e-01	8.000000e-01	5.211804e-04	2.098826e-05	2.098826e-05
8.000000e-01	8.500000e-01	5.519810e-04	2.185467e-05	2.185467e-05
8.500000e-01	9.000000e-01	4.782214e-04	2.037678e-05	2.037678e-05
9.000000e-01	9.500000e-01	4.433680e-04	1.966302e-05	1.966302e-05
9.500000e-01	1.000000e+00	4.336416e-04	1.951209e-05	1.951209e-05
1.000000e+00	1.050000e+00	4.190516e-04	1.900896e-05	1.900896e-05
1.050000e+00	1.100000e+00	4.012198e-04	1.848327e-05	1.848327e-05
1.100000e+00	1.200000e+00	3.606925e-04	1.251104e-05	1.251104e-05
1.200000e+00	1.400000e+00	2.938225e-04	7.952019e-06	7.952019e-06
1.400000e+00	1.700000e+00	2.031766e-04	5.436461e-06	5.436461e-06
1.700000e+00	2.000000e+00	1.272555e-04	4.340810e-06	4.340810e-06
2.000000e+00	2.400000e+00	7.467145e-05	2.915428e-06	2.915428e-06
2.400000e+00	2.600000e+00	5.146960e-05	3.387724e-06	3.387724e-06
2.600000e+00	2.700000e+00	3.809561e-05	4.260182e-06	4.260182e-06
2.700000e+00	2.900000e+00	2.877434e-05	2.657549e-06	2.657549e-06
2.900000e+00	3.000000e+00	3.282707e-05	3.823332e-06	3.823332e-06
3.000000e+00	3.050000e+00	2.431634e-05	4.656226e-06	4.656226e-06
3.050000e+00	3.100000e+00	2.107416e-05	4.364918e-06	4.364918e-06
3.100000e+00	3.300000e+00	1.681881e-05	2.076403e-06	2.076403e-06
3.300000e+00	3.500000e+00	1.621090e-05	1.964631e-06	1.964631e-06
3.500000e+00	4.000000e+00	7.213850e-06	8.915992e-07	8.915992e-07
4.000000e+00	5.000000e+00	4.457997e-06	4.786677e-07	4.786677e-07
5.000000e+00	6.000000e+00	1.783199e-06	2.991888e-07	2.991888e-07
6.000000e+00	7.000000e+00	6.889631e-07	2.328113e-07	2.328113e-07
# END HISTO1D


# BEGIN HISTO1D /Test
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test
Path=Test
RatioPlot=0
ScaledBy=1.24649345809070858e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.105425e-06	5.731399e-06	5.731399e-06
2.000000e-02	3.000000e-02	4.052712e-05	1.374341e-05	1.374341e-05
3.000000e-02	4.000000e-02	5.673797e-05	1.516386e-05	1.516386e-05
4.000000e-02	6.000000e-02	6.079070e-05	1.164053e-05	1.164053e-05
6.000000e-02	8.000000e-02	1.175286e-04	1.563055e-05	1.563055e-05
8.000000e-02	1.000000e-01	1.377922e-04	1.670976e-05	1.670976e-05
1.000000e-01	1.200000e-01	1.681876e-04	1.879165e-05	1.879165e-05
1.200000e-01	1.400000e-01	1.945301e-04	2.036463e-05	2.036463e-05
1.400000e-01	1.800000e-01	2.097279e-04	1.507900e-05	1.507900e-05
1.800000e-01	2.400000e-01	2.755843e-04	1.397386e-05	1.397386e-05
2.400000e-01	2.800000e-01	3.039535e-04	1.799639e-05	1.799639e-05
2.800000e-01	3.400000e-01	3.546123e-04	1.608370e-05	1.608370e-05
3.400000e-01	4.000000e-01	3.735250e-04	1.631605e-05	1.631605e-05
4.000000e-01	5.000000e-01	4.834885e-04	1.443983e-05	1.443983e-05
5.000000e-01	6.000000e-01	5.163155e-04	1.497859e-05	1.497859e-05
6.000000e-01	7.000000e-01	5.442792e-04	1.539497e-05	1.539497e-05
7.000000e-01	7.500000e-01	5.236104e-04	2.128349e-05	2.128349e-05
7.500000e-01	8.000000e-01	5.211788e-04	2.098820e-05	2.098820e-05
8.000000e-01	8.500000e-01	5.519794e-04	2.185460e-05	2.185460e-05
8.500000e-01	9.000000e-01	4.782200e-04	2.037672e-05	2.037672e-05
9.000000e-01	9.500000e-01	4.433666e-04	1.966296e-05	1.966296e-05
9.500000e-01	1.000000e+00	4.336402e-04	1.951203e-05	1.951203e-05
1.000000e+00	1.050000e+00	4.190504e-04	1.900890e-05	1.900890e-05
1.050000e+00	1.100000e+00	4.012184e-04	1.848321e-05	1.848321e-05
1.100000e+00	1.200000e+00	3.606914e-04	1.251100e-05	1.251100e-05
1.200000e+00	1.400000e+00	2.938216e-04	7.951995e-06	7.951995e-06
1.400000e+00	1.700000e+00	2.031760e-04	5.436444e-06	5.436444e-06
1.700000e+00	2.000000e+00	1.272552e-04	4.340797e-06	4.340797e-06
2.000000e+00	2.400000e+00	7.467123e-05	2.915418e-06	2.915418e-06
2.400000e+00	2.600000e+00	5.146945e-05	3.387713e-06	3.387713e-06
2.600000e+00	2.700000e+00	3.809549e-05	4.260169e-06	4.260169e-06
2.700000e+00	2.900000e+00	2.877426e-05	2.657541e-06	2.657541e-06
2.900000e+00	3.000000e+00	3.282697e-05	3.823321e-06	3.823321e-06
3.000000e+00	3.050000e+00	2.431628e-05	4.656211e-06	4.656211e-06
3.050000e+00	3.100000e+00	2.107410e-05	4.364904e-06	4.364904e-06
3.100000e+00	3.300000e+00	1.681876e-05	2.076397e-06	2.076397e-06
3.300000e+00	3.500000e+00	1.621085e-05	1.964625e-06	1.964625e-06
3.500000e+00	4.000000e+00	7.213828e-06	8.915965e-07	8.915965e-07
4.000000e+00	5.000000e+00	4.457983e-06	4.786663e-07	4.786663e-07
5.000000e+00	6.000000e+00	1.783193e-06	2.991879e-07	2.991879e-07
6.000000e+00	7.000000e+00	6.889610e-07	2.328106e-07	2.328106e-07
# END HISTO1D



==> anc/Fig14_bb.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=1
RatioPlot=0
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=3.0
RatioPlotYMin=0.3
LegendXPos=0.50
LegendYPos=0.94
Title=$\text{PbPb} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV (0-10\%, $1.2 < m_{\rm ee} < 2.6$ GeV)
XLabel=
YLabel=$\text{d}\sigma / N_\text{coll}\text{d} p_{T,ee}$ [mb / GeV]
RatioPlotYLabel=Shape Ratio
PlotXTickLabels=0
RatioPlotXTickLabels=0
DrawOnly=Test[_VarBand] Test
LegendOnly=Test
# END PLOT

# BEGIN HISTO1D /Test[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
BandComponentPDF=MUR1.0_MUF1.0_PDF.*
ErrorBandColor=orange
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[_VarBand]
Path=Test[_VarBand]
RatioPlot=0
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.556817e-05	2.257973e-05	3.009089e-05
6.000000e-01	9.000000e-01	6.659290e-05	3.297082e-05	4.411615e-05
9.000000e-01	1.200000e+00	7.562853e-05	3.709598e-05	4.980481e-05
1.200000e+00	1.600000e+00	7.667537e-05	3.674429e-05	4.918046e-05
1.600000e+00	2.000000e+00	7.160030e-05	3.335970e-05	4.539320e-05
2.000000e+00	2.500000e+00	6.077190e-05	2.703305e-05	3.716442e-05
2.500000e+00	3.000000e+00	5.086058e-05	2.182450e-05	3.032735e-05
3.000000e+00	5.000000e+00	2.746748e-05	1.061558e-05	1.528510e-05
5.000000e+00	8.000000e+00	8.076330e-06	2.555123e-06	4.019771e-06
# END HISTO1D


# BEGIN HISTO1D /Test
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test
Path=Test
RatioPlot=0
ScaledBy=1.00180340642010123e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.556817e-05	8.559168e-07	8.559168e-07
6.000000e-01	9.000000e-01	6.659290e-05	1.029575e-06	1.029575e-06
9.000000e-01	1.200000e+00	7.562853e-05	1.089218e-06	1.089218e-06
1.200000e+00	1.600000e+00	7.667537e-05	9.449897e-07	9.449897e-07
1.600000e+00	2.000000e+00	7.160030e-05	8.979066e-07	8.979066e-07
2.000000e+00	2.500000e+00	6.077190e-05	7.248625e-07	7.248625e-07
2.500000e+00	3.000000e+00	5.086058e-05	6.412404e-07	6.412404e-07
3.000000e+00	5.000000e+00	2.746748e-05	2.254702e-07	2.254702e-07
5.000000e+00	8.000000e+00	8.076330e-06	9.340240e-08	9.340240e-08
# END HISTO1D



==> anc/Fig14_bb_pdf.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=0
RatioPlot=1
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=1.5
RatioPlotYMin=0.5
LegendXPos=0.50
LegendYPos=0.94
Title=
XLabel=$p_{T,ee}$ [GeV]
YLabel=$\text{d}\sigma / \text{d} p_{T,ee}$ [mb / GeV]
RatioPlotYLabel=PDF Ratio
DrawOnly=Test[_VarBand] Test
LegendOnly=Test
RatioPlotReference=Test
# END PLOT

# BEGIN HISTO1D /Test[_VarBand]
BandComponentPDF=MUR1.0_MUF1.0_PDF.*
ErrorBandColor=orange
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=orange
LineStyle=solid
Name=Test[_VarBand]
Path=Test[_VarBand]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.890713e-05	3.511129e-06	3.511129e-06
3.000000e-01	6.000000e-01	5.389527e-05	9.908964e-06	9.908964e-06
6.000000e-01	9.000000e-01	7.813620e-05	1.428361e-05	1.428361e-05
9.000000e-01	1.200000e+00	8.864460e-05	1.617168e-05	1.617168e-05
1.200000e+00	1.600000e+00	8.819282e-05	1.599444e-05	1.599444e-05
1.600000e+00	2.000000e+00	8.213258e-05	1.472224e-05	1.472224e-05
2.000000e+00	2.800000e+00	6.562069e-05	1.151687e-05	1.151687e-05
2.800000e+00	4.000000e+00	4.160166e-05	7.078142e-06	7.078142e-06
4.000000e+00	6.000000e+00	1.838490e-05	2.965249e-06	2.965249e-06
6.000000e+00	8.000000e+00	6.850750e-06	1.024571e-06	1.024571e-06
# END HISTO1D


# BEGIN HISTO1D /Test[MUR2.0_MUF2.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
Name=Test[MUR2.0_MUF2.0_PDF99208082]
Path=Test[MUR2.0_MUF2.0_PDF99208082]
ScaledBy=1.00180340009135677e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.791982e-05	5.395486e-07	5.395486e-07
3.000000e-01	6.000000e-01	5.106493e-05	8.926561e-07	8.926561e-07
6.000000e-01	9.000000e-01	7.397410e-05	1.066990e-06	1.066990e-06
9.000000e-01	1.200000e+00	8.389557e-05	1.123461e-06	1.123461e-06
1.200000e+00	1.600000e+00	8.329937e-05	9.660150e-07	9.660150e-07
1.600000e+00	2.000000e+00	7.718335e-05	9.128623e-07	9.128623e-07
2.000000e+00	2.800000e+00	6.124736e-05	5.580115e-07	5.580115e-07
2.800000e+00	4.000000e+00	3.845499e-05	3.408671e-07	3.408671e-07
4.000000e+00	6.000000e+00	1.679630e-05	1.648783e-07	1.648783e-07
6.000000e+00	8.000000e+00	6.145290e-06	9.445230e-08	9.445230e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR2.0_MUF1.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
Name=Test[MUR2.0_MUF1.0_PDF99208082]
Path=Test[MUR2.0_MUF1.0_PDF99208082]
ScaledBy=1.00180337637339053e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.303685e-05	3.962227e-07	3.962227e-07
3.000000e-01	6.000000e-01	3.703707e-05	6.547222e-07	6.547222e-07
6.000000e-01	9.000000e-01	5.362207e-05	7.820026e-07	7.820026e-07
9.000000e-01	1.200000e+00	6.097487e-05	8.244662e-07	8.244662e-07
1.200000e+00	1.600000e+00	6.105985e-05	7.107744e-07	7.107744e-07
1.600000e+00	2.000000e+00	5.701110e-05	6.739437e-07	6.739437e-07
2.000000e+00	2.800000e+00	4.600996e-05	4.158790e-07	4.158790e-07
2.800000e+00	4.000000e+00	2.956675e-05	2.582530e-07	2.582530e-07
4.000000e+00	6.000000e+00	1.334303e-05	1.287680e-07	1.287680e-07
6.000000e+00	8.000000e+00	5.056815e-06	7.596700e-08	7.596700e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF2.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
Name=Test[MUR1.0_MUF2.0_PDF99208082]
Path=Test[MUR1.0_MUF2.0_PDF99208082]
ScaledBy=1.00180342897341973e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.425896e-05	7.230491e-07	7.230491e-07
3.000000e-01	6.000000e-01	6.936530e-05	1.197899e-06	1.197899e-06
6.000000e-01	9.000000e-01	1.007289e-04	1.431531e-06	1.431531e-06
9.000000e-01	1.200000e+00	1.140079e-04	1.507833e-06	1.507833e-06
1.200000e+00	1.600000e+00	1.125857e-04	1.295339e-06	1.295339e-06
1.600000e+00	2.000000e+00	1.042307e-04	1.223443e-06	1.223443e-06
2.000000e+00	2.800000e+00	8.211874e-05	7.463939e-07	7.463939e-07
2.800000e+00	4.000000e+00	5.108608e-05	4.545835e-07	4.545835e-07
4.000000e+00	6.000000e+00	2.199847e-05	2.186047e-07	2.186047e-07
6.000000e+00	8.000000e+00	7.992765e-06	1.251496e-07	1.251496e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF0.5_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
Name=Test[MUR1.0_MUF0.5_PDF99208082]
Path=Test[MUR1.0_MUF0.5_PDF99208082]
ScaledBy=1.00180334534908872e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.037041e-05	3.285726e-07	3.285726e-07
3.000000e-01	6.000000e-01	2.922913e-05	5.424588e-07	5.424588e-07
6.000000e-01	9.000000e-01	4.232620e-05	6.472509e-07	6.472509e-07
9.000000e-01	1.200000e+00	4.847473e-05	6.840564e-07	6.840564e-07
1.200000e+00	1.600000e+00	4.931270e-05	5.933267e-07	5.933267e-07
1.600000e+00	2.000000e+00	4.690930e-05	5.661656e-07	5.661656e-07
2.000000e+00	2.800000e+00	3.918090e-05	3.571334e-07	3.571334e-07
2.800000e+00	4.000000e+00	2.638225e-05	2.298138e-07	2.298138e-07
4.000000e+00	6.000000e+00	1.259742e-05	1.208187e-07	1.208187e-07
6.000000e+00	8.000000e+00	5.067015e-06	7.540789e-08	7.540789e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR0.5_MUF1.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
Name=Test[MUR0.5_MUF1.0_PDF99208082]
Path=Test[MUR0.5_MUF1.0_PDF99208082]
ScaledBy=1.00180345676674510e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	3.065650e-05	9.072504e-07	9.072504e-07
3.000000e-01	6.000000e-01	8.789953e-05	1.504781e-06	1.504781e-06
6.000000e-01	9.000000e-01	1.277207e-04	1.799356e-06	1.799356e-06
9.000000e-01	1.200000e+00	1.444188e-04	1.894622e-06	1.894622e-06
1.200000e+00	1.600000e+00	1.421949e-04	1.626656e-06	1.626656e-06
1.600000e+00	2.000000e+00	1.319318e-04	1.537084e-06	1.537084e-06
2.000000e+00	2.800000e+00	1.037360e-04	9.382148e-07	9.382148e-07
2.800000e+00	4.000000e+00	6.440263e-05	5.718098e-07	5.718098e-07
4.000000e+00	6.000000e+00	2.758496e-05	2.758521e-07	2.758521e-07
6.000000e+00	8.000000e+00	1.002957e-05	1.580557e-07	1.580557e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR0.5_MUF0.5_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
Name=Test[MUR0.5_MUF0.5_PDF99208082]
Path=Test[MUR0.5_MUF0.5_PDF99208082]
ScaledBy=1.00180339585003332e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.866036e-05	5.683630e-07	5.683630e-07
3.000000e-01	6.000000e-01	5.283097e-05	9.410747e-07	9.410747e-07
6.000000e-01	9.000000e-01	7.654157e-05	1.125394e-06	1.125394e-06
9.000000e-01	1.200000e+00	8.728427e-05	1.184964e-06	1.184964e-06
1.200000e+00	1.600000e+00	8.767125e-05	1.024543e-06	1.024543e-06
1.600000e+00	2.000000e+00	8.274338e-05	9.734234e-07	9.734234e-07
2.000000e+00	2.800000e+00	6.765316e-05	6.072914e-07	6.072914e-07
2.800000e+00	4.000000e+00	4.427624e-05	3.830455e-07	3.830455e-07
4.000000e+00	6.000000e+00	2.026362e-05	1.940217e-07	1.940217e-07
6.000000e+00	8.000000e+00	7.837430e-06	1.169756e-07	1.169756e-07
# END HISTO1D


# BEGIN HISTO1D /Test
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
Name=Test
Path=Test
ScaledBy=1.00180340642010123e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.890713e-05	5.660360e-07	5.660360e-07
3.000000e-01	6.000000e-01	5.389527e-05	9.366327e-07	9.366327e-07
6.000000e-01	9.000000e-01	7.813620e-05	1.118740e-06	1.118740e-06
9.000000e-01	1.200000e+00	8.864460e-05	1.178952e-06	1.178952e-06
1.200000e+00	1.600000e+00	8.819282e-05	1.014979e-06	1.014979e-06
1.600000e+00	2.000000e+00	8.213258e-05	9.612690e-07	9.612690e-07
2.000000e+00	2.800000e+00	6.562069e-05	5.904856e-07	5.904856e-07
2.800000e+00	4.000000e+00	4.160166e-05	3.637704e-07	3.637704e-07
4.000000e+00	6.000000e+00	1.838490e-05	1.781123e-07	1.781123e-07
6.000000e+00	8.000000e+00	6.850750e-06	1.039172e-07	1.039172e-07
# END HISTO1D



==> anc/Fig14_bb_scale.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=0
RatioPlot=1
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=5.00
RatioPlotYMin=0.00
LegendXPos=0.50
LegendYPos=0.94
Title=
XLabel=
YLabel=$\text{d}\sigma / N_\text{coll}\text{d} p_{T,ee}$ [mb / GeV]
RatioPlotYLabel=Scale Ratio
PlotXTickLabels=0
RatioPlotXTickLabels=0
DrawOnly=Test[_VarBand] Test
LegendOnly=Test
RatioPlotReference=Test
# END PLOT

# BEGIN HISTO1D /Test[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
ErrorBandColor=orange
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[_VarBand]
Path=Test[_VarBand]
RatioPlot=0
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.556817e-05	2.097645e-05	2.890724e-05
6.000000e-01	9.000000e-01	6.659290e-05	3.065093e-05	4.241037e-05
9.000000e-01	1.200000e+00	7.562853e-05	3.444556e-05	4.786340e-05
1.200000e+00	1.600000e+00	7.667537e-05	3.401543e-05	4.717652e-05
1.600000e+00	2.000000e+00	7.160030e-05	3.080371e-05	4.354931e-05
2.000000e+00	2.500000e+00	6.077190e-05	2.482584e-05	3.559116e-05
2.500000e+00	3.000000e+00	5.086058e-05	1.995163e-05	2.900873e-05
3.000000e+00	5.000000e+00	2.746748e-05	9.571716e-06	1.457948e-05
5.000000e+00	8.000000e+00	8.076330e-06	2.236788e-06	3.825327e-06
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208120]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208120]
Path=Test[MUR1.0_MUF1.0_PDF99208120]
RatioPlot=0
ScaledBy=1.00180340200500791e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.240630e-05	7.970039e-07	7.970039e-07
6.000000e-01	9.000000e-01	6.199623e-05	9.587372e-07	9.587372e-07
9.000000e-01	1.200000e+00	7.041590e-05	1.014400e-06	1.014400e-06
1.200000e+00	1.600000e+00	7.141210e-05	8.802805e-07	8.802805e-07
1.600000e+00	2.000000e+00	6.674455e-05	8.366589e-07	8.366589e-07
2.000000e+00	2.500000e+00	5.670772e-05	6.759296e-07	6.759296e-07
2.500000e+00	3.000000e+00	4.749734e-05	5.983767e-07	5.983767e-07
3.000000e+00	5.000000e+00	2.571308e-05	2.108274e-07	2.108274e-07
5.000000e+00	8.000000e+00	7.599543e-06	8.776338e-08	8.776338e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208119]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208119]
Path=Test[MUR1.0_MUF1.0_PDF99208119]
RatioPlot=0
ScaledBy=1.00180341104536313e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.914350e-05	9.227424e-07	9.227424e-07
6.000000e-01	9.000000e-01	7.178983e-05	1.109930e-06	1.109930e-06
9.000000e-01	1.200000e+00	8.152073e-05	1.174081e-06	1.174081e-06
1.200000e+00	1.600000e+00	8.262210e-05	1.018370e-06	1.018370e-06
1.600000e+00	2.000000e+00	7.708260e-05	9.673417e-07	9.673417e-07
2.000000e+00	2.500000e+00	6.535536e-05	7.803017e-07	7.803017e-07
2.500000e+00	3.000000e+00	5.465092e-05	6.897710e-07	6.897710e-07
3.000000e+00	5.000000e+00	2.943843e-05	2.420099e-07	2.420099e-07
5.000000e+00	8.000000e+00	8.608457e-06	9.973864e-08	9.973864e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208118]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208118]
Path=Test[MUR1.0_MUF1.0_PDF99208118]
RatioPlot=0
ScaledBy=1.00180340629786754e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.529397e-05	8.506627e-07	8.506627e-07
6.000000e-01	9.000000e-01	6.619523e-05	1.023255e-06	1.023255e-06
9.000000e-01	1.200000e+00	7.517537e-05	1.082526e-06	1.082526e-06
1.200000e+00	1.600000e+00	7.622145e-05	9.392001e-07	9.392001e-07
1.600000e+00	2.000000e+00	7.118293e-05	8.924016e-07	8.924016e-07
2.000000e+00	2.500000e+00	6.042500e-05	7.204460e-07	7.204460e-07
2.500000e+00	3.000000e+00	5.057248e-05	6.373621e-07	6.373621e-07
3.000000e+00	5.000000e+00	2.731886e-05	2.241388e-07	2.241388e-07
5.000000e+00	8.000000e+00	8.036090e-06	9.287020e-08	9.287020e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208117]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208117]
Path=Test[MUR1.0_MUF1.0_PDF99208117]
RatioPlot=0
ScaledBy=1.00180340654896058e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.583537e-05	8.610385e-07	8.610385e-07
6.000000e-01	9.000000e-01	6.698050e-05	1.035736e-06	1.035736e-06
9.000000e-01	1.200000e+00	7.607010e-05	1.095742e-06	1.095742e-06
1.200000e+00	1.600000e+00	7.711787e-05	9.506337e-07	9.506337e-07
1.600000e+00	2.000000e+00	7.200725e-05	9.032722e-07	9.032722e-07
2.000000e+00	2.500000e+00	6.111020e-05	7.291672e-07	7.291672e-07
2.500000e+00	3.000000e+00	5.114152e-05	6.450206e-07	6.450206e-07
3.000000e+00	5.000000e+00	2.761247e-05	2.267683e-07	2.267683e-07
5.000000e+00	8.000000e+00	8.115600e-06	9.392134e-08	9.392134e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208116]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208116]
Path=Test[MUR1.0_MUF1.0_PDF99208116]
RatioPlot=0
ScaledBy=1.00180340600822478e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.534613e-05	8.515558e-07	8.515558e-07
6.000000e-01	9.000000e-01	6.627517e-05	1.024342e-06	1.024342e-06
9.000000e-01	1.200000e+00	7.526943e-05	1.083700e-06	1.083700e-06
1.200000e+00	1.600000e+00	7.632027e-05	9.402699e-07	9.402699e-07
1.600000e+00	2.000000e+00	7.128458e-05	8.934568e-07	8.934568e-07
2.000000e+00	2.500000e+00	6.052006e-05	7.214255e-07	7.214255e-07
2.500000e+00	3.000000e+00	5.065890e-05	6.383143e-07	6.383143e-07
3.000000e+00	5.000000e+00	2.737843e-05	2.245823e-07	2.245823e-07
5.000000e+00	8.000000e+00	8.061857e-06	9.316266e-08	9.316266e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208115]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208115]
Path=Test[MUR1.0_MUF1.0_PDF99208115]
RatioPlot=0
ScaledBy=1.00180340690434103e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.584183e-05	8.612795e-07	8.612795e-07
6.000000e-01	9.000000e-01	6.698533e-05	1.036013e-06	1.036013e-06
9.000000e-01	1.200000e+00	7.607163e-05	1.096005e-06	1.096005e-06
1.200000e+00	1.600000e+00	7.711427e-05	9.507980e-07	9.507980e-07
1.600000e+00	2.000000e+00	7.199168e-05	9.033801e-07	9.033801e-07
2.000000e+00	2.500000e+00	6.108514e-05	7.290962e-07	7.290962e-07
2.500000e+00	3.000000e+00	5.111174e-05	6.448485e-07	6.448485e-07
3.000000e+00	5.000000e+00	2.757987e-05	2.265721e-07	2.265721e-07
5.000000e+00	8.000000e+00	8.095557e-06	9.370578e-08	9.370578e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208114]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208114]
Path=Test[MUR1.0_MUF1.0_PDF99208114]
RatioPlot=0
ScaledBy=1.00180341248486726e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.488530e-05	8.410608e-07	8.410608e-07
6.000000e-01	9.000000e-01	6.557543e-05	1.011522e-06	1.011522e-06
9.000000e-01	1.200000e+00	7.450680e-05	1.070328e-06	1.070328e-06
1.200000e+00	1.600000e+00	7.558840e-05	9.289258e-07	9.289258e-07
1.600000e+00	2.000000e+00	7.062818e-05	8.826997e-07	8.826997e-07
2.000000e+00	2.500000e+00	6.002492e-05	7.133740e-07	7.133740e-07
2.500000e+00	3.000000e+00	5.027048e-05	6.315863e-07	6.315863e-07
3.000000e+00	5.000000e+00	2.724264e-05	2.227890e-07	2.227890e-07
5.000000e+00	8.000000e+00	8.064483e-06	9.292949e-08	9.292949e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208113]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208113]
Path=Test[MUR1.0_MUF1.0_PDF99208113]
RatioPlot=0
ScaledBy=1.00180340213167478e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.537277e-05	8.540669e-07	8.540669e-07
6.000000e-01	9.000000e-01	6.632913e-05	1.027579e-06	1.027579e-06
9.000000e-01	1.200000e+00	7.529397e-05	1.086916e-06	1.086916e-06
1.200000e+00	1.600000e+00	7.628515e-05	9.426837e-07	9.426837e-07
1.600000e+00	2.000000e+00	7.119863e-05	8.956785e-07	8.956785e-07
2.000000e+00	2.500000e+00	6.035948e-05	7.223728e-07	7.223728e-07
2.500000e+00	3.000000e+00	5.047836e-05	6.385759e-07	6.385759e-07
3.000000e+00	5.000000e+00	2.717977e-05	2.239128e-07	2.239128e-07
5.000000e+00	8.000000e+00	7.945427e-06	9.221492e-08	9.221492e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208112]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208112]
Path=Test[MUR1.0_MUF1.0_PDF99208112]
RatioPlot=0
ScaledBy=1.00180340462230618e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.475493e-05	8.411598e-07	8.411598e-07
6.000000e-01	9.000000e-01	6.541427e-05	1.011842e-06	1.011842e-06
9.000000e-01	1.200000e+00	7.429063e-05	1.070511e-06	1.070511e-06
1.200000e+00	1.600000e+00	7.530900e-05	9.287751e-07	9.287751e-07
1.600000e+00	2.000000e+00	7.032870e-05	8.825853e-07	8.825853e-07
2.000000e+00	2.500000e+00	5.969008e-05	7.125509e-07	7.125509e-07
2.500000e+00	3.000000e+00	4.996134e-05	6.303924e-07	6.303924e-07
3.000000e+00	5.000000e+00	2.697916e-05	2.216824e-07	2.216824e-07
5.000000e+00	8.000000e+00	7.934323e-06	9.188870e-08	9.188870e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208111]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208111]
Path=Test[MUR1.0_MUF1.0_PDF99208111]
RatioPlot=0
ScaledBy=1.00180340870675832e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.655287e-05	8.738333e-07	8.738333e-07
6.000000e-01	9.000000e-01	6.802013e-05	1.051105e-06	1.051105e-06
9.000000e-01	1.200000e+00	7.724890e-05	1.111938e-06	1.111938e-06
1.200000e+00	1.600000e+00	7.832785e-05	9.646823e-07	9.646823e-07
1.600000e+00	2.000000e+00	7.313593e-05	9.165175e-07	9.165175e-07
2.000000e+00	2.500000e+00	6.207586e-05	7.398200e-07	7.398200e-07
2.500000e+00	3.000000e+00	5.194370e-05	6.544142e-07	6.544142e-07
3.000000e+00	5.000000e+00	2.805290e-05	2.300661e-07	2.300661e-07
5.000000e+00	8.000000e+00	8.245533e-06	9.524064e-08	9.524064e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208110]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208110]
Path=Test[MUR1.0_MUF1.0_PDF99208110]
RatioPlot=0
ScaledBy=1.00180340664324595e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.592460e-05	8.629177e-07	8.629177e-07
6.000000e-01	9.000000e-01	6.711543e-05	1.038031e-06	1.038031e-06
9.000000e-01	1.200000e+00	7.621777e-05	1.098117e-06	1.098117e-06
1.200000e+00	1.600000e+00	7.726145e-05	9.526447e-07	9.526447e-07
1.600000e+00	2.000000e+00	7.214030e-05	9.051540e-07	9.051540e-07
2.000000e+00	2.500000e+00	6.121408e-05	7.305362e-07	7.305362e-07
2.500000e+00	3.000000e+00	5.122344e-05	6.461557e-07	6.461557e-07
3.000000e+00	5.000000e+00	2.764675e-05	2.270639e-07	2.270639e-07
5.000000e+00	8.000000e+00	8.118753e-06	9.393116e-08	9.393116e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208109]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208109]
Path=Test[MUR1.0_MUF1.0_PDF99208109]
RatioPlot=0
ScaledBy=1.00180340642924262e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.544343e-05	8.533087e-07	8.533087e-07
6.000000e-01	9.000000e-01	6.640843e-05	1.026417e-06	1.026417e-06
9.000000e-01	1.200000e+00	7.542093e-05	1.085900e-06	1.085900e-06
1.200000e+00	1.600000e+00	7.647302e-05	9.421544e-07	9.421544e-07
1.600000e+00	2.000000e+00	7.141228e-05	8.952144e-07	8.952144e-07
2.000000e+00	2.500000e+00	6.062164e-05	7.228026e-07	7.228026e-07
2.500000e+00	3.000000e+00	5.073724e-05	6.394692e-07	6.394692e-07
3.000000e+00	5.000000e+00	2.740967e-05	2.249264e-07	2.249264e-07
5.000000e+00	8.000000e+00	8.064943e-06	9.325639e-08	9.325639e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208108]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208108]
Path=Test[MUR1.0_MUF1.0_PDF99208108]
RatioPlot=0
ScaledBy=1.00180340866176259e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.624320e-05	8.681419e-07	8.681419e-07
6.000000e-01	9.000000e-01	6.756787e-05	1.044202e-06	1.044202e-06
9.000000e-01	1.200000e+00	7.674067e-05	1.104704e-06	1.104704e-06
1.200000e+00	1.600000e+00	7.780567e-05	9.584333e-07	9.584333e-07
1.600000e+00	2.000000e+00	7.264850e-05	9.106341e-07	9.106341e-07
2.000000e+00	2.500000e+00	6.165900e-05	7.351367e-07	7.351367e-07
2.500000e+00	3.000000e+00	5.160066e-05	6.503098e-07	6.503098e-07
3.000000e+00	5.000000e+00	2.786660e-05	2.286750e-07	2.286750e-07
5.000000e+00	8.000000e+00	8.192423e-06	9.472821e-08	9.472821e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208107]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208107]
Path=Test[MUR1.0_MUF1.0_PDF99208107]
RatioPlot=0
ScaledBy=1.00180340558663980e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.596047e-05	8.636697e-07	8.636697e-07
6.000000e-01	9.000000e-01	6.716980e-05	1.038979e-06	1.038979e-06
9.000000e-01	1.200000e+00	7.627480e-05	1.099105e-06	1.099105e-06
1.200000e+00	1.600000e+00	7.731785e-05	9.534742e-07	9.534742e-07
1.600000e+00	2.000000e+00	7.218473e-05	9.059267e-07	9.059267e-07
2.000000e+00	2.500000e+00	6.124710e-05	7.311287e-07	7.311287e-07
2.500000e+00	3.000000e+00	5.124542e-05	6.466328e-07	6.466328e-07
3.000000e+00	5.000000e+00	2.765029e-05	2.271721e-07	2.271721e-07
5.000000e+00	8.000000e+00	8.115523e-06	9.393614e-08	9.393614e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208106]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208106]
Path=Test[MUR1.0_MUF1.0_PDF99208106]
RatioPlot=0
ScaledBy=1.00180341015121240e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.921303e-05	9.243040e-07	9.243040e-07
6.000000e-01	9.000000e-01	7.189377e-05	1.111849e-06	1.111849e-06
9.000000e-01	1.200000e+00	8.163380e-05	1.176079e-06	1.176079e-06
1.200000e+00	1.600000e+00	8.272930e-05	1.020058e-06	1.020058e-06
1.600000e+00	2.000000e+00	7.717653e-05	9.689376e-07	9.689376e-07
2.000000e+00	2.500000e+00	6.542486e-05	7.814932e-07	7.814932e-07
2.500000e+00	3.000000e+00	5.470330e-05	6.907590e-07	6.907590e-07
3.000000e+00	5.000000e+00	2.945448e-05	2.422641e-07	2.422641e-07
5.000000e+00	8.000000e+00	8.606283e-06	9.976472e-08	9.976472e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208105]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208105]
Path=Test[MUR1.0_MUF1.0_PDF99208105]
RatioPlot=0
ScaledBy=1.00180340942993561e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.887570e-05	9.183228e-07	9.183228e-07
6.000000e-01	9.000000e-01	7.140743e-05	1.104662e-06	1.104662e-06
9.000000e-01	1.200000e+00	8.107690e-05	1.168473e-06	1.168473e-06
1.200000e+00	1.600000e+00	8.215850e-05	1.013431e-06	1.013431e-06
1.600000e+00	2.000000e+00	7.664393e-05	9.626581e-07	9.626581e-07
2.000000e+00	2.500000e+00	6.496540e-05	7.763448e-07	7.763448e-07
2.500000e+00	3.000000e+00	5.431742e-05	6.861632e-07	6.861632e-07
3.000000e+00	5.000000e+00	2.923907e-05	2.405919e-07	2.405919e-07
5.000000e+00	8.000000e+00	8.538547e-06	9.901604e-08	9.901604e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208104]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208104]
Path=Test[MUR1.0_MUF1.0_PDF99208104]
RatioPlot=0
ScaledBy=1.00180340432490254e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.752420e-05	8.926727e-07	8.926727e-07
6.000000e-01	9.000000e-01	6.943670e-05	1.074051e-06	1.074051e-06
9.000000e-01	1.200000e+00	7.884667e-05	1.136085e-06	1.136085e-06
1.200000e+00	1.600000e+00	7.990972e-05	9.854485e-07	9.854485e-07
1.600000e+00	2.000000e+00	7.457115e-05	9.362074e-07	9.362074e-07
2.000000e+00	2.500000e+00	6.325114e-05	7.554421e-07	7.554421e-07
2.500000e+00	3.000000e+00	5.289930e-05	6.680021e-07	6.680021e-07
3.000000e+00	5.000000e+00	2.851267e-05	2.344806e-07	2.344806e-07
5.000000e+00	8.000000e+00	8.354257e-06	9.683222e-08	9.683222e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208103]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208103]
Path=Test[MUR1.0_MUF1.0_PDF99208103]
RatioPlot=0
ScaledBy=1.00180341262616504e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.867180e-05	9.143435e-07	9.143435e-07
6.000000e-01	9.000000e-01	7.110833e-05	1.099704e-06	1.099704e-06
9.000000e-01	1.200000e+00	8.074213e-05	1.163294e-06	1.163294e-06
1.200000e+00	1.600000e+00	8.183080e-05	1.008998e-06	1.008998e-06
1.600000e+00	2.000000e+00	7.634628e-05	9.584359e-07	9.584359e-07
2.000000e+00	2.500000e+00	6.471940e-05	7.729691e-07	7.729691e-07
2.500000e+00	3.000000e+00	5.411986e-05	6.832054e-07	6.832054e-07
3.000000e+00	5.000000e+00	2.914402e-05	2.396425e-07	2.396425e-07
5.000000e+00	8.000000e+00	8.514287e-06	9.865569e-08	9.865569e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208102]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208102]
Path=Test[MUR1.0_MUF1.0_PDF99208102]
RatioPlot=0
ScaledBy=1.00180339892158344e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.517920e-05	8.478093e-07	8.478093e-07
6.000000e-01	9.000000e-01	6.601267e-05	1.020703e-06	1.020703e-06
9.000000e-01	1.200000e+00	7.499060e-05	1.079575e-06	1.079575e-06
1.200000e+00	1.600000e+00	7.598175e-05	9.365966e-07	9.365966e-07
1.600000e+00	2.000000e+00	7.093245e-05	8.899526e-07	8.899526e-07
2.000000e+00	2.500000e+00	6.021214e-05	7.187247e-07	7.187247e-07
2.500000e+00	3.000000e+00	5.038294e-05	6.361129e-07	6.361129e-07
3.000000e+00	5.000000e+00	2.718822e-05	2.236266e-07	2.236266e-07
5.000000e+00	8.000000e+00	8.003313e-06	9.287024e-08	9.287024e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208101]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208101]
Path=Test[MUR1.0_MUF1.0_PDF99208101]
RatioPlot=0
ScaledBy=1.00180341344327009e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.763430e-05	8.948744e-07	8.948744e-07
6.000000e-01	9.000000e-01	6.960343e-05	1.076037e-06	1.076037e-06
9.000000e-01	1.200000e+00	7.902873e-05	1.138413e-06	1.138413e-06
1.200000e+00	1.600000e+00	8.013397e-05	9.875494e-07	9.875494e-07
1.600000e+00	2.000000e+00	7.479440e-05	9.381188e-07	9.381188e-07
2.000000e+00	2.500000e+00	6.343190e-05	7.568387e-07	7.568387e-07
2.500000e+00	3.000000e+00	5.306706e-05	6.691374e-07	6.691374e-07
3.000000e+00	5.000000e+00	2.861760e-05	2.349891e-07	2.349891e-07
5.000000e+00	8.000000e+00	8.380690e-06	9.695363e-08	9.695363e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208100]
Path=Test[MUR1.0_MUF1.0_PDF99208100]
RatioPlot=0
ScaledBy=1.00180341251978221e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.783973e-05	8.982235e-07	8.982235e-07
6.000000e-01	9.000000e-01	6.988783e-05	1.080250e-06	1.080250e-06
9.000000e-01	1.200000e+00	7.936590e-05	1.142815e-06	1.142815e-06
1.200000e+00	1.600000e+00	8.047587e-05	9.914119e-07	9.914119e-07
1.600000e+00	2.000000e+00	7.511433e-05	9.418210e-07	9.418210e-07
2.000000e+00	2.500000e+00	6.372606e-05	7.600384e-07	7.600384e-07
2.500000e+00	3.000000e+00	5.331368e-05	6.720893e-07	6.720893e-07
3.000000e+00	5.000000e+00	2.876555e-05	2.361194e-07	2.361194e-07
5.000000e+00	8.000000e+00	8.437607e-06	9.757488e-08	9.757488e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208099]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208099]
Path=Test[MUR1.0_MUF1.0_PDF99208099]
RatioPlot=0
ScaledBy=1.00180340638092104e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.743447e-05	8.908377e-07	8.908377e-07
6.000000e-01	9.000000e-01	6.931060e-05	1.071794e-06	1.071794e-06
9.000000e-01	1.200000e+00	7.870880e-05	1.133710e-06	1.133710e-06
1.200000e+00	1.600000e+00	7.975385e-05	9.833781e-07	9.833781e-07
1.600000e+00	2.000000e+00	7.442270e-05	9.342116e-07	9.342116e-07
2.000000e+00	2.500000e+00	6.311144e-05	7.537172e-07	7.537172e-07
2.500000e+00	3.000000e+00	5.278400e-05	6.664416e-07	6.664416e-07
3.000000e+00	5.000000e+00	2.843802e-05	2.338933e-07	2.338933e-07
5.000000e+00	8.000000e+00	8.325937e-06	9.652837e-08	9.652837e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208098]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208098]
Path=Test[MUR1.0_MUF1.0_PDF99208098]
RatioPlot=0
ScaledBy=1.00180341249695070e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.933273e-05	9.263465e-07	9.263465e-07
6.000000e-01	9.000000e-01	7.206053e-05	1.114246e-06	1.114246e-06
9.000000e-01	1.200000e+00	8.183173e-05	1.178645e-06	1.178645e-06
1.200000e+00	1.600000e+00	8.293910e-05	1.022333e-06	1.022333e-06
1.600000e+00	2.000000e+00	7.737373e-05	9.710835e-07	9.710835e-07
2.000000e+00	2.500000e+00	6.560268e-05	7.833232e-07	7.833232e-07
2.500000e+00	3.000000e+00	5.485828e-05	6.924331e-07	6.924331e-07
3.000000e+00	5.000000e+00	2.954505e-05	2.429210e-07	2.429210e-07
5.000000e+00	8.000000e+00	8.638430e-06	1.001048e-07	1.001048e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208097]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208097]
Path=Test[MUR1.0_MUF1.0_PDF99208097]
RatioPlot=0
ScaledBy=1.00180341009196540e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.910123e-05	9.222621e-07	9.222621e-07
6.000000e-01	9.000000e-01	7.173257e-05	1.109378e-06	1.109378e-06
9.000000e-01	1.200000e+00	8.144980e-05	1.173475e-06	1.173475e-06
1.200000e+00	1.600000e+00	8.254185e-05	1.017796e-06	1.017796e-06
1.600000e+00	2.000000e+00	7.700263e-05	9.667933e-07	9.667933e-07
2.000000e+00	2.500000e+00	6.527564e-05	7.797441e-07	7.797441e-07
2.500000e+00	3.000000e+00	5.457878e-05	6.892042e-07	6.892042e-07
3.000000e+00	5.000000e+00	2.938729e-05	2.417157e-07	2.417157e-07
5.000000e+00	8.000000e+00	8.585930e-06	9.952828e-08	9.952828e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208096]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208096]
Path=Test[MUR1.0_MUF1.0_PDF99208096]
RatioPlot=0
ScaledBy=1.00180340868139613e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.854757e-05	9.118827e-07	9.118827e-07
6.000000e-01	9.000000e-01	7.093130e-05	1.096858e-06	1.096858e-06
9.000000e-01	1.200000e+00	8.053540e-05	1.160259e-06	1.160259e-06
1.200000e+00	1.600000e+00	8.162930e-05	1.006391e-06	1.006391e-06
1.600000e+00	2.000000e+00	7.616603e-05	9.560103e-07	9.560103e-07
2.000000e+00	2.500000e+00	6.458048e-05	7.711819e-07	7.711819e-07
2.500000e+00	3.000000e+00	5.400538e-05	6.817228e-07	6.817228e-07
3.000000e+00	5.000000e+00	2.909663e-05	2.392115e-07	2.392115e-07
5.000000e+00	8.000000e+00	8.510813e-06	9.860272e-08	9.860272e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208095]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208095]
Path=Test[MUR1.0_MUF1.0_PDF99208095]
RatioPlot=0
ScaledBy=1.00180341330299013e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.888810e-05	9.178868e-07	9.178868e-07
6.000000e-01	9.000000e-01	7.140783e-05	1.104123e-06	1.104123e-06
9.000000e-01	1.200000e+00	8.110023e-05	1.167936e-06	1.167936e-06
1.200000e+00	1.600000e+00	8.219040e-05	1.013058e-06	1.013058e-06
1.600000e+00	2.000000e+00	7.667583e-05	9.622756e-07	9.622756e-07
2.000000e+00	2.500000e+00	6.501604e-05	7.762461e-07	7.762461e-07
2.500000e+00	3.000000e+00	5.437100e-05	6.862268e-07	6.862268e-07
3.000000e+00	5.000000e+00	2.928301e-05	2.407597e-07	2.407597e-07
5.000000e+00	8.000000e+00	8.564420e-06	9.924535e-08	9.924535e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208094]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208094]
Path=Test[MUR1.0_MUF1.0_PDF99208094]
RatioPlot=0
ScaledBy=1.00180341306011172e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.890983e-05	9.182299e-07	9.182299e-07
6.000000e-01	9.000000e-01	7.144040e-05	1.104542e-06	1.104542e-06
9.000000e-01	1.200000e+00	8.113683e-05	1.168382e-06	1.168382e-06
1.200000e+00	1.600000e+00	8.222747e-05	1.013446e-06	1.013446e-06
1.600000e+00	2.000000e+00	7.671025e-05	9.626402e-07	9.626402e-07
2.000000e+00	2.500000e+00	6.504492e-05	7.765506e-07	7.765506e-07
2.500000e+00	3.000000e+00	5.439546e-05	6.865051e-07	6.865051e-07
3.000000e+00	5.000000e+00	2.929625e-05	2.408650e-07	2.408650e-07
5.000000e+00	8.000000e+00	8.568900e-06	9.930036e-08	9.930036e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208093]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208093]
Path=Test[MUR1.0_MUF1.0_PDF99208093]
RatioPlot=0
ScaledBy=1.00180340903854428e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.880867e-05	9.168318e-07	9.168318e-07
6.000000e-01	9.000000e-01	7.131023e-05	1.102815e-06	1.102815e-06
9.000000e-01	1.200000e+00	8.096523e-05	1.166546e-06	1.166546e-06
1.200000e+00	1.600000e+00	8.206200e-05	1.011823e-06	1.011823e-06
1.600000e+00	2.000000e+00	7.656468e-05	9.611559e-07	9.611559e-07
2.000000e+00	2.500000e+00	6.491314e-05	7.752798e-07	7.752798e-07
2.500000e+00	3.000000e+00	5.427980e-05	6.853026e-07	6.853026e-07
3.000000e+00	5.000000e+00	2.923846e-05	2.404210e-07	2.404210e-07
5.000000e+00	8.000000e+00	8.548410e-06	9.905662e-08	9.905662e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208092]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208092]
Path=Test[MUR1.0_MUF1.0_PDF99208092]
RatioPlot=0
ScaledBy=1.00180341178478495e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.634793e-05	8.708201e-07	8.708201e-07
6.000000e-01	9.000000e-01	6.772840e-05	1.047315e-06	1.047315e-06
9.000000e-01	1.200000e+00	7.691797e-05	1.108037e-06	1.108037e-06
1.200000e+00	1.600000e+00	7.796755e-05	9.612037e-07	9.612037e-07
1.600000e+00	2.000000e+00	7.277685e-05	9.131949e-07	9.131949e-07
2.000000e+00	2.500000e+00	6.173646e-05	7.368647e-07	7.368647e-07
2.500000e+00	3.000000e+00	5.165748e-05	6.516171e-07	6.516171e-07
3.000000e+00	5.000000e+00	2.785830e-05	2.288793e-07	2.288793e-07
5.000000e+00	8.000000e+00	8.166143e-06	9.454601e-08	9.454601e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208091]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208091]
Path=Test[MUR1.0_MUF1.0_PDF99208091]
RatioPlot=0
ScaledBy=1.00180340407328133e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.632350e-05	8.700482e-07	8.700482e-07
6.000000e-01	9.000000e-01	6.769177e-05	1.046715e-06	1.046715e-06
9.000000e-01	1.200000e+00	7.686820e-05	1.107247e-06	1.107247e-06
1.200000e+00	1.600000e+00	7.793097e-05	9.605910e-07	9.605910e-07
1.600000e+00	2.000000e+00	7.276295e-05	9.126948e-07	9.126948e-07
2.000000e+00	2.500000e+00	6.175028e-05	7.367488e-07	7.367488e-07
2.500000e+00	3.000000e+00	5.166570e-05	6.516812e-07	6.516812e-07
3.000000e+00	5.000000e+00	2.789381e-05	2.290532e-07	2.290532e-07
5.000000e+00	8.000000e+00	8.196823e-06	9.483174e-08	9.483174e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208090]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208090]
Path=Test[MUR1.0_MUF1.0_PDF99208090]
RatioPlot=0
ScaledBy=1.00180340235244860e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.250057e-05	7.986047e-07	7.986047e-07
6.000000e-01	9.000000e-01	6.213220e-05	9.606508e-07	9.606508e-07
9.000000e-01	1.200000e+00	7.057227e-05	1.016433e-06	1.016433e-06
1.200000e+00	1.600000e+00	7.157367e-05	8.820622e-07	8.820622e-07
1.600000e+00	2.000000e+00	6.689705e-05	8.383470e-07	8.383470e-07
2.000000e+00	2.500000e+00	5.684094e-05	6.773312e-07	6.773312e-07
2.500000e+00	3.000000e+00	4.761020e-05	5.996404e-07	5.996404e-07
3.000000e+00	5.000000e+00	2.577915e-05	2.113100e-07	2.113100e-07
5.000000e+00	8.000000e+00	7.621643e-06	8.799454e-08	8.799454e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208089]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208089]
Path=Test[MUR1.0_MUF1.0_PDF99208089]
RatioPlot=0
ScaledBy=1.00180340092948404e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.262860e-05	8.011627e-07	8.011627e-07
6.000000e-01	9.000000e-01	6.232283e-05	9.637620e-07	9.637620e-07
9.000000e-01	1.200000e+00	7.078343e-05	1.019700e-06	1.019700e-06
1.200000e+00	1.600000e+00	7.178100e-05	8.848545e-07	8.848545e-07
1.600000e+00	2.000000e+00	6.708600e-05	8.409916e-07	8.409916e-07
2.000000e+00	2.500000e+00	5.699122e-05	6.793741e-07	6.793741e-07
2.500000e+00	3.000000e+00	4.773050e-05	6.013865e-07	6.013865e-07
3.000000e+00	5.000000e+00	2.583488e-05	2.118499e-07	2.118499e-07
5.000000e+00	8.000000e+00	7.631963e-06	8.814791e-08	8.814791e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208088]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208088]
Path=Test[MUR1.0_MUF1.0_PDF99208088]
RatioPlot=0
ScaledBy=1.00180340438235503e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.433720e-05	8.328895e-07	8.328895e-07
6.000000e-01	9.000000e-01	6.481380e-05	1.001874e-06	1.001874e-06
9.000000e-01	1.200000e+00	7.360547e-05	1.059953e-06	1.059953e-06
1.200000e+00	1.600000e+00	7.463927e-05	9.196953e-07	9.196953e-07
1.600000e+00	2.000000e+00	6.973335e-05	8.739690e-07	8.739690e-07
2.000000e+00	2.500000e+00	5.921572e-05	7.057631e-07	7.057631e-07
2.500000e+00	3.000000e+00	4.957666e-05	6.245400e-07	6.245400e-07
3.000000e+00	5.000000e+00	2.680733e-05	2.198123e-07	2.198123e-07
5.000000e+00	8.000000e+00	7.901070e-06	9.124516e-08	9.124516e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208087]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208087]
Path=Test[MUR1.0_MUF1.0_PDF99208087]
RatioPlot=0
ScaledBy=1.00180340418560727e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.375970e-05	8.223323e-07	8.223323e-07
6.000000e-01	9.000000e-01	6.395487e-05	9.892137e-07	9.892137e-07
9.000000e-01	1.200000e+00	7.263967e-05	1.046579e-06	1.046579e-06
1.200000e+00	1.600000e+00	7.365022e-05	9.080790e-07	9.080790e-07
1.600000e+00	2.000000e+00	6.879645e-05	8.629553e-07	8.629553e-07
2.000000e+00	2.500000e+00	5.841596e-05	6.968667e-07	6.968667e-07
2.500000e+00	3.000000e+00	4.890464e-05	6.166575e-07	6.166575e-07
3.000000e+00	5.000000e+00	2.643367e-05	2.169873e-07	2.169873e-07
5.000000e+00	8.000000e+00	7.788393e-06	9.007246e-08	9.007246e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208086]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208086]
Path=Test[MUR1.0_MUF1.0_PDF99208086]
RatioPlot=0
ScaledBy=1.00180340279174598e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.241453e-05	7.969055e-07	7.969055e-07
6.000000e-01	9.000000e-01	6.200283e-05	9.585917e-07	9.585917e-07
9.000000e-01	1.200000e+00	7.042817e-05	1.014268e-06	1.014268e-06
1.200000e+00	1.600000e+00	7.142992e-05	8.801978e-07	8.801978e-07
1.600000e+00	2.000000e+00	6.676295e-05	8.365767e-07	8.365767e-07
2.000000e+00	2.500000e+00	5.673066e-05	6.759367e-07	6.759367e-07
2.500000e+00	3.000000e+00	4.751920e-05	5.984275e-07	5.984275e-07
3.000000e+00	5.000000e+00	2.573327e-05	2.109102e-07	2.109102e-07
5.000000e+00	8.000000e+00	7.610270e-06	8.785570e-08	8.785570e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208085]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208085]
Path=Test[MUR1.0_MUF1.0_PDF99208085]
RatioPlot=0
ScaledBy=1.00180340130924738e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.249437e-05	7.989712e-07	7.989712e-07
6.000000e-01	9.000000e-01	6.212973e-05	9.611391e-07	9.611391e-07
9.000000e-01	1.200000e+00	7.056090e-05	1.016904e-06	1.016904e-06
1.200000e+00	1.600000e+00	7.155062e-05	8.823966e-07	8.823966e-07
1.600000e+00	2.000000e+00	6.686743e-05	8.386604e-07	8.386604e-07
2.000000e+00	2.500000e+00	5.679900e-05	6.774139e-07	6.774139e-07
2.500000e+00	3.000000e+00	4.756748e-05	5.996030e-07	5.996030e-07
3.000000e+00	5.000000e+00	2.573579e-05	2.111423e-07	2.111423e-07
5.000000e+00	8.000000e+00	7.597383e-06	8.778846e-08	8.778846e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208084]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208084]
Path=Test[MUR1.0_MUF1.0_PDF99208084]
RatioPlot=0
ScaledBy=1.00180340485803754e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.498220e-05	8.452235e-07	8.452235e-07
6.000000e-01	9.000000e-01	6.574583e-05	1.016763e-06	1.016763e-06
9.000000e-01	1.200000e+00	7.466200e-05	1.075651e-06	1.075651e-06
1.200000e+00	1.600000e+00	7.568947e-05	9.332149e-07	9.332149e-07
1.600000e+00	2.000000e+00	7.068228e-05	8.867486e-07	8.867486e-07
2.000000e+00	2.500000e+00	5.999026e-05	7.158539e-07	7.158539e-07
2.500000e+00	3.000000e+00	5.020634e-05	6.332750e-07	6.332750e-07
3.000000e+00	5.000000e+00	2.711081e-05	2.226535e-07	2.226535e-07
5.000000e+00	8.000000e+00	7.971323e-06	9.224013e-08	9.224013e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208083]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208083]
Path=Test[MUR1.0_MUF1.0_PDF99208083]
RatioPlot=0
ScaledBy=1.00180340834285940e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.612267e-05	8.659914e-07	8.659914e-07
6.000000e-01	9.000000e-01	6.739320e-05	1.041640e-06	1.041640e-06
9.000000e-01	1.200000e+00	7.654233e-05	1.101995e-06	1.101995e-06
1.200000e+00	1.600000e+00	7.760857e-05	9.560835e-07	9.560835e-07
1.600000e+00	2.000000e+00	7.246913e-05	9.084162e-07	9.084162e-07
2.000000e+00	2.500000e+00	6.151272e-05	7.333569e-07	7.333569e-07
2.500000e+00	3.000000e+00	5.148078e-05	6.487551e-07	6.487551e-07
3.000000e+00	5.000000e+00	2.780670e-05	2.281362e-07	2.281362e-07
5.000000e+00	8.000000e+00	8.176840e-06	9.451006e-08	9.451006e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208082]
Path=Test[MUR1.0_MUF1.0_PDF99208082]
RatioPlot=0
ScaledBy=1.00180340642010123e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.556877e-05	8.559276e-07	8.559276e-07
6.000000e-01	9.000000e-01	6.659373e-05	1.029588e-06	1.029588e-06
9.000000e-01	1.200000e+00	7.562947e-05	1.089232e-06	1.089232e-06
1.200000e+00	1.600000e+00	7.667635e-05	9.450017e-07	9.450017e-07
1.600000e+00	2.000000e+00	7.160123e-05	8.979181e-07	8.979181e-07
2.000000e+00	2.500000e+00	6.077266e-05	7.248716e-07	7.248716e-07
2.500000e+00	3.000000e+00	5.086122e-05	6.412485e-07	6.412485e-07
3.000000e+00	5.000000e+00	2.746783e-05	2.254731e-07	2.254731e-07
5.000000e+00	8.000000e+00	8.076433e-06	9.340357e-08	9.340357e-08
# END HISTO1D


# BEGIN HISTO1D /Test
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test
Path=Test
RatioPlot=0
ScaledBy=1.00180340642010123e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.556817e-05	8.559168e-07	8.559168e-07
6.000000e-01	9.000000e-01	6.659290e-05	1.029575e-06	1.029575e-06
9.000000e-01	1.200000e+00	7.562853e-05	1.089218e-06	1.089218e-06
1.200000e+00	1.600000e+00	7.667537e-05	9.449897e-07	9.449897e-07
1.600000e+00	2.000000e+00	7.160030e-05	8.979066e-07	8.979066e-07
2.000000e+00	2.500000e+00	6.077190e-05	7.248625e-07	7.248625e-07
2.500000e+00	3.000000e+00	5.086058e-05	6.412404e-07	6.412404e-07
3.000000e+00	5.000000e+00	2.746748e-05	2.254702e-07	2.254702e-07
5.000000e+00	8.000000e+00	8.076330e-06	9.340240e-08	9.340240e-08
# END HISTO1D



==> anc/Fig14_cc.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=1
RatioPlot=0
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=3.0
RatioPlotYMin=0.3
LegendXPos=0.50
LegendYPos=0.94
Title=$\text{PbPb} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV (0-10\%, $1.2 < m_{\rm ee} < 2.6$ GeV)
XLabel=
YLabel=$\text{d}\sigma / N_\text{coll}\text{d} p_{T,ee}$ [mb / GeV]
RatioPlotYLabel=Shape Ratio
PlotXTickLabels=0
RatioPlotXTickLabels=0
DrawOnly=Test[_VarBand] Test
LegendOnly=Test
# END PLOT

# BEGIN HISTO1D /Test[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
BandComponentPDF=MUR1.0_MUF1.0_PDF.*
ErrorBandColor=green
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[_VarBand]
Path=Test[_VarBand]
RatioPlot=0
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	7.470500e-05	6.017435e-05	1.242415e-04
6.000000e-01	9.000000e-01	1.005073e-04	7.787017e-05	1.625921e-04
9.000000e-01	1.200000e+00	9.429310e-05	7.248870e-05	1.492378e-04
1.200000e+00	1.600000e+00	7.902787e-05	6.105739e-05	1.237851e-04
1.600000e+00	2.000000e+00	6.089200e-05	4.643217e-05	1.030831e-04
2.000000e+00	2.500000e+00	3.833866e-05	2.888522e-05	6.159383e-05
2.500000e+00	3.000000e+00	2.228992e-05	1.680625e-05	3.860694e-05
3.000000e+00	5.000000e+00	8.875440e-06	6.482176e-06	1.506956e-05
5.000000e+00	8.000000e+00	1.404940e-06	9.425406e-07	2.026917e-06
# END HISTO1D


# BEGIN HISTO1D /Test
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test
Path=Test
RatioPlot=0
ScaledBy=1.24649345809070858e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	7.470500e-05	3.320037e-06	3.320037e-06
6.000000e-01	9.000000e-01	1.005073e-04	3.794574e-06	3.794574e-06
9.000000e-01	1.200000e+00	9.429310e-05	3.731528e-06	3.731528e-06
1.200000e+00	1.600000e+00	7.902787e-05	2.932096e-06	2.932096e-06
1.600000e+00	2.000000e+00	6.089200e-05	2.580125e-06	2.580125e-06
2.000000e+00	2.500000e+00	3.833866e-05	1.848321e-06	1.848321e-06
2.500000e+00	3.000000e+00	2.228992e-05	1.390972e-06	1.390972e-06
3.000000e+00	5.000000e+00	8.875440e-06	4.446455e-07	4.446455e-07
5.000000e+00	8.000000e+00	1.404940e-06	1.473662e-07	1.473662e-07
# END HISTO1D



==> anc/Fig14_cc_pdf.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=0
RatioPlot=1
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=1.5
RatioPlotYMin=0.5
LegendXPos=0.50
LegendYPos=0.94
Title=
XLabel=$p_{T,ee}$ [GeV]
YLabel=$\text{d}\sigma / \text{d} p_{T,ee}$ [mb / GeV]
RatioPlotYLabel=PDF Ratio
DrawOnly=Test[_VarBand] Test
LegendOnly=Test
RatioPlotReference=Test
# END PLOT

# BEGIN HISTO1D /Test[_VarBand]
BandComponentPDF=MUR1.0_MUF1.0_PDF.*
ErrorBandColor=green
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=green
LineStyle=solid
Name=Test[_VarBand]
Path=Test[_VarBand]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	3.944640e-05	1.015980e-05	1.015980e-05
3.000000e-01	6.000000e-01	9.807563e-05	2.356928e-05	2.356928e-05
6.000000e-01	9.000000e-01	1.219866e-04	2.894547e-05	2.894547e-05
9.000000e-01	1.200000e+00	1.163128e-04	2.742083e-05	2.742083e-05
1.200000e+00	1.600000e+00	9.483345e-05	2.282045e-05	2.282045e-05
1.600000e+00	2.000000e+00	6.990928e-05	1.624235e-05	1.624235e-05
2.000000e+00	2.800000e+00	3.698100e-05	8.355480e-06	8.355480e-06
2.800000e+00	4.000000e+00	1.529898e-05	3.356346e-06	3.356346e-06
4.000000e+00	6.000000e+00	4.498510e-06	9.642482e-07	9.642482e-07
6.000000e+00	8.000000e+00	1.175286e-06	2.559854e-07	2.559854e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR2.0_MUF2.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
Name=Test[MUR2.0_MUF2.0_PDF99208082]
Path=Test[MUR2.0_MUF2.0_PDF99208082]
ScaledBy=1.24649365053657122e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	5.397673e-05	4.495809e-06	4.495809e-06
3.000000e-01	6.000000e-01	1.476570e-04	8.390002e-06	8.390002e-06
6.000000e-01	9.000000e-01	1.727773e-04	8.271689e-06	8.271689e-06
9.000000e-01	1.200000e+00	1.772405e-04	1.024816e-05	1.024816e-05
1.200000e+00	1.600000e+00	1.297165e-04	1.262061e-05	1.262061e-05
1.600000e+00	2.000000e+00	9.583535e-05	4.679450e-06	4.679450e-06
2.000000e+00	2.800000e+00	5.024913e-05	2.498982e-06	2.498982e-06
2.800000e+00	4.000000e+00	2.051556e-05	1.174730e-06	1.174730e-06
4.000000e+00	6.000000e+00	6.418765e-06	1.017988e-06	1.017988e-06
6.000000e+00	8.000000e+00	1.282663e-06	2.325918e-07	2.325918e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR2.0_MUF1.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
Name=Test[MUR2.0_MUF1.0_PDF99208082]
Path=Test[MUR2.0_MUF1.0_PDF99208082]
ScaledBy=1.24649342142986912e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.156509e-05	1.331510e-06	1.331510e-06
3.000000e-01	6.000000e-01	5.553580e-05	2.167414e-06	2.167414e-06
6.000000e-01	9.000000e-01	7.044753e-05	2.469233e-06	2.469233e-06
9.000000e-01	1.200000e+00	6.677437e-05	2.400567e-06	2.400567e-06
1.200000e+00	1.600000e+00	5.429035e-05	1.880987e-06	1.880987e-06
1.600000e+00	2.000000e+00	3.962158e-05	1.598414e-06	1.598414e-06
2.000000e+00	2.800000e+00	2.108928e-05	8.348598e-07	8.348598e-07
2.800000e+00	4.000000e+00	8.714900e-06	4.335214e-07	4.335214e-07
4.000000e+00	6.000000e+00	2.590416e-06	1.870537e-07	1.870537e-07
6.000000e+00	8.000000e+00	6.913545e-07	1.016316e-07	1.016316e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF2.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
Name=Test[MUR1.0_MUF2.0_PDF99208082]
Path=Test[MUR1.0_MUF2.0_PDF99208082]
ScaledBy=1.24649379940829013e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	7.856647e-05	8.889161e-06	8.889161e-06
3.000000e-01	6.000000e-01	2.300966e-04	1.602185e-05	1.602185e-05
6.000000e-01	9.000000e-01	2.650655e-04	1.521119e-05	1.521119e-05
9.000000e-01	1.200000e+00	2.887875e-04	2.152309e-05	2.152309e-05
1.200000e+00	1.600000e+00	1.843887e-04	3.617122e-05	3.617122e-05
1.600000e+00	2.000000e+00	1.534912e-04	8.489136e-06	8.489136e-06
2.000000e+00	2.800000e+00	8.338506e-05	5.143286e-06	5.143286e-06
2.800000e+00	4.000000e+00	3.556111e-05	2.420927e-06	2.420927e-06
4.000000e+00	6.000000e+00	1.190176e-05	2.351016e-06	2.351016e-06
6.000000e+00	8.000000e+00	2.093218e-06	4.069527e-07	4.069527e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF0.5_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
Name=Test[MUR1.0_MUF0.5_PDF99208082]
Path=Test[MUR1.0_MUF0.5_PDF99208082]
ScaledBy=1.24649438021226874e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	7.669350e-06	7.140542e-07	7.140542e-07
3.000000e-01	6.000000e-01	2.200897e-05	1.301212e-06	1.301212e-06
6.000000e-01	9.000000e-01	3.070663e-05	1.562634e-06	1.562634e-06
9.000000e-01	1.200000e+00	2.927880e-05	1.646195e-06	1.646195e-06
1.200000e+00	1.600000e+00	2.501385e-05	1.295907e-06	1.295907e-06
1.600000e+00	2.000000e+00	1.900564e-05	1.070379e-06	1.070379e-06
2.000000e+00	2.800000e+00	1.022114e-05	5.440259e-07	5.440259e-07
2.800000e+00	4.000000e+00	4.426952e-06	2.965686e-07	2.965686e-07
4.000000e+00	6.000000e+00	1.589608e-06	1.524401e-07	1.524401e-07
6.000000e+00	8.000000e+00	4.673279e-07	1.053276e-07	1.053276e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR0.5_MUF1.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
Name=Test[MUR0.5_MUF1.0_PDF99208082]
Path=Test[MUR0.5_MUF1.0_PDF99208082]
ScaledBy=1.24649368117267272e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.155091e-04	7.988087e-06	7.988087e-06
3.000000e-01	6.000000e-01	2.681356e-04	1.193034e-05	1.193034e-05
6.000000e-01	9.000000e-01	3.221476e-04	1.260834e-05	1.260834e-05
9.000000e-01	1.200000e+00	3.080951e-04	1.279308e-05	1.279308e-05
1.200000e+00	1.600000e+00	2.505247e-04	1.052136e-05	1.052136e-05
1.600000e+00	2.000000e+00	1.894645e-04	8.299627e-06	8.299627e-06
2.000000e+00	2.800000e+00	9.959005e-05	4.322449e-06	4.322449e-06
2.800000e+00	4.000000e+00	4.089439e-05	2.244402e-06	2.244402e-06
4.000000e+00	6.000000e+00	1.207472e-05	9.635995e-07	9.635995e-07
6.000000e+00	8.000000e+00	2.782399e-06	4.435698e-07	4.435698e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR0.5_MUF0.5_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
Name=Test[MUR0.5_MUF0.5_PDF99208082]
Path=Test[MUR0.5_MUF0.5_PDF99208082]
ScaledBy=1.24649456837608684e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.357964e-05	3.309861e-06	3.309861e-06
3.000000e-01	6.000000e-01	6.428050e-05	5.440550e-06	5.440550e-06
6.000000e-01	9.000000e-01	8.378270e-05	5.111204e-06	5.111204e-06
9.000000e-01	1.200000e+00	8.008350e-05	7.580739e-06	7.580739e-06
1.200000e+00	1.600000e+00	7.161605e-05	5.582522e-06	5.582522e-06
1.600000e+00	2.000000e+00	5.427088e-05	3.814679e-06	3.814679e-06
2.000000e+00	2.800000e+00	2.779300e-05	1.857689e-06	1.857689e-06
2.800000e+00	4.000000e+00	1.143842e-05	8.699010e-07	8.699010e-07
4.000000e+00	6.000000e+00	4.439616e-06	6.149524e-07	6.149524e-07
6.000000e+00	8.000000e+00	8.699085e-07	1.777471e-07	1.777471e-07
# END HISTO1D


# BEGIN HISTO1D /Test
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
Name=Test
Path=Test
ScaledBy=1.24649345809070858e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	3.944640e-05	2.397617e-06	2.397617e-06
3.000000e-01	6.000000e-01	9.807563e-05	3.796977e-06	3.796977e-06
6.000000e-01	9.000000e-01	1.219866e-04	4.193246e-06	4.193246e-06
9.000000e-01	1.200000e+00	1.163128e-04	4.137385e-06	4.137385e-06
1.200000e+00	1.600000e+00	9.483345e-05	3.215943e-06	3.215943e-06
1.600000e+00	2.000000e+00	6.990928e-05	2.764509e-06	2.764509e-06
2.000000e+00	2.800000e+00	3.698100e-05	1.436874e-06	1.436874e-06
2.800000e+00	4.000000e+00	1.529898e-05	7.472068e-07	7.472068e-07
4.000000e+00	6.000000e+00	4.498510e-06	3.152270e-07	3.152270e-07
6.000000e+00	8.000000e+00	1.175286e-06	1.677108e-07	1.677108e-07
# END HISTO1D



==> anc/Fig14_cc_scale.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=0
RatioPlot=1
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=5.00
RatioPlotYMin=0.00
LegendXPos=0.50
LegendYPos=0.94
Title=
XLabel=
YLabel=$\text{d}\sigma / N_\text{coll}\text{d} p_{T,ee}$ [mb / GeV]
RatioPlotYLabel=Scale Ratio
PlotXTickLabels=0
RatioPlotXTickLabels=0
DrawOnly=Test[_VarBand] Test
LegendOnly=Test
RatioPlotReference=Test
# END PLOT

# BEGIN HISTO1D /Test[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
ErrorBandColor=green
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[_VarBand]
Path=Test[_VarBand]
RatioPlot=0
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	7.470500e-05	5.761433e-05	1.230220e-04
6.000000e-01	9.000000e-01	1.005073e-04	7.424478e-05	1.608873e-04
9.000000e-01	1.200000e+00	9.429310e-05	6.918321e-05	1.476606e-04
1.200000e+00	1.600000e+00	7.902787e-05	5.821099e-05	1.224061e-04
1.600000e+00	2.000000e+00	6.089200e-05	4.431253e-05	1.021459e-04
2.000000e+00	2.500000e+00	3.833866e-05	2.763051e-05	6.101548e-05
2.500000e+00	3.000000e+00	2.228992e-05	1.606390e-05	3.828961e-05
3.000000e+00	5.000000e+00	8.875440e-06	6.199086e-06	1.494997e-05
5.000000e+00	8.000000e+00	1.404940e-06	9.082247e-07	2.011190e-06
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208120]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208120]
Path=Test[MUR1.0_MUF1.0_PDF99208120]
RatioPlot=0
ScaledBy=1.24649347963712764e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	6.853233e-05	3.047074e-06	3.047074e-06
6.000000e-01	9.000000e-01	9.220620e-05	3.481888e-06	3.481888e-06
9.000000e-01	1.200000e+00	8.654180e-05	3.430235e-06	3.430235e-06
1.200000e+00	1.600000e+00	7.255780e-05	2.696572e-06	2.696572e-06
1.600000e+00	2.000000e+00	5.593490e-05	2.374331e-06	2.374331e-06
2.000000e+00	2.500000e+00	3.531722e-05	1.704372e-06	1.704372e-06
2.500000e+00	3.000000e+00	2.053436e-05	1.282114e-06	1.282114e-06
3.000000e+00	5.000000e+00	8.203785e-06	4.117273e-07	4.117273e-07
5.000000e+00	8.000000e+00	1.311947e-06	1.374847e-07	1.374847e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208119]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208119]
Path=Test[MUR1.0_MUF1.0_PDF99208119]
RatioPlot=0
ScaledBy=1.24649343571425378e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	8.185240e-05	3.637542e-06	3.637542e-06
6.000000e-01	9.000000e-01	1.101348e-04	4.159046e-06	4.159046e-06
9.000000e-01	1.200000e+00	1.032571e-04	4.082409e-06	4.082409e-06
1.200000e+00	1.600000e+00	8.653267e-05	3.206708e-06	3.206708e-06
1.600000e+00	2.000000e+00	6.661733e-05	2.818397e-06	2.818397e-06
2.000000e+00	2.500000e+00	4.181962e-05	2.014886e-06	2.014886e-06
2.500000e+00	3.000000e+00	2.431720e-05	1.517181e-06	1.517181e-06
3.000000e+00	5.000000e+00	9.648320e-06	4.827078e-07	4.827078e-07
5.000000e+00	8.000000e+00	1.510612e-06	1.586884e-07	1.586884e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208118]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208118]
Path=Test[MUR1.0_MUF1.0_PDF99208118]
RatioPlot=0
ScaledBy=1.24649345924900846e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	7.407460e-05	3.291850e-06	3.291850e-06
6.000000e-01	9.000000e-01	9.964830e-05	3.761993e-06	3.761993e-06
9.000000e-01	1.200000e+00	9.347833e-05	3.700596e-06	3.700596e-06
1.200000e+00	1.600000e+00	7.832522e-05	2.907044e-06	2.907044e-06
1.600000e+00	2.000000e+00	6.031790e-05	2.556648e-06	2.556648e-06
2.000000e+00	2.500000e+00	3.796984e-05	1.831056e-06	1.831056e-06
2.500000e+00	3.000000e+00	2.205630e-05	1.376603e-06	1.376603e-06
3.000000e+00	5.000000e+00	8.767835e-06	4.395754e-07	4.395754e-07
5.000000e+00	8.000000e+00	1.388305e-06	1.456566e-07	1.456566e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208117]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208117]
Path=Test[MUR1.0_MUF1.0_PDF99208117]
RatioPlot=0
ScaledBy=1.24649345701318206e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	7.531610e-05	3.347415e-06	3.347415e-06
6.000000e-01	9.000000e-01	1.013404e-04	3.826222e-06	3.826222e-06
9.000000e-01	1.200000e+00	9.508237e-05	3.761591e-06	3.761591e-06
1.200000e+00	1.600000e+00	7.970822e-05	2.956482e-06	2.956482e-06
1.600000e+00	2.000000e+00	6.144700e-05	2.602901e-06	2.602901e-06
2.000000e+00	2.500000e+00	3.869464e-05	1.865055e-06	1.865055e-06
2.500000e+00	3.000000e+00	2.251510e-05	1.404882e-06	1.404882e-06
3.000000e+00	5.000000e+00	8.978760e-06	4.495443e-07	4.495443e-07
5.000000e+00	8.000000e+00	1.420874e-06	1.490133e-07	1.490133e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208116]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208116]
Path=Test[MUR1.0_MUF1.0_PDF99208116]
RatioPlot=0
ScaledBy=1.24649347087640282e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	7.382553e-05	3.281456e-06	3.281456e-06
6.000000e-01	9.000000e-01	9.929443e-05	3.749043e-06	3.749043e-06
9.000000e-01	1.200000e+00	9.320423e-05	3.691030e-06	3.691030e-06
1.200000e+00	1.600000e+00	7.805500e-05	2.898744e-06	2.898744e-06
1.600000e+00	2.000000e+00	6.020093e-05	2.552772e-06	2.552772e-06
2.000000e+00	2.500000e+00	3.792160e-05	1.828972e-06	1.828972e-06
2.500000e+00	3.000000e+00	2.203232e-05	1.375321e-06	1.375321e-06
3.000000e+00	5.000000e+00	8.777725e-06	4.400922e-07	4.400922e-07
5.000000e+00	8.000000e+00	1.394284e-06	1.462273e-07	1.462273e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208115]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208115]
Path=Test[MUR1.0_MUF1.0_PDF99208115]
RatioPlot=0
ScaledBy=1.24649344342543276e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	7.577020e-05	3.367021e-06	3.367021e-06
6.000000e-01	9.000000e-01	1.019717e-04	3.849929e-06	3.849929e-06
9.000000e-01	1.200000e+00	9.560687e-05	3.780951e-06	3.780951e-06
1.200000e+00	1.600000e+00	8.019902e-05	2.973684e-06	2.973684e-06
1.600000e+00	2.000000e+00	6.171805e-05	2.613112e-06	2.613112e-06
2.000000e+00	2.500000e+00	3.883538e-05	1.871600e-06	1.871600e-06
2.500000e+00	3.000000e+00	2.259444e-05	1.409601e-06	1.409601e-06
3.000000e+00	5.000000e+00	8.988700e-06	4.499886e-07	4.499886e-07
5.000000e+00	8.000000e+00	1.417021e-06	1.486734e-07	1.486734e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208114]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208114]
Path=Test[MUR1.0_MUF1.0_PDF99208114]
RatioPlot=0
ScaledBy=1.24649354645092690e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	7.044887e-05	3.138022e-06	3.138022e-06
6.000000e-01	9.000000e-01	9.455040e-05	3.577937e-06	3.577937e-06
9.000000e-01	1.200000e+00	8.935280e-05	3.556490e-06	3.556490e-06
1.200000e+00	1.600000e+00	7.386467e-05	2.879504e-06	2.879504e-06
1.600000e+00	2.000000e+00	5.784413e-05	2.462710e-06	2.462710e-06
2.000000e+00	2.500000e+00	3.640316e-05	1.758762e-06	1.758762e-06
2.500000e+00	3.000000e+00	2.103310e-05	1.317828e-06	1.317828e-06
3.000000e+00	5.000000e+00	8.429600e-06	4.242021e-07	4.242021e-07
5.000000e+00	8.000000e+00	1.357574e-06	1.426128e-07	1.426128e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208113]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208113]
Path=Test[MUR1.0_MUF1.0_PDF99208113]
RatioPlot=0
ScaledBy=1.24649339844668860e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	7.823893e-05	3.480600e-06	3.480600e-06
6.000000e-01	9.000000e-01	1.053176e-04	3.984149e-06	3.984149e-06
9.000000e-01	1.200000e+00	9.836710e-05	3.890743e-06	3.890743e-06
1.200000e+00	1.600000e+00	8.311147e-05	3.151103e-06	3.151103e-06
1.600000e+00	2.000000e+00	6.328508e-05	2.676637e-06	2.676637e-06
2.000000e+00	2.500000e+00	3.982536e-05	1.921756e-06	1.921756e-06
2.500000e+00	3.000000e+00	2.326744e-05	1.451566e-06	1.451566e-06
3.000000e+00	5.000000e+00	9.214300e-06	4.615668e-07	4.615668e-07
5.000000e+00	8.000000e+00	1.433555e-06	1.503622e-07	1.503622e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208112]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208112]
Path=Test[MUR1.0_MUF1.0_PDF99208112]
RatioPlot=0
ScaledBy=1.24649346614213529e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	7.385507e-05	3.284885e-06	3.284885e-06
6.000000e-01	9.000000e-01	9.949173e-05	3.757115e-06	3.757115e-06
9.000000e-01	1.200000e+00	9.322923e-05	3.688384e-06	3.688384e-06
1.200000e+00	1.600000e+00	7.836712e-05	2.908124e-06	2.908124e-06
1.600000e+00	2.000000e+00	6.031928e-05	2.555390e-06	2.555390e-06
2.000000e+00	2.500000e+00	3.804656e-05	1.834654e-06	1.834654e-06
2.500000e+00	3.000000e+00	2.219682e-05	1.385004e-06	1.385004e-06
3.000000e+00	5.000000e+00	8.874450e-06	4.443302e-07	4.443302e-07
5.000000e+00	8.000000e+00	1.408772e-06	1.475662e-07	1.475662e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208111]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208111]
Path=Test[MUR1.0_MUF1.0_PDF99208111]
RatioPlot=0
ScaledBy=1.24649345312371199e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	7.583863e-05	3.368913e-06	3.368913e-06
6.000000e-01	9.000000e-01	1.019152e-04	3.847731e-06	3.847731e-06
9.000000e-01	1.200000e+00	9.573113e-05	3.790567e-06	3.790567e-06
1.200000e+00	1.600000e+00	7.998087e-05	2.970744e-06	2.970744e-06
1.600000e+00	2.000000e+00	6.171655e-05	2.616380e-06	2.616380e-06
2.000000e+00	2.500000e+00	3.877932e-05	1.869879e-06	1.869879e-06
2.500000e+00	3.000000e+00	2.247272e-05	1.403470e-06	1.403470e-06
3.000000e+00	5.000000e+00	8.912560e-06	4.471293e-07	4.471293e-07
5.000000e+00	8.000000e+00	1.406408e-06	1.478418e-07	1.478418e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208110]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208110]
Path=Test[MUR1.0_MUF1.0_PDF99208110]
RatioPlot=0
ScaledBy=1.24649344395151100e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	7.592527e-05	3.373696e-06	3.373696e-06
6.000000e-01	9.000000e-01	1.021366e-04	3.856041e-06	3.856041e-06
9.000000e-01	1.200000e+00	9.572940e-05	3.786978e-06	3.786978e-06
1.200000e+00	1.600000e+00	8.036360e-05	2.984113e-06	2.984113e-06
1.600000e+00	2.000000e+00	6.175273e-05	2.615078e-06	2.615078e-06
2.000000e+00	2.500000e+00	3.887864e-05	1.874176e-06	1.874176e-06
2.500000e+00	3.000000e+00	2.260918e-05	1.410522e-06	1.410522e-06
3.000000e+00	5.000000e+00	8.980060e-06	4.498191e-07	4.498191e-07
5.000000e+00	8.000000e+00	1.417869e-06	1.487253e-07	1.487253e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208109]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208109]
Path=Test[MUR1.0_MUF1.0_PDF99208109]
RatioPlot=0
ScaledBy=1.24649346892573484e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	7.410250e-05	3.293937e-06	3.293937e-06
6.000000e-01	9.000000e-01	9.970253e-05	3.764591e-06	3.764591e-06
9.000000e-01	1.200000e+00	9.361387e-05	3.705800e-06	3.705800e-06
1.200000e+00	1.600000e+00	7.834865e-05	2.910254e-06	2.910254e-06
1.600000e+00	2.000000e+00	6.050730e-05	2.564890e-06	2.564890e-06
2.000000e+00	2.500000e+00	3.809032e-05	1.836519e-06	1.836519e-06
2.500000e+00	3.000000e+00	2.214542e-05	1.382311e-06	1.382311e-06
3.000000e+00	5.000000e+00	8.835065e-06	4.426606e-07	4.426606e-07
5.000000e+00	8.000000e+00	1.400524e-06	1.469206e-07	1.469206e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208108]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208108]
Path=Test[MUR1.0_MUF1.0_PDF99208108]
RatioPlot=0
ScaledBy=1.24649346690815467e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	7.543643e-05	3.353633e-06	3.353633e-06
6.000000e-01	9.000000e-01	1.015200e-04	3.833254e-06	3.833254e-06
9.000000e-01	1.200000e+00	9.528867e-05	3.772001e-06	3.772001e-06
1.200000e+00	1.600000e+00	7.972137e-05	2.962495e-06	2.962495e-06
1.600000e+00	2.000000e+00	6.156960e-05	2.609414e-06	2.609414e-06
2.000000e+00	2.500000e+00	3.874580e-05	1.867876e-06	1.867876e-06
2.500000e+00	3.000000e+00	2.250788e-05	1.405133e-06	1.405133e-06
3.000000e+00	5.000000e+00	8.968595e-06	4.493838e-07	4.493838e-07
5.000000e+00	8.000000e+00	1.421793e-06	1.491584e-07	1.491584e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208107]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208107]
Path=Test[MUR1.0_MUF1.0_PDF99208107]
RatioPlot=0
ScaledBy=1.24649344061907411e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	7.625470e-05	3.387910e-06	3.387910e-06
6.000000e-01	9.000000e-01	1.025658e-04	3.872431e-06	3.872431e-06
9.000000e-01	1.200000e+00	9.614967e-05	3.802682e-06	3.802682e-06
1.200000e+00	1.600000e+00	8.073550e-05	2.998285e-06	2.998285e-06
1.600000e+00	2.000000e+00	6.202918e-05	2.626249e-06	2.626249e-06
2.000000e+00	2.500000e+00	3.903568e-05	1.881695e-06	1.881695e-06
2.500000e+00	3.000000e+00	2.271846e-05	1.417062e-06	1.417062e-06
3.000000e+00	5.000000e+00	9.028060e-06	4.520212e-07	4.520212e-07
5.000000e+00	8.000000e+00	1.421106e-06	1.490997e-07	1.490997e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208106]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208106]
Path=Test[MUR1.0_MUF1.0_PDF99208106]
RatioPlot=0
ScaledBy=1.24649342654872035e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	8.246233e-05	3.664518e-06	3.664518e-06
6.000000e-01	9.000000e-01	1.109623e-04	4.190752e-06	4.190752e-06
9.000000e-01	1.200000e+00	1.039716e-04	4.109444e-06	4.109444e-06
1.200000e+00	1.600000e+00	8.723735e-05	3.234074e-06	3.234074e-06
1.600000e+00	2.000000e+00	6.706073e-05	2.836302e-06	2.836302e-06
2.000000e+00	2.500000e+00	4.209212e-05	2.028064e-06	2.028064e-06
2.500000e+00	3.000000e+00	2.449438e-05	1.527963e-06	1.527963e-06
3.000000e+00	5.000000e+00	9.712840e-06	4.858090e-07	4.858090e-07
5.000000e+00	8.000000e+00	1.516817e-06	1.593544e-07	1.593544e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208105]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208105]
Path=Test[MUR1.0_MUF1.0_PDF99208105]
RatioPlot=0
ScaledBy=1.24649342046162263e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	8.245427e-05	3.664690e-06	3.664690e-06
6.000000e-01	9.000000e-01	1.109718e-04	4.192044e-06	4.192044e-06
9.000000e-01	1.200000e+00	1.038911e-04	4.105538e-06	4.105538e-06
1.200000e+00	1.600000e+00	8.731490e-05	3.244277e-06	3.244277e-06
1.600000e+00	2.000000e+00	6.695258e-05	2.831230e-06	2.831230e-06
2.000000e+00	2.500000e+00	4.204638e-05	2.026234e-06	2.026234e-06
2.500000e+00	3.000000e+00	2.447876e-05	1.526896e-06	1.526896e-06
3.000000e+00	5.000000e+00	9.697465e-06	4.850603e-07	4.850603e-07
5.000000e+00	8.000000e+00	1.513193e-06	1.589119e-07	1.589119e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208104]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208104]
Path=Test[MUR1.0_MUF1.0_PDF99208104]
RatioPlot=0
ScaledBy=1.24649343319497024e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	7.925770e-05	3.520806e-06	3.520806e-06
6.000000e-01	9.000000e-01	1.065025e-04	4.021306e-06	4.021306e-06
9.000000e-01	1.200000e+00	9.996907e-05	3.951873e-06	3.951873e-06
1.200000e+00	1.600000e+00	8.383130e-05	3.107491e-06	3.107491e-06
1.600000e+00	2.000000e+00	6.466678e-05	2.737846e-06	2.737846e-06
2.000000e+00	2.500000e+00	4.058396e-05	1.956342e-06	1.956342e-06
2.500000e+00	3.000000e+00	2.367538e-05	1.477179e-06	1.477179e-06
3.000000e+00	5.000000e+00	9.424890e-06	4.717333e-07	4.717333e-07
5.000000e+00	8.000000e+00	1.471202e-06	1.546844e-07	1.546844e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208103]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208103]
Path=Test[MUR1.0_MUF1.0_PDF99208103]
RatioPlot=0
ScaledBy=1.24649342843820292e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	8.159200e-05	3.627625e-06	3.627625e-06
6.000000e-01	9.000000e-01	1.098952e-04	4.151341e-06	4.151341e-06
9.000000e-01	1.200000e+00	1.028271e-04	4.065652e-06	4.065652e-06
1.200000e+00	1.600000e+00	8.637492e-05	3.208075e-06	3.208075e-06
1.600000e+00	2.000000e+00	6.617610e-05	2.800323e-06	2.800323e-06
2.000000e+00	2.500000e+00	4.159340e-05	2.005299e-06	2.005299e-06
2.500000e+00	3.000000e+00	2.415592e-05	1.508075e-06	1.508075e-06
3.000000e+00	5.000000e+00	9.555480e-06	4.787148e-07	4.787148e-07
5.000000e+00	8.000000e+00	1.498429e-06	1.573483e-07	1.573483e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208102]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208102]
Path=Test[MUR1.0_MUF1.0_PDF99208102]
RatioPlot=0
ScaledBy=1.24649354725523192e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	7.498970e-05	3.352937e-06	3.352937e-06
6.000000e-01	9.000000e-01	1.000958e-04	3.791788e-06	3.791788e-06
9.000000e-01	1.200000e+00	9.442623e-05	3.753878e-06	3.753878e-06
1.200000e+00	1.600000e+00	7.903935e-05	2.946789e-06	2.946789e-06
1.600000e+00	2.000000e+00	6.285503e-05	2.922445e-06	2.922445e-06
2.000000e+00	2.500000e+00	3.908678e-05	1.955943e-06	1.955943e-06
2.500000e+00	3.000000e+00	2.277890e-05	1.436062e-06	1.436062e-06
3.000000e+00	5.000000e+00	9.322275e-06	4.938385e-07	4.938385e-07
5.000000e+00	8.000000e+00	1.433457e-06	1.513425e-07	1.513425e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208101]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208101]
Path=Test[MUR1.0_MUF1.0_PDF99208101]
RatioPlot=0
ScaledBy=1.24649344616221126e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	7.844340e-05	3.490435e-06	3.490435e-06
6.000000e-01	9.000000e-01	1.058545e-04	3.998960e-06	3.998960e-06
9.000000e-01	1.200000e+00	9.894730e-05	3.918581e-06	3.918581e-06
1.200000e+00	1.600000e+00	8.303697e-05	3.083373e-06	3.083373e-06
1.600000e+00	2.000000e+00	6.360358e-05	2.698269e-06	2.698269e-06
2.000000e+00	2.500000e+00	4.002418e-05	1.933355e-06	1.933355e-06
2.500000e+00	3.000000e+00	2.311620e-05	1.448137e-06	1.448137e-06
3.000000e+00	5.000000e+00	9.159725e-06	4.610390e-07	4.610390e-07
5.000000e+00	8.000000e+00	1.446355e-06	1.521268e-07	1.521268e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208100]
Path=Test[MUR1.0_MUF1.0_PDF99208100]
RatioPlot=0
ScaledBy=1.24649344462065718e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	7.810897e-05	3.473031e-06	3.473031e-06
6.000000e-01	9.000000e-01	1.052275e-04	3.973865e-06	3.973865e-06
9.000000e-01	1.200000e+00	9.866743e-05	3.906917e-06	3.906917e-06
1.200000e+00	1.600000e+00	8.245970e-05	3.065660e-06	3.065660e-06
1.600000e+00	2.000000e+00	6.359990e-05	2.695313e-06	2.695313e-06
2.000000e+00	2.500000e+00	3.995406e-05	1.926692e-06	1.926692e-06
2.500000e+00	3.000000e+00	2.313500e-05	1.445779e-06	1.445779e-06
3.000000e+00	5.000000e+00	9.192350e-06	4.610949e-07	4.610949e-07
5.000000e+00	8.000000e+00	1.450293e-06	1.525324e-07	1.525324e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208099]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208099]
Path=Test[MUR1.0_MUF1.0_PDF99208099]
RatioPlot=0
ScaledBy=1.24649345202468038e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	7.964360e-05	3.539889e-06	3.539889e-06
6.000000e-01	9.000000e-01	1.070140e-04	4.042103e-06	4.042103e-06
9.000000e-01	1.200000e+00	1.003426e-04	3.967438e-06	3.967438e-06
1.200000e+00	1.600000e+00	8.433365e-05	3.132370e-06	3.132370e-06
1.600000e+00	2.000000e+00	6.507133e-05	2.758853e-06	2.758853e-06
2.000000e+00	2.500000e+00	4.086290e-05	1.972281e-06	1.972281e-06
2.500000e+00	3.000000e+00	2.384508e-05	1.487807e-06	1.487807e-06
3.000000e+00	5.000000e+00	9.504595e-06	4.763166e-07	4.763166e-07
5.000000e+00	8.000000e+00	1.484486e-06	1.556734e-07	1.556734e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208098]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208098]
Path=Test[MUR1.0_MUF1.0_PDF99208098]
RatioPlot=0
ScaledBy=1.24649342447585382e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	8.186877e-05	3.639589e-06	3.639589e-06
6.000000e-01	9.000000e-01	1.102777e-04	4.164780e-06	4.164780e-06
9.000000e-01	1.200000e+00	1.032969e-04	4.085440e-06	4.085440e-06
1.200000e+00	1.600000e+00	8.657597e-05	3.209315e-06	3.209315e-06
1.600000e+00	2.000000e+00	6.671528e-05	2.822493e-06	2.822493e-06
2.000000e+00	2.500000e+00	4.185540e-05	2.016706e-06	2.016706e-06
2.500000e+00	3.000000e+00	2.435358e-05	1.519764e-06	1.519764e-06
3.000000e+00	5.000000e+00	9.668885e-06	4.838705e-07	4.838705e-07
5.000000e+00	8.000000e+00	1.513239e-06	1.590825e-07	1.590825e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208097]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208097]
Path=Test[MUR1.0_MUF1.0_PDF99208097]
RatioPlot=0
ScaledBy=1.24649342820873392e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	8.241343e-05	3.662461e-06	3.662461e-06
6.000000e-01	9.000000e-01	1.108899e-04	4.188222e-06	4.188222e-06
9.000000e-01	1.200000e+00	1.038943e-04	4.106123e-06	4.106123e-06
1.200000e+00	1.600000e+00	8.720047e-05	3.234042e-06	3.234042e-06
1.600000e+00	2.000000e+00	6.697708e-05	2.832760e-06	2.832760e-06
2.000000e+00	2.500000e+00	4.205362e-05	2.026313e-06	2.026313e-06
2.500000e+00	3.000000e+00	2.446666e-05	1.526239e-06	1.526239e-06
3.000000e+00	5.000000e+00	9.697910e-06	4.850767e-07	4.850767e-07
5.000000e+00	8.000000e+00	1.515185e-06	1.591380e-07	1.591380e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208096]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208096]
Path=Test[MUR1.0_MUF1.0_PDF99208096]
RatioPlot=0
ScaledBy=1.24649343507076869e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	8.104973e-05	3.601987e-06	3.601987e-06
6.000000e-01	9.000000e-01	1.091117e-04	4.120485e-06	4.120485e-06
9.000000e-01	1.200000e+00	1.022161e-04	4.040837e-06	4.040837e-06
1.200000e+00	1.600000e+00	8.577895e-05	3.180487e-06	3.180487e-06
1.600000e+00	2.000000e+00	6.587820e-05	2.787759e-06	2.787759e-06
2.000000e+00	2.500000e+00	4.138246e-05	1.994514e-06	1.994514e-06
2.500000e+00	3.000000e+00	2.405716e-05	1.501010e-06	1.501010e-06
3.000000e+00	5.000000e+00	9.546585e-06	4.777260e-07	4.777260e-07
5.000000e+00	8.000000e+00	1.494957e-06	1.570084e-07	1.570084e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208095]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208095]
Path=Test[MUR1.0_MUF1.0_PDF99208095]
RatioPlot=0
ScaledBy=1.24649342724718335e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	8.116773e-05	3.608208e-06	3.608208e-06
6.000000e-01	9.000000e-01	1.092357e-04	4.125448e-06	4.125448e-06
9.000000e-01	1.200000e+00	1.023800e-04	4.049210e-06	4.049210e-06
1.200000e+00	1.600000e+00	8.579390e-05	3.181041e-06	3.181041e-06
1.600000e+00	2.000000e+00	6.622110e-05	2.801877e-06	2.801877e-06
2.000000e+00	2.500000e+00	4.154076e-05	2.001562e-06	2.001562e-06
2.500000e+00	3.000000e+00	2.418690e-05	1.509433e-06	1.509433e-06
3.000000e+00	5.000000e+00	9.603675e-06	4.807661e-07	4.807661e-07
5.000000e+00	8.000000e+00	1.503332e-06	1.579935e-07	1.579935e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208094]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208094]
Path=Test[MUR1.0_MUF1.0_PDF99208094]
RatioPlot=0
ScaledBy=1.24649343136182698e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	8.118403e-05	3.609073e-06	3.609073e-06
6.000000e-01	9.000000e-01	1.092486e-04	4.125975e-06	4.125975e-06
9.000000e-01	1.200000e+00	1.023982e-04	4.050051e-06	4.050051e-06
1.200000e+00	1.600000e+00	8.581642e-05	3.181977e-06	3.181977e-06
1.600000e+00	2.000000e+00	6.628095e-05	2.804943e-06	2.804943e-06
2.000000e+00	2.500000e+00	4.157270e-05	2.003281e-06	2.003281e-06
2.500000e+00	3.000000e+00	2.420666e-05	1.510693e-06	1.510693e-06
3.000000e+00	5.000000e+00	9.619605e-06	4.816016e-07	4.816016e-07
5.000000e+00	8.000000e+00	1.505323e-06	1.581792e-07	1.581792e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208093]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208093]
Path=Test[MUR1.0_MUF1.0_PDF99208093]
RatioPlot=0
ScaledBy=1.24649343169597844e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	8.163563e-05	3.627995e-06	3.627995e-06
6.000000e-01	9.000000e-01	1.098984e-04	4.150386e-06	4.150386e-06
9.000000e-01	1.200000e+00	1.029491e-04	4.069439e-06	4.069439e-06
1.200000e+00	1.600000e+00	8.638910e-05	3.203050e-06	3.203050e-06
1.600000e+00	2.000000e+00	6.633138e-05	2.806613e-06	2.806613e-06
2.000000e+00	2.500000e+00	4.165780e-05	2.007704e-06	2.007704e-06
2.500000e+00	3.000000e+00	2.421766e-05	1.511004e-06	1.511004e-06
3.000000e+00	5.000000e+00	9.605920e-06	4.806496e-07	4.806496e-07
5.000000e+00	8.000000e+00	1.502801e-06	1.578676e-07	1.578676e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208092]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208092]
Path=Test[MUR1.0_MUF1.0_PDF99208092]
RatioPlot=0
ScaledBy=1.24649344479950828e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	7.672073e-05	3.412199e-06	3.412199e-06
6.000000e-01	9.000000e-01	1.034136e-04	3.905966e-06	3.905966e-06
9.000000e-01	1.200000e+00	9.676640e-05	3.828543e-06	3.828543e-06
1.200000e+00	1.600000e+00	8.128055e-05	3.017090e-06	3.017090e-06
1.600000e+00	2.000000e+00	6.238635e-05	2.641899e-06	2.641899e-06
2.000000e+00	2.500000e+00	3.929164e-05	1.894771e-06	1.894771e-06
2.500000e+00	3.000000e+00	2.283562e-05	1.425831e-06	1.425831e-06
3.000000e+00	5.000000e+00	9.066555e-06	4.545599e-07	4.545599e-07
5.000000e+00	8.000000e+00	1.433514e-06	1.503394e-07	1.503394e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208091]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208091]
Path=Test[MUR1.0_MUF1.0_PDF99208091]
RatioPlot=0
ScaledBy=1.24649344990135895e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	7.619133e-05	3.384507e-06	3.384507e-06
6.000000e-01	9.000000e-01	1.024116e-04	3.865845e-06	3.865845e-06
9.000000e-01	1.200000e+00	9.615497e-05	3.803916e-06	3.803916e-06
1.200000e+00	1.600000e+00	8.055605e-05	2.987578e-06	2.987578e-06
1.600000e+00	2.000000e+00	6.210555e-05	2.631193e-06	2.631193e-06
2.000000e+00	2.500000e+00	3.904816e-05	1.882256e-06	1.882256e-06
2.500000e+00	3.000000e+00	2.271546e-05	1.417361e-06	1.417361e-06
3.000000e+00	5.000000e+00	9.042615e-06	4.528445e-07	4.528445e-07
5.000000e+00	8.000000e+00	1.424291e-06	1.496287e-07	1.496287e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208090]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208090]
Path=Test[MUR1.0_MUF1.0_PDF99208090]
RatioPlot=0
ScaledBy=1.24649348503692445e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	6.847593e-05	3.044738e-06	3.044738e-06
6.000000e-01	9.000000e-01	9.210670e-05	3.478422e-06	3.478422e-06
9.000000e-01	1.200000e+00	8.649210e-05	3.428965e-06	3.428965e-06
1.200000e+00	1.600000e+00	7.245477e-05	2.694017e-06	2.694017e-06
1.600000e+00	2.000000e+00	5.590803e-05	2.373885e-06	2.373885e-06
2.000000e+00	2.500000e+00	3.529762e-05	1.703584e-06	1.703584e-06
2.500000e+00	3.000000e+00	2.051140e-05	1.280949e-06	1.280949e-06
3.000000e+00	5.000000e+00	8.196165e-06	4.114372e-07	4.114372e-07
5.000000e+00	8.000000e+00	1.312003e-06	1.375076e-07	1.375076e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208089]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208089]
Path=Test[MUR1.0_MUF1.0_PDF99208089]
RatioPlot=0
ScaledBy=1.24649348182721660e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	6.916197e-05	3.074223e-06	3.074223e-06
6.000000e-01	9.000000e-01	9.300000e-05	3.511684e-06	3.511684e-06
9.000000e-01	1.200000e+00	8.730560e-05	3.459645e-06	3.459645e-06
1.200000e+00	1.600000e+00	7.323785e-05	2.721243e-06	2.721243e-06
1.600000e+00	2.000000e+00	5.639313e-05	2.393454e-06	2.393454e-06
2.000000e+00	2.500000e+00	3.561180e-05	1.718514e-06	1.718514e-06
2.500000e+00	3.000000e+00	2.070346e-05	1.292385e-06	1.292385e-06
3.000000e+00	5.000000e+00	8.265595e-06	4.146703e-07	4.146703e-07
5.000000e+00	8.000000e+00	1.320367e-06	1.383262e-07	1.383262e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208088]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208088]
Path=Test[MUR1.0_MUF1.0_PDF99208088]
RatioPlot=0
ScaledBy=1.24649346985411766e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	7.208937e-05	3.204257e-06	3.204257e-06
6.000000e-01	9.000000e-01	9.700350e-05	3.662555e-06	3.662555e-06
9.000000e-01	1.200000e+00	9.096840e-05	3.604283e-06	3.604283e-06
1.200000e+00	1.600000e+00	7.627395e-05	2.833589e-06	2.833589e-06
1.600000e+00	2.000000e+00	5.868285e-05	2.489571e-06	2.489571e-06
2.000000e+00	2.500000e+00	3.699366e-05	1.785151e-06	1.785151e-06
2.500000e+00	3.000000e+00	2.147926e-05	1.340963e-06	1.340963e-06
3.000000e+00	5.000000e+00	8.546705e-06	4.289255e-07	4.289255e-07
5.000000e+00	8.000000e+00	1.359278e-06	1.425162e-07	1.425162e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208087]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208087]
Path=Test[MUR1.0_MUF1.0_PDF99208087]
RatioPlot=0
ScaledBy=1.24649346193922983e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	7.152843e-05	3.179226e-06	3.179226e-06
6.000000e-01	9.000000e-01	9.622373e-05	3.632800e-06	3.632800e-06
9.000000e-01	1.200000e+00	9.031437e-05	3.574471e-06	3.574471e-06
1.200000e+00	1.600000e+00	7.572137e-05	2.810010e-06	2.810010e-06
1.600000e+00	2.000000e+00	5.839703e-05	2.475224e-06	2.475224e-06
2.000000e+00	2.500000e+00	3.681184e-05	1.774788e-06	1.774788e-06
2.500000e+00	3.000000e+00	2.142938e-05	1.337281e-06	1.337281e-06
3.000000e+00	5.000000e+00	8.554690e-06	4.286065e-07	4.286065e-07
5.000000e+00	8.000000e+00	1.358963e-06	1.424927e-07	1.424927e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208086]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208086]
Path=Test[MUR1.0_MUF1.0_PDF99208086]
RatioPlot=0
ScaledBy=1.24649348707164124e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	6.817493e-05	3.031633e-06	3.031633e-06
6.000000e-01	9.000000e-01	9.169757e-05	3.463199e-06	3.463199e-06
9.000000e-01	1.200000e+00	8.614137e-05	3.415286e-06	3.415286e-06
1.200000e+00	1.600000e+00	7.210527e-05	2.683010e-06	2.683010e-06
1.600000e+00	2.000000e+00	5.570078e-05	2.365416e-06	2.365416e-06
2.000000e+00	2.500000e+00	3.516212e-05	1.697005e-06	1.697005e-06
2.500000e+00	3.000000e+00	2.042890e-05	1.276018e-06	1.276018e-06
3.000000e+00	5.000000e+00	8.167695e-06	4.100430e-07	4.100430e-07
5.000000e+00	8.000000e+00	1.308324e-06	1.371508e-07	1.371508e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208085]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208085]
Path=Test[MUR1.0_MUF1.0_PDF99208085]
RatioPlot=0
ScaledBy=1.24649346766067220e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	6.926940e-05	3.079235e-06	3.079235e-06
6.000000e-01	9.000000e-01	9.322790e-05	3.519979e-06	3.519979e-06
9.000000e-01	1.200000e+00	8.740353e-05	3.462939e-06	3.462939e-06
1.200000e+00	1.600000e+00	7.342072e-05	2.729455e-06	2.729455e-06
1.600000e+00	2.000000e+00	5.645190e-05	2.394644e-06	2.394644e-06
2.000000e+00	2.500000e+00	3.564288e-05	1.719843e-06	1.719843e-06
2.500000e+00	3.000000e+00	2.074382e-05	1.294582e-06	1.294582e-06
3.000000e+00	5.000000e+00	8.276870e-06	4.152043e-07	4.152043e-07
5.000000e+00	8.000000e+00	1.319485e-06	1.382362e-07	1.382362e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208084]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208084]
Path=Test[MUR1.0_MUF1.0_PDF99208084]
RatioPlot=0
ScaledBy=1.24649347621563005e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	7.417457e-05	3.298676e-06	3.298676e-06
6.000000e-01	9.000000e-01	9.988990e-05	3.771615e-06	3.771615e-06
9.000000e-01	1.200000e+00	9.359053e-05	3.703401e-06	3.703401e-06
1.200000e+00	1.600000e+00	7.866685e-05	2.920726e-06	2.920726e-06
1.600000e+00	2.000000e+00	6.051155e-05	2.563549e-06	2.563549e-06
2.000000e+00	2.500000e+00	3.812382e-05	1.838514e-06	1.838514e-06
2.500000e+00	3.000000e+00	2.222304e-05	1.386410e-06	1.386410e-06
3.000000e+00	5.000000e+00	8.861760e-06	4.438276e-07	4.438276e-07
5.000000e+00	8.000000e+00	1.402836e-06	1.470070e-07	1.470070e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208083]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208083]
Path=Test[MUR1.0_MUF1.0_PDF99208083]
RatioPlot=0
ScaledBy=1.24649344951173377e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	7.515760e-05	3.338930e-06	3.338930e-06
6.000000e-01	9.000000e-01	1.010308e-04	3.814602e-06	3.814602e-06
9.000000e-01	1.200000e+00	9.491347e-05	3.757564e-06	3.757564e-06
1.200000e+00	1.600000e+00	7.930555e-05	2.946703e-06	2.946703e-06
1.600000e+00	2.000000e+00	6.123160e-05	2.595561e-06	2.595561e-06
2.000000e+00	2.500000e+00	3.852290e-05	1.857031e-06	1.857031e-06
2.500000e+00	3.000000e+00	2.234138e-05	1.395029e-06	1.395029e-06
3.000000e+00	5.000000e+00	8.885065e-06	4.454337e-07	4.454337e-07
5.000000e+00	8.000000e+00	1.406470e-06	1.477007e-07	1.477007e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208082]
Path=Test[MUR1.0_MUF1.0_PDF99208082]
RatioPlot=0
ScaledBy=1.24649345809070858e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	7.470523e-05	3.320047e-06	3.320047e-06
6.000000e-01	9.000000e-01	1.005076e-04	3.794585e-06	3.794585e-06
9.000000e-01	1.200000e+00	9.429340e-05	3.731540e-06	3.731540e-06
1.200000e+00	1.600000e+00	7.902812e-05	2.932105e-06	2.932105e-06
1.600000e+00	2.000000e+00	6.089218e-05	2.580133e-06	2.580133e-06
2.000000e+00	2.500000e+00	3.833878e-05	1.848327e-06	1.848327e-06
2.500000e+00	3.000000e+00	2.228998e-05	1.390976e-06	1.390976e-06
3.000000e+00	5.000000e+00	8.875465e-06	4.446468e-07	4.446468e-07
5.000000e+00	8.000000e+00	1.404944e-06	1.473667e-07	1.473667e-07
# END HISTO1D


# BEGIN HISTO1D /Test
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test
Path=Test
RatioPlot=0
ScaledBy=1.24649345809070858e-17
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	7.470500e-05	3.320037e-06	3.320037e-06
6.000000e-01	9.000000e-01	1.005073e-04	3.794574e-06	3.794574e-06
9.000000e-01	1.200000e+00	9.429310e-05	3.731528e-06	3.731528e-06
1.200000e+00	1.600000e+00	7.902787e-05	2.932096e-06	2.932096e-06
1.600000e+00	2.000000e+00	6.089200e-05	2.580125e-06	2.580125e-06
2.000000e+00	2.500000e+00	3.833866e-05	1.848321e-06	1.848321e-06
2.500000e+00	3.000000e+00	2.228992e-05	1.390972e-06	1.390972e-06
3.000000e+00	5.000000e+00	8.875440e-06	4.446455e-07	4.446455e-07
5.000000e+00	8.000000e+00	1.404940e-06	1.473662e-07	1.473662e-07
# END HISTO1D



==> anc/Fig15_Zj.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=1
RatioPlot=1
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=3.0
RatioPlotYMin=0.3
LegendXPos=0.50
LegendYPos=0.94
Title=$\text{PbPb} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV (0-10\%, $1.2 < m_{\rm ee} < 2.6$ GeV)
XLabel=$p_{T,ee}$ [GeV]
YLabel=$\text{d}\sigma / N_\text{coll}\text{d} p_{T,ee}$ [mb / GeV]
DrawOnly=HQ[_VarBand] WZSIH[_VarBand] HQ WZSIH
LegendOnly=HQ WZSIH
RatioPlotReference=HQ
RatioPlotYLabel=Ratio
# END PLOT

# BEGIN HISTO1D /HQ[_VarBand]
BandComponentPDF=MUR1.0_MUF1.0_PDF.*
ErrorBandColor=red!30
ErrorBandOpacity=0.5
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=red!30
LineStyle=solid
Name=HQ[_VarBand]
Path=HQ[_VarBand]
Title=$Z/\gamma$ NLO+PS HQ
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	2.197040e-06	9.771509e-07	9.771509e-07
6.000000e-01	9.000000e-01	3.055654e-06	1.241457e-06	1.241457e-06
9.000000e-01	1.200000e+00	3.661733e-06	1.346970e-06	1.346970e-06
1.200000e+00	1.600000e+00	4.261500e-06	1.304030e-06	1.304030e-06
1.600000e+00	2.000000e+00	3.068280e-06	1.012002e-06	1.012002e-06
2.000000e+00	2.500000e+00	2.606144e-06	8.302217e-07	8.302217e-07
2.500000e+00	3.000000e+00	2.363712e-06	5.826947e-07	5.826947e-07
3.000000e+00	5.000000e+00	9.545760e-07	1.813115e-07	1.813115e-07
5.000000e+00	8.000000e+00	1.919254e-07	3.224361e-08	3.224361e-08
# END HISTO1D


# BEGIN HISTO1D /HQ[MUR2.0_MUF2.0_PDF99208082]
ErrorBars=1
LineColor=red!30
LineStyle=solid
Name=HQ[MUR2.0_MUF2.0_PDF99208082]
Path=HQ[MUR2.0_MUF2.0_PDF99208082]
ScaledBy=5.00012821131743241e-16
Title=$Z/\gamma$ NLO+PS HQ
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.387253e-06	6.589250e-07	6.589250e-07
6.000000e-01	9.000000e-01	4.402157e-06	7.601462e-07	7.601462e-07
9.000000e-01	1.200000e+00	4.928910e-06	7.808961e-07	7.808961e-07
1.200000e+00	1.600000e+00	5.781617e-06	6.803953e-07	6.803953e-07
1.600000e+00	2.000000e+00	4.303708e-06	6.034779e-07	6.034779e-07
2.000000e+00	2.500000e+00	3.396850e-06	4.703332e-07	4.703332e-07
2.500000e+00	3.000000e+00	2.894808e-06	3.701080e-07	3.701080e-07
3.000000e+00	5.000000e+00	1.061326e-06	9.794257e-08	9.794257e-08
5.000000e+00	8.000000e+00	1.962670e-07	2.375085e-08	2.375085e-08
# END HISTO1D


# BEGIN HISTO1D /HQ[MUR2.0_MUF1.0_PDF99208082]
ErrorBars=1
LineColor=red!30
LineStyle=solid
Name=HQ[MUR2.0_MUF1.0_PDF99208082]
Path=HQ[MUR2.0_MUF1.0_PDF99208082]
ScaledBy=5.00011008112628718e-16
Title=$Z/\gamma$ NLO+PS HQ
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.448067e-06	5.149368e-07	5.149368e-07
6.000000e-01	9.000000e-01	4.487250e-06	6.242415e-07	6.242415e-07
9.000000e-01	1.200000e+00	5.013047e-06	6.074144e-07	6.074144e-07
1.200000e+00	1.600000e+00	5.511175e-06	5.340807e-07	5.340807e-07
1.600000e+00	2.000000e+00	4.261028e-06	4.792686e-07	4.792686e-07
2.000000e+00	2.500000e+00	3.411178e-06	3.740513e-07	3.740513e-07
2.500000e+00	3.000000e+00	2.637762e-06	2.928363e-07	2.928363e-07
3.000000e+00	5.000000e+00	9.698400e-07	7.950953e-08	7.950953e-08
5.000000e+00	8.000000e+00	1.727328e-07	2.023531e-08	2.023531e-08
# END HISTO1D


# BEGIN HISTO1D /HQ[MUR1.0_MUF2.0_PDF99208082]
ErrorBars=1
LineColor=red!30
LineStyle=solid
Name=HQ[MUR1.0_MUF2.0_PDF99208082]
Path=HQ[MUR1.0_MUF2.0_PDF99208082]
ScaledBy=5.00017187129164871e-16
Title=$Z/\gamma$ NLO+PS HQ
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	1.491567e-06	7.840542e-07	7.840542e-07
6.000000e-01	9.000000e-01	2.194006e-06	9.145298e-07	9.145298e-07
9.000000e-01	1.200000e+00	2.808839e-06	9.388075e-07	9.388075e-07
1.200000e+00	1.600000e+00	3.825987e-06	8.020708e-07	8.020708e-07
1.600000e+00	2.000000e+00	2.474445e-06	7.260506e-07	7.260506e-07
2.000000e+00	2.500000e+00	2.117684e-06	5.656068e-07	5.656068e-07
2.500000e+00	3.000000e+00	2.429104e-06	4.364886e-07	4.364886e-07
3.000000e+00	5.000000e+00	1.001083e-06	1.151669e-07	1.151669e-07
5.000000e+00	8.000000e+00	2.164294e-07	2.806233e-08	2.806233e-08
# END HISTO1D


# BEGIN HISTO1D /HQ[MUR1.0_MUF0.5_PDF99208082]
ErrorBars=1
LineColor=red!30
LineStyle=solid
Name=HQ[MUR1.0_MUF0.5_PDF99208082]
Path=HQ[MUR1.0_MUF0.5_PDF99208082]
ScaledBy=5.00010541980489157e-16
Title=$Z/\gamma$ NLO+PS HQ
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	2.427253e-06	4.420031e-07	4.420031e-07
6.000000e-01	9.000000e-01	3.309596e-06	5.318410e-07	5.318410e-07
9.000000e-01	1.200000e+00	3.879600e-06	5.319881e-07	5.319881e-07
1.200000e+00	1.600000e+00	4.154157e-06	4.659181e-07	4.659181e-07
1.600000e+00	2.000000e+00	3.169235e-06	4.133499e-07	4.133499e-07
2.000000e+00	2.500000e+00	2.716690e-06	3.317718e-07	3.317718e-07
2.500000e+00	3.000000e+00	2.128752e-06	2.575505e-07	2.575505e-07
3.000000e+00	5.000000e+00	8.592855e-07	7.375847e-08	7.375847e-08
5.000000e+00	8.000000e+00	1.639057e-07	1.951272e-08	1.951272e-08
# END HISTO1D


# BEGIN HISTO1D /HQ[MUR0.5_MUF1.0_PDF99208082]
ErrorBars=1
LineColor=red!30
LineStyle=solid
Name=HQ[MUR0.5_MUF1.0_PDF99208082]
Path=HQ[MUR0.5_MUF1.0_PDF99208082]
ScaledBy=5.00019241729468698e-16
Title=$Z/\gamma$ NLO+PS HQ
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	2.280028e-07	7.502731e-07	7.502731e-07
6.000000e-01	9.000000e-01	7.879767e-07	8.740908e-07	8.740908e-07
9.000000e-01	1.200000e+00	1.500498e-06	8.839107e-07	8.839107e-07
1.200000e+00	1.600000e+00	2.239476e-06	7.603166e-07	7.603166e-07
1.600000e+00	2.000000e+00	1.165000e-06	7.077574e-07	7.077574e-07
2.000000e+00	2.500000e+00	1.307267e-06	5.468884e-07	5.468884e-07
2.500000e+00	3.000000e+00	1.882185e-06	4.147483e-07	4.147483e-07
3.000000e+00	5.000000e+00	9.058200e-07	1.104998e-07	1.104998e-07
5.000000e+00	8.000000e+00	2.161173e-07	2.935309e-08	2.935309e-08
# END HISTO1D


# BEGIN HISTO1D /HQ[MUR0.5_MUF0.5_PDF99208082]
ErrorBars=1
LineColor=red!30
LineStyle=solid
Name=HQ[MUR0.5_MUF0.5_PDF99208082]
Path=HQ[MUR0.5_MUF0.5_PDF99208082]
ScaledBy=5.00012776869547696e-16
Title=$Z/\gamma$ NLO+PS HQ
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	1.237191e-06	5.382003e-07	5.382003e-07
6.000000e-01	9.000000e-01	1.973486e-06	6.099210e-07	6.099210e-07
9.000000e-01	1.200000e+00	2.633816e-06	6.413927e-07	6.413927e-07
1.200000e+00	1.600000e+00	2.981022e-06	5.607997e-07	5.607997e-07
1.600000e+00	2.000000e+00	2.035403e-06	5.039317e-07	5.039317e-07
2.000000e+00	2.500000e+00	1.986308e-06	3.989413e-07	3.989413e-07
2.500000e+00	3.000000e+00	1.877280e-06	3.086338e-07	3.086338e-07
3.000000e+00	5.000000e+00	8.628070e-07	8.700276e-08	8.700276e-08
5.000000e+00	8.000000e+00	1.863831e-07	2.386734e-08	2.386734e-08
# END HISTO1D


# BEGIN HISTO1D /HQ
ErrorBars=1
LineColor=red
LineStyle=solid
Name=HQ
Path=HQ
ScaledBy=5.00013250351134335e-16
Title=$Z/\gamma$ NLO+PS HQ
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	2.197040e-06	5.938562e-07	5.938562e-07
6.000000e-01	9.000000e-01	3.055654e-06	6.799669e-07	6.799669e-07
9.000000e-01	1.200000e+00	3.661733e-06	7.111404e-07	7.111404e-07
1.200000e+00	1.600000e+00	4.261500e-06	6.180944e-07	6.180944e-07
1.600000e+00	2.000000e+00	3.068280e-06	5.495865e-07	5.495865e-07
2.000000e+00	2.500000e+00	2.606144e-06	4.290987e-07	4.290987e-07
2.500000e+00	3.000000e+00	2.363712e-06	3.401616e-07	3.401616e-07
3.000000e+00	5.000000e+00	9.545760e-07	9.154117e-08	9.154117e-08
5.000000e+00	8.000000e+00	1.919254e-07	2.368973e-08	2.368973e-08
# END HISTO1D


# BEGIN HISTO1D /WZSIH[_VarBand]
BandComponentPDF=MUR1.0_MUF1.0_PDF.*
ErrorBandColor=blue!30
ErrorBandOpacity=0.5
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=blue!30
LineStyle=solid
Name=WZSIH[_VarBand]
Path=WZSIH[_VarBand]
Title=$Z/\gamma$ NLO+PS WZSIH
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	2.146928e-06	1.084571e-06	1.084571e-06
6.000000e-01	9.000000e-01	2.815643e-06	1.481726e-06	1.481726e-06
9.000000e-01	1.200000e+00	4.012290e-06	1.583563e-06	1.583563e-06
1.200000e+00	1.600000e+00	5.252935e-06	1.487857e-06	1.487857e-06
1.600000e+00	2.000000e+00	4.012293e-06	1.277930e-06	1.277930e-06
2.000000e+00	2.500000e+00	3.589944e-06	9.075395e-07	9.075395e-07
2.500000e+00	3.000000e+00	2.175084e-06	6.690755e-07	6.690755e-07
3.000000e+00	5.000000e+00	1.124498e-06	2.150477e-07	2.150477e-07
5.000000e+00	8.000000e+00	2.041341e-07	3.763074e-08	3.763074e-08
# END HISTO1D


# BEGIN HISTO1D /WZSIH[MUR2.0_MUF2.0_PDF117150]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
Name=WZSIH[MUR2.0_MUF2.0_PDF117150]
Path=WZSIH[MUR2.0_MUF2.0_PDF117150]
ScaledBy=6.32927516742225012e-16
Title=$Z/\gamma$ NLO+PS WZSIH
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.095501e-06	7.952518e-07	7.952518e-07
6.000000e-01	9.000000e-01	4.142087e-06	9.478013e-07	9.478013e-07
9.000000e-01	1.200000e+00	5.519603e-06	9.820982e-07	9.820982e-07
1.200000e+00	1.600000e+00	6.765072e-06	8.017613e-07	8.017613e-07
1.600000e+00	2.000000e+00	5.223555e-06	7.356398e-07	7.356398e-07
2.000000e+00	2.500000e+00	4.305168e-06	5.589599e-07	5.589599e-07
2.500000e+00	3.000000e+00	2.594924e-06	4.360494e-07	4.360494e-07
3.000000e+00	5.000000e+00	1.254630e-06	1.188826e-07	1.188826e-07
5.000000e+00	8.000000e+00	2.078171e-07	3.006097e-08	3.006097e-08
# END HISTO1D


# BEGIN HISTO1D /WZSIH[MUR2.0_MUF1.0_PDF117150]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
Name=WZSIH[MUR2.0_MUF1.0_PDF117150]
Path=WZSIH[MUR2.0_MUF1.0_PDF117150]
ScaledBy=6.32926506610649604e-16
Title=$Z/\gamma$ NLO+PS WZSIH
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.221518e-06	6.076075e-07	6.076075e-07
6.000000e-01	9.000000e-01	4.546047e-06	7.293924e-07	7.293924e-07
9.000000e-01	1.200000e+00	5.601697e-06	7.729536e-07	7.729536e-07
1.200000e+00	1.600000e+00	6.412230e-06	6.400215e-07	6.400215e-07
1.600000e+00	2.000000e+00	5.185648e-06	5.882465e-07	5.882465e-07
2.000000e+00	2.500000e+00	4.050740e-06	4.455895e-07	4.455895e-07
2.500000e+00	3.000000e+00	2.641066e-06	3.507600e-07	3.507600e-07
3.000000e+00	5.000000e+00	1.145492e-06	9.674470e-08	9.674470e-08
5.000000e+00	8.000000e+00	1.810770e-07	2.574635e-08	2.574635e-08
# END HISTO1D


# BEGIN HISTO1D /WZSIH[MUR1.0_MUF2.0_PDF117150]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
Name=WZSIH[MUR1.0_MUF2.0_PDF117150]
Path=WZSIH[MUR1.0_MUF2.0_PDF117150]
ScaledBy=6.32932219843484185e-16
Title=$Z/\gamma$ NLO+PS WZSIH
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	1.454594e-06	9.771570e-07	9.771570e-07
6.000000e-01	9.000000e-01	1.506037e-06	1.160726e-06	1.160726e-06
9.000000e-01	1.200000e+00	3.082498e-06	1.160176e-06	1.160176e-06
1.200000e+00	1.600000e+00	4.937882e-06	9.461276e-07	9.461276e-07
1.600000e+00	2.000000e+00	3.387785e-06	8.737344e-07	8.737344e-07
2.000000e+00	2.500000e+00	3.509044e-06	6.547659e-07	6.547659e-07
2.500000e+00	3.000000e+00	1.823202e-06	5.300980e-07	5.300980e-07
3.000000e+00	5.000000e+00	1.183039e-06	1.399203e-07	1.399203e-07
5.000000e+00	8.000000e+00	2.333189e-07	3.490177e-08	3.490177e-08
# END HISTO1D


# BEGIN HISTO1D /WZSIH[MUR1.0_MUF0.5_PDF117150]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
Name=WZSIH[MUR1.0_MUF0.5_PDF117150]
Path=WZSIH[MUR1.0_MUF0.5_PDF117150]
ScaledBy=6.32928379599846764e-16
Title=$Z/\gamma$ NLO+PS WZSIH
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	2.427449e-06	5.556728e-07	5.556728e-07
6.000000e-01	9.000000e-01	3.435573e-06	6.490114e-07	6.490114e-07
9.000000e-01	1.200000e+00	4.283043e-06	6.798130e-07	6.798130e-07
1.200000e+00	1.600000e+00	5.028465e-06	5.641353e-07	5.641353e-07
1.600000e+00	2.000000e+00	4.118670e-06	5.234146e-07	5.234146e-07
2.000000e+00	2.500000e+00	3.370620e-06	3.962908e-07	3.962908e-07
2.500000e+00	3.000000e+00	2.280732e-06	3.459374e-07	3.459374e-07
3.000000e+00	5.000000e+00	1.010912e-06	8.883887e-08	8.883887e-08
5.000000e+00	8.000000e+00	1.715351e-07	2.480536e-08	2.480536e-08
# END HISTO1D


# BEGIN HISTO1D /WZSIH[MUR0.5_MUF1.0_PDF117150]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
Name=WZSIH[MUR0.5_MUF1.0_PDF117150]
Path=WZSIH[MUR0.5_MUF1.0_PDF117150]
ScaledBy=6.32937045273197052e-16
Title=$Z/\gamma$ NLO+PS WZSIH
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.486710e-07	9.079301e-07	9.079301e-07
6.000000e-01	9.000000e-01	9.809327e-08	1.085097e-06	1.085097e-06
9.000000e-01	1.200000e+00	1.478166e-06	1.094786e-06	1.094786e-06
1.200000e+00	1.600000e+00	3.342587e-06	9.080766e-07	9.080766e-07
1.600000e+00	2.000000e+00	2.113513e-06	8.393867e-07	8.393867e-07
2.000000e+00	2.500000e+00	2.790590e-06	6.236179e-07	6.236179e-07
2.500000e+00	3.000000e+00	1.405503e-06	4.931494e-07	4.931494e-07
3.000000e+00	5.000000e+00	1.062471e-06	1.354357e-07	1.354357e-07
5.000000e+00	8.000000e+00	2.339040e-07	3.565307e-08	3.565307e-08
# END HISTO1D


# BEGIN HISTO1D /WZSIH[MUR0.5_MUF0.5_PDF117150]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
Name=WZSIH[MUR0.5_MUF0.5_PDF117150]
Path=WZSIH[MUR0.5_MUF0.5_PDF117150]
ScaledBy=6.32932949639172530e-16
Title=$Z/\gamma$ NLO+PS WZSIH
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	1.420170e-06	6.690469e-07	6.690469e-07
6.000000e-01	9.000000e-01	1.812222e-06	7.794968e-07	7.794968e-07
9.000000e-01	1.200000e+00	2.775728e-06	8.123674e-07	8.123674e-07
1.200000e+00	1.600000e+00	3.927432e-06	6.754224e-07	6.754224e-07
1.600000e+00	2.000000e+00	3.024185e-06	6.246083e-07	6.246083e-07
2.000000e+00	2.500000e+00	2.970160e-06	4.727018e-07	4.727018e-07
2.500000e+00	3.000000e+00	1.881736e-06	3.987728e-07	3.987728e-07
3.000000e+00	5.000000e+00	1.008246e-06	1.053199e-07	1.053199e-07
5.000000e+00	8.000000e+00	1.975588e-07	2.960034e-08	2.960034e-08
# END HISTO1D


# BEGIN HISTO1D /WZSIH
ErrorBars=1
LineColor=blue
LineStyle=solid
Name=WZSIH
Path=WZSIH
ScaledBy=6.32929819475756909e-16
Title=$Z/\gamma$ NLO+PS WZSIH
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	2.146928e-06	7.204347e-07	7.204347e-07
6.000000e-01	9.000000e-01	2.815643e-06	8.592326e-07	8.592326e-07
9.000000e-01	1.200000e+00	4.012290e-06	8.945485e-07	8.945485e-07
1.200000e+00	1.600000e+00	5.252935e-06	7.376909e-07	7.376909e-07
1.600000e+00	2.000000e+00	4.012293e-06	6.719491e-07	6.719491e-07
2.000000e+00	2.500000e+00	3.589944e-06	5.164038e-07	5.164038e-07
2.500000e+00	3.000000e+00	2.175084e-06	4.001161e-07	4.001161e-07
3.000000e+00	5.000000e+00	1.124498e-06	1.113676e-07	1.113676e-07
5.000000e+00	8.000000e+00	2.041341e-07	2.986440e-08	2.986440e-08
# END HISTO1D



==> anc/Fig15_bb.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=1
RatioPlot=1
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=3.0
RatioPlotYMin=0.3
LegendXPos=0.50
LegendYPos=0.94
Title=$\text{PbPb} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV (0-10\%, $1.2 < m_{\rm ee} < 2.6$ GeV)
XLabel=$p_{T,ee}$ [GeV]
YLabel=$\text{d}\sigma / N_\text{coll}\text{d} p_{T,ee}$ [mb / GeV]
DrawOnly=HQ[_VarBand] WZSIH[_VarBand] HQ WZSIH
LegendOnly=HQ WZSIH
RatioPlotReference=HQ
RatioPlotYLabel=Ratio
# END PLOT

# BEGIN HISTO1D /HQ[_VarBand]
BandComponentPDF=MUR1.0_MUF1.0_PDF.*
ErrorBandColor=red!30
ErrorBandOpacity=0.5
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=red!30
LineStyle=solid
Name=HQ[_VarBand]
Path=HQ[_VarBand]
Title=$b\bar b$ NLO+PS HQ
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.556817e-05	8.400333e-06	8.400333e-06
6.000000e-01	9.000000e-01	6.659290e-05	1.219243e-05	1.219243e-05
9.000000e-01	1.200000e+00	7.562853e-05	1.381308e-05	1.381308e-05
1.200000e+00	1.600000e+00	7.667537e-05	1.392791e-05	1.392791e-05
1.600000e+00	2.000000e+00	7.160030e-05	1.283771e-05	1.283771e-05
2.000000e+00	2.500000e+00	6.077190e-05	1.072327e-05	1.072327e-05
2.500000e+00	3.000000e+00	5.086058e-05	8.868638e-06	8.868638e-06
3.000000e+00	5.000000e+00	2.746748e-05	4.596051e-06	4.596051e-06
5.000000e+00	8.000000e+00	8.076330e-06	1.238611e-06	1.238611e-06
# END HISTO1D


# BEGIN HISTO1D /HQ[MUR2.0_MUF2.0_PDF99208082]
ErrorBars=1
LineColor=red!30
LineStyle=solid
Name=HQ[MUR2.0_MUF2.0_PDF99208082]
Path=HQ[MUR2.0_MUF2.0_PDF99208082]
ScaledBy=1.00180340009135677e-17
Title=$b\bar b$ NLO+PS HQ
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.319557e-05	8.156464e-07	8.156464e-07
6.000000e-01	9.000000e-01	6.307953e-05	9.819766e-07	9.819766e-07
9.000000e-01	1.200000e+00	7.159037e-05	1.038052e-06	1.038052e-06
1.200000e+00	1.600000e+00	7.247592e-05	8.996485e-07	8.996485e-07
1.600000e+00	2.000000e+00	6.729825e-05	8.527884e-07	8.527884e-07
2.000000e+00	2.500000e+00	5.680536e-05	6.857093e-07	6.857093e-07
2.500000e+00	3.000000e+00	4.735338e-05	6.043022e-07	6.043022e-07
3.000000e+00	5.000000e+00	2.529288e-05	2.105174e-07	2.105174e-07
5.000000e+00	8.000000e+00	7.289913e-06	8.542037e-08	8.542037e-08
# END HISTO1D


# BEGIN HISTO1D /HQ[MUR2.0_MUF1.0_PDF99208082]
ErrorBars=1
LineColor=red!30
LineStyle=solid
Name=HQ[MUR2.0_MUF1.0_PDF99208082]
Path=HQ[MUR2.0_MUF1.0_PDF99208082]
ScaledBy=1.00180337637339053e-17
Title=$b\bar b$ NLO+PS HQ
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.127485e-05	5.984504e-07	5.984504e-07
6.000000e-01	9.000000e-01	4.566447e-05	7.196150e-07	7.196150e-07
9.000000e-01	1.200000e+00	5.195150e-05	7.615810e-07	7.615810e-07
1.200000e+00	1.600000e+00	5.302500e-05	6.616622e-07	6.616622e-07
1.600000e+00	2.000000e+00	4.966793e-05	6.295346e-07	6.295346e-07
2.000000e+00	2.500000e+00	4.253048e-05	5.100652e-07	5.100652e-07
2.500000e+00	3.000000e+00	3.580924e-05	4.525613e-07	4.525613e-07
3.000000e+00	5.000000e+00	1.966729e-05	1.612710e-07	1.612710e-07
5.000000e+00	8.000000e+00	5.934340e-06	6.794495e-08	6.794495e-08
# END HISTO1D


# BEGIN HISTO1D /HQ[MUR1.0_MUF2.0_PDF99208082]
ErrorBars=1
LineColor=red!30
LineStyle=solid
Name=HQ[MUR1.0_MUF2.0_PDF99208082]
Path=HQ[MUR1.0_MUF2.0_PDF99208082]
ScaledBy=1.00180342897341973e-17
Title=$b\bar b$ NLO+PS HQ
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	5.875147e-05	1.094328e-06	1.094328e-06
6.000000e-01	9.000000e-01	8.594263e-05	1.317953e-06	1.317953e-06
9.000000e-01	1.200000e+00	9.743237e-05	1.393524e-06	1.393524e-06
1.200000e+00	1.600000e+00	9.806160e-05	1.206613e-06	1.206613e-06
1.600000e+00	2.000000e+00	9.095068e-05	1.142852e-06	1.142852e-06
2.000000e+00	2.500000e+00	7.623564e-05	9.175971e-07	9.175971e-07
2.500000e+00	3.000000e+00	6.330270e-05	8.076737e-07	8.076737e-07
3.000000e+00	5.000000e+00	3.341500e-05	2.799408e-07	2.799408e-07
5.000000e+00	8.000000e+00	9.494490e-06	1.132385e-07	1.132385e-07
# END HISTO1D


# BEGIN HISTO1D /HQ[MUR1.0_MUF0.5_PDF99208082]
ErrorBars=1
LineColor=red!30
LineStyle=solid
Name=HQ[MUR1.0_MUF0.5_PDF99208082]
Path=HQ[MUR1.0_MUF0.5_PDF99208082]
ScaledBy=1.00180334534908872e-17
Title=$b\bar b$ NLO+PS HQ
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	2.460919e-05	4.961610e-07	4.961610e-07
6.000000e-01	9.000000e-01	3.595927e-05	5.945750e-07	5.945750e-07
9.000000e-01	1.200000e+00	4.120020e-05	6.315163e-07	6.315163e-07
1.200000e+00	1.600000e+00	4.267307e-05	5.520024e-07	5.520024e-07
1.600000e+00	2.000000e+00	4.080968e-05	5.286359e-07	5.286359e-07
2.000000e+00	2.500000e+00	3.595664e-05	4.361431e-07	4.361431e-07
2.500000e+00	3.000000e+00	3.091926e-05	3.930095e-07	3.930095e-07
3.000000e+00	5.000000e+00	1.789842e-05	1.460887e-07	1.460887e-07
5.000000e+00	8.000000e+00	5.841493e-06	6.625779e-08	6.625779e-08
# END HISTO1D


# BEGIN HISTO1D /HQ[MUR0.5_MUF1.0_PDF99208082]
ErrorBars=1
LineColor=red!30
LineStyle=solid
Name=HQ[MUR0.5_MUF1.0_PDF99208082]
Path=HQ[MUR0.5_MUF1.0_PDF99208082]
ScaledBy=1.00180345676674510e-17
Title=$b\bar b$ NLO+PS HQ
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	7.446273e-05	1.374502e-06	1.374502e-06
6.000000e-01	9.000000e-01	1.089908e-04	1.655086e-06	1.655086e-06
9.000000e-01	1.200000e+00	1.234795e-04	1.750920e-06	1.750920e-06
1.200000e+00	1.600000e+00	1.238424e-04	1.514923e-06	1.514923e-06
1.600000e+00	2.000000e+00	1.151404e-04	1.435747e-06	1.435747e-06
2.000000e+00	2.500000e+00	9.635568e-05	1.153487e-06	1.153487e-06
2.500000e+00	3.000000e+00	7.986222e-05	1.015478e-06	1.015478e-06
3.000000e+00	5.000000e+00	4.204522e-05	3.526761e-07	3.526761e-07
5.000000e+00	8.000000e+00	1.190052e-05	1.427492e-07	1.427492e-07
# END HISTO1D


# BEGIN HISTO1D /HQ[MUR0.5_MUF0.5_PDF99208082]
ErrorBars=1
LineColor=red!30
LineStyle=solid
Name=HQ[MUR0.5_MUF0.5_PDF99208082]
Path=HQ[MUR0.5_MUF0.5_PDF99208082]
ScaledBy=1.00180339585003332e-17
Title=$b\bar b$ NLO+PS HQ
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.456947e-05	8.602096e-07	8.602096e-07
6.000000e-01	9.000000e-01	6.513160e-05	1.031687e-06	1.031687e-06
9.000000e-01	1.200000e+00	7.433593e-05	1.094230e-06	1.094230e-06
1.200000e+00	1.600000e+00	7.602632e-05	9.534883e-07	9.534883e-07
1.600000e+00	2.000000e+00	7.205048e-05	9.090603e-07	9.090603e-07
2.000000e+00	2.500000e+00	6.237052e-05	7.435101e-07	7.435101e-07
2.500000e+00	3.000000e+00	5.293930e-05	6.647727e-07	6.647727e-07
3.000000e+00	5.000000e+00	2.960265e-05	2.402507e-07	2.402507e-07
5.000000e+00	8.000000e+00	9.137297e-06	1.039850e-07	1.039850e-07
# END HISTO1D


# BEGIN HISTO1D /HQ
ErrorBars=1
LineColor=red
LineStyle=solid
Name=HQ
Path=HQ
ScaledBy=1.00180340642010123e-17
Title=$b\bar b$ NLO+PS HQ
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.556817e-05	8.559168e-07	8.559168e-07
6.000000e-01	9.000000e-01	6.659290e-05	1.029575e-06	1.029575e-06
9.000000e-01	1.200000e+00	7.562853e-05	1.089218e-06	1.089218e-06
1.200000e+00	1.600000e+00	7.667537e-05	9.449897e-07	9.449897e-07
1.600000e+00	2.000000e+00	7.160030e-05	8.979066e-07	8.979066e-07
2.000000e+00	2.500000e+00	6.077190e-05	7.248625e-07	7.248625e-07
2.500000e+00	3.000000e+00	5.086058e-05	6.412404e-07	6.412404e-07
3.000000e+00	5.000000e+00	2.746748e-05	2.254702e-07	2.254702e-07
5.000000e+00	8.000000e+00	8.076330e-06	9.340240e-08	9.340240e-08
# END HISTO1D


# BEGIN HISTO1D /WZSIH[_VarBand]
BandComponentPDF=MUR1.0_MUF1.0_PDF.*
ErrorBandColor=blue!30
ErrorBandOpacity=0.5
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=blue!30
LineStyle=solid
Name=WZSIH[_VarBand]
Path=WZSIH[_VarBand]
Title=$b\bar b$ NLO+PS WZSIH
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.896460e-05	8.513931e-06	8.513931e-06
6.000000e-01	9.000000e-01	6.476743e-05	1.123611e-05	1.123611e-05
9.000000e-01	1.200000e+00	7.677113e-05	1.347119e-05	1.347119e-05
1.200000e+00	1.600000e+00	7.456845e-05	1.280081e-05	1.280081e-05
1.600000e+00	2.000000e+00	6.970330e-05	1.188769e-05	1.188769e-05
2.000000e+00	2.500000e+00	6.193424e-05	1.036796e-05	1.036796e-05
2.500000e+00	3.000000e+00	4.843918e-05	7.974430e-06	7.974430e-06
3.000000e+00	5.000000e+00	2.720839e-05	4.287039e-06	4.287039e-06
5.000000e+00	8.000000e+00	8.182320e-06	1.172416e-06	1.172416e-06
# END HISTO1D


# BEGIN HISTO1D /WZSIH[MUR2.0_MUF2.0_PDF117150]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
Name=WZSIH[MUR2.0_MUF2.0_PDF117150]
Path=WZSIH[MUR2.0_MUF2.0_PDF117150]
ScaledBy=2.49999991829522375e-17
Title=$b\bar b$ NLO+PS WZSIH
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.631770e-05	1.318624e-06	1.318624e-06
6.000000e-01	9.000000e-01	6.134170e-05	1.555326e-06	1.555326e-06
9.000000e-01	1.200000e+00	7.297530e-05	1.667940e-06	1.667940e-06
1.200000e+00	1.600000e+00	7.044845e-05	1.426387e-06	1.426387e-06
1.600000e+00	2.000000e+00	6.550258e-05	1.350796e-06	1.350796e-06
2.000000e+00	2.500000e+00	5.809770e-05	1.096402e-06	1.096402e-06
2.500000e+00	3.000000e+00	4.507470e-05	9.464747e-07	9.464747e-07
3.000000e+00	5.000000e+00	2.507033e-05	3.330042e-07	3.330042e-07
5.000000e+00	8.000000e+00	7.366347e-06	1.358520e-07	1.358520e-07
# END HISTO1D


# BEGIN HISTO1D /WZSIH[MUR2.0_MUF1.0_PDF117150]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
Name=WZSIH[MUR2.0_MUF1.0_PDF117150]
Path=WZSIH[MUR2.0_MUF1.0_PDF117150]
ScaledBy=2.50000011631046995e-17
Title=$b\bar b$ NLO+PS WZSIH
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.365927e-05	9.682278e-07	9.682278e-07
6.000000e-01	9.000000e-01	4.460737e-05	1.144915e-06	1.144915e-06
9.000000e-01	1.200000e+00	5.281507e-05	1.223335e-06	1.223335e-06
1.200000e+00	1.600000e+00	5.156397e-05	1.050706e-06	1.050706e-06
1.600000e+00	2.000000e+00	4.840025e-05	9.984147e-07	9.984147e-07
2.000000e+00	2.500000e+00	4.336678e-05	8.144998e-07	8.144998e-07
2.500000e+00	3.000000e+00	3.412684e-05	7.098583e-07	7.098583e-07
3.000000e+00	5.000000e+00	1.948939e-05	2.550021e-07	2.550021e-07
5.000000e+00	8.000000e+00	5.997773e-06	1.085005e-07	1.085005e-07
# END HISTO1D


# BEGIN HISTO1D /WZSIH[MUR1.0_MUF2.0_PDF117150]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
Name=WZSIH[MUR1.0_MUF2.0_PDF117150]
Path=WZSIH[MUR1.0_MUF2.0_PDF117150]
ScaledBy=2.49999979757158727e-17
Title=$b\bar b$ NLO+PS WZSIH
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	6.298760e-05	1.770021e-06	1.770021e-06
6.000000e-01	9.000000e-01	8.330307e-05	2.083875e-06	2.083875e-06
9.000000e-01	1.200000e+00	9.905533e-05	2.236409e-06	2.236409e-06
1.200000e+00	1.600000e+00	9.541790e-05	1.913560e-06	1.913560e-06
1.600000e+00	2.000000e+00	8.843583e-05	1.810966e-06	1.810966e-06
2.000000e+00	2.500000e+00	7.799280e-05	1.463315e-06	1.463315e-06
2.500000e+00	3.000000e+00	6.021868e-05	1.263528e-06	1.263528e-06
3.000000e+00	5.000000e+00	3.310586e-05	4.425386e-07	4.425386e-07
5.000000e+00	8.000000e+00	9.629747e-06	1.800637e-07	1.800637e-07
# END HISTO1D


# BEGIN HISTO1D /WZSIH[MUR1.0_MUF0.5_PDF117150]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
Name=WZSIH[MUR1.0_MUF0.5_PDF117150]
Path=WZSIH[MUR1.0_MUF0.5_PDF117150]
ScaledBy=2.50000047939666386e-17
Title=$b\bar b$ NLO+PS WZSIH
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	2.671220e-05	8.028643e-07	8.028643e-07
6.000000e-01	9.000000e-01	3.543373e-05	9.543331e-07	9.543331e-07
9.000000e-01	1.200000e+00	4.149470e-05	1.011314e-06	1.011314e-06
1.200000e+00	1.600000e+00	4.166377e-05	8.788597e-07	8.788597e-07
1.600000e+00	2.000000e+00	3.977318e-05	8.405121e-07	8.405121e-07
2.000000e+00	2.500000e+00	3.640680e-05	6.965690e-07	6.965690e-07
2.500000e+00	3.000000e+00	2.949126e-05	6.167288e-07	6.167288e-07
3.000000e+00	5.000000e+00	1.771373e-05	2.312359e-07	2.312359e-07
5.000000e+00	8.000000e+00	5.909113e-06	1.061690e-07	1.061690e-07
# END HISTO1D


# BEGIN HISTO1D /WZSIH[MUR0.5_MUF1.0_PDF117150]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
Name=WZSIH[MUR0.5_MUF1.0_PDF117150]
Path=WZSIH[MUR0.5_MUF1.0_PDF117150]
ScaledBy=2.49999980048273454e-17
Title=$b\bar b$ NLO+PS WZSIH
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	7.987527e-05	2.222589e-06	2.222589e-06
6.000000e-01	9.000000e-01	1.052103e-04	2.612076e-06	2.612076e-06
9.000000e-01	1.200000e+00	1.249283e-04	2.801075e-06	2.801075e-06
1.200000e+00	1.600000e+00	1.203864e-04	2.402428e-06	2.402428e-06
1.600000e+00	2.000000e+00	1.118453e-04	2.273762e-06	2.273762e-06
2.000000e+00	2.500000e+00	9.808456e-05	1.840506e-06	1.840506e-06
2.500000e+00	3.000000e+00	7.595822e-05	1.588689e-06	1.588689e-06
3.000000e+00	5.000000e+00	4.159424e-05	5.559874e-07	5.559874e-07
5.000000e+00	8.000000e+00	1.211213e-05	2.275974e-07	2.275974e-07
# END HISTO1D


# BEGIN HISTO1D /WZSIH[MUR0.5_MUF0.5_PDF117150]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
Name=WZSIH[MUR0.5_MUF0.5_PDF117150]
Path=WZSIH[MUR0.5_MUF0.5_PDF117150]
ScaledBy=2.50000030485990175e-17
Title=$b\bar b$ NLO+PS WZSIH
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.807567e-05	1.389313e-06	1.389313e-06
6.000000e-01	9.000000e-01	6.365793e-05	1.643200e-06	1.643200e-06
9.000000e-01	1.200000e+00	7.483737e-05	1.748657e-06	1.748657e-06
1.200000e+00	1.600000e+00	7.415472e-05	1.515384e-06	1.515384e-06
1.600000e+00	2.000000e+00	7.014030e-05	1.442469e-06	1.442469e-06
2.000000e+00	2.500000e+00	6.300618e-05	1.194704e-06	1.194704e-06
2.500000e+00	3.000000e+00	5.041712e-05	1.041858e-06	1.041858e-06
3.000000e+00	5.000000e+00	2.927064e-05	3.801360e-07	3.801360e-07
5.000000e+00	8.000000e+00	9.257587e-06	1.664760e-07	1.664760e-07
# END HISTO1D


# BEGIN HISTO1D /WZSIH
ErrorBars=1
LineColor=blue
LineStyle=solid
Name=WZSIH
Path=WZSIH
ScaledBy=2.49999999999999995e-17
Title=$b\bar b$ NLO+PS WZSIH
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.896460e-05	1.384523e-06	1.384523e-06
6.000000e-01	9.000000e-01	6.476743e-05	1.632872e-06	1.632872e-06
9.000000e-01	1.200000e+00	7.677113e-05	1.747751e-06	1.747751e-06
1.200000e+00	1.600000e+00	7.456845e-05	1.500271e-06	1.500271e-06
1.600000e+00	2.000000e+00	6.970330e-05	1.423270e-06	1.423270e-06
2.000000e+00	2.500000e+00	6.193424e-05	1.155947e-06	1.155947e-06
2.500000e+00	3.000000e+00	4.843918e-05	1.004799e-06	1.004799e-06
3.000000e+00	5.000000e+00	2.720839e-05	3.569210e-07	3.569210e-07
5.000000e+00	8.000000e+00	8.182320e-06	1.490829e-07	1.490829e-07
# END HISTO1D



==> anc/Fig15_cc.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=1
RatioPlot=1
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=3.0
RatioPlotYMin=0.3
LegendXPos=0.50
LegendYPos=0.94
Title=$\text{PbPb} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV (0-10\%, $1.2 < m_{\rm ee} < 2.6$ GeV)
XLabel=$p_{T,ee}$ [GeV]
YLabel=$\text{d}\sigma / N_\text{coll}\text{d} p_{T,ee}$ [mb / GeV]
DrawOnly=HQ[_VarBand] WZSIH[_VarBand] HQ WZSIH
LegendOnly=HQ WZSIH
RatioPlotReference=HQ
RatioPlotYLabel=Ratio
# END PLOT

# BEGIN HISTO1D /HQ[_VarBand]
BandComponentPDF=MUR1.0_MUF1.0_PDF.*
ErrorBandColor=red!30
ErrorBandOpacity=0.5
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=red!30
LineStyle=solid
Name=HQ[_VarBand]
Path=HQ[_VarBand]
Title=$c\bar c$ NLO+PS HQ
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	7.470500e-05	1.767950e-05	1.767950e-05
6.000000e-01	9.000000e-01	1.005073e-04	2.378812e-05	2.378812e-05
9.000000e-01	1.200000e+00	9.429310e-05	2.195949e-05	2.195949e-05
1.200000e+00	1.600000e+00	7.902787e-05	1.865699e-05	1.865699e-05
1.600000e+00	2.000000e+00	6.089200e-05	1.410684e-05	1.410684e-05
2.000000e+00	2.500000e+00	3.833866e-05	8.621297e-06	8.621297e-06
2.500000e+00	3.000000e+00	2.228992e-05	5.131851e-06	5.131851e-06
3.000000e+00	5.000000e+00	8.875440e-06	1.946187e-06	1.946187e-06
5.000000e+00	8.000000e+00	1.404940e-06	2.919374e-07	2.919374e-07
# END HISTO1D


# BEGIN HISTO1D /HQ[MUR2.0_MUF2.0_PDF99208082]
ErrorBars=1
LineColor=red!30
LineStyle=solid
Name=HQ[MUR2.0_MUF2.0_PDF99208082]
Path=HQ[MUR2.0_MUF2.0_PDF99208082]
ScaledBy=1.24649365053657122e-17
Title=$c\bar c$ NLO+PS HQ
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	1.088697e-04	7.144834e-06	7.144834e-06
6.000000e-01	9.000000e-01	1.421111e-04	7.643333e-06	7.643333e-06
9.000000e-01	1.200000e+00	1.383627e-04	8.925708e-06	8.925708e-06
1.200000e+00	1.600000e+00	9.318370e-05	1.051970e-05	1.051970e-05
1.600000e+00	2.000000e+00	8.166540e-05	4.246473e-06	4.246473e-06
2.000000e+00	2.500000e+00	4.950752e-05	3.084498e-06	3.084498e-06
2.500000e+00	3.000000e+00	2.974404e-05	2.241649e-06	2.241649e-06
3.000000e+00	5.000000e+00	1.272350e-05	1.132530e-06	1.132530e-06
5.000000e+00	8.000000e+00	1.577675e-06	1.978790e-07	1.978790e-07
# END HISTO1D


# BEGIN HISTO1D /HQ[MUR2.0_MUF1.0_PDF99208082]
ErrorBars=1
LineColor=red!30
LineStyle=solid
Name=HQ[MUR2.0_MUF1.0_PDF99208082]
Path=HQ[MUR2.0_MUF1.0_PDF99208082]
ScaledBy=1.24649342142986912e-17
Title=$c\bar c$ NLO+PS HQ
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.281637e-05	1.916924e-06	1.916924e-06
6.000000e-01	9.000000e-01	5.846480e-05	2.250388e-06	2.250388e-06
9.000000e-01	1.200000e+00	5.486107e-05	2.193373e-06	2.193373e-06
1.200000e+00	1.600000e+00	4.567545e-05	1.733406e-06	1.733406e-06
1.600000e+00	2.000000e+00	3.458795e-05	1.495037e-06	1.495037e-06
2.000000e+00	2.500000e+00	2.216344e-05	1.084831e-06	1.084831e-06
2.500000e+00	3.000000e+00	1.261500e-05	8.065787e-07	8.065787e-07
3.000000e+00	5.000000e+00	5.065910e-06	2.591430e-07	2.591430e-07
5.000000e+00	8.000000e+00	8.221930e-07	8.905364e-08	8.905364e-08
# END HISTO1D


# BEGIN HISTO1D /HQ[MUR1.0_MUF2.0_PDF99208082]
ErrorBars=1
LineColor=red!30
LineStyle=solid
Name=HQ[MUR1.0_MUF2.0_PDF99208082]
Path=HQ[MUR1.0_MUF2.0_PDF99208082]
ScaledBy=1.24649379940829013e-17
Title=$c\bar c$ NLO+PS HQ
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	1.672188e-04	1.291325e-05	1.291325e-05
6.000000e-01	9.000000e-01	2.166862e-04	1.385380e-05	1.385380e-05
9.000000e-01	1.200000e+00	2.202130e-04	1.866046e-05	1.866046e-05
1.200000e+00	1.600000e+00	1.198975e-04	3.333199e-05	3.333199e-05
1.600000e+00	2.000000e+00	1.312402e-04	7.860380e-06	7.860380e-06
2.000000e+00	2.500000e+00	7.887934e-05	6.194190e-06	6.194190e-06
2.500000e+00	3.000000e+00	5.047550e-05	4.629020e-06	4.629020e-06
3.000000e+00	5.000000e+00	2.272073e-05	2.544209e-06	2.544209e-06
5.000000e+00	8.000000e+00	2.614724e-06	3.662088e-07	3.662088e-07
# END HISTO1D


# BEGIN HISTO1D /HQ[MUR1.0_MUF0.5_PDF99208082]
ErrorBars=1
LineColor=red!30
LineStyle=solid
Name=HQ[MUR1.0_MUF0.5_PDF99208082]
Path=HQ[MUR1.0_MUF0.5_PDF99208082]
ScaledBy=1.24649438021226874e-17
Title=$c\bar c$ NLO+PS HQ
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	1.718641e-05	1.143007e-06	1.143007e-06
6.000000e-01	9.000000e-01	2.635952e-05	1.380791e-06	1.380791e-06
9.000000e-01	1.200000e+00	2.521060e-05	1.539602e-06	1.539602e-06
1.200000e+00	1.600000e+00	2.089078e-05	1.191305e-06	1.191305e-06
1.600000e+00	2.000000e+00	1.665465e-05	1.006145e-06	1.006145e-06
2.000000e+00	2.500000e+00	1.077004e-05	7.027913e-07	7.027913e-07
2.500000e+00	3.000000e+00	6.286352e-06	5.373376e-07	5.373376e-07
3.000000e+00	5.000000e+00	2.692321e-06	1.892947e-07	1.892947e-07
5.000000e+00	8.000000e+00	5.087507e-07	8.088484e-08	8.088484e-08
# END HISTO1D


# BEGIN HISTO1D /HQ[MUR0.5_MUF1.0_PDF99208082]
ErrorBars=1
LineColor=red!30
LineStyle=solid
Name=HQ[MUR0.5_MUF1.0_PDF99208082]
Path=HQ[MUR0.5_MUF1.0_PDF99208082]
ScaledBy=1.24649368117267272e-17
Title=$c\bar c$ NLO+PS HQ
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	1.976822e-04	1.005919e-05	1.005919e-05
6.000000e-01	9.000000e-01	2.613498e-04	1.119759e-05	1.119759e-05
9.000000e-01	1.200000e+00	2.419065e-04	1.099741e-05	1.099741e-05
1.200000e+00	1.600000e+00	2.013989e-04	9.252148e-06	9.252148e-06
1.600000e+00	2.000000e+00	1.630053e-04	7.623624e-06	7.623624e-06
2.000000e+00	2.500000e+00	9.932614e-05	5.374064e-06	5.374064e-06
2.500000e+00	3.000000e+00	6.055426e-05	4.152703e-06	4.152703e-06
3.000000e+00	5.000000e+00	2.381880e-05	1.350990e-06	1.350990e-06
5.000000e+00	8.000000e+00	3.410723e-06	3.944881e-07	3.944881e-07
# END HISTO1D


# BEGIN HISTO1D /HQ[MUR0.5_MUF0.5_PDF99208082]
ErrorBars=1
LineColor=red!30
LineStyle=solid
Name=HQ[MUR0.5_MUF0.5_PDF99208082]
Path=HQ[MUR0.5_MUF0.5_PDF99208082]
ScaledBy=1.24649456837608684e-17
Title=$c\bar c$ NLO+PS HQ
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.779390e-05	4.331337e-06	4.331337e-06
6.000000e-01	9.000000e-01	7.003690e-05	4.205350e-06	4.205350e-06
9.000000e-01	1.200000e+00	6.767247e-05	6.815060e-06	6.815060e-06
1.200000e+00	1.600000e+00	5.391970e-05	4.385770e-06	4.385770e-06
1.600000e+00	2.000000e+00	4.685980e-05	3.509057e-06	3.509057e-06
2.000000e+00	2.500000e+00	2.738284e-05	2.205224e-06	2.205224e-06
2.500000e+00	3.000000e+00	1.685765e-05	1.688560e-06	1.688560e-06
3.000000e+00	5.000000e+00	7.462295e-06	7.214556e-07	7.214556e-07
5.000000e+00	8.000000e+00	1.061305e-06	1.548083e-07	1.548083e-07
# END HISTO1D


# BEGIN HISTO1D /HQ
ErrorBars=1
LineColor=red
LineStyle=solid
Name=HQ
Path=HQ
ScaledBy=1.24649345809070858e-17
Title=$c\bar c$ NLO+PS HQ
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	7.470500e-05	3.320037e-06	3.320037e-06
6.000000e-01	9.000000e-01	1.005073e-04	3.794574e-06	3.794574e-06
9.000000e-01	1.200000e+00	9.429310e-05	3.731528e-06	3.731528e-06
1.200000e+00	1.600000e+00	7.902787e-05	2.932096e-06	2.932096e-06
1.600000e+00	2.000000e+00	6.089200e-05	2.580125e-06	2.580125e-06
2.000000e+00	2.500000e+00	3.833866e-05	1.848321e-06	1.848321e-06
2.500000e+00	3.000000e+00	2.228992e-05	1.390972e-06	1.390972e-06
3.000000e+00	5.000000e+00	8.875440e-06	4.446455e-07	4.446455e-07
5.000000e+00	8.000000e+00	1.404940e-06	1.473662e-07	1.473662e-07
# END HISTO1D


# BEGIN HISTO1D /WZSIH[_VarBand]
BandComponentPDF=MUR1.0_MUF1.0_PDF.*
ErrorBandColor=blue!30
ErrorBandOpacity=0.5
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=blue!30
LineStyle=solid
Name=WZSIH[_VarBand]
Path=WZSIH[_VarBand]
Title=$c\bar c$ NLO+PS WZSIH
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	9.010430e-05	2.254377e-05	2.254377e-05
6.000000e-01	9.000000e-01	1.041545e-04	2.598203e-05	2.598203e-05
9.000000e-01	1.200000e+00	9.743483e-05	2.472541e-05	2.472541e-05
1.200000e+00	1.600000e+00	8.292650e-05	2.131734e-05	2.131734e-05
1.600000e+00	2.000000e+00	5.772785e-05	1.460239e-05	1.460239e-05
2.000000e+00	2.500000e+00	3.610282e-05	8.761692e-06	8.761692e-06
2.500000e+00	3.000000e+00	2.272462e-05	5.361111e-06	5.361111e-06
3.000000e+00	5.000000e+00	8.934070e-06	2.043717e-06	2.043717e-06
5.000000e+00	8.000000e+00	1.099578e-06	2.683326e-07	2.683326e-07
# END HISTO1D


# BEGIN HISTO1D /WZSIH[MUR2.0_MUF2.0_PDF117150]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
Name=WZSIH[MUR2.0_MUF2.0_PDF117150]
Path=WZSIH[MUR2.0_MUF2.0_PDF117150]
ScaledBy=2.49999985703271910e-17
Title=$c\bar c$ NLO+PS WZSIH
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	1.166185e-04	9.209905e-06	9.209905e-06
6.000000e-01	9.000000e-01	1.365931e-04	9.016466e-06	9.016466e-06
9.000000e-01	1.200000e+00	1.317375e-04	9.611073e-06	9.611073e-06
1.200000e+00	1.600000e+00	1.115913e-04	7.817056e-06	7.817056e-06
1.600000e+00	2.000000e+00	7.390563e-05	5.850176e-06	5.850176e-06
2.000000e+00	2.500000e+00	4.319400e-05	4.369672e-06	4.369672e-06
2.500000e+00	3.000000e+00	2.758866e-05	2.982685e-06	2.982685e-06
3.000000e+00	5.000000e+00	1.164100e-05	1.104390e-06	1.104390e-06
5.000000e+00	8.000000e+00	1.198266e-06	2.306997e-07	2.306997e-07
# END HISTO1D


# BEGIN HISTO1D /WZSIH[MUR2.0_MUF1.0_PDF117150]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
Name=WZSIH[MUR2.0_MUF1.0_PDF117150]
Path=WZSIH[MUR2.0_MUF1.0_PDF117150]
ScaledBy=2.50000012627501177e-17
Title=$c\bar c$ NLO+PS WZSIH
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	5.027820e-05	3.036662e-06	3.036662e-06
6.000000e-01	9.000000e-01	6.062127e-05	3.622617e-06	3.622617e-06
9.000000e-01	1.200000e+00	5.685043e-05	3.371600e-06	3.371600e-06
1.200000e+00	1.600000e+00	4.696327e-05	2.621080e-06	2.621080e-06
1.600000e+00	2.000000e+00	3.283993e-05	2.211746e-06	2.211746e-06
2.000000e+00	2.500000e+00	2.078316e-05	1.557301e-06	1.557301e-06
2.500000e+00	3.000000e+00	1.317317e-05	1.253264e-06	1.253264e-06
3.000000e+00	5.000000e+00	4.967231e-06	3.824987e-07	3.824987e-07
5.000000e+00	8.000000e+00	6.449450e-07	1.136080e-07	1.136080e-07
# END HISTO1D


# BEGIN HISTO1D /WZSIH[MUR1.0_MUF2.0_PDF117150]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
Name=WZSIH[MUR1.0_MUF2.0_PDF117150]
Path=WZSIH[MUR1.0_MUF2.0_PDF117150]
ScaledBy=2.49999965039571193e-17
Title=$c\bar c$ NLO+PS WZSIH
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	1.866587e-04	1.925807e-05	1.925807e-05
6.000000e-01	9.000000e-01	2.069270e-04	1.590071e-05	1.590071e-05
9.000000e-01	1.200000e+00	2.018512e-04	1.704320e-05	1.704320e-05
1.200000e+00	1.600000e+00	1.742303e-04	1.373884e-05	1.373884e-05
1.600000e+00	2.000000e+00	1.168970e-04	1.075346e-05	1.075346e-05
2.000000e+00	2.500000e+00	6.451182e-05	9.716123e-06	9.716123e-06
2.500000e+00	3.000000e+00	4.512044e-05	5.464605e-06	5.464605e-06
3.000000e+00	5.000000e+00	2.169115e-05	2.447960e-06	2.447960e-06
5.000000e+00	8.000000e+00	2.092448e-06	4.333109e-07	4.333109e-07
# END HISTO1D


# BEGIN HISTO1D /WZSIH[MUR1.0_MUF0.5_PDF117150]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
Name=WZSIH[MUR1.0_MUF0.5_PDF117150]
Path=WZSIH[MUR1.0_MUF0.5_PDF117150]
ScaledBy=2.50000015306878150e-17
Title=$c\bar c$ NLO+PS WZSIH
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	2.388446e-05	2.103104e-06	2.103104e-06
6.000000e-01	9.000000e-01	2.816275e-05	2.822269e-06	2.822269e-06
9.000000e-01	1.200000e+00	2.737855e-05	2.216861e-06	2.216861e-06
1.200000e+00	1.600000e+00	2.210854e-05	1.711634e-06	1.711634e-06
1.600000e+00	2.000000e+00	1.651126e-05	1.450318e-06	1.450318e-06
2.000000e+00	2.500000e+00	1.148482e-05	1.107354e-06	1.107354e-06
2.500000e+00	3.000000e+00	7.471790e-06	8.971510e-07	8.971510e-07
3.000000e+00	5.000000e+00	2.980704e-06	2.887351e-07	2.887351e-07
5.000000e+00	8.000000e+00	4.384447e-07	8.628636e-08	8.628636e-08
# END HISTO1D


# BEGIN HISTO1D /WZSIH[MUR0.5_MUF1.0_PDF117150]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
Name=WZSIH[MUR0.5_MUF1.0_PDF117150]
Path=WZSIH[MUR0.5_MUF1.0_PDF117150]
ScaledBy=2.49999989964039914e-17
Title=$c\bar c$ NLO+PS WZSIH
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	2.522857e-04	1.720629e-05	1.720629e-05
6.000000e-01	9.000000e-01	2.739659e-04	1.774085e-05	1.774085e-05
9.000000e-01	1.200000e+00	2.503394e-04	1.622472e-05	1.622472e-05
1.200000e+00	1.600000e+00	2.273673e-04	1.370119e-05	1.370119e-05
1.600000e+00	2.000000e+00	1.552586e-04	1.142701e-05	1.142701e-05
2.000000e+00	2.500000e+00	9.331722e-05	8.729735e-06	8.729735e-06
2.500000e+00	3.000000e+00	5.774162e-05	5.908375e-06	5.908375e-06
3.000000e+00	5.000000e+00	2.539425e-05	2.086341e-06	2.086341e-06
5.000000e+00	8.000000e+00	2.632294e-06	4.959008e-07	4.959008e-07
# END HISTO1D


# BEGIN HISTO1D /WZSIH[MUR0.5_MUF0.5_PDF117150]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
Name=WZSIH[MUR0.5_MUF0.5_PDF117150]
Path=WZSIH[MUR0.5_MUF0.5_PDF117150]
ScaledBy=2.49999966456985251e-17
Title=$c\bar c$ NLO+PS WZSIH
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	7.259240e-05	9.476141e-06	9.476141e-06
6.000000e-01	9.000000e-01	7.686643e-05	7.895216e-06	7.895216e-06
9.000000e-01	1.200000e+00	6.993357e-05	6.001386e-06	6.001386e-06
1.200000e+00	1.600000e+00	6.643850e-05	7.428851e-06	7.428851e-06
1.600000e+00	2.000000e+00	4.352870e-05	3.928602e-06	3.928602e-06
2.000000e+00	2.500000e+00	2.969276e-05	3.832482e-06	3.832482e-06
2.500000e+00	3.000000e+00	1.824322e-05	2.370780e-06	2.370780e-06
3.000000e+00	5.000000e+00	8.246260e-06	9.472745e-07	9.472745e-07
5.000000e+00	8.000000e+00	9.435600e-07	1.734530e-07	1.734530e-07
# END HISTO1D


# BEGIN HISTO1D /WZSIH
ErrorBars=1
LineColor=blue
LineStyle=solid
Name=WZSIH
Path=WZSIH
ScaledBy=2.50000006250000148e-17
Title=$c\bar c$ NLO+PS WZSIH
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	9.010430e-05	5.364771e-06	5.364771e-06
6.000000e-01	9.000000e-01	1.041545e-04	5.839386e-06	5.839386e-06
9.000000e-01	1.200000e+00	9.743483e-05	5.685585e-06	5.685585e-06
1.200000e+00	1.600000e+00	8.292650e-05	4.526842e-06	4.526842e-06
1.600000e+00	2.000000e+00	5.772785e-05	3.819506e-06	3.819506e-06
2.000000e+00	2.500000e+00	3.610282e-05	2.724400e-06	2.724400e-06
2.500000e+00	3.000000e+00	2.272462e-05	2.113492e-06	2.113492e-06
3.000000e+00	5.000000e+00	8.934070e-06	6.639334e-07	6.639334e-07
5.000000e+00	8.000000e+00	1.099578e-06	1.907462e-07	1.907462e-07
# END HISTO1D



==> anc/Fig16_mee.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=1
RatioPlot=0
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=3.0
RatioPlotYMin=0.3
LegendXPos=0.50
LegendYPos=0.94
Title=$\text{PbPb} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV (0-10\%, $p_{T,ee} < 8$ GeV)
XLabel=
YLabel=$\text{d}\sigma / N_\text{coll}\text{d} m_{ee}$ [mb / GeV]
RatioPlotYLabel=Shape Ratio
PlotXTickLabels=0
RatioPlotXTickLabels=0
DrawOnly=Test[_VarBand] TTest[_VarBand] Test TTest
LegendOnly=Test TTest
# END PLOT

# BEGIN HISTO1D /Test[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
ErrorBandColor=red!30
ErrorBandOpacity=0.5
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[_VarBand]
Path=Test[_VarBand]
RatioPlot=0
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.470740e-06	3.511799e-06	5.103599e-06
2.000000e-02	3.000000e-02	1.795752e-05	7.455829e-06	1.063625e-05
3.000000e-02	4.000000e-02	1.854484e-05	7.839280e-06	1.125565e-05
4.000000e-02	6.000000e-02	3.214871e-05	1.273253e-05	1.841101e-05
6.000000e-02	8.000000e-02	4.212950e-05	1.655032e-05	2.466625e-05
8.000000e-02	1.000000e-01	5.129985e-05	2.075864e-05	2.940596e-05
1.000000e-01	1.200000e-01	6.541300e-05	2.615269e-05	3.753259e-05
1.200000e-01	1.400000e-01	7.142945e-05	2.868298e-05	4.166368e-05
1.400000e-01	1.800000e-01	9.112423e-05	3.610253e-05	5.240669e-05
1.800000e-01	2.400000e-01	1.117351e-04	4.333919e-05	6.407816e-05
2.400000e-01	2.800000e-01	1.365138e-04	5.318783e-05	7.747676e-05
2.800000e-01	3.400000e-01	1.521839e-04	6.046750e-05	8.713231e-05
3.400000e-01	4.000000e-01	1.643648e-04	6.371089e-05	9.390031e-05
4.000000e-01	5.000000e-01	1.949709e-04	7.722284e-05	1.120392e-04
5.000000e-01	6.000000e-01	2.146597e-04	8.427019e-05	1.233385e-04
6.000000e-01	7.000000e-01	2.287824e-04	9.132959e-05	1.321663e-04
7.000000e-01	7.500000e-01	2.364132e-04	9.472999e-05	1.375116e-04
7.500000e-01	8.000000e-01	2.326574e-04	9.328360e-05	1.348100e-04
8.000000e-01	8.500000e-01	2.247744e-04	8.960402e-05	1.305193e-04
8.500000e-01	9.000000e-01	2.335470e-04	9.395519e-05	1.358294e-04
9.000000e-01	9.500000e-01	2.228632e-04	8.948017e-05	1.298736e-04
9.500000e-01	1.000000e+00	2.253162e-04	9.155241e-05	1.316920e-04
1.000000e+00	1.050000e+00	2.177510e-04	8.738279e-05	1.272148e-04
1.050000e+00	1.100000e+00	2.150592e-04	8.710388e-05	1.255340e-04
1.100000e+00	1.200000e+00	2.073025e-04	8.373788e-05	1.205468e-04
1.200000e+00	1.400000e+00	1.870533e-04	7.641478e-05	1.096686e-04
1.400000e+00	1.700000e+00	1.510751e-04	6.181964e-05	8.880040e-05
1.700000e+00	2.000000e+00	1.075735e-04	4.471694e-05	6.389305e-05
2.000000e+00	2.400000e+00	6.408210e-05	2.722510e-05	3.851476e-05
2.400000e+00	2.600000e+00	3.796948e-05	1.643811e-05	2.302704e-05
2.600000e+00	2.700000e+00	2.795554e-05	1.225504e-05	1.707528e-05
2.700000e+00	2.900000e+00	1.879244e-05	8.352870e-06	1.154492e-05
2.900000e+00	3.000000e+00	1.273940e-05	5.788388e-06	7.888081e-06
3.000000e+00	3.050000e+00	1.329981e-05	5.986260e-06	8.226244e-06
3.050000e+00	3.100000e+00	9.905794e-06	4.655892e-06	6.317256e-06
3.100000e+00	3.300000e+00	8.534160e-06	3.737561e-06	5.070423e-06
3.300000e+00	3.500000e+00	5.604780e-06	2.510726e-06	3.395680e-06
3.500000e+00	4.000000e+00	2.806036e-06	1.333768e-06	1.763722e-06
4.000000e+00	5.000000e+00	1.585725e-06	6.336814e-07	8.437903e-07
5.000000e+00	6.000000e+00	6.938231e-07	2.497187e-07	3.347590e-07
6.000000e+00	7.000000e+00	3.183451e-07	9.834377e-08	1.402866e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208120]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208120]
Path=Test[MUR1.0_MUF1.0_PDF99208120]
RatioPlot=0
ScaledBy=1.00180340200500791e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	7.916581e-06	1.712417e-06	1.712417e-06
2.000000e-02	3.000000e-02	1.677766e-05	2.247901e-06	2.247901e-06
3.000000e-02	4.000000e-02	1.731598e-05	2.565160e-06	2.565160e-06
4.000000e-02	6.000000e-02	3.001495e-05	2.175026e-06	2.175026e-06
6.000000e-02	8.000000e-02	3.941429e-05	2.522980e-06	2.522980e-06
8.000000e-02	1.000000e-01	4.785913e-05	2.873588e-06	2.873588e-06
1.000000e-01	1.200000e-01	6.106850e-05	3.129355e-06	3.129355e-06
1.200000e-01	1.400000e-01	6.673560e-05	3.372810e-06	3.372810e-06
1.400000e-01	1.800000e-01	8.513028e-05	2.616240e-06	2.616240e-06
1.800000e-01	2.400000e-01	1.044258e-04	2.394001e-06	2.394001e-06
2.400000e-01	2.800000e-01	1.275371e-04	3.186655e-06	3.186655e-06
2.800000e-01	3.400000e-01	1.420888e-04	2.751860e-06	2.751860e-06
3.400000e-01	4.000000e-01	1.535983e-04	2.911512e-06	2.911512e-06
4.000000e-01	5.000000e-01	1.821279e-04	2.420076e-06	2.420076e-06
5.000000e-01	6.000000e-01	2.006044e-04	2.578480e-06	2.578480e-06
6.000000e-01	7.000000e-01	2.136668e-04	2.633015e-06	2.633015e-06
7.000000e-01	7.500000e-01	2.208424e-04	3.747508e-06	3.747508e-06
7.500000e-01	8.000000e-01	2.173058e-04	3.712194e-06	3.712194e-06
8.000000e-01	8.500000e-01	2.099294e-04	3.672448e-06	3.672448e-06
8.500000e-01	9.000000e-01	2.180638e-04	3.655332e-06	3.655332e-06
9.000000e-01	9.500000e-01	2.080826e-04	3.603178e-06	3.603178e-06
9.500000e-01	1.000000e+00	2.102900e-04	3.583832e-06	3.583832e-06
1.000000e+00	1.050000e+00	2.033666e-04	3.531579e-06	3.531579e-06
1.050000e+00	1.100000e+00	2.007752e-04	3.448889e-06	3.448889e-06
1.100000e+00	1.200000e+00	1.934996e-04	2.384204e-06	2.384204e-06
1.200000e+00	1.400000e+00	1.745851e-04	1.570654e-06	1.570654e-06
1.400000e+00	1.700000e+00	1.409816e-04	1.108480e-06	1.108480e-06
1.700000e+00	2.000000e+00	1.003447e-04	9.134638e-07	9.134638e-07
2.000000e+00	2.400000e+00	5.975205e-05	6.101743e-07	6.101743e-07
2.400000e+00	2.600000e+00	3.539380e-05	6.716748e-07	6.716748e-07
2.600000e+00	2.700000e+00	2.604445e-05	8.340308e-07	8.340308e-07
2.700000e+00	2.900000e+00	1.750641e-05	5.118078e-07	5.118078e-07
2.900000e+00	3.000000e+00	1.186310e-05	6.201555e-07	6.201555e-07
3.000000e+00	3.050000e+00	1.238597e-05	8.392277e-07	8.392277e-07
3.050000e+00	3.100000e+00	9.215726e-06	7.928223e-07	7.928223e-07
3.100000e+00	3.300000e+00	7.947810e-06	3.613086e-07	3.613086e-07
3.300000e+00	3.500000e+00	5.219745e-06	3.074138e-07	3.074138e-07
3.500000e+00	4.000000e+00	2.609838e-06	1.508147e-07	1.508147e-07
4.000000e+00	5.000000e+00	1.478704e-06	6.962451e-08	6.962451e-08
5.000000e+00	6.000000e+00	6.475662e-07	3.960136e-08	3.960136e-08
6.000000e+00	7.000000e+00	2.979174e-07	2.392793e-08	2.392793e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208119]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208119]
Path=Test[MUR1.0_MUF1.0_PDF99208119]
RatioPlot=0
ScaledBy=1.00180341104536313e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	9.094157e-06	1.982680e-06	1.982680e-06
2.000000e-02	3.000000e-02	1.928109e-05	2.590798e-06	2.590798e-06
3.000000e-02	4.000000e-02	1.992908e-05	2.969804e-06	2.969804e-06
4.000000e-02	6.000000e-02	3.454982e-05	2.516099e-06	2.516099e-06
6.000000e-02	8.000000e-02	4.518341e-05	2.908933e-06	2.908933e-06
8.000000e-02	1.000000e-01	5.517885e-05	3.327274e-06	3.327274e-06
1.000000e-01	1.200000e-01	7.030265e-05	3.612764e-06	3.612764e-06
1.200000e-01	1.400000e-01	7.671300e-05	3.894540e-06	3.894540e-06
1.400000e-01	1.800000e-01	9.786935e-05	3.023789e-06	3.023789e-06
1.800000e-01	2.400000e-01	1.199547e-04	2.764330e-06	2.764330e-06
2.400000e-01	2.800000e-01	1.466187e-04	3.679140e-06	3.679140e-06
2.800000e-01	3.400000e-01	1.635551e-04	3.180476e-06	3.180476e-06
3.400000e-01	4.000000e-01	1.764840e-04	3.362746e-06	3.362746e-06
4.000000e-01	5.000000e-01	2.094343e-04	2.795154e-06	2.795154e-06
5.000000e-01	6.000000e-01	2.304835e-04	2.977711e-06	2.977711e-06
6.000000e-01	7.000000e-01	2.458061e-04	3.042177e-06	3.042177e-06
7.000000e-01	7.500000e-01	2.539468e-04	4.328649e-06	4.328649e-06
7.500000e-01	8.000000e-01	2.499488e-04	4.289433e-06	4.289433e-06
8.000000e-01	8.500000e-01	2.414916e-04	4.243169e-06	4.243169e-06
8.500000e-01	9.000000e-01	2.509922e-04	4.223946e-06	4.223946e-06
9.000000e-01	9.500000e-01	2.395126e-04	4.164791e-06	4.164791e-06
9.500000e-01	1.000000e+00	2.422532e-04	4.142554e-06	4.142554e-06
1.000000e+00	1.050000e+00	2.339500e-04	4.079963e-06	4.079963e-06
1.050000e+00	1.100000e+00	2.311644e-04	3.985655e-06	3.985655e-06
1.100000e+00	1.200000e+00	2.228586e-04	2.755278e-06	2.755278e-06
1.200000e+00	1.400000e+00	2.011084e-04	1.815049e-06	1.815049e-06
1.400000e+00	1.700000e+00	1.624566e-04	1.281044e-06	1.281044e-06
1.700000e+00	2.000000e+00	1.157269e-04	1.055404e-06	1.055404e-06
2.000000e+00	2.400000e+00	6.897033e-05	7.049046e-07	7.049046e-07
2.400000e+00	2.600000e+00	4.087957e-05	7.756165e-07	7.756165e-07
2.600000e+00	2.700000e+00	3.011579e-05	9.630589e-07	9.630589e-07
2.700000e+00	2.900000e+00	2.024684e-05	5.909467e-07	5.909467e-07
2.900000e+00	3.000000e+00	1.373108e-05	7.153036e-07	7.153036e-07
3.000000e+00	3.050000e+00	1.433220e-05	9.678566e-07	9.678566e-07
3.050000e+00	3.100000e+00	1.068732e-05	9.148040e-07	9.148040e-07
3.100000e+00	3.300000e+00	9.198145e-06	4.163112e-07	4.163112e-07
3.300000e+00	3.500000e+00	6.041120e-06	3.538450e-07	3.538450e-07
3.500000e+00	4.000000e+00	3.028768e-06	1.733615e-07	1.733615e-07
4.000000e+00	5.000000e+00	1.706914e-06	7.975924e-08	7.975924e-08
5.000000e+00	6.000000e+00	7.461004e-07	4.516546e-08	4.516546e-08
6.000000e+00	7.000000e+00	3.413509e-07	2.714570e-08	2.714570e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208118]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208118]
Path=Test[MUR1.0_MUF1.0_PDF99208118]
RatioPlot=0
ScaledBy=1.00180340629786754e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.421367e-06	1.827443e-06	1.827443e-06
2.000000e-02	3.000000e-02	1.784422e-05	2.393384e-06	2.393384e-06
3.000000e-02	4.000000e-02	1.844638e-05	2.738150e-06	2.738150e-06
4.000000e-02	6.000000e-02	3.196938e-05	2.320277e-06	2.320277e-06
6.000000e-02	8.000000e-02	4.189070e-05	2.687568e-06	2.687568e-06
8.000000e-02	1.000000e-01	5.099805e-05	3.065860e-06	3.065860e-06
1.000000e-01	1.200000e-01	6.504315e-05	3.335127e-06	3.335127e-06
1.200000e-01	1.400000e-01	7.104570e-05	3.595005e-06	3.595005e-06
1.400000e-01	1.800000e-01	9.060455e-05	2.790063e-06	2.790063e-06
1.800000e-01	2.400000e-01	1.111120e-04	2.551754e-06	2.551754e-06
2.400000e-01	2.800000e-01	1.357550e-04	3.396721e-06	3.396721e-06
2.800000e-01	3.400000e-01	1.513282e-04	2.934656e-06	2.934656e-06
3.400000e-01	4.000000e-01	1.634523e-04	3.103815e-06	3.103815e-06
4.000000e-01	5.000000e-01	1.938865e-04	2.579993e-06	2.579993e-06
5.000000e-01	6.000000e-01	2.134660e-04	2.748701e-06	2.748701e-06
6.000000e-01	7.000000e-01	2.274814e-04	2.807394e-06	2.807394e-06
7.000000e-01	7.500000e-01	2.350696e-04	3.995210e-06	3.995210e-06
7.500000e-01	8.000000e-01	2.313400e-04	3.958212e-06	3.958212e-06
8.000000e-01	8.500000e-01	2.235130e-04	3.915885e-06	3.915885e-06
8.500000e-01	9.000000e-01	2.322252e-04	3.897797e-06	3.897797e-06
9.000000e-01	9.500000e-01	2.216204e-04	3.842927e-06	3.842927e-06
9.500000e-01	1.000000e+00	2.240440e-04	3.822090e-06	3.822090e-06
1.000000e+00	1.050000e+00	2.165252e-04	3.765507e-06	3.765507e-06
1.050000e+00	1.100000e+00	2.138608e-04	3.677966e-06	3.677966e-06
1.100000e+00	1.200000e+00	2.061225e-04	2.542527e-06	2.542527e-06
1.200000e+00	1.400000e+00	1.859911e-04	1.674922e-06	1.674922e-06
1.400000e+00	1.700000e+00	1.502087e-04	1.182098e-06	1.182098e-06
1.700000e+00	2.000000e+00	1.069528e-04	9.740293e-07	9.740293e-07
2.000000e+00	2.400000e+00	6.370728e-05	6.505872e-07	6.505872e-07
2.400000e+00	2.600000e+00	3.774484e-05	7.160176e-07	7.160176e-07
2.600000e+00	2.700000e+00	2.778430e-05	8.890362e-07	8.890362e-07
2.700000e+00	2.900000e+00	1.867955e-05	5.455369e-07	5.455369e-07
2.900000e+00	3.000000e+00	1.266061e-05	6.607538e-07	6.607538e-07
3.000000e+00	3.050000e+00	1.321499e-05	8.940523e-07	8.940523e-07
3.050000e+00	3.100000e+00	9.840516e-06	8.447634e-07	8.447634e-07
3.100000e+00	3.300000e+00	8.481715e-06	3.847770e-07	3.847770e-07
3.300000e+00	3.500000e+00	5.570215e-06	3.272358e-07	3.272358e-07
3.500000e+00	4.000000e+00	2.786708e-06	1.604522e-07	1.604522e-07
4.000000e+00	5.000000e+00	1.575763e-06	7.396822e-08	7.396822e-08
5.000000e+00	6.000000e+00	6.895129e-07	4.199732e-08	4.199732e-08
6.000000e+00	7.000000e+00	3.166558e-07	2.532478e-08	2.532478e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208117]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208117]
Path=Test[MUR1.0_MUF1.0_PDF99208117]
RatioPlot=0
ScaledBy=1.00180340654896058e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.518776e-06	1.850389e-06	1.850389e-06
2.000000e-02	3.000000e-02	1.806742e-05	2.423941e-06	2.423941e-06
3.000000e-02	4.000000e-02	1.864115e-05	2.770713e-06	2.770713e-06
4.000000e-02	6.000000e-02	3.232369e-05	2.349207e-06	2.349207e-06
6.000000e-02	8.000000e-02	4.236206e-05	2.719846e-06	2.719846e-06
8.000000e-02	1.000000e-01	5.159385e-05	3.105290e-06	3.105290e-06
1.000000e-01	1.200000e-01	6.577365e-05	3.376286e-06	3.376286e-06
1.200000e-01	1.400000e-01	7.180420e-05	3.639052e-06	3.639052e-06
1.400000e-01	1.800000e-01	9.163065e-05	2.824042e-06	2.824042e-06
1.800000e-01	2.400000e-01	1.123427e-04	2.583078e-06	2.583078e-06
2.400000e-01	2.800000e-01	1.372542e-04	3.437858e-06	3.437858e-06
2.800000e-01	3.400000e-01	1.530183e-04	2.970408e-06	2.970408e-06
3.400000e-01	4.000000e-01	1.652549e-04	3.141709e-06	3.141709e-06
4.000000e-01	5.000000e-01	1.960288e-04	2.611339e-06	2.611339e-06
5.000000e-01	6.000000e-01	2.158239e-04	2.782047e-06	2.782047e-06
6.000000e-01	7.000000e-01	2.300506e-04	2.841647e-06	2.841647e-06
7.000000e-01	7.500000e-01	2.377230e-04	4.044025e-06	4.044025e-06
7.500000e-01	8.000000e-01	2.339418e-04	4.006488e-06	4.006488e-06
8.000000e-01	8.500000e-01	2.260048e-04	3.963359e-06	3.963359e-06
8.500000e-01	9.000000e-01	2.348358e-04	3.945241e-06	3.945241e-06
9.000000e-01	9.500000e-01	2.240756e-04	3.889371e-06	3.889371e-06
9.500000e-01	1.000000e+00	2.265570e-04	3.868683e-06	3.868683e-06
1.000000e+00	1.050000e+00	2.189464e-04	3.811179e-06	3.811179e-06
1.050000e+00	1.100000e+00	2.162288e-04	3.722287e-06	3.722287e-06
1.100000e+00	1.200000e+00	2.084531e-04	2.573271e-06	2.573271e-06
1.200000e+00	1.400000e+00	1.880892e-04	1.695230e-06	1.695230e-06
1.400000e+00	1.700000e+00	1.519199e-04	1.196443e-06	1.196443e-06
1.700000e+00	2.000000e+00	1.081786e-04	9.858308e-07	9.858308e-07
2.000000e+00	2.400000e+00	6.444745e-05	6.584728e-07	6.584728e-07
2.400000e+00	2.600000e+00	3.818838e-05	7.246585e-07	7.246585e-07
2.600000e+00	2.700000e+00	2.812223e-05	8.998745e-07	8.998745e-07
2.700000e+00	2.900000e+00	1.890245e-05	5.521848e-07	5.521848e-07
2.900000e+00	3.000000e+00	1.281610e-05	6.686762e-07	6.686762e-07
3.000000e+00	3.050000e+00	1.338225e-05	9.049119e-07	9.049119e-07
3.050000e+00	3.100000e+00	9.969240e-06	8.551302e-07	8.551302e-07
3.100000e+00	3.300000e+00	8.585235e-06	3.893643e-07	3.893643e-07
3.300000e+00	3.500000e+00	5.638430e-06	3.311026e-07	3.311026e-07
3.500000e+00	4.000000e+00	2.824796e-06	1.623185e-07	1.623185e-07
4.000000e+00	5.000000e+00	1.595414e-06	7.479487e-08	7.479487e-08
5.000000e+00	6.000000e+00	6.980137e-07	4.243715e-08	4.243715e-08
6.000000e+00	7.000000e+00	3.199962e-07	2.556273e-08	2.556273e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208116]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208116]
Path=Test[MUR1.0_MUF1.0_PDF99208116]
RatioPlot=0
ScaledBy=1.00180340600822478e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.438801e-06	1.829330e-06	1.829330e-06
2.000000e-02	3.000000e-02	1.789820e-05	2.398390e-06	2.398390e-06
3.000000e-02	4.000000e-02	1.847965e-05	2.741606e-06	2.741606e-06
4.000000e-02	6.000000e-02	3.203376e-05	2.323412e-06	2.323412e-06
6.000000e-02	8.000000e-02	4.198198e-05	2.691654e-06	2.691654e-06
8.000000e-02	1.000000e-01	5.109065e-05	3.070191e-06	3.070191e-06
1.000000e-01	1.200000e-01	6.517155e-05	3.340310e-06	3.340310e-06
1.200000e-01	1.400000e-01	7.117630e-05	3.600320e-06	3.600320e-06
1.400000e-01	1.800000e-01	9.079135e-05	2.793951e-06	2.793951e-06
1.800000e-01	2.400000e-01	1.113463e-04	2.555668e-06	2.555668e-06
2.400000e-01	2.800000e-01	1.360108e-04	3.401607e-06	3.401607e-06
2.800000e-01	3.400000e-01	1.515912e-04	2.938505e-06	2.938505e-06
3.400000e-01	4.000000e-01	1.637655e-04	3.108084e-06	3.108084e-06
4.000000e-01	5.000000e-01	1.942401e-04	2.583484e-06	2.583484e-06
5.000000e-01	6.000000e-01	2.138739e-04	2.752452e-06	2.752452e-06
6.000000e-01	7.000000e-01	2.279069e-04	2.811176e-06	2.811176e-06
7.000000e-01	7.500000e-01	2.355234e-04	4.000786e-06	4.000786e-06
7.500000e-01	8.000000e-01	2.317674e-04	3.963526e-06	3.963526e-06
8.000000e-01	8.500000e-01	2.239284e-04	3.920962e-06	3.920962e-06
8.500000e-01	9.000000e-01	2.326452e-04	3.902944e-06	3.902944e-06
9.000000e-01	9.500000e-01	2.220048e-04	3.847891e-06	3.847891e-06
9.500000e-01	1.000000e+00	2.244152e-04	3.826905e-06	3.826905e-06
1.000000e+00	1.050000e+00	2.169284e-04	3.770508e-06	3.770508e-06
1.050000e+00	1.100000e+00	2.142080e-04	3.682444e-06	3.682444e-06
1.100000e+00	1.200000e+00	2.064796e-04	2.545788e-06	2.545788e-06
1.200000e+00	1.400000e+00	1.863004e-04	1.677065e-06	1.677065e-06
1.400000e+00	1.700000e+00	1.504548e-04	1.183580e-06	1.183580e-06
1.700000e+00	2.000000e+00	1.071212e-04	9.752792e-07	9.752792e-07
2.000000e+00	2.400000e+00	6.380060e-05	6.514038e-07	6.514038e-07
2.400000e+00	2.600000e+00	3.779481e-05	7.168945e-07	7.168945e-07
2.600000e+00	2.700000e+00	2.782139e-05	8.901522e-07	8.901522e-07
2.700000e+00	2.900000e+00	1.870189e-05	5.462209e-07	5.462209e-07
2.900000e+00	3.000000e+00	1.267486e-05	6.615876e-07	6.615876e-07
3.000000e+00	3.050000e+00	1.323573e-05	8.953172e-07	8.953172e-07
3.050000e+00	3.100000e+00	9.852190e-06	8.458454e-07	8.458454e-07
3.100000e+00	3.300000e+00	8.490290e-06	3.852909e-07	3.852909e-07
3.300000e+00	3.500000e+00	5.574840e-06	3.276915e-07	3.276915e-07
3.500000e+00	4.000000e+00	2.789088e-06	1.606962e-07	1.606962e-07
4.000000e+00	5.000000e+00	1.577348e-06	7.410426e-08	7.410426e-08
5.000000e+00	6.000000e+00	6.905150e-07	4.209164e-08	4.209164e-08
6.000000e+00	7.000000e+00	3.171755e-07	2.539098e-08	2.539098e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208115]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208115]
Path=Test[MUR1.0_MUF1.0_PDF99208115]
RatioPlot=0
ScaledBy=1.00180340690434103e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.509991e-06	1.850950e-06	1.850950e-06
2.000000e-02	3.000000e-02	1.803101e-05	2.421732e-06	2.421732e-06
3.000000e-02	4.000000e-02	1.862730e-05	2.770745e-06	2.770745e-06
4.000000e-02	6.000000e-02	3.229336e-05	2.349065e-06	2.349065e-06
6.000000e-02	8.000000e-02	4.231372e-05	2.719058e-06	2.719058e-06
8.000000e-02	1.000000e-01	5.155865e-05	3.104936e-06	3.104936e-06
1.000000e-01	1.200000e-01	6.571585e-05	3.375259e-06	3.375259e-06
1.200000e-01	1.400000e-01	7.174995e-05	3.638260e-06	3.638260e-06
1.400000e-01	1.800000e-01	9.154033e-05	2.823690e-06	2.823690e-06
1.800000e-01	2.400000e-01	1.122240e-04	2.582342e-06	2.582342e-06
2.400000e-01	2.800000e-01	1.371442e-04	3.437216e-06	3.437216e-06
2.800000e-01	3.400000e-01	1.529242e-04	2.970323e-06	2.970323e-06
3.400000e-01	4.000000e-01	1.651159e-04	3.141371e-06	3.141371e-06
4.000000e-01	5.000000e-01	1.958866e-04	2.611124e-06	2.611124e-06
5.000000e-01	6.000000e-01	2.156452e-04	2.781784e-06	2.781784e-06
6.000000e-01	7.000000e-01	2.298745e-04	2.841451e-06	2.841451e-06
7.000000e-01	7.500000e-01	2.375254e-04	4.043526e-06	4.043526e-06
7.500000e-01	8.000000e-01	2.337686e-04	4.006241e-06	4.006241e-06
8.000000e-01	8.500000e-01	2.258340e-04	3.963301e-06	3.963301e-06
8.500000e-01	9.000000e-01	2.346734e-04	3.945080e-06	3.945080e-06
9.000000e-01	9.500000e-01	2.239374e-04	3.889325e-06	3.889325e-06
9.500000e-01	1.000000e+00	2.264398e-04	3.868802e-06	3.868802e-06
1.000000e+00	1.050000e+00	2.187800e-04	3.810977e-06	3.810977e-06
1.050000e+00	1.100000e+00	2.161236e-04	3.722545e-06	3.722545e-06
1.100000e+00	1.200000e+00	2.083279e-04	2.573274e-06	2.573274e-06
1.200000e+00	1.400000e+00	1.879917e-04	1.695236e-06	1.695236e-06
1.400000e+00	1.700000e+00	1.518461e-04	1.196481e-06	1.196481e-06
1.700000e+00	2.000000e+00	1.081354e-04	9.858264e-07	9.858264e-07
2.000000e+00	2.400000e+00	6.443075e-05	6.584905e-07	6.584905e-07
2.400000e+00	2.600000e+00	3.818528e-05	7.247003e-07	7.247003e-07
2.600000e+00	2.700000e+00	2.812035e-05	8.998947e-07	8.998947e-07
2.700000e+00	2.900000e+00	1.890398e-05	5.521990e-07	5.521990e-07
2.900000e+00	3.000000e+00	1.281848e-05	6.686732e-07	6.686732e-07
3.000000e+00	3.050000e+00	1.337820e-05	9.047579e-07	9.047579e-07
3.050000e+00	3.100000e+00	9.970870e-06	8.551206e-07	8.551206e-07
3.100000e+00	3.300000e+00	8.587960e-06	3.893266e-07	3.893266e-07
3.300000e+00	3.500000e+00	5.641405e-06	3.310434e-07	3.310434e-07
3.500000e+00	4.000000e+00	2.826488e-06	1.622624e-07	1.622624e-07
4.000000e+00	5.000000e+00	1.595932e-06	7.473776e-08	7.473776e-08
5.000000e+00	6.000000e+00	6.978582e-07	4.238192e-08	4.238192e-08
6.000000e+00	7.000000e+00	3.198129e-07	2.551624e-08	2.551624e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208114]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208114]
Path=Test[MUR1.0_MUF1.0_PDF99208114]
RatioPlot=0
ScaledBy=1.00180341248486726e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.406662e-06	1.805784e-06	1.805784e-06
2.000000e-02	3.000000e-02	1.784716e-05	2.379825e-06	2.379825e-06
3.000000e-02	4.000000e-02	1.841822e-05	2.715731e-06	2.715731e-06
4.000000e-02	6.000000e-02	3.184993e-05	2.297487e-06	2.297487e-06
6.000000e-02	8.000000e-02	4.174344e-05	2.663844e-06	2.663844e-06
8.000000e-02	1.000000e-01	5.080375e-05	3.038695e-06	3.038695e-06
1.000000e-01	1.200000e-01	6.484260e-05	3.305725e-06	3.305725e-06
1.200000e-01	1.400000e-01	7.070560e-05	3.560211e-06	3.560211e-06
1.400000e-01	1.800000e-01	9.027068e-05	2.764969e-06	2.764969e-06
1.800000e-01	2.400000e-01	1.107477e-04	2.529068e-06	2.529068e-06
2.400000e-01	2.800000e-01	1.351912e-04	3.366113e-06	3.366113e-06
2.800000e-01	3.400000e-01	1.505359e-04	2.905641e-06	2.905641e-06
3.400000e-01	4.000000e-01	1.627960e-04	3.073881e-06	3.073881e-06
4.000000e-01	5.000000e-01	1.929333e-04	2.554509e-06	2.554509e-06
5.000000e-01	6.000000e-01	2.124405e-04	2.721261e-06	2.721261e-06
6.000000e-01	7.000000e-01	2.263763e-04	2.779712e-06	2.779712e-06
7.000000e-01	7.500000e-01	2.338794e-04	3.955769e-06	3.955769e-06
7.500000e-01	8.000000e-01	2.301216e-04	3.918953e-06	3.918953e-06
8.000000e-01	8.500000e-01	2.224288e-04	3.876021e-06	3.876021e-06
8.500000e-01	9.000000e-01	2.310134e-04	3.858741e-06	3.858741e-06
9.000000e-01	9.500000e-01	2.205038e-04	3.805200e-06	3.805200e-06
9.500000e-01	1.000000e+00	2.227790e-04	3.783266e-06	3.783266e-06
1.000000e+00	1.050000e+00	2.155004e-04	3.728154e-06	3.728154e-06
1.050000e+00	1.100000e+00	2.125332e-04	3.639656e-06	3.639656e-06
1.100000e+00	1.200000e+00	2.050082e-04	2.517087e-06	2.517087e-06
1.200000e+00	1.400000e+00	1.848677e-04	1.657880e-06	1.657880e-06
1.400000e+00	1.700000e+00	1.492865e-04	1.170001e-06	1.170001e-06
1.700000e+00	2.000000e+00	1.062565e-04	9.642104e-07	9.642104e-07
2.000000e+00	2.400000e+00	6.321698e-05	6.438256e-07	6.438256e-07
2.400000e+00	2.600000e+00	3.739035e-05	7.082267e-07	7.082267e-07
2.600000e+00	2.700000e+00	2.751773e-05	8.795192e-07	8.795192e-07
2.700000e+00	2.900000e+00	1.849166e-05	5.395910e-07	5.395910e-07
2.900000e+00	3.000000e+00	1.252137e-05	6.537741e-07	6.537741e-07
3.000000e+00	3.050000e+00	1.311302e-05	8.854673e-07	8.854673e-07
3.050000e+00	3.100000e+00	9.730816e-06	8.354821e-07	8.354821e-07
3.100000e+00	3.300000e+00	8.376590e-06	3.807357e-07	3.807357e-07
3.300000e+00	3.500000e+00	5.491745e-06	3.239815e-07	3.239815e-07
3.500000e+00	4.000000e+00	2.742394e-06	1.590112e-07	1.590112e-07
4.000000e+00	5.000000e+00	1.553568e-06	7.349538e-08	7.349538e-08
5.000000e+00	6.000000e+00	6.818327e-07	4.187957e-08	4.187957e-08
6.000000e+00	7.000000e+00	3.142153e-07	2.535626e-08	2.535626e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208113]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208113]
Path=Test[MUR1.0_MUF1.0_PDF99208113]
RatioPlot=0
ScaledBy=1.00180340213167478e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.366045e-06	1.835466e-06	1.835466e-06
2.000000e-02	3.000000e-02	1.774328e-05	2.393598e-06	2.393598e-06
3.000000e-02	4.000000e-02	1.834031e-05	2.741261e-06	2.741261e-06
4.000000e-02	6.000000e-02	3.183961e-05	2.326988e-06	2.326988e-06
6.000000e-02	8.000000e-02	4.174415e-05	2.693302e-06	2.693302e-06
8.000000e-02	1.000000e-01	5.082730e-05	3.074062e-06	3.074062e-06
1.000000e-01	1.200000e-01	6.478180e-05	3.342850e-06	3.342850e-06
1.200000e-01	1.400000e-01	7.082360e-05	3.605459e-06	3.605459e-06
1.400000e-01	1.800000e-01	9.029153e-05	2.796140e-06	2.796140e-06
1.800000e-01	2.400000e-01	1.106496e-04	2.557244e-06	2.557244e-06
2.400000e-01	2.800000e-01	1.352778e-04	3.403870e-06	3.403870e-06
2.800000e-01	3.400000e-01	1.509504e-04	2.943227e-06	2.943227e-06
3.400000e-01	4.000000e-01	1.628690e-04	3.112163e-06	3.112163e-06
4.000000e-01	5.000000e-01	1.933496e-04	2.587452e-06	2.587452e-06
5.000000e-01	6.000000e-01	2.128654e-04	2.756975e-06	2.756975e-06
6.000000e-01	7.000000e-01	2.268912e-04	2.815655e-06	2.815655e-06
7.000000e-01	7.500000e-01	2.345152e-04	4.007282e-06	4.007282e-06
7.500000e-01	8.000000e-01	2.308234e-04	3.970214e-06	3.970214e-06
8.000000e-01	8.500000e-01	2.229120e-04	3.928317e-06	3.928317e-06
8.500000e-01	9.000000e-01	2.316692e-04	3.909440e-06	3.909440e-06
9.000000e-01	9.500000e-01	2.210222e-04	3.853197e-06	3.853197e-06
9.500000e-01	1.000000e+00	2.235796e-04	3.834137e-06	3.834137e-06
1.000000e+00	1.050000e+00	2.159240e-04	3.776459e-06	3.776459e-06
1.050000e+00	1.100000e+00	2.135210e-04	3.689845e-06	3.689845e-06
1.100000e+00	1.200000e+00	2.056717e-04	2.549913e-06	2.549913e-06
1.200000e+00	1.400000e+00	1.856967e-04	1.680093e-06	1.680093e-06
1.400000e+00	1.700000e+00	1.499897e-04	1.185739e-06	1.185739e-06
1.700000e+00	2.000000e+00	1.068407e-04	9.768590e-07	9.768590e-07
2.000000e+00	2.400000e+00	6.371768e-05	6.526203e-07	6.526203e-07
2.400000e+00	2.600000e+00	3.781459e-05	7.184963e-07	7.184963e-07
2.600000e+00	2.700000e+00	2.784645e-05	8.919068e-07	8.919068e-07
2.700000e+00	2.900000e+00	1.872739e-05	5.473797e-07	5.473797e-07
2.900000e+00	3.000000e+00	1.271123e-05	6.626233e-07	6.626233e-07
3.000000e+00	3.050000e+00	1.323520e-05	8.960692e-07	8.960692e-07
3.050000e+00	3.100000e+00	9.884254e-06	8.475650e-07	8.475650e-07
3.100000e+00	3.300000e+00	8.522610e-06	3.857795e-07	3.857795e-07
3.300000e+00	3.500000e+00	5.605055e-06	3.278454e-07	3.278454e-07
3.500000e+00	4.000000e+00	2.813326e-06	1.605716e-07	1.605716e-07
4.000000e+00	5.000000e+00	1.585810e-06	7.380417e-08	7.380417e-08
5.000000e+00	6.000000e+00	6.914068e-07	4.173670e-08	4.173670e-08
6.000000e+00	7.000000e+00	3.160145e-07	2.505130e-08	2.505130e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208112]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208112]
Path=Test[MUR1.0_MUF1.0_PDF99208112]
RatioPlot=0
ScaledBy=1.00180340462230618e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.312310e-06	1.807183e-06	1.807183e-06
2.000000e-02	3.000000e-02	1.765304e-05	2.370275e-06	2.370275e-06
3.000000e-02	4.000000e-02	1.820457e-05	2.706601e-06	2.706601e-06
4.000000e-02	6.000000e-02	3.156889e-05	2.295109e-06	2.295109e-06
6.000000e-02	8.000000e-02	4.140407e-05	2.658414e-06	2.658414e-06
8.000000e-02	1.000000e-01	5.037045e-05	3.033985e-06	3.033985e-06
1.000000e-01	1.200000e-01	6.423170e-05	3.300315e-06	3.300315e-06
1.200000e-01	1.400000e-01	7.013985e-05	3.557193e-06	3.557193e-06
1.400000e-01	1.800000e-01	8.952613e-05	2.759433e-06	2.759433e-06
1.800000e-01	2.400000e-01	1.097461e-04	2.524393e-06	2.524393e-06
2.400000e-01	2.800000e-01	1.340749e-04	3.359399e-06	3.359399e-06
2.800000e-01	3.400000e-01	1.494462e-04	2.902542e-06	2.902542e-06
3.400000e-01	4.000000e-01	1.614369e-04	3.070291e-06	3.070291e-06
4.000000e-01	5.000000e-01	1.915047e-04	2.552033e-06	2.552033e-06
5.000000e-01	6.000000e-01	2.108872e-04	2.719038e-06	2.719038e-06
6.000000e-01	7.000000e-01	2.247446e-04	2.776893e-06	2.776893e-06
7.000000e-01	7.500000e-01	2.322402e-04	3.951937e-06	3.951937e-06
7.500000e-01	8.000000e-01	2.285842e-04	3.915119e-06	3.915119e-06
8.000000e-01	8.500000e-01	2.207720e-04	3.873077e-06	3.873077e-06
8.500000e-01	9.000000e-01	2.293892e-04	3.855204e-06	3.855204e-06
9.000000e-01	9.500000e-01	2.188424e-04	3.799844e-06	3.799844e-06
9.500000e-01	1.000000e+00	2.212814e-04	3.780363e-06	3.780363e-06
1.000000e+00	1.050000e+00	2.138946e-04	3.724308e-06	3.724308e-06
1.050000e+00	1.100000e+00	2.112250e-04	3.637266e-06	3.637266e-06
1.100000e+00	1.200000e+00	2.036169e-04	2.514350e-06	2.514350e-06
1.200000e+00	1.400000e+00	1.837242e-04	1.656476e-06	1.656476e-06
1.400000e+00	1.700000e+00	1.483948e-04	1.169050e-06	1.169050e-06
1.700000e+00	2.000000e+00	1.056507e-04	9.632164e-07	9.632164e-07
2.000000e+00	2.400000e+00	6.294823e-05	6.433967e-07	6.433967e-07
2.400000e+00	2.600000e+00	3.731024e-05	7.081381e-07	7.081381e-07
2.600000e+00	2.700000e+00	2.746771e-05	8.792631e-07	8.792631e-07
2.700000e+00	2.900000e+00	1.846579e-05	5.395813e-07	5.395813e-07
2.900000e+00	3.000000e+00	1.252414e-05	6.534447e-07	6.534447e-07
3.000000e+00	3.050000e+00	1.306852e-05	8.842445e-07	8.842445e-07
3.050000e+00	3.100000e+00	9.739800e-06	8.357351e-07	8.357351e-07
3.100000e+00	3.300000e+00	8.386930e-06	3.805039e-07	3.805039e-07
3.300000e+00	3.500000e+00	5.511230e-06	3.235928e-07	3.235928e-07
3.500000e+00	4.000000e+00	2.762792e-06	1.586345e-07	1.586345e-07
4.000000e+00	5.000000e+00	1.559981e-06	7.308953e-08	7.308953e-08
5.000000e+00	6.000000e+00	6.822296e-07	4.146439e-08	4.146439e-08
6.000000e+00	7.000000e+00	3.128344e-07	2.497511e-08	2.497511e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208111]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208111]
Path=Test[MUR1.0_MUF1.0_PDF99208111]
RatioPlot=0
ScaledBy=1.00180340870675832e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.660043e-06	1.877695e-06	1.877695e-06
2.000000e-02	3.000000e-02	1.832835e-05	2.456530e-06	2.456530e-06
3.000000e-02	4.000000e-02	1.895552e-05	2.813208e-06	2.813208e-06
4.000000e-02	6.000000e-02	3.284679e-05	2.383392e-06	2.383392e-06
6.000000e-02	8.000000e-02	4.300577e-05	2.759312e-06	2.759312e-06
8.000000e-02	1.000000e-01	5.242120e-05	3.149425e-06	3.149425e-06
1.000000e-01	1.200000e-01	6.683540e-05	3.424070e-06	3.424070e-06
1.200000e-01	1.400000e-01	7.297830e-05	3.690777e-06	3.690777e-06
1.400000e-01	1.800000e-01	9.305503e-05	2.865548e-06	2.865548e-06
1.800000e-01	2.400000e-01	1.141305e-04	2.620344e-06	2.620344e-06
2.400000e-01	2.800000e-01	1.394503e-04	3.488302e-06	3.488302e-06
2.800000e-01	3.400000e-01	1.554760e-04	3.013876e-06	3.013876e-06
3.400000e-01	4.000000e-01	1.678898e-04	3.187220e-06	3.187220e-06
4.000000e-01	5.000000e-01	1.991461e-04	2.649251e-06	2.649251e-06
5.000000e-01	6.000000e-01	2.192080e-04	2.822294e-06	2.822294e-06
6.000000e-01	7.000000e-01	2.336548e-04	2.882997e-06	2.882997e-06
7.000000e-01	7.500000e-01	2.414426e-04	4.102682e-06	4.102682e-06
7.500000e-01	8.000000e-01	2.375764e-04	4.064877e-06	4.064877e-06
8.000000e-01	8.500000e-01	2.295960e-04	4.021257e-06	4.021257e-06
8.500000e-01	9.000000e-01	2.385570e-04	4.002876e-06	4.002876e-06
9.000000e-01	9.500000e-01	2.276976e-04	3.947288e-06	3.947288e-06
9.500000e-01	1.000000e+00	2.301772e-04	3.925175e-06	3.925175e-06
1.000000e+00	1.050000e+00	2.224020e-04	3.866889e-06	3.866889e-06
1.050000e+00	1.100000e+00	2.196772e-04	3.777145e-06	3.777145e-06
1.100000e+00	1.200000e+00	2.117477e-04	2.611246e-06	2.611246e-06
1.200000e+00	1.400000e+00	1.910658e-04	1.720124e-06	1.720124e-06
1.400000e+00	1.700000e+00	1.543083e-04	1.214041e-06	1.214041e-06
1.700000e+00	2.000000e+00	1.098912e-04	1.000384e-06	1.000384e-06
2.000000e+00	2.400000e+00	6.545125e-05	6.681524e-07	6.681524e-07
2.400000e+00	2.600000e+00	3.876734e-05	7.352586e-07	7.352586e-07
2.600000e+00	2.700000e+00	2.854581e-05	9.130221e-07	9.130221e-07
2.700000e+00	2.900000e+00	1.918806e-05	5.602069e-07	5.602069e-07
2.900000e+00	3.000000e+00	1.300156e-05	6.784708e-07	6.784708e-07
3.000000e+00	3.050000e+00	1.358037e-05	9.180996e-07	9.180996e-07
3.050000e+00	3.100000e+00	1.010839e-05	8.673401e-07	8.673401e-07
3.100000e+00	3.300000e+00	8.712320e-06	3.950700e-07	3.950700e-07
3.300000e+00	3.500000e+00	5.718440e-06	3.359571e-07	3.359571e-07
3.500000e+00	4.000000e+00	2.859370e-06	1.647260e-07	1.647260e-07
4.000000e+00	5.000000e+00	1.616984e-06	7.594137e-08	7.594137e-08
5.000000e+00	6.000000e+00	7.078170e-07	4.311942e-08	4.311942e-08
6.000000e+00	7.000000e+00	3.249432e-07	2.600063e-08	2.600063e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208110]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208110]
Path=Test[MUR1.0_MUF1.0_PDF99208110]
RatioPlot=0
ScaledBy=1.00180340664324595e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.523222e-06	1.854138e-06	1.854138e-06
2.000000e-02	3.000000e-02	1.806537e-05	2.425727e-06	2.425727e-06
3.000000e-02	4.000000e-02	1.866079e-05	2.775785e-06	2.775785e-06
4.000000e-02	6.000000e-02	3.238592e-05	2.353371e-06	2.353371e-06
6.000000e-02	8.000000e-02	4.240193e-05	2.724448e-06	2.724448e-06
8.000000e-02	1.000000e-01	5.164715e-05	3.109535e-06	3.109535e-06
1.000000e-01	1.200000e-01	6.585640e-05	3.381666e-06	3.381666e-06
1.200000e-01	1.400000e-01	7.193150e-05	3.645514e-06	3.645514e-06
1.400000e-01	1.800000e-01	9.174233e-05	2.828970e-06	2.828970e-06
1.800000e-01	2.400000e-01	1.124919e-04	2.587402e-06	2.587402e-06
2.400000e-01	2.800000e-01	1.374482e-04	3.443854e-06	3.443854e-06
2.800000e-01	3.400000e-01	1.532593e-04	2.976177e-06	2.976177e-06
3.400000e-01	4.000000e-01	1.654855e-04	3.147334e-06	3.147334e-06
4.000000e-01	5.000000e-01	1.963264e-04	2.616258e-06	2.616258e-06
5.000000e-01	6.000000e-01	2.161486e-04	2.787404e-06	2.787404e-06
6.000000e-01	7.000000e-01	2.303714e-04	2.846951e-06	2.846951e-06
7.000000e-01	7.500000e-01	2.380768e-04	4.051673e-06	4.051673e-06
7.500000e-01	8.000000e-01	2.342874e-04	4.014121e-06	4.014121e-06
8.000000e-01	8.500000e-01	2.263278e-04	3.971226e-06	3.971226e-06
8.500000e-01	9.000000e-01	2.351884e-04	3.952918e-06	3.952918e-06
9.000000e-01	9.500000e-01	2.244294e-04	3.896920e-06	3.896920e-06
9.500000e-01	1.000000e+00	2.269286e-04	3.876144e-06	3.876144e-06
1.000000e+00	1.050000e+00	2.192632e-04	3.818560e-06	3.818560e-06
1.050000e+00	1.100000e+00	2.166184e-04	3.729958e-06	3.729958e-06
1.100000e+00	1.200000e+00	2.087675e-04	2.578368e-06	2.578368e-06
1.200000e+00	1.400000e+00	1.883970e-04	1.698599e-06	1.698599e-06
1.400000e+00	1.700000e+00	1.521622e-04	1.198814e-06	1.198814e-06
1.700000e+00	2.000000e+00	1.083565e-04	9.877583e-07	9.877583e-07
2.000000e+00	2.400000e+00	6.456415e-05	6.597849e-07	6.597849e-07
2.400000e+00	2.600000e+00	3.826835e-05	7.261911e-07	7.261911e-07
2.600000e+00	2.700000e+00	2.817606e-05	9.016836e-07	9.016836e-07
2.700000e+00	2.900000e+00	1.894156e-05	5.533087e-07	5.533087e-07
2.900000e+00	3.000000e+00	1.284261e-05	6.700401e-07	6.700401e-07
3.000000e+00	3.050000e+00	1.339710e-05	9.065634e-07	9.065634e-07
3.050000e+00	3.100000e+00	9.983328e-06	8.567861e-07	8.567861e-07
3.100000e+00	3.300000e+00	8.606070e-06	3.901497e-07	3.901497e-07
3.300000e+00	3.500000e+00	5.653560e-06	3.317471e-07	3.317471e-07
3.500000e+00	4.000000e+00	2.830894e-06	1.626275e-07	1.626275e-07
4.000000e+00	5.000000e+00	1.599238e-06	7.491579e-08	7.491579e-08
5.000000e+00	6.000000e+00	6.993687e-07	4.249113e-08	4.249113e-08
6.000000e+00	7.000000e+00	3.206350e-07	2.558815e-08	2.558815e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208109]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208109]
Path=Test[MUR1.0_MUF1.0_PDF99208109]
RatioPlot=0
ScaledBy=1.00180340642924262e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.455449e-06	1.833380e-06	1.833380e-06
2.000000e-02	3.000000e-02	1.792833e-05	2.403361e-06	2.403361e-06
3.000000e-02	4.000000e-02	1.851325e-05	2.747412e-06	2.747412e-06
4.000000e-02	6.000000e-02	3.206447e-05	2.328340e-06	2.328340e-06
6.000000e-02	8.000000e-02	4.204666e-05	2.696700e-06	2.696700e-06
8.000000e-02	1.000000e-01	5.119485e-05	3.077769e-06	3.077769e-06
1.000000e-01	1.200000e-01	6.527055e-05	3.346882e-06	3.346882e-06
1.200000e-01	1.400000e-01	7.126100e-05	3.607224e-06	3.607224e-06
1.400000e-01	1.800000e-01	9.092938e-05	2.799646e-06	2.799646e-06
1.800000e-01	2.400000e-01	1.114911e-04	2.560628e-06	2.560628e-06
2.400000e-01	2.800000e-01	1.362134e-04	3.408219e-06	3.408219e-06
2.800000e-01	3.400000e-01	1.518252e-04	2.944261e-06	2.944261e-06
3.400000e-01	4.000000e-01	1.640027e-04	3.114280e-06	3.114280e-06
4.000000e-01	5.000000e-01	1.945248e-04	2.588482e-06	2.588482e-06
5.000000e-01	6.000000e-01	2.141671e-04	2.757642e-06	2.757642e-06
6.000000e-01	7.000000e-01	2.282652e-04	2.816720e-06	2.816720e-06
7.000000e-01	7.500000e-01	2.358576e-04	4.008375e-06	4.008375e-06
7.500000e-01	8.000000e-01	2.321166e-04	3.971234e-06	3.971234e-06
8.000000e-01	8.500000e-01	2.242726e-04	3.928478e-06	3.928478e-06
8.500000e-01	9.000000e-01	2.330064e-04	3.910475e-06	3.910475e-06
9.000000e-01	9.500000e-01	2.223452e-04	3.855406e-06	3.855406e-06
9.500000e-01	1.000000e+00	2.247758e-04	3.834627e-06	3.834627e-06
1.000000e+00	1.050000e+00	2.172592e-04	3.777746e-06	3.777746e-06
1.050000e+00	1.100000e+00	2.145238e-04	3.689534e-06	3.689534e-06
1.100000e+00	1.200000e+00	2.068200e-04	2.550694e-06	2.550694e-06
1.200000e+00	1.400000e+00	1.866001e-04	1.680299e-06	1.680299e-06
1.400000e+00	1.700000e+00	1.507096e-04	1.185903e-06	1.185903e-06
1.700000e+00	2.000000e+00	1.073092e-04	9.771754e-07	9.771754e-07
2.000000e+00	2.400000e+00	6.391403e-05	6.526642e-07	6.526642e-07
2.400000e+00	2.600000e+00	3.786009e-05	7.182197e-07	7.182197e-07
2.600000e+00	2.700000e+00	2.787576e-05	8.918551e-07	8.918551e-07
2.700000e+00	2.900000e+00	1.873838e-05	5.472495e-07	5.472495e-07
2.900000e+00	3.000000e+00	1.270172e-05	6.627945e-07	6.627945e-07
3.000000e+00	3.050000e+00	1.326840e-05	8.969803e-07	8.969803e-07
3.050000e+00	3.100000e+00	9.879088e-06	8.474595e-07	8.474595e-07
3.100000e+00	3.300000e+00	8.506440e-06	3.859525e-07	3.859525e-07
3.300000e+00	3.500000e+00	5.585135e-06	3.282339e-07	3.282339e-07
3.500000e+00	4.000000e+00	2.796372e-06	1.609349e-07	1.609349e-07
4.000000e+00	5.000000e+00	1.580312e-06	7.419490e-08	7.419490e-08
5.000000e+00	6.000000e+00	6.916685e-07	4.212747e-08	4.212747e-08
6.000000e+00	7.000000e+00	3.174901e-07	2.540081e-08	2.540081e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208108]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208108]
Path=Test[MUR1.0_MUF1.0_PDF99208108]
RatioPlot=0
ScaledBy=1.00180340866176259e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.598944e-06	1.865161e-06	1.865161e-06
2.000000e-02	3.000000e-02	1.823273e-05	2.444509e-06	2.444509e-06
3.000000e-02	4.000000e-02	1.883190e-05	2.795719e-06	2.795719e-06
4.000000e-02	6.000000e-02	3.263495e-05	2.368643e-06	2.368643e-06
6.000000e-02	8.000000e-02	4.273716e-05	2.742117e-06	2.742117e-06
8.000000e-02	1.000000e-01	5.207415e-05	3.131264e-06	3.131264e-06
1.000000e-01	1.200000e-01	6.639830e-05	3.404274e-06	3.404274e-06
1.200000e-01	1.400000e-01	7.247625e-05	3.668938e-06	3.668938e-06
1.400000e-01	1.800000e-01	9.247148e-05	2.847854e-06	2.847854e-06
1.800000e-01	2.400000e-01	1.133937e-04	2.604543e-06	2.604543e-06
2.400000e-01	2.800000e-01	1.385309e-04	3.466581e-06	3.466581e-06
2.800000e-01	3.400000e-01	1.544197e-04	2.995046e-06	2.995046e-06
3.400000e-01	4.000000e-01	1.667865e-04	3.167625e-06	3.167625e-06
4.000000e-01	5.000000e-01	1.978337e-04	2.632857e-06	2.632857e-06
5.000000e-01	6.000000e-01	2.177903e-04	2.804875e-06	2.804875e-06
6.000000e-01	7.000000e-01	2.321469e-04	2.865052e-06	2.865052e-06
7.000000e-01	7.500000e-01	2.398558e-04	4.077063e-06	4.077063e-06
7.500000e-01	8.000000e-01	2.360644e-04	4.039395e-06	4.039395e-06
8.000000e-01	8.500000e-01	2.280724e-04	3.995915e-06	3.995915e-06
8.500000e-01	9.000000e-01	2.369746e-04	3.977772e-06	3.977772e-06
9.000000e-01	9.500000e-01	2.261554e-04	3.921848e-06	3.921848e-06
9.500000e-01	1.000000e+00	2.286354e-04	3.900586e-06	3.900586e-06
1.000000e+00	1.050000e+00	2.209624e-04	3.842670e-06	3.842670e-06
1.050000e+00	1.100000e+00	2.181928e-04	3.752985e-06	3.752985e-06
1.100000e+00	1.200000e+00	2.103641e-04	2.594616e-06	2.594616e-06
1.200000e+00	1.400000e+00	1.897941e-04	1.709199e-06	1.709199e-06
1.400000e+00	1.700000e+00	1.532942e-04	1.206299e-06	1.206299e-06
1.700000e+00	2.000000e+00	1.091519e-04	9.939394e-07	9.939394e-07
2.000000e+00	2.400000e+00	6.501573e-05	6.638515e-07	6.638515e-07
2.400000e+00	2.600000e+00	3.851601e-05	7.305048e-07	7.305048e-07
2.600000e+00	2.700000e+00	2.835728e-05	9.070892e-07	9.070892e-07
2.700000e+00	2.900000e+00	1.906256e-05	5.565950e-07	5.565950e-07
2.900000e+00	3.000000e+00	1.292079e-05	6.740529e-07	6.740529e-07
3.000000e+00	3.050000e+00	1.349394e-05	9.122217e-07	9.122217e-07
3.050000e+00	3.100000e+00	1.004836e-05	8.618993e-07	8.618993e-07
3.100000e+00	3.300000e+00	8.653515e-06	3.924533e-07	3.924533e-07
3.300000e+00	3.500000e+00	5.682555e-06	3.337650e-07	3.337650e-07
3.500000e+00	4.000000e+00	2.844378e-06	1.636430e-07	1.636430e-07
4.000000e+00	5.000000e+00	1.607009e-06	7.542683e-08	7.542683e-08
5.000000e+00	6.000000e+00	7.033827e-07	4.281580e-08	4.281580e-08
6.000000e+00	7.000000e+00	3.228226e-07	2.580929e-08	2.580929e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208107]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208107]
Path=Test[MUR1.0_MUF1.0_PDF99208107]
RatioPlot=0
ScaledBy=1.00180340558663980e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.525929e-06	1.855906e-06	1.855906e-06
2.000000e-02	3.000000e-02	1.807292e-05	2.427343e-06	2.427343e-06
3.000000e-02	4.000000e-02	1.866721e-05	2.777638e-06	2.777638e-06
4.000000e-02	6.000000e-02	3.237300e-05	2.355294e-06	2.355294e-06
6.000000e-02	8.000000e-02	4.242629e-05	2.726855e-06	2.726855e-06
8.000000e-02	1.000000e-01	5.167475e-05	3.112387e-06	3.112387e-06
1.000000e-01	1.200000e-01	6.587525e-05	3.384262e-06	3.384262e-06
1.200000e-01	1.400000e-01	7.194875e-05	3.648424e-06	3.648424e-06
1.400000e-01	1.800000e-01	9.177525e-05	2.831262e-06	2.831262e-06
1.800000e-01	2.400000e-01	1.125089e-04	2.589345e-06	2.589345e-06
2.400000e-01	2.800000e-01	1.374899e-04	3.446525e-06	3.446525e-06
2.800000e-01	3.400000e-01	1.533205e-04	2.978453e-06	2.978453e-06
3.400000e-01	4.000000e-01	1.655323e-04	3.149919e-06	3.149919e-06
4.000000e-01	5.000000e-01	1.963967e-04	2.618358e-06	2.618358e-06
5.000000e-01	6.000000e-01	2.162203e-04	2.789621e-06	2.789621e-06
6.000000e-01	7.000000e-01	2.304671e-04	2.849321e-06	2.849321e-06
7.000000e-01	7.500000e-01	2.381718e-04	4.054962e-06	4.054962e-06
7.500000e-01	8.000000e-01	2.343818e-04	4.017489e-06	4.017489e-06
8.000000e-01	8.500000e-01	2.264342e-04	3.974485e-06	3.974485e-06
8.500000e-01	9.000000e-01	2.352940e-04	3.956055e-06	3.956055e-06
9.000000e-01	9.500000e-01	2.245084e-04	3.900068e-06	3.900068e-06
9.500000e-01	1.000000e+00	2.270242e-04	3.879430e-06	3.879430e-06
1.000000e+00	1.050000e+00	2.193436e-04	3.821566e-06	3.821566e-06
1.050000e+00	1.100000e+00	2.167098e-04	3.733017e-06	3.733017e-06
1.100000e+00	1.200000e+00	2.088574e-04	2.580421e-06	2.580421e-06
1.200000e+00	1.400000e+00	1.884873e-04	1.699979e-06	1.699979e-06
1.400000e+00	1.700000e+00	1.522370e-04	1.199797e-06	1.199797e-06
1.700000e+00	2.000000e+00	1.084186e-04	9.885767e-07	9.885767e-07
2.000000e+00	2.400000e+00	6.460385e-05	6.603328e-07	6.603328e-07
2.400000e+00	2.600000e+00	3.829139e-05	7.267727e-07	7.267727e-07
2.600000e+00	2.700000e+00	2.819852e-05	9.024182e-07	9.024182e-07
2.700000e+00	2.900000e+00	1.895674e-05	5.537619e-07	5.537619e-07
2.900000e+00	3.000000e+00	1.285488e-05	6.705529e-07	6.705529e-07
3.000000e+00	3.050000e+00	1.341360e-05	9.072435e-07	9.072435e-07
3.050000e+00	3.100000e+00	9.997136e-06	8.574642e-07	8.574642e-07
3.100000e+00	3.300000e+00	8.613635e-06	3.904534e-07	3.904534e-07
3.300000e+00	3.500000e+00	5.657910e-06	3.319616e-07	3.319616e-07
3.500000e+00	4.000000e+00	2.834786e-06	1.627071e-07	1.627071e-07
4.000000e+00	5.000000e+00	1.600775e-06	7.493539e-08	7.493539e-08
5.000000e+00	6.000000e+00	6.998410e-07	4.248907e-08	4.248907e-08
6.000000e+00	7.000000e+00	3.206797e-07	2.557626e-08	2.557626e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208106]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208106]
Path=Test[MUR1.0_MUF1.0_PDF99208106]
RatioPlot=0
ScaledBy=1.00180341015121240e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	9.098963e-06	1.986293e-06	1.986293e-06
2.000000e-02	3.000000e-02	1.928871e-05	2.593678e-06	2.593678e-06
3.000000e-02	4.000000e-02	1.993721e-05	2.973489e-06	2.973489e-06
4.000000e-02	6.000000e-02	3.456798e-05	2.519979e-06	2.519979e-06
6.000000e-02	8.000000e-02	4.521873e-05	2.913179e-06	2.913179e-06
8.000000e-02	1.000000e-01	5.522430e-05	3.332178e-06	3.332178e-06
1.000000e-01	1.200000e-01	7.034715e-05	3.617922e-06	3.617922e-06
1.200000e-01	1.400000e-01	7.677170e-05	3.900415e-06	3.900415e-06
1.400000e-01	1.800000e-01	9.793953e-05	3.028126e-06	3.028126e-06
1.800000e-01	2.400000e-01	1.200307e-04	2.768287e-06	2.768287e-06
2.400000e-01	2.800000e-01	1.467281e-04	3.684471e-06	3.684471e-06
2.800000e-01	3.400000e-01	1.637010e-04	3.185368e-06	3.185368e-06
3.400000e-01	4.000000e-01	1.766113e-04	3.367844e-06	3.367844e-06
4.000000e-01	5.000000e-01	2.096081e-04	2.799458e-06	2.799458e-06
5.000000e-01	6.000000e-01	2.306704e-04	2.982314e-06	2.982314e-06
6.000000e-01	7.000000e-01	2.460163e-04	3.046898e-06	3.046898e-06
7.000000e-01	7.500000e-01	2.541750e-04	4.335422e-06	4.335422e-06
7.500000e-01	8.000000e-01	2.501694e-04	4.296123e-06	4.296123e-06
8.000000e-01	8.500000e-01	2.417000e-04	4.249871e-06	4.249871e-06
8.500000e-01	9.000000e-01	2.512164e-04	4.230510e-06	4.230510e-06
9.000000e-01	9.500000e-01	2.397174e-04	4.171173e-06	4.171173e-06
9.500000e-01	1.000000e+00	2.424772e-04	4.149076e-06	4.149076e-06
1.000000e+00	1.050000e+00	2.341404e-04	4.086241e-06	4.086241e-06
1.050000e+00	1.100000e+00	2.313898e-04	3.991943e-06	3.991943e-06
1.100000e+00	1.200000e+00	2.230593e-04	2.759537e-06	2.759537e-06
1.200000e+00	1.400000e+00	2.013078e-04	1.817897e-06	1.817897e-06
1.400000e+00	1.700000e+00	1.626195e-04	1.283060e-06	1.283060e-06
1.700000e+00	2.000000e+00	1.158508e-04	1.057052e-06	1.057052e-06
2.000000e+00	2.400000e+00	6.905428e-05	7.060261e-07	7.060261e-07
2.400000e+00	2.600000e+00	4.093681e-05	7.768822e-07	7.768822e-07
2.600000e+00	2.700000e+00	3.016109e-05	9.646223e-07	9.646223e-07
2.700000e+00	2.900000e+00	2.027735e-05	5.919094e-07	5.919094e-07
2.900000e+00	3.000000e+00	1.375380e-05	7.164178e-07	7.164178e-07
3.000000e+00	3.050000e+00	1.435277e-05	9.692946e-07	9.692946e-07
3.050000e+00	3.100000e+00	1.070627e-05	9.162855e-07	9.162855e-07
3.100000e+00	3.300000e+00	9.214845e-06	4.169592e-07	4.169592e-07
3.300000e+00	3.500000e+00	6.052940e-06	3.543600e-07	3.543600e-07
3.500000e+00	4.000000e+00	3.035832e-06	1.735885e-07	1.735885e-07
4.000000e+00	5.000000e+00	1.710345e-06	7.983544e-08	7.983544e-08
5.000000e+00	6.000000e+00	7.472710e-07	4.518640e-08	4.518640e-08
6.000000e+00	7.000000e+00	3.416566e-07	2.714239e-08	2.714239e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208105]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208105]
Path=Test[MUR1.0_MUF1.0_PDF99208105]
RatioPlot=0
ScaledBy=1.00180340942993561e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	9.024446e-06	1.973061e-06	1.973061e-06
2.000000e-02	3.000000e-02	1.914087e-05	2.575798e-06	2.575798e-06
3.000000e-02	4.000000e-02	1.978503e-05	2.953173e-06	2.953173e-06
4.000000e-02	6.000000e-02	3.432707e-05	2.503288e-06	2.503288e-06
6.000000e-02	8.000000e-02	4.488447e-05	2.893596e-06	2.893596e-06
8.000000e-02	1.000000e-01	5.480230e-05	3.309253e-06	3.309253e-06
1.000000e-01	1.200000e-01	6.983600e-05	3.594029e-06	3.594029e-06
1.200000e-01	1.400000e-01	7.623005e-05	3.874945e-06	3.874945e-06
1.400000e-01	1.800000e-01	9.722843e-05	3.007863e-06	3.007863e-06
1.800000e-01	2.400000e-01	1.191565e-04	2.749812e-06	2.749812e-06
2.400000e-01	2.800000e-01	1.456620e-04	3.659803e-06	3.659803e-06
2.800000e-01	3.400000e-01	1.625268e-04	3.164457e-06	3.164457e-06
3.400000e-01	4.000000e-01	1.753328e-04	3.345536e-06	3.345536e-06
4.000000e-01	5.000000e-01	2.081103e-04	2.781036e-06	2.781036e-06
5.000000e-01	6.000000e-01	2.290311e-04	2.962830e-06	2.962830e-06
6.000000e-01	7.000000e-01	2.442473e-04	3.026800e-06	3.026800e-06
7.000000e-01	7.500000e-01	2.523576e-04	4.306948e-06	4.306948e-06
7.500000e-01	8.000000e-01	2.483992e-04	4.267868e-06	4.267868e-06
8.000000e-01	8.500000e-01	2.399590e-04	4.222083e-06	4.222083e-06
8.500000e-01	9.000000e-01	2.494134e-04	4.202728e-06	4.202728e-06
9.000000e-01	9.500000e-01	2.379962e-04	4.143508e-06	4.143508e-06
9.500000e-01	1.000000e+00	2.407504e-04	4.121901e-06	4.121901e-06
1.000000e+00	1.050000e+00	2.324662e-04	4.059447e-06	4.059447e-06
1.050000e+00	1.100000e+00	2.297704e-04	3.965910e-06	3.965910e-06
1.100000e+00	1.200000e+00	2.214695e-04	2.741427e-06	2.741427e-06
1.200000e+00	1.400000e+00	1.998861e-04	1.806007e-06	1.806007e-06
1.400000e+00	1.700000e+00	1.614707e-04	1.274649e-06	1.274649e-06
1.700000e+00	2.000000e+00	1.150330e-04	1.050092e-06	1.050092e-06
2.000000e+00	2.400000e+00	6.857695e-05	7.014081e-07	7.014081e-07
2.400000e+00	2.600000e+00	4.066591e-05	7.718627e-07	7.718627e-07
2.600000e+00	2.700000e+00	2.995710e-05	9.583180e-07	9.583180e-07
2.700000e+00	2.900000e+00	2.014306e-05	5.880761e-07	5.880761e-07
2.900000e+00	3.000000e+00	1.366510e-05	7.117592e-07	7.117592e-07
3.000000e+00	3.050000e+00	1.425110e-05	9.628819e-07	9.628819e-07
3.050000e+00	3.100000e+00	1.063483e-05	9.103751e-07	9.103751e-07
3.100000e+00	3.300000e+00	9.156125e-06	4.142346e-07	4.142346e-07
3.300000e+00	3.500000e+00	6.016420e-06	3.520372e-07	3.520372e-07
3.500000e+00	4.000000e+00	3.018216e-06	1.724391e-07	1.724391e-07
4.000000e+00	5.000000e+00	1.700053e-06	7.928164e-08	7.928164e-08
5.000000e+00	6.000000e+00	7.424461e-07	4.485517e-08	4.485517e-08
6.000000e+00	7.000000e+00	3.394269e-07	2.693246e-08	2.693246e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208104]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208104]
Path=Test[MUR1.0_MUF1.0_PDF99208104]
RatioPlot=0
ScaledBy=1.00180340432490254e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.818577e-06	1.920673e-06	1.920673e-06
2.000000e-02	3.000000e-02	1.866023e-05	2.507211e-06	2.507211e-06
3.000000e-02	4.000000e-02	1.926504e-05	2.868842e-06	2.868842e-06
4.000000e-02	6.000000e-02	3.334493e-05	2.434371e-06	2.434371e-06
6.000000e-02	8.000000e-02	4.382469e-05	2.818532e-06	2.818532e-06
8.000000e-02	1.000000e-01	5.344560e-05	3.219648e-06	3.219648e-06
1.000000e-01	1.200000e-01	6.796855e-05	3.495981e-06	3.495981e-06
1.200000e-01	1.400000e-01	7.420060e-05	3.768859e-06	3.768859e-06
1.400000e-01	1.800000e-01	9.473313e-05	2.925703e-06	2.925703e-06
1.800000e-01	2.400000e-01	1.160860e-04	2.675550e-06	2.675550e-06
2.400000e-01	2.800000e-01	1.419233e-04	3.561727e-06	3.561727e-06
2.800000e-01	3.400000e-01	1.583062e-04	3.077716e-06	3.077716e-06
3.400000e-01	4.000000e-01	1.708212e-04	3.255183e-06	3.255183e-06
4.000000e-01	5.000000e-01	2.026963e-04	2.705694e-06	2.705694e-06
5.000000e-01	6.000000e-01	2.231099e-04	2.882209e-06	2.882209e-06
6.000000e-01	7.000000e-01	2.379550e-04	2.944784e-06	2.944784e-06
7.000000e-01	7.500000e-01	2.459254e-04	4.190735e-06	4.190735e-06
7.500000e-01	8.000000e-01	2.419096e-04	4.151939e-06	4.151939e-06
8.000000e-01	8.500000e-01	2.337978e-04	4.107209e-06	4.107209e-06
8.500000e-01	9.000000e-01	2.429562e-04	4.088087e-06	4.088087e-06
9.000000e-01	9.500000e-01	2.317740e-04	4.030738e-06	4.030738e-06
9.500000e-01	1.000000e+00	2.344032e-04	4.008986e-06	4.008986e-06
1.000000e+00	1.050000e+00	2.263810e-04	3.948621e-06	3.948621e-06
1.050000e+00	1.100000e+00	2.236730e-04	3.856903e-06	3.856903e-06
1.100000e+00	1.200000e+00	2.156251e-04	2.666257e-06	2.666257e-06
1.200000e+00	1.400000e+00	1.946261e-04	1.756598e-06	1.756598e-06
1.400000e+00	1.700000e+00	1.572045e-04	1.239834e-06	1.239834e-06
1.700000e+00	2.000000e+00	1.119932e-04	1.021619e-06	1.021619e-06
2.000000e+00	2.400000e+00	6.674243e-05	6.823504e-07	6.823504e-07
2.400000e+00	2.600000e+00	3.954713e-05	7.508725e-07	7.508725e-07
2.600000e+00	2.700000e+00	2.915621e-05	9.325898e-07	9.325898e-07
2.700000e+00	2.900000e+00	1.958883e-05	5.721165e-07	5.721165e-07
2.900000e+00	3.000000e+00	1.328593e-05	6.925686e-07	6.925686e-07
3.000000e+00	3.050000e+00	1.388492e-05	9.372522e-07	9.372522e-07
3.050000e+00	3.100000e+00	1.034630e-05	8.856747e-07	8.856747e-07
3.100000e+00	3.300000e+00	8.904235e-06	4.032940e-07	4.032940e-07
3.300000e+00	3.500000e+00	5.844815e-06	3.427095e-07	3.427095e-07
3.500000e+00	4.000000e+00	2.932442e-06	1.678968e-07	1.678968e-07
4.000000e+00	5.000000e+00	1.653937e-06	7.727885e-08	7.727885e-08
5.000000e+00	6.000000e+00	7.225928e-07	4.377504e-08	4.377504e-08
6.000000e+00	7.000000e+00	3.299619e-07	2.631177e-08	2.631177e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208103]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208103]
Path=Test[MUR1.0_MUF1.0_PDF99208103]
RatioPlot=0
ScaledBy=1.00180341262616504e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.983252e-06	1.962852e-06	1.962852e-06
2.000000e-02	3.000000e-02	1.906744e-05	2.565330e-06	2.565330e-06
3.000000e-02	4.000000e-02	1.973230e-05	2.943255e-06	2.943255e-06
4.000000e-02	6.000000e-02	3.426461e-05	2.492539e-06	2.492539e-06
6.000000e-02	8.000000e-02	4.468549e-05	2.880178e-06	2.880178e-06
8.000000e-02	1.000000e-01	5.456430e-05	3.294194e-06	3.294194e-06
1.000000e-01	1.200000e-01	6.962250e-05	3.579102e-06	3.579102e-06
1.200000e-01	1.400000e-01	7.600355e-05	3.858798e-06	3.858798e-06
1.400000e-01	1.800000e-01	9.688620e-05	2.995376e-06	2.995376e-06
1.800000e-01	2.400000e-01	1.187682e-04	2.738125e-06	2.738125e-06
2.400000e-01	2.800000e-01	1.451557e-04	3.643952e-06	3.643952e-06
2.800000e-01	3.400000e-01	1.619318e-04	3.151040e-06	3.151040e-06
3.400000e-01	4.000000e-01	1.747420e-04	3.330985e-06	3.330985e-06
4.000000e-01	5.000000e-01	2.073930e-04	2.768989e-06	2.768989e-06
5.000000e-01	6.000000e-01	2.282431e-04	2.950133e-06	2.950133e-06
6.000000e-01	7.000000e-01	2.433468e-04	3.013490e-06	3.013490e-06
7.000000e-01	7.500000e-01	2.513786e-04	4.287746e-06	4.287746e-06
7.500000e-01	8.000000e-01	2.475274e-04	4.249149e-06	4.249149e-06
8.000000e-01	8.500000e-01	2.390666e-04	4.203658e-06	4.203658e-06
8.500000e-01	9.000000e-01	2.484896e-04	4.184609e-06	4.184609e-06
9.000000e-01	9.500000e-01	2.371662e-04	4.125575e-06	4.125575e-06
9.500000e-01	1.000000e+00	2.398946e-04	4.104165e-06	4.104165e-06
1.000000e+00	1.050000e+00	2.316772e-04	4.042162e-06	4.042162e-06
1.050000e+00	1.100000e+00	2.289736e-04	3.949182e-06	3.949182e-06
1.100000e+00	1.200000e+00	2.206927e-04	2.729809e-06	2.729809e-06
1.200000e+00	1.400000e+00	1.991476e-04	1.798251e-06	1.798251e-06
1.400000e+00	1.700000e+00	1.608751e-04	1.269145e-06	1.269145e-06
1.700000e+00	2.000000e+00	1.145882e-04	1.045497e-06	1.045497e-06
2.000000e+00	2.400000e+00	6.830298e-05	6.983358e-07	6.983358e-07
2.400000e+00	2.600000e+00	4.050612e-05	7.684863e-07	7.684863e-07
2.600000e+00	2.700000e+00	2.981799e-05	9.539830e-07	9.539830e-07
2.700000e+00	2.900000e+00	2.005869e-05	5.854887e-07	5.854887e-07
2.900000e+00	3.000000e+00	1.360501e-05	7.087354e-07	7.087354e-07
3.000000e+00	3.050000e+00	1.417589e-05	9.587048e-07	9.587048e-07
3.050000e+00	3.100000e+00	1.057965e-05	9.064165e-07	9.064165e-07
3.100000e+00	3.300000e+00	9.113200e-06	4.124007e-07	4.124007e-07
3.300000e+00	3.500000e+00	5.990195e-06	3.505760e-07	3.505760e-07
3.500000e+00	4.000000e+00	3.001918e-06	1.717664e-07	1.717664e-07
4.000000e+00	5.000000e+00	1.691510e-06	7.899649e-08	7.899649e-08
5.000000e+00	6.000000e+00	7.391505e-07	4.471797e-08	4.471797e-08
6.000000e+00	7.000000e+00	3.387026e-07	2.687413e-08	2.687413e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208102]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208102]
Path=Test[MUR1.0_MUF1.0_PDF99208102]
RatioPlot=0
ScaledBy=1.00180339892158344e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.417136e-06	1.826852e-06	1.826852e-06
2.000000e-02	3.000000e-02	1.776919e-05	2.387101e-06	2.387101e-06
3.000000e-02	4.000000e-02	1.832923e-05	2.722554e-06	2.722554e-06
4.000000e-02	6.000000e-02	3.165271e-05	2.315830e-06	2.315830e-06
6.000000e-02	8.000000e-02	4.190476e-05	2.687221e-06	2.687221e-06
8.000000e-02	1.000000e-01	5.105230e-05	3.066894e-06	3.066894e-06
1.000000e-01	1.200000e-01	6.461675e-05	3.326232e-06	3.326232e-06
1.200000e-01	1.400000e-01	7.065700e-05	3.588316e-06	3.588316e-06
1.400000e-01	1.800000e-01	9.033323e-05	2.783270e-06	2.783270e-06
1.800000e-01	2.400000e-01	1.106605e-04	2.547355e-06	2.547355e-06
2.400000e-01	2.800000e-01	1.352631e-04	3.390972e-06	3.390972e-06
2.800000e-01	3.400000e-01	1.507981e-04	2.927409e-06	2.927409e-06
3.400000e-01	4.000000e-01	1.628101e-04	3.098488e-06	3.098488e-06
4.000000e-01	5.000000e-01	1.931188e-04	2.575590e-06	2.575590e-06
5.000000e-01	6.000000e-01	2.126717e-04	2.743151e-06	2.743151e-06
6.000000e-01	7.000000e-01	2.268406e-04	2.802442e-06	2.802442e-06
7.000000e-01	7.500000e-01	2.346114e-04	3.989400e-06	3.989400e-06
7.500000e-01	8.000000e-01	2.305756e-04	3.951184e-06	3.951184e-06
8.000000e-01	8.500000e-01	2.228860e-04	3.908412e-06	3.908412e-06
8.500000e-01	9.000000e-01	2.315500e-04	3.890028e-06	3.890028e-06
9.000000e-01	9.500000e-01	2.207804e-04	3.834161e-06	3.834161e-06
9.500000e-01	1.000000e+00	2.232064e-04	3.812544e-06	3.812544e-06
1.000000e+00	1.050000e+00	2.156462e-04	3.756332e-06	3.756332e-06
1.050000e+00	1.100000e+00	2.129356e-04	3.667159e-06	3.667159e-06
1.100000e+00	1.200000e+00	2.053149e-04	2.535340e-06	2.535340e-06
1.200000e+00	1.400000e+00	1.853090e-04	1.670438e-06	1.670438e-06
1.400000e+00	1.700000e+00	1.496597e-04	1.178970e-06	1.178970e-06
1.700000e+00	2.000000e+00	1.066088e-04	9.717185e-07	9.717185e-07
2.000000e+00	2.400000e+00	6.350350e-05	6.487724e-07	6.487724e-07
2.400000e+00	2.600000e+00	3.760882e-05	7.138914e-07	7.138914e-07
2.600000e+00	2.700000e+00	2.773906e-05	8.869847e-07	8.869847e-07
2.700000e+00	2.900000e+00	1.861917e-05	5.437989e-07	5.437989e-07
2.900000e+00	3.000000e+00	1.262486e-05	6.582793e-07	6.582793e-07
3.000000e+00	3.050000e+00	1.322017e-05	8.915999e-07	8.915999e-07
3.050000e+00	3.100000e+00	9.823582e-06	8.414179e-07	8.414179e-07
3.100000e+00	3.300000e+00	8.472535e-06	3.835125e-07	3.835125e-07
3.300000e+00	3.500000e+00	5.557290e-06	3.257198e-07	3.257198e-07
3.500000e+00	4.000000e+00	2.784922e-06	1.596390e-07	1.596390e-07
4.000000e+00	5.000000e+00	1.570684e-06	7.354325e-08	7.354325e-08
5.000000e+00	6.000000e+00	6.862923e-07	4.168946e-08	4.168946e-08
6.000000e+00	7.000000e+00	3.129529e-07	2.509839e-08	2.509839e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208101]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208101]
Path=Test[MUR1.0_MUF1.0_PDF99208101]
RatioPlot=0
ScaledBy=1.00180341344327009e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.813370e-06	1.920080e-06	1.920080e-06
2.000000e-02	3.000000e-02	1.874363e-05	2.515418e-06	2.515418e-06
3.000000e-02	4.000000e-02	1.937703e-05	2.883428e-06	2.883428e-06
4.000000e-02	6.000000e-02	3.366136e-05	2.440090e-06	2.440090e-06
6.000000e-02	8.000000e-02	4.382183e-05	2.820167e-06	2.820167e-06
8.000000e-02	1.000000e-01	5.344285e-05	3.223251e-06	3.223251e-06
1.000000e-01	1.200000e-01	6.836115e-05	3.505685e-06	3.505685e-06
1.200000e-01	1.400000e-01	7.458890e-05	3.777993e-06	3.777993e-06
1.400000e-01	1.800000e-01	9.502100e-05	2.932841e-06	2.932841e-06
1.800000e-01	2.400000e-01	1.165601e-04	2.681161e-06	2.681161e-06
2.400000e-01	2.800000e-01	1.424000e-04	3.568334e-06	3.568334e-06
2.800000e-01	3.400000e-01	1.587756e-04	3.084654e-06	3.084654e-06
3.400000e-01	4.000000e-01	1.714418e-04	3.261115e-06	3.261115e-06
4.000000e-01	5.000000e-01	2.034423e-04	2.710728e-06	2.710728e-06
5.000000e-01	6.000000e-01	2.238981e-04	2.888260e-06	2.888260e-06
6.000000e-01	7.000000e-01	2.386089e-04	2.949928e-06	2.949928e-06
7.000000e-01	7.500000e-01	2.464008e-04	4.196995e-06	4.196995e-06
7.500000e-01	8.000000e-01	2.427296e-04	4.159226e-06	4.159226e-06
8.000000e-01	8.500000e-01	2.344240e-04	4.114740e-06	4.114740e-06
8.500000e-01	9.000000e-01	2.436210e-04	4.096208e-06	4.096208e-06
9.000000e-01	9.500000e-01	2.325860e-04	4.038983e-06	4.038983e-06
9.500000e-01	1.000000e+00	2.352032e-04	4.017751e-06	4.017751e-06
1.000000e+00	1.050000e+00	2.272422e-04	3.957324e-06	3.957324e-06
1.050000e+00	1.100000e+00	2.245280e-04	3.866271e-06	3.866271e-06
1.100000e+00	1.200000e+00	2.164091e-04	2.672623e-06	2.672623e-06
1.200000e+00	1.400000e+00	1.952387e-04	1.760485e-06	1.760485e-06
1.400000e+00	1.700000e+00	1.576996e-04	1.242451e-06	1.242451e-06
1.700000e+00	2.000000e+00	1.122924e-04	1.023527e-06	1.023527e-06
2.000000e+00	2.400000e+00	6.690803e-05	6.837028e-07	6.837028e-07
2.400000e+00	2.600000e+00	3.966759e-05	7.523432e-07	7.523432e-07
2.600000e+00	2.700000e+00	2.917682e-05	9.338817e-07	9.338817e-07
2.700000e+00	2.900000e+00	1.963414e-05	5.732534e-07	5.732534e-07
2.900000e+00	3.000000e+00	1.330811e-05	6.941544e-07	6.941544e-07
3.000000e+00	3.050000e+00	1.387033e-05	9.388989e-07	9.388989e-07
3.050000e+00	3.100000e+00	1.034288e-05	8.876936e-07	8.876936e-07
3.100000e+00	3.300000e+00	8.908350e-06	4.039390e-07	4.039390e-07
3.300000e+00	3.500000e+00	5.856700e-06	3.436244e-07	3.436244e-07
3.500000e+00	4.000000e+00	2.929878e-06	1.684327e-07	1.684327e-07
4.000000e+00	5.000000e+00	1.654556e-06	7.755985e-08	7.755985e-08
5.000000e+00	6.000000e+00	7.241689e-07	4.398687e-08	4.398687e-08
6.000000e+00	7.000000e+00	3.331613e-07	2.649245e-08	2.649245e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208100]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208100]
Path=Test[MUR1.0_MUF1.0_PDF99208100]
RatioPlot=0
ScaledBy=1.00180341251978221e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.887883e-06	1.929801e-06	1.929801e-06
2.000000e-02	3.000000e-02	1.883582e-05	2.525597e-06	2.525597e-06
3.000000e-02	4.000000e-02	1.946759e-05	2.893799e-06	2.893799e-06
4.000000e-02	6.000000e-02	3.374793e-05	2.449799e-06	2.449799e-06
6.000000e-02	8.000000e-02	4.410308e-05	2.833657e-06	2.833657e-06
8.000000e-02	1.000000e-01	5.380880e-05	3.238782e-06	3.238782e-06
1.000000e-01	1.200000e-01	6.862830e-05	3.518931e-06	3.518931e-06
1.200000e-01	1.400000e-01	7.486875e-05	3.792269e-06	3.792269e-06
1.400000e-01	1.800000e-01	9.550350e-05	2.944959e-06	2.944959e-06
1.800000e-01	2.400000e-01	1.171074e-04	2.692353e-06	2.692353e-06
2.400000e-01	2.800000e-01	1.431090e-04	3.583679e-06	3.583679e-06
2.800000e-01	3.400000e-01	1.595525e-04	3.096970e-06	3.096970e-06
3.400000e-01	4.000000e-01	1.722755e-04	3.274876e-06	3.274876e-06
4.000000e-01	5.000000e-01	2.043676e-04	2.721877e-06	2.721877e-06
5.000000e-01	6.000000e-01	2.249274e-04	2.899680e-06	2.899680e-06
6.000000e-01	7.000000e-01	2.398021e-04	2.962261e-06	2.962261e-06
7.000000e-01	7.500000e-01	2.476848e-04	4.214676e-06	4.214676e-06
7.500000e-01	8.000000e-01	2.438230e-04	4.176426e-06	4.176426e-06
8.000000e-01	8.500000e-01	2.355840e-04	4.131442e-06	4.131442e-06
8.500000e-01	9.000000e-01	2.448278e-04	4.112841e-06	4.112841e-06
9.000000e-01	9.500000e-01	2.336658e-04	4.055632e-06	4.055632e-06
9.500000e-01	1.000000e+00	2.362928e-04	4.033711e-06	4.033711e-06
1.000000e+00	1.050000e+00	2.282724e-04	3.973091e-06	3.973091e-06
1.050000e+00	1.100000e+00	2.254894e-04	3.881335e-06	3.881335e-06
1.100000e+00	1.200000e+00	2.173902e-04	2.683133e-06	2.683133e-06
1.200000e+00	1.400000e+00	1.961320e-04	1.767466e-06	1.767466e-06
1.400000e+00	1.700000e+00	1.584264e-04	1.247477e-06	1.247477e-06
1.700000e+00	2.000000e+00	1.128234e-04	1.027799e-06	1.027799e-06
2.000000e+00	2.400000e+00	6.721415e-05	6.865055e-07	6.865055e-07
2.400000e+00	2.600000e+00	3.981883e-05	7.553868e-07	7.553868e-07
2.600000e+00	2.700000e+00	2.932272e-05	9.380001e-07	9.380001e-07
2.700000e+00	2.900000e+00	1.971531e-05	5.756129e-07	5.756129e-07
2.900000e+00	3.000000e+00	1.336290e-05	6.970483e-07	6.970483e-07
3.000000e+00	3.050000e+00	1.395264e-05	9.431403e-07	9.431403e-07
3.050000e+00	3.100000e+00	1.039561e-05	8.912602e-07	8.912602e-07
3.100000e+00	3.300000e+00	8.947250e-06	4.057548e-07	4.057548e-07
3.300000e+00	3.500000e+00	5.874770e-06	3.450827e-07	3.450827e-07
3.500000e+00	4.000000e+00	2.941638e-06	1.691453e-07	1.691453e-07
4.000000e+00	5.000000e+00	1.661395e-06	7.793081e-08	7.793081e-08
5.000000e+00	6.000000e+00	7.273140e-07	4.421778e-08	4.421778e-08
6.000000e+00	7.000000e+00	3.336582e-07	2.663269e-08	2.663269e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208099]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208099]
Path=Test[MUR1.0_MUF1.0_PDF99208099]
RatioPlot=0
ScaledBy=1.00180340638092104e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.775688e-06	1.914729e-06	1.914729e-06
2.000000e-02	3.000000e-02	1.860410e-05	2.502354e-06	2.502354e-06
3.000000e-02	4.000000e-02	1.922130e-05	2.864355e-06	2.864355e-06
4.000000e-02	6.000000e-02	3.331418e-05	2.429682e-06	2.429682e-06
6.000000e-02	8.000000e-02	4.369149e-05	2.811497e-06	2.811497e-06
8.000000e-02	1.000000e-01	5.329265e-05	3.212862e-06	3.212862e-06
1.000000e-01	1.200000e-01	6.782235e-05	3.489815e-06	3.489815e-06
1.200000e-01	1.400000e-01	7.408555e-05	3.763160e-06	3.763160e-06
1.400000e-01	1.800000e-01	9.453300e-05	2.919960e-06	2.919960e-06
1.800000e-01	2.400000e-01	1.158494e-04	2.670389e-06	2.670389e-06
2.400000e-01	2.800000e-01	1.415893e-04	3.553934e-06	3.553934e-06
2.800000e-01	3.400000e-01	1.579398e-04	3.071769e-06	3.071769e-06
3.400000e-01	4.000000e-01	1.704465e-04	3.248488e-06	3.248488e-06
4.000000e-01	5.000000e-01	2.022786e-04	2.700426e-06	2.700426e-06
5.000000e-01	6.000000e-01	2.226673e-04	2.876851e-06	2.876851e-06
6.000000e-01	7.000000e-01	2.374348e-04	2.938655e-06	2.938655e-06
7.000000e-01	7.500000e-01	2.453910e-04	4.182053e-06	4.182053e-06
7.500000e-01	8.000000e-01	2.414726e-04	4.143517e-06	4.143517e-06
8.000000e-01	8.500000e-01	2.332734e-04	4.099017e-06	4.099017e-06
8.500000e-01	9.000000e-01	2.424236e-04	4.080139e-06	4.080139e-06
9.000000e-01	9.500000e-01	2.312858e-04	4.022122e-06	4.022122e-06
9.500000e-01	1.000000e+00	2.339088e-04	4.000847e-06	4.000847e-06
1.000000e+00	1.050000e+00	2.259318e-04	3.940913e-06	3.940913e-06
1.050000e+00	1.100000e+00	2.232370e-04	3.849264e-06	3.849264e-06
1.100000e+00	1.200000e+00	2.151841e-04	2.660886e-06	2.660886e-06
1.200000e+00	1.400000e+00	1.942057e-04	1.752972e-06	1.752972e-06
1.400000e+00	1.700000e+00	1.568705e-04	1.237185e-06	1.237185e-06
1.700000e+00	2.000000e+00	1.117405e-04	1.019317e-06	1.019317e-06
2.000000e+00	2.400000e+00	6.659778e-05	6.807762e-07	6.807762e-07
2.400000e+00	2.600000e+00	3.948395e-05	7.491652e-07	7.491652e-07
2.600000e+00	2.700000e+00	2.908493e-05	9.301905e-07	9.301905e-07
2.700000e+00	2.900000e+00	1.955086e-05	5.707164e-07	5.707164e-07
2.900000e+00	3.000000e+00	1.326173e-05	6.908007e-07	6.908007e-07
3.000000e+00	3.050000e+00	1.383926e-05	9.347725e-07	9.347725e-07
3.050000e+00	3.100000e+00	1.031749e-05	8.834738e-07	8.834738e-07
3.100000e+00	3.300000e+00	8.889235e-06	4.021268e-07	4.021268e-07
3.300000e+00	3.500000e+00	5.840005e-06	3.417247e-07	3.417247e-07
3.500000e+00	4.000000e+00	2.927648e-06	1.674296e-07	1.674296e-07
4.000000e+00	5.000000e+00	1.649674e-06	7.702390e-08	7.702390e-08
5.000000e+00	6.000000e+00	7.205406e-07	4.360529e-08	4.360529e-08
6.000000e+00	7.000000e+00	3.294805e-07	2.621000e-08	2.621000e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208098]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208098]
Path=Test[MUR1.0_MUF1.0_PDF99208098]
RatioPlot=0
ScaledBy=1.00180341249695070e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	9.138225e-06	1.991323e-06	1.991323e-06
2.000000e-02	3.000000e-02	1.934203e-05	2.600292e-06	2.600292e-06
3.000000e-02	4.000000e-02	2.000961e-05	2.982229e-06	2.982229e-06
4.000000e-02	6.000000e-02	3.466752e-05	2.525837e-06	2.525837e-06
6.000000e-02	8.000000e-02	4.535586e-05	2.920246e-06	2.920246e-06
8.000000e-02	1.000000e-01	5.541190e-05	3.341252e-06	3.341252e-06
1.000000e-01	1.200000e-01	7.053395e-05	3.626350e-06	3.626350e-06
1.200000e-01	1.400000e-01	7.698175e-05	3.909547e-06	3.909547e-06
1.400000e-01	1.800000e-01	9.822583e-05	3.035606e-06	3.035606e-06
1.800000e-01	2.400000e-01	1.203830e-04	2.774971e-06	2.774971e-06
2.400000e-01	2.800000e-01	1.471663e-04	3.693322e-06	3.693322e-06
2.800000e-01	3.400000e-01	1.641582e-04	3.192730e-06	3.192730e-06
3.400000e-01	4.000000e-01	1.771408e-04	3.376036e-06	3.376036e-06
4.000000e-01	5.000000e-01	2.102115e-04	2.806134e-06	2.806134e-06
5.000000e-01	6.000000e-01	2.313310e-04	2.989233e-06	2.989233e-06
6.000000e-01	7.000000e-01	2.467274e-04	3.054024e-06	3.054024e-06
7.000000e-01	7.500000e-01	2.548664e-04	4.345112e-06	4.345112e-06
7.500000e-01	8.000000e-01	2.508782e-04	4.305956e-06	4.305956e-06
8.000000e-01	8.500000e-01	2.423772e-04	4.259500e-06	4.259500e-06
8.500000e-01	9.000000e-01	2.519372e-04	4.240354e-06	4.240354e-06
9.000000e-01	9.500000e-01	2.403976e-04	4.180878e-06	4.180878e-06
9.500000e-01	1.000000e+00	2.431704e-04	4.158689e-06	4.158689e-06
1.000000e+00	1.050000e+00	2.348130e-04	4.095699e-06	4.095699e-06
1.050000e+00	1.100000e+00	2.320372e-04	4.001389e-06	4.001389e-06
1.100000e+00	1.200000e+00	2.236982e-04	2.765896e-06	2.765896e-06
1.200000e+00	1.400000e+00	2.018563e-04	1.822022e-06	1.822022e-06
1.400000e+00	1.700000e+00	1.630738e-04	1.286029e-06	1.286029e-06
1.700000e+00	2.000000e+00	1.161603e-04	1.059478e-06	1.059478e-06
2.000000e+00	2.400000e+00	6.923168e-05	7.076356e-07	7.076356e-07
2.400000e+00	2.600000e+00	4.103266e-05	7.786344e-07	7.786344e-07
2.600000e+00	2.700000e+00	3.023100e-05	9.668544e-07	9.668544e-07
2.700000e+00	2.900000e+00	2.032481e-05	5.932645e-07	5.932645e-07
2.900000e+00	3.000000e+00	1.378353e-05	7.181488e-07	7.181488e-07
3.000000e+00	3.050000e+00	1.438446e-05	9.716413e-07	9.716413e-07
3.050000e+00	3.100000e+00	1.072999e-05	9.184334e-07	9.184334e-07
3.100000e+00	3.300000e+00	9.233755e-06	4.179631e-07	4.179631e-07
3.300000e+00	3.500000e+00	6.064685e-06	3.552623e-07	3.552623e-07
3.500000e+00	4.000000e+00	3.040242e-06	1.740416e-07	1.740416e-07
4.000000e+00	5.000000e+00	1.713291e-06	8.007594e-08	8.007594e-08
5.000000e+00	6.000000e+00	7.490131e-07	4.534405e-08	4.534405e-08
6.000000e+00	7.000000e+00	3.426067e-07	2.725305e-08	2.725305e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208097]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208097]
Path=Test[MUR1.0_MUF1.0_PDF99208097]
RatioPlot=0
ScaledBy=1.00180341009196540e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	9.073457e-06	1.981497e-06	1.981497e-06
2.000000e-02	3.000000e-02	1.924561e-05	2.587994e-06	2.587994e-06
3.000000e-02	4.000000e-02	1.988995e-05	2.966823e-06	2.966823e-06
4.000000e-02	6.000000e-02	3.449925e-05	2.514361e-06	2.514361e-06
6.000000e-02	8.000000e-02	4.510885e-05	2.906482e-06	2.906482e-06
8.000000e-02	1.000000e-01	5.508375e-05	3.324324e-06	3.324324e-06
1.000000e-01	1.200000e-01	7.019615e-05	3.610027e-06	3.610027e-06
1.200000e-01	1.400000e-01	7.660465e-05	3.891839e-06	3.891839e-06
1.400000e-01	1.800000e-01	9.771705e-05	3.021348e-06	3.021348e-06
1.800000e-01	2.400000e-01	1.197607e-04	2.762100e-06	2.762100e-06
2.400000e-01	2.800000e-01	1.463906e-04	3.676165e-06	3.676165e-06
2.800000e-01	3.400000e-01	1.633269e-04	3.178321e-06	3.178321e-06
3.400000e-01	4.000000e-01	1.762085e-04	3.360249e-06	3.360249e-06
4.000000e-01	5.000000e-01	2.091327e-04	2.793179e-06	2.793179e-06
5.000000e-01	6.000000e-01	2.301514e-04	2.975708e-06	2.975708e-06
6.000000e-01	7.000000e-01	2.454503e-04	3.040062e-06	3.040062e-06
7.000000e-01	7.500000e-01	2.535928e-04	4.325760e-06	4.325760e-06
7.500000e-01	8.000000e-01	2.496054e-04	4.286543e-06	4.286543e-06
8.000000e-01	8.500000e-01	2.411436e-04	4.240426e-06	4.240426e-06
8.500000e-01	9.000000e-01	2.506374e-04	4.221086e-06	4.221086e-06
9.000000e-01	9.500000e-01	2.391710e-04	4.161817e-06	4.161817e-06
9.500000e-01	1.000000e+00	2.419248e-04	4.139855e-06	4.139855e-06
1.000000e+00	1.050000e+00	2.336124e-04	4.077183e-06	4.077183e-06
1.050000e+00	1.100000e+00	2.308698e-04	3.983073e-06	3.983073e-06
1.100000e+00	1.200000e+00	2.225527e-04	2.753427e-06	2.753427e-06
1.200000e+00	1.400000e+00	2.008512e-04	1.813874e-06	1.813874e-06
1.400000e+00	1.700000e+00	1.622490e-04	1.280202e-06	1.280202e-06
1.700000e+00	2.000000e+00	1.155862e-04	1.054687e-06	1.054687e-06
2.000000e+00	2.400000e+00	6.889770e-05	7.044522e-07	7.044522e-07
2.400000e+00	2.600000e+00	4.084743e-05	7.751603e-07	7.751603e-07
2.600000e+00	2.700000e+00	3.009202e-05	9.624462e-07	9.624462e-07
2.700000e+00	2.900000e+00	2.023224e-05	5.905927e-07	5.905927e-07
2.900000e+00	3.000000e+00	1.372376e-05	7.148189e-07	7.148189e-07
3.000000e+00	3.050000e+00	1.431861e-05	9.671118e-07	9.671118e-07
3.050000e+00	3.100000e+00	1.068139e-05	9.142520e-07	9.142520e-07
3.100000e+00	3.300000e+00	9.194285e-06	4.160167e-07	4.160167e-07
3.300000e+00	3.500000e+00	6.040095e-06	3.535651e-07	3.535651e-07
3.500000e+00	4.000000e+00	3.029446e-06	1.732024e-07	1.732024e-07
4.000000e+00	5.000000e+00	1.706691e-06	7.965298e-08	7.965298e-08
5.000000e+00	6.000000e+00	7.456220e-07	4.508105e-08	4.508105e-08
6.000000e+00	7.000000e+00	3.409691e-07	2.707813e-08	2.707813e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208096]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208096]
Path=Test[MUR1.0_MUF1.0_PDF99208096]
RatioPlot=0
ScaledBy=1.00180340868139613e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.980607e-06	1.958991e-06	1.958991e-06
2.000000e-02	3.000000e-02	1.905939e-05	2.560606e-06	2.560606e-06
3.000000e-02	4.000000e-02	1.968811e-05	2.933820e-06	2.933820e-06
4.000000e-02	6.000000e-02	3.414029e-05	2.486308e-06	2.486308e-06
6.000000e-02	8.000000e-02	4.465318e-05	2.874861e-06	2.874861e-06
8.000000e-02	1.000000e-01	5.448885e-05	3.286582e-06	3.286582e-06
1.000000e-01	1.200000e-01	6.947330e-05	3.570510e-06	3.570510e-06
1.200000e-01	1.400000e-01	7.581670e-05	3.848874e-06	3.848874e-06
1.400000e-01	1.800000e-01	9.670213e-05	2.987875e-06	2.987875e-06
1.800000e-01	2.400000e-01	1.185379e-04	2.731724e-06	2.731724e-06
2.400000e-01	2.800000e-01	1.448828e-04	3.635891e-06	3.635891e-06
2.800000e-01	3.400000e-01	1.616108e-04	3.142979e-06	3.142979e-06
3.400000e-01	4.000000e-01	1.743945e-04	3.323098e-06	3.323098e-06
4.000000e-01	5.000000e-01	2.069675e-04	2.762242e-06	2.762242e-06
5.000000e-01	6.000000e-01	2.277768e-04	2.942797e-06	2.942797e-06
6.000000e-01	7.000000e-01	2.428848e-04	3.006360e-06	3.006360e-06
7.000000e-01	7.500000e-01	2.509308e-04	4.277840e-06	4.277840e-06
7.500000e-01	8.000000e-01	2.469926e-04	4.238852e-06	4.238852e-06
8.000000e-01	8.500000e-01	2.386378e-04	4.193308e-06	4.193308e-06
8.500000e-01	9.000000e-01	2.480014e-04	4.174088e-06	4.174088e-06
9.000000e-01	9.500000e-01	2.366674e-04	4.115695e-06	4.115695e-06
9.500000e-01	1.000000e+00	2.393592e-04	4.093829e-06	4.093829e-06
1.000000e+00	1.050000e+00	2.311832e-04	4.032030e-06	4.032030e-06
1.050000e+00	1.100000e+00	2.284326e-04	3.938778e-06	3.938778e-06
1.100000e+00	1.200000e+00	2.202086e-04	2.722890e-06	2.722890e-06
1.200000e+00	1.400000e+00	1.987295e-04	1.793768e-06	1.793768e-06
1.400000e+00	1.700000e+00	1.605240e-04	1.265991e-06	1.265991e-06
1.700000e+00	2.000000e+00	1.143478e-04	1.043017e-06	1.043017e-06
2.000000e+00	2.400000e+00	6.815005e-05	6.966745e-07	6.966745e-07
2.400000e+00	2.600000e+00	4.039771e-05	7.665996e-07	7.665996e-07
2.600000e+00	2.700000e+00	2.975658e-05	9.518176e-07	9.518176e-07
2.700000e+00	2.900000e+00	2.000699e-05	5.840839e-07	5.840839e-07
2.900000e+00	3.000000e+00	1.356826e-05	7.070330e-07	7.070330e-07
3.000000e+00	3.050000e+00	1.416128e-05	9.565722e-07	9.565722e-07
3.050000e+00	3.100000e+00	1.056004e-05	9.042511e-07	9.042511e-07
3.100000e+00	3.300000e+00	9.088395e-06	4.115271e-07	4.115271e-07
3.300000e+00	3.500000e+00	5.970010e-06	3.498157e-07	3.498157e-07
3.500000e+00	4.000000e+00	2.993460e-06	1.713866e-07	1.713866e-07
4.000000e+00	5.000000e+00	1.687713e-06	7.885440e-08	7.885440e-08
5.000000e+00	6.000000e+00	7.376031e-07	4.465846e-08	4.465846e-08
6.000000e+00	7.000000e+00	3.376568e-07	2.684362e-08	2.684362e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208095]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208095]
Path=Test[MUR1.0_MUF1.0_PDF99208095]
RatioPlot=0
ScaledBy=1.00180341330299013e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	9.056614e-06	1.973230e-06	1.973230e-06
2.000000e-02	3.000000e-02	1.915082e-05	2.576012e-06	2.576012e-06
3.000000e-02	4.000000e-02	1.982636e-05	2.955074e-06	2.955074e-06
4.000000e-02	6.000000e-02	3.435770e-05	2.502949e-06	2.502949e-06
6.000000e-02	8.000000e-02	4.495749e-05	2.894194e-06	2.894194e-06
8.000000e-02	1.000000e-01	5.493330e-05	3.311292e-06	3.311292e-06
1.000000e-01	1.200000e-01	6.988180e-05	3.593377e-06	3.593377e-06
1.200000e-01	1.400000e-01	7.629555e-05	3.874502e-06	3.874502e-06
1.400000e-01	1.800000e-01	9.736043e-05	3.008253e-06	3.008253e-06
1.800000e-01	2.400000e-01	1.193115e-04	2.750026e-06	2.750026e-06
2.400000e-01	2.800000e-01	1.458570e-04	3.659986e-06	3.659986e-06
2.800000e-01	3.400000e-01	1.626980e-04	3.164027e-06	3.164027e-06
3.400000e-01	4.000000e-01	1.755733e-04	3.345700e-06	3.345700e-06
4.000000e-01	5.000000e-01	2.083361e-04	2.780997e-06	2.780997e-06
5.000000e-01	6.000000e-01	2.292854e-04	2.962428e-06	2.962428e-06
6.000000e-01	7.000000e-01	2.445413e-04	3.026491e-06	3.026491e-06
7.000000e-01	7.500000e-01	2.526326e-04	4.306039e-06	4.306039e-06
7.500000e-01	8.000000e-01	2.486602e-04	4.267260e-06	4.267260e-06
8.000000e-01	8.500000e-01	2.402144e-04	4.221247e-06	4.221247e-06
8.500000e-01	9.000000e-01	2.497052e-04	4.202335e-06	4.202335e-06
9.000000e-01	9.500000e-01	2.382566e-04	4.143009e-06	4.143009e-06
9.500000e-01	1.000000e+00	2.410130e-04	4.121104e-06	4.121104e-06
1.000000e+00	1.050000e+00	2.327198e-04	4.058817e-06	4.058817e-06
1.050000e+00	1.100000e+00	2.299758e-04	3.965369e-06	3.965369e-06
1.100000e+00	1.200000e+00	2.216989e-04	2.740877e-06	2.740877e-06
1.200000e+00	1.400000e+00	2.000461e-04	1.805527e-06	1.805527e-06
1.400000e+00	1.700000e+00	1.616167e-04	1.274403e-06	1.274403e-06
1.700000e+00	2.000000e+00	1.151188e-04	1.049895e-06	1.049895e-06
2.000000e+00	2.400000e+00	6.861058e-05	7.012057e-07	7.012057e-07
2.400000e+00	2.600000e+00	4.066639e-05	7.715941e-07	7.715941e-07
2.600000e+00	2.700000e+00	2.995976e-05	9.581231e-07	9.581231e-07
2.700000e+00	2.900000e+00	2.014203e-05	5.878743e-07	5.878743e-07
2.900000e+00	3.000000e+00	1.366049e-05	7.116423e-07	7.116423e-07
3.000000e+00	3.050000e+00	1.425039e-05	9.628747e-07	9.628747e-07
3.050000e+00	3.100000e+00	1.062982e-05	9.100356e-07	9.100356e-07
3.100000e+00	3.300000e+00	9.153470e-06	4.141693e-07	4.141693e-07
3.300000e+00	3.500000e+00	6.012110e-06	3.520109e-07	3.520109e-07
3.500000e+00	4.000000e+00	3.013116e-06	1.724630e-07	1.724630e-07
4.000000e+00	5.000000e+00	1.697727e-06	7.935059e-08	7.935059e-08
5.000000e+00	6.000000e+00	7.421347e-07	4.493098e-08	4.493098e-08
6.000000e+00	7.000000e+00	3.393721e-07	2.700744e-08	2.700744e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208094]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208094]
Path=Test[MUR1.0_MUF1.0_PDF99208094]
RatioPlot=0
ScaledBy=1.00180341306011172e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	9.060902e-06	1.973992e-06	1.973992e-06
2.000000e-02	3.000000e-02	1.916551e-05	2.577522e-06	2.577522e-06
3.000000e-02	4.000000e-02	1.983557e-05	2.956193e-06	2.956193e-06
4.000000e-02	6.000000e-02	3.437141e-05	2.504047e-06	2.504047e-06
6.000000e-02	8.000000e-02	4.498367e-05	2.895547e-06	2.895547e-06
8.000000e-02	1.000000e-01	5.496240e-05	3.312865e-06	3.312865e-06
1.000000e-01	1.200000e-01	6.991640e-05	3.595070e-06	3.595070e-06
1.200000e-01	1.400000e-01	7.633155e-05	3.876249e-06	3.876249e-06
1.400000e-01	1.800000e-01	9.740920e-05	3.009528e-06	3.009528e-06
1.800000e-01	2.400000e-01	1.193733e-04	2.751280e-06	2.751280e-06
2.400000e-01	2.800000e-01	1.459277e-04	3.661607e-06	3.661607e-06
2.800000e-01	3.400000e-01	1.627729e-04	3.165312e-06	3.165312e-06
3.400000e-01	4.000000e-01	1.756565e-04	3.347134e-06	3.347134e-06
4.000000e-01	5.000000e-01	2.084370e-04	2.782183e-06	2.782183e-06
5.000000e-01	6.000000e-01	2.293968e-04	2.963689e-06	2.963689e-06
6.000000e-01	7.000000e-01	2.446622e-04	3.027775e-06	3.027775e-06
7.000000e-01	7.500000e-01	2.527582e-04	4.307877e-06	4.307877e-06
7.500000e-01	8.000000e-01	2.487828e-04	4.269036e-06	4.269036e-06
8.000000e-01	8.500000e-01	2.403346e-04	4.222979e-06	4.222979e-06
8.500000e-01	9.000000e-01	2.498262e-04	4.204062e-06	4.204062e-06
9.000000e-01	9.500000e-01	2.383692e-04	4.144728e-06	4.144728e-06
9.500000e-01	1.000000e+00	2.411232e-04	4.122772e-06	4.122772e-06
1.000000e+00	1.050000e+00	2.328316e-04	4.060476e-06	4.060476e-06
1.050000e+00	1.100000e+00	2.300782e-04	3.966897e-06	3.966897e-06
1.100000e+00	1.200000e+00	2.218035e-04	2.741974e-06	2.741974e-06
1.200000e+00	1.400000e+00	2.001392e-04	1.806247e-06	1.806247e-06
1.400000e+00	1.700000e+00	1.616904e-04	1.274900e-06	1.274900e-06
1.700000e+00	2.000000e+00	1.151711e-04	1.050308e-06	1.050308e-06
2.000000e+00	2.400000e+00	6.864063e-05	7.014736e-07	7.014736e-07
2.400000e+00	2.600000e+00	4.068355e-05	7.718714e-07	7.718714e-07
2.600000e+00	2.700000e+00	2.997248e-05	9.584662e-07	9.584662e-07
2.700000e+00	2.900000e+00	2.015004e-05	5.880793e-07	5.880793e-07
2.900000e+00	3.000000e+00	1.366556e-05	7.118773e-07	7.118773e-07
3.000000e+00	3.050000e+00	1.425766e-05	9.632171e-07	9.632171e-07
3.050000e+00	3.100000e+00	1.063408e-05	9.103413e-07	9.103413e-07
3.100000e+00	3.300000e+00	9.156785e-06	4.143035e-07	4.143035e-07
3.300000e+00	3.500000e+00	6.014260e-06	3.521267e-07	3.521267e-07
3.500000e+00	4.000000e+00	3.014078e-06	1.725189e-07	1.725189e-07
4.000000e+00	5.000000e+00	1.698226e-06	7.937718e-08	7.937718e-08
5.000000e+00	6.000000e+00	7.423830e-07	4.494704e-08	4.494704e-08
6.000000e+00	7.000000e+00	3.394923e-07	2.701819e-08	2.701819e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208093]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208093]
Path=Test[MUR1.0_MUF1.0_PDF99208093]
RatioPlot=0
ScaledBy=1.00180340903854428e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	9.025894e-06	1.969702e-06	1.969702e-06
2.000000e-02	3.000000e-02	1.915223e-05	2.573772e-06	2.573772e-06
3.000000e-02	4.000000e-02	1.978698e-05	2.949568e-06	2.949568e-06
4.000000e-02	6.000000e-02	3.431234e-05	2.499633e-06	2.499633e-06
6.000000e-02	8.000000e-02	4.487212e-05	2.889915e-06	2.889915e-06
8.000000e-02	1.000000e-01	5.476905e-05	3.304335e-06	3.304335e-06
1.000000e-01	1.200000e-01	6.982415e-05	3.589306e-06	3.589306e-06
1.200000e-01	1.400000e-01	7.619490e-05	3.869225e-06	3.869225e-06
1.400000e-01	1.800000e-01	9.718733e-05	3.003790e-06	3.003790e-06
1.800000e-01	2.400000e-01	1.191249e-04	2.746136e-06	2.746136e-06
2.400000e-01	2.800000e-01	1.456089e-04	3.655094e-06	3.655094e-06
2.800000e-01	3.400000e-01	1.624331e-04	3.159765e-06	3.159765e-06
3.400000e-01	4.000000e-01	1.752670e-04	3.340756e-06	3.340756e-06
4.000000e-01	5.000000e-01	2.080073e-04	2.776916e-06	2.776916e-06
5.000000e-01	6.000000e-01	2.289153e-04	2.958415e-06	2.958415e-06
6.000000e-01	7.000000e-01	2.441116e-04	3.022386e-06	3.022386e-06
7.000000e-01	7.500000e-01	2.521972e-04	4.300611e-06	4.300611e-06
7.500000e-01	8.000000e-01	2.482374e-04	4.261485e-06	4.261485e-06
8.000000e-01	8.500000e-01	2.398414e-04	4.215693e-06	4.215693e-06
8.500000e-01	9.000000e-01	2.492596e-04	4.196376e-06	4.196376e-06
9.000000e-01	9.500000e-01	2.378662e-04	4.137672e-06	4.137672e-06
9.500000e-01	1.000000e+00	2.405830e-04	4.115734e-06	4.115734e-06
1.000000e+00	1.050000e+00	2.323476e-04	4.053505e-06	4.053505e-06
1.050000e+00	1.100000e+00	2.295980e-04	3.959857e-06	3.959857e-06
1.100000e+00	1.200000e+00	2.213300e-04	2.737437e-06	2.737437e-06
1.200000e+00	1.400000e+00	1.997460e-04	1.803355e-06	1.803355e-06
1.400000e+00	1.700000e+00	1.613483e-04	1.272767e-06	1.272767e-06
1.700000e+00	2.000000e+00	1.149395e-04	1.048590e-06	1.048590e-06
2.000000e+00	2.400000e+00	6.850638e-05	7.003999e-07	7.003999e-07
2.400000e+00	2.600000e+00	4.061058e-05	7.707020e-07	7.707020e-07
2.600000e+00	2.700000e+00	2.991566e-05	9.569157e-07	9.569157e-07
2.700000e+00	2.900000e+00	2.011399e-05	5.872131e-07	5.872131e-07
2.900000e+00	3.000000e+00	1.364173e-05	7.107955e-07	7.107955e-07
3.000000e+00	3.050000e+00	1.423714e-05	9.616492e-07	9.616492e-07
3.050000e+00	3.100000e+00	1.061818e-05	9.090813e-07	9.090813e-07
3.100000e+00	3.300000e+00	9.137855e-06	4.137091e-07	4.137091e-07
3.300000e+00	3.500000e+00	6.002475e-06	3.516496e-07	3.516496e-07
3.500000e+00	4.000000e+00	3.010330e-06	1.722750e-07	1.722750e-07
4.000000e+00	5.000000e+00	1.696866e-06	7.925083e-08	7.925083e-08
5.000000e+00	6.000000e+00	7.415103e-07	4.487342e-08	4.487342e-08
6.000000e+00	7.000000e+00	3.393252e-07	2.696509e-08	2.696509e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208092]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208092]
Path=Test[MUR1.0_MUF1.0_PDF99208092]
RatioPlot=0
ScaledBy=1.00180341178478495e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.582057e-06	1.869612e-06	1.869612e-06
2.000000e-02	3.000000e-02	1.822039e-05	2.448959e-06	2.448959e-06
3.000000e-02	4.000000e-02	1.884126e-05	2.804429e-06	2.804429e-06
4.000000e-02	6.000000e-02	3.269605e-05	2.374836e-06	2.374836e-06
6.000000e-02	8.000000e-02	4.270492e-05	2.747078e-06	2.747078e-06
8.000000e-02	1.000000e-01	5.204975e-05	3.138477e-06	3.138477e-06
1.000000e-01	1.200000e-01	6.647075e-05	3.413146e-06	3.413146e-06
1.200000e-01	1.400000e-01	7.256140e-05	3.679096e-06	3.679096e-06
1.400000e-01	1.800000e-01	9.250818e-05	2.855009e-06	2.855009e-06
1.800000e-01	2.400000e-01	1.134137e-04	2.610375e-06	2.610375e-06
2.400000e-01	2.800000e-01	1.385631e-04	3.473782e-06	3.473782e-06
2.800000e-01	3.400000e-01	1.545279e-04	3.002852e-06	3.002852e-06
3.400000e-01	4.000000e-01	1.668662e-04	3.175423e-06	3.175423e-06
4.000000e-01	5.000000e-01	1.979908e-04	2.639499e-06	2.639499e-06
5.000000e-01	6.000000e-01	2.179529e-04	2.812318e-06	2.812318e-06
6.000000e-01	7.000000e-01	2.322815e-04	2.872077e-06	2.872077e-06
7.000000e-01	7.500000e-01	2.399490e-04	4.086605e-06	4.086605e-06
7.500000e-01	8.000000e-01	2.363092e-04	4.049646e-06	4.049646e-06
8.000000e-01	8.500000e-01	2.281796e-04	4.006230e-06	4.006230e-06
8.500000e-01	9.000000e-01	2.371438e-04	3.988164e-06	3.988164e-06
9.000000e-01	9.500000e-01	2.263146e-04	3.931281e-06	3.931281e-06
9.500000e-01	1.000000e+00	2.288870e-04	3.911216e-06	3.911216e-06
1.000000e+00	1.050000e+00	2.211510e-04	3.852670e-06	3.852670e-06
1.050000e+00	1.100000e+00	2.185028e-04	3.763831e-06	3.763831e-06
1.100000e+00	1.200000e+00	2.105909e-04	2.601519e-06	2.601519e-06
1.200000e+00	1.400000e+00	1.899984e-04	1.713704e-06	1.713704e-06
1.400000e+00	1.700000e+00	1.534842e-04	1.209489e-06	1.209489e-06
1.700000e+00	2.000000e+00	1.092827e-04	9.963791e-07	9.963791e-07
2.000000e+00	2.400000e+00	6.511805e-05	6.655396e-07	6.655396e-07
2.400000e+00	2.600000e+00	3.861217e-05	7.324599e-07	7.324599e-07
2.600000e+00	2.700000e+00	2.840725e-05	9.092454e-07	9.092454e-07
2.700000e+00	2.900000e+00	1.911153e-05	5.580860e-07	5.580860e-07
2.900000e+00	3.000000e+00	1.296075e-05	6.757648e-07	6.757648e-07
3.000000e+00	3.050000e+00	1.350405e-05	9.141037e-07	9.141037e-07
3.050000e+00	3.100000e+00	1.007544e-05	8.643006e-07	8.643006e-07
3.100000e+00	3.300000e+00	8.679520e-06	3.932996e-07	3.932996e-07
3.300000e+00	3.500000e+00	5.706560e-06	3.344788e-07	3.344788e-07
3.500000e+00	4.000000e+00	2.856666e-06	1.639522e-07	1.639522e-07
4.000000e+00	5.000000e+00	1.612015e-06	7.548654e-08	7.548654e-08
5.000000e+00	6.000000e+00	7.051217e-07	4.279348e-08	4.279348e-08
6.000000e+00	7.000000e+00	3.238050e-07	2.576367e-08	2.576367e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208091]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208091]
Path=Test[MUR1.0_MUF1.0_PDF99208091]
RatioPlot=0
ScaledBy=1.00180340407328133e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.612688e-06	1.870623e-06	1.870623e-06
2.000000e-02	3.000000e-02	1.824116e-05	2.446365e-06	2.446365e-06
3.000000e-02	4.000000e-02	1.882868e-05	2.798100e-06	2.798100e-06
4.000000e-02	6.000000e-02	3.262813e-05	2.373319e-06	2.373319e-06
6.000000e-02	8.000000e-02	4.281388e-05	2.748631e-06	2.748631e-06
8.000000e-02	1.000000e-01	5.215545e-05	3.136914e-06	3.136914e-06
1.000000e-01	1.200000e-01	6.641420e-05	3.409509e-06	3.409509e-06
1.200000e-01	1.400000e-01	7.253025e-05	3.675298e-06	3.675298e-06
1.400000e-01	1.800000e-01	9.256260e-05	2.852901e-06	2.852901e-06
1.800000e-01	2.400000e-01	1.134891e-04	2.609441e-06	2.609441e-06
2.400000e-01	2.800000e-01	1.386944e-04	3.473640e-06	3.473640e-06
2.800000e-01	3.400000e-01	1.546211e-04	3.001025e-06	3.001025e-06
3.400000e-01	4.000000e-01	1.669450e-04	3.173968e-06	3.173968e-06
4.000000e-01	5.000000e-01	1.980416e-04	2.638217e-06	2.638217e-06
5.000000e-01	6.000000e-01	2.180214e-04	2.810504e-06	2.810504e-06
6.000000e-01	7.000000e-01	2.324304e-04	2.871159e-06	2.871159e-06
7.000000e-01	7.500000e-01	2.402162e-04	4.086229e-06	4.086229e-06
7.500000e-01	8.000000e-01	2.363008e-04	4.047998e-06	4.047998e-06
8.000000e-01	8.500000e-01	2.283784e-04	4.004545e-06	4.004545e-06
8.500000e-01	9.000000e-01	2.372874e-04	3.985923e-06	3.985923e-06
9.000000e-01	9.500000e-01	2.264178e-04	3.930171e-06	3.930171e-06
9.500000e-01	1.000000e+00	2.289078e-04	3.908576e-06	3.908576e-06
1.000000e+00	1.050000e+00	2.211760e-04	3.850398e-06	3.850398e-06
1.050000e+00	1.100000e+00	2.184558e-04	3.760611e-06	3.760611e-06
1.100000e+00	1.200000e+00	2.105895e-04	2.599854e-06	2.599854e-06
1.200000e+00	1.400000e+00	1.900511e-04	1.712816e-06	1.712816e-06
1.400000e+00	1.700000e+00	1.534865e-04	1.208861e-06	1.208861e-06
1.700000e+00	2.000000e+00	1.093172e-04	9.961559e-07	9.961559e-07
2.000000e+00	2.400000e+00	6.512750e-05	6.653599e-07	6.653599e-07
2.400000e+00	2.600000e+00	3.857965e-05	7.322286e-07	7.322286e-07
2.600000e+00	2.700000e+00	2.842635e-05	9.093848e-07	9.093848e-07
2.700000e+00	2.900000e+00	1.910068e-05	5.579198e-07	5.579198e-07
2.900000e+00	3.000000e+00	1.294788e-05	6.756298e-07	6.756298e-07
3.000000e+00	3.050000e+00	1.353036e-05	9.143632e-07	9.143632e-07
3.050000e+00	3.100000e+00	1.007362e-05	8.637979e-07	8.637979e-07
3.100000e+00	3.300000e+00	8.676400e-06	3.934854e-07	3.934854e-07
3.300000e+00	3.500000e+00	5.694440e-06	3.345316e-07	3.345316e-07
3.500000e+00	4.000000e+00	2.853402e-06	1.639747e-07	1.639747e-07
4.000000e+00	5.000000e+00	1.612188e-06	7.556166e-08	7.556166e-08
5.000000e+00	6.000000e+00	7.050574e-07	4.287188e-08	4.287188e-08
6.000000e+00	7.000000e+00	3.228687e-07	2.581886e-08	2.581886e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208090]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208090]
Path=Test[MUR1.0_MUF1.0_PDF99208090]
RatioPlot=0
ScaledBy=1.00180340235244860e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	7.937408e-06	1.715747e-06	1.715747e-06
2.000000e-02	3.000000e-02	1.682442e-05	2.253080e-06	2.253080e-06
3.000000e-02	4.000000e-02	1.736206e-05	2.570776e-06	2.570776e-06
4.000000e-02	6.000000e-02	3.009281e-05	2.179600e-06	2.179600e-06
6.000000e-02	8.000000e-02	3.951161e-05	2.528301e-06	2.528301e-06
8.000000e-02	1.000000e-01	4.797987e-05	2.879610e-06	2.879610e-06
1.000000e-01	1.200000e-01	6.122905e-05	3.136007e-06	3.136007e-06
1.200000e-01	1.400000e-01	6.690280e-05	3.379792e-06	3.379792e-06
1.400000e-01	1.800000e-01	8.534508e-05	2.621833e-06	2.621833e-06
1.800000e-01	2.400000e-01	1.046948e-04	2.399115e-06	2.399115e-06
2.400000e-01	2.800000e-01	1.278571e-04	3.193449e-06	3.193449e-06
2.800000e-01	3.400000e-01	1.424382e-04	2.757589e-06	2.757589e-06
3.400000e-01	4.000000e-01	1.539834e-04	2.917562e-06	2.917562e-06
4.000000e-01	5.000000e-01	1.825753e-04	2.425072e-06	2.425072e-06
5.000000e-01	6.000000e-01	2.010955e-04	2.583786e-06	2.583786e-06
6.000000e-01	7.000000e-01	2.141903e-04	2.638477e-06	2.638477e-06
7.000000e-01	7.500000e-01	2.213826e-04	3.755294e-06	3.755294e-06
7.500000e-01	8.000000e-01	2.178312e-04	3.719890e-06	3.719890e-06
8.000000e-01	8.500000e-01	2.104476e-04	3.679996e-06	3.679996e-06
8.500000e-01	9.000000e-01	2.185964e-04	3.662898e-06	3.662898e-06
9.000000e-01	9.500000e-01	2.085976e-04	3.610762e-06	3.610762e-06
9.500000e-01	1.000000e+00	2.107992e-04	3.591209e-06	3.591209e-06
1.000000e+00	1.050000e+00	2.038686e-04	3.538904e-06	3.538904e-06
1.050000e+00	1.100000e+00	2.012512e-04	3.455903e-06	3.455903e-06
1.100000e+00	1.200000e+00	1.939698e-04	2.389163e-06	2.389163e-06
1.200000e+00	1.400000e+00	1.750026e-04	1.573896e-06	1.573896e-06
1.400000e+00	1.700000e+00	1.413166e-04	1.110761e-06	1.110761e-06
1.700000e+00	2.000000e+00	1.005825e-04	9.153570e-07	9.153570e-07
2.000000e+00	2.400000e+00	5.988825e-05	6.114232e-07	6.114232e-07
2.400000e+00	2.600000e+00	3.547002e-05	6.730210e-07	6.730210e-07
2.600000e+00	2.700000e+00	2.610027e-05	8.357127e-07	8.357127e-07
2.700000e+00	2.900000e+00	1.754327e-05	5.128316e-07	5.128316e-07
2.900000e+00	3.000000e+00	1.188686e-05	6.214017e-07	6.214017e-07
3.000000e+00	3.050000e+00	1.241398e-05	8.409709e-07	8.409709e-07
3.050000e+00	3.100000e+00	9.234080e-06	7.943893e-07	7.943893e-07
3.100000e+00	3.300000e+00	7.963190e-06	3.620347e-07	3.620347e-07
3.300000e+00	3.500000e+00	5.229110e-06	3.080415e-07	3.080415e-07
3.500000e+00	4.000000e+00	2.613980e-06	1.511334e-07	1.511334e-07
4.000000e+00	5.000000e+00	1.481276e-06	6.978363e-08	6.978363e-08
5.000000e+00	6.000000e+00	6.488425e-07	3.970154e-08	3.970154e-08
6.000000e+00	7.000000e+00	2.985859e-07	2.399507e-08	2.399507e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208089]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208089]
Path=Test[MUR1.0_MUF1.0_PDF99208089]
RatioPlot=0
ScaledBy=1.00180340092948404e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	7.950197e-06	1.721024e-06	1.721024e-06
2.000000e-02	3.000000e-02	1.686438e-05	2.259316e-06	2.259316e-06
3.000000e-02	4.000000e-02	1.739448e-05	2.577751e-06	2.577751e-06
4.000000e-02	6.000000e-02	3.016626e-05	2.186324e-06	2.186324e-06
6.000000e-02	8.000000e-02	3.960057e-05	2.535655e-06	2.535655e-06
8.000000e-02	1.000000e-01	4.808686e-05	2.888034e-06	2.888034e-06
1.000000e-01	1.200000e-01	6.138165e-05	3.145417e-06	3.145417e-06
1.200000e-01	1.400000e-01	6.706995e-05	3.390086e-06	3.390086e-06
1.400000e-01	1.800000e-01	8.554905e-05	2.629595e-06	2.629595e-06
1.800000e-01	2.400000e-01	1.049403e-04	2.406249e-06	2.406249e-06
2.400000e-01	2.800000e-01	1.281587e-04	3.202924e-06	3.202924e-06
2.800000e-01	3.400000e-01	1.427984e-04	2.766055e-06	2.766055e-06
3.400000e-01	4.000000e-01	1.543429e-04	2.926276e-06	2.926276e-06
4.000000e-01	5.000000e-01	1.830227e-04	2.432397e-06	2.432397e-06
5.000000e-01	6.000000e-01	2.015859e-04	2.591674e-06	2.591674e-06
6.000000e-01	7.000000e-01	2.147165e-04	2.646535e-06	2.646535e-06
7.000000e-01	7.500000e-01	2.219456e-04	3.766919e-06	3.766919e-06
7.500000e-01	8.000000e-01	2.183754e-04	3.731361e-06	3.731361e-06
8.000000e-01	8.500000e-01	2.109720e-04	3.691379e-06	3.691379e-06
8.500000e-01	9.000000e-01	2.191412e-04	3.674120e-06	3.674120e-06
9.000000e-01	9.500000e-01	2.091180e-04	3.621803e-06	3.621803e-06
9.500000e-01	1.000000e+00	2.113314e-04	3.602254e-06	3.602254e-06
1.000000e+00	1.050000e+00	2.043700e-04	3.549726e-06	3.549726e-06
1.050000e+00	1.100000e+00	2.017644e-04	3.466413e-06	3.466413e-06
1.100000e+00	1.200000e+00	1.944577e-04	2.396502e-06	2.396502e-06
1.200000e+00	1.400000e+00	1.754590e-04	1.578765e-06	1.578765e-06
1.400000e+00	1.700000e+00	1.416821e-04	1.114170e-06	1.114170e-06
1.700000e+00	2.000000e+00	1.008521e-04	9.181656e-07	9.181656e-07
2.000000e+00	2.400000e+00	6.005598e-05	6.133081e-07	6.133081e-07
2.400000e+00	2.600000e+00	3.557653e-05	6.751094e-07	6.751094e-07
2.600000e+00	2.700000e+00	2.618001e-05	8.382745e-07	8.382745e-07
2.700000e+00	2.900000e+00	1.759686e-05	5.144125e-07	5.144125e-07
2.900000e+00	3.000000e+00	1.192485e-05	6.232493e-07	6.232493e-07
3.000000e+00	3.050000e+00	1.245165e-05	8.434354e-07	8.434354e-07
3.050000e+00	3.100000e+00	9.264104e-06	7.968046e-07	7.968046e-07
3.100000e+00	3.300000e+00	7.989420e-06	3.631011e-07	3.631011e-07
3.300000e+00	3.500000e+00	5.247050e-06	3.089142e-07	3.089142e-07
3.500000e+00	4.000000e+00	2.624038e-06	1.515457e-07	1.515457e-07
4.000000e+00	5.000000e+00	1.486433e-06	6.994731e-08	6.994731e-08
5.000000e+00	6.000000e+00	6.508134e-07	3.977542e-08	3.977542e-08
6.000000e+00	7.000000e+00	2.993377e-07	2.402578e-08	2.402578e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208088]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208088]
Path=Test[MUR1.0_MUF1.0_PDF99208088]
RatioPlot=0
ScaledBy=1.00180340438235503e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.253637e-06	1.788822e-06	1.788822e-06
2.000000e-02	3.000000e-02	1.750435e-05	2.345812e-06	2.345812e-06
3.000000e-02	4.000000e-02	1.808505e-05	2.681239e-06	2.681239e-06
4.000000e-02	6.000000e-02	3.134565e-05	2.272101e-06	2.272101e-06
6.000000e-02	8.000000e-02	4.108762e-05	2.633327e-06	2.633327e-06
8.000000e-02	1.000000e-01	4.995214e-05	3.001157e-06	3.001157e-06
1.000000e-01	1.200000e-01	6.377375e-05	3.267567e-06	3.267567e-06
1.200000e-01	1.400000e-01	6.968030e-05	3.522080e-06	3.522080e-06
1.400000e-01	1.800000e-01	8.883170e-05	2.732640e-06	2.732640e-06
1.800000e-01	2.400000e-01	1.089682e-04	2.499718e-06	2.499718e-06
2.400000e-01	2.800000e-01	1.330959e-04	3.327423e-06	3.327423e-06
2.800000e-01	3.400000e-01	1.483344e-04	2.874213e-06	2.874213e-06
3.400000e-01	4.000000e-01	1.602767e-04	3.040278e-06	3.040278e-06
4.000000e-01	5.000000e-01	1.901063e-04	2.527232e-06	2.527232e-06
5.000000e-01	6.000000e-01	2.093353e-04	2.692660e-06	2.692660e-06
6.000000e-01	7.000000e-01	2.230040e-04	2.749780e-06	2.749780e-06
7.000000e-01	7.500000e-01	2.304646e-04	3.913438e-06	3.913438e-06
7.500000e-01	8.000000e-01	2.268178e-04	3.876965e-06	3.876965e-06
8.000000e-01	8.500000e-01	2.191312e-04	3.835534e-06	3.835534e-06
8.500000e-01	9.000000e-01	2.276382e-04	3.817726e-06	3.817726e-06
9.000000e-01	9.500000e-01	2.172478e-04	3.763834e-06	3.763834e-06
9.500000e-01	1.000000e+00	2.195766e-04	3.743307e-06	3.743307e-06
1.000000e+00	1.050000e+00	2.122832e-04	3.688396e-06	3.688396e-06
1.050000e+00	1.100000e+00	2.096400e-04	3.602440e-06	3.602440e-06
1.100000e+00	1.200000e+00	2.020311e-04	2.490349e-06	2.490349e-06
1.200000e+00	1.400000e+00	1.822944e-04	1.640528e-06	1.640528e-06
1.400000e+00	1.700000e+00	1.472078e-04	1.157777e-06	1.157777e-06
1.700000e+00	2.000000e+00	1.047967e-04	9.540235e-07	9.540235e-07
2.000000e+00	2.400000e+00	6.241150e-05	6.372428e-07	6.372428e-07
2.400000e+00	2.600000e+00	3.697587e-05	7.013858e-07	7.013858e-07
2.600000e+00	2.700000e+00	2.720556e-05	8.707867e-07	8.707867e-07
2.700000e+00	2.900000e+00	1.829238e-05	5.343891e-07	5.343891e-07
2.900000e+00	3.000000e+00	1.239489e-05	6.473555e-07	6.473555e-07
3.000000e+00	3.050000e+00	1.293758e-05	8.759000e-07	8.759000e-07
3.050000e+00	3.100000e+00	9.630320e-06	8.276224e-07	8.276224e-07
3.100000e+00	3.300000e+00	8.304045e-06	3.770485e-07	3.770485e-07
3.300000e+00	3.500000e+00	5.454255e-06	3.207389e-07	3.207389e-07
3.500000e+00	4.000000e+00	2.726106e-06	1.573110e-07	1.573110e-07
4.000000e+00	5.000000e+00	1.543343e-06	7.256762e-08	7.256762e-08
5.000000e+00	6.000000e+00	6.756949e-07	4.123952e-08	4.123952e-08
6.000000e+00	7.000000e+00	3.108749e-07	2.489673e-08	2.489673e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208087]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208087]
Path=Test[MUR1.0_MUF1.0_PDF99208087]
RatioPlot=0
ScaledBy=1.00180340418560727e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.150619e-06	1.767466e-06	1.767466e-06
2.000000e-02	3.000000e-02	1.726289e-05	2.316106e-06	2.316106e-06
3.000000e-02	4.000000e-02	1.782047e-05	2.645689e-06	2.645689e-06
4.000000e-02	6.000000e-02	3.089428e-05	2.243769e-06	2.243769e-06
6.000000e-02	8.000000e-02	4.054784e-05	2.600235e-06	2.600235e-06
8.000000e-02	1.000000e-01	4.932357e-05	2.965613e-06	2.965613e-06
1.000000e-01	1.200000e-01	6.285865e-05	3.225928e-06	3.225928e-06
1.200000e-01	1.400000e-01	6.866130e-05	3.477088e-06	3.477088e-06
1.400000e-01	1.800000e-01	8.763080e-05	2.697952e-06	2.697952e-06
1.800000e-01	2.400000e-01	1.074470e-04	2.468208e-06	2.468208e-06
2.400000e-01	2.800000e-01	1.312770e-04	3.285309e-06	3.285309e-06
2.800000e-01	3.400000e-01	1.463068e-04	2.837978e-06	2.837978e-06
3.400000e-01	4.000000e-01	1.580697e-04	3.002103e-06	3.002103e-06
4.000000e-01	5.000000e-01	1.874610e-04	2.495312e-06	2.495312e-06
5.000000e-01	6.000000e-01	2.064379e-04	2.658453e-06	2.658453e-06
6.000000e-01	7.000000e-01	2.199857e-04	2.715144e-06	2.715144e-06
7.000000e-01	7.500000e-01	2.273468e-04	3.864188e-06	3.864188e-06
7.500000e-01	8.000000e-01	2.237020e-04	3.828025e-06	3.828025e-06
8.000000e-01	8.500000e-01	2.161108e-04	3.787005e-06	3.787005e-06
8.500000e-01	9.000000e-01	2.245342e-04	3.769473e-06	3.769473e-06
9.000000e-01	9.500000e-01	2.142406e-04	3.715767e-06	3.715767e-06
9.500000e-01	1.000000e+00	2.165850e-04	3.696139e-06	3.696139e-06
1.000000e+00	1.050000e+00	2.093538e-04	3.641530e-06	3.641530e-06
1.050000e+00	1.100000e+00	2.067338e-04	3.556517e-06	3.556517e-06
1.100000e+00	1.200000e+00	1.992742e-04	2.458540e-06	2.458540e-06
1.200000e+00	1.400000e+00	1.798060e-04	1.619687e-06	1.619687e-06
1.400000e+00	1.700000e+00	1.452205e-04	1.143142e-06	1.143142e-06
1.700000e+00	2.000000e+00	1.033898e-04	9.419705e-07	9.419705e-07
2.000000e+00	2.400000e+00	6.158588e-05	6.292029e-07	6.292029e-07
2.400000e+00	2.600000e+00	3.648713e-05	6.925545e-07	6.925545e-07
2.600000e+00	2.700000e+00	2.686631e-05	8.600627e-07	8.600627e-07
2.700000e+00	2.900000e+00	1.805670e-05	5.277308e-07	5.277308e-07
2.900000e+00	3.000000e+00	1.224184e-05	6.392658e-07	6.392658e-07
3.000000e+00	3.050000e+00	1.278036e-05	8.651095e-07	8.651095e-07
3.050000e+00	3.100000e+00	9.516616e-06	8.173589e-07	8.173589e-07
3.100000e+00	3.300000e+00	8.201290e-06	3.723378e-07	3.723378e-07
3.300000e+00	3.500000e+00	5.386065e-06	3.166847e-07	3.166847e-07
3.500000e+00	4.000000e+00	2.697426e-06	1.552919e-07	1.552919e-07
4.000000e+00	5.000000e+00	1.525326e-06	7.161142e-08	7.161142e-08
5.000000e+00	6.000000e+00	6.673962e-07	4.066856e-08	4.066856e-08
6.000000e+00	7.000000e+00	3.061858e-07	2.452444e-08	2.452444e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208086]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208086]
Path=Test[MUR1.0_MUF1.0_PDF99208086]
RatioPlot=0
ScaledBy=1.00180340279174598e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	7.925953e-06	1.712245e-06	1.712245e-06
2.000000e-02	3.000000e-02	1.679499e-05	2.248742e-06	2.248742e-06
3.000000e-02	4.000000e-02	1.733200e-05	2.565600e-06	2.565600e-06
4.000000e-02	6.000000e-02	3.003574e-05	2.175138e-06	2.175138e-06
6.000000e-02	8.000000e-02	3.944139e-05	2.523177e-06	2.523177e-06
8.000000e-02	1.000000e-01	4.789955e-05	2.873988e-06	2.873988e-06
1.000000e-01	1.200000e-01	6.111485e-05	3.129555e-06	3.129555e-06
1.200000e-01	1.400000e-01	6.677130e-05	3.372683e-06	3.372683e-06
1.400000e-01	1.800000e-01	8.518920e-05	2.616504e-06	2.616504e-06
1.800000e-01	2.400000e-01	1.045027e-04	2.394234e-06	2.394234e-06
2.400000e-01	2.800000e-01	1.276240e-04	3.186974e-06	3.186974e-06
2.800000e-01	3.400000e-01	1.421701e-04	2.751883e-06	2.751883e-06
3.400000e-01	4.000000e-01	1.537016e-04	2.911580e-06	2.911580e-06
4.000000e-01	5.000000e-01	1.822289e-04	2.420042e-06	2.420042e-06
5.000000e-01	6.000000e-01	2.007134e-04	2.578372e-06	2.578372e-06
6.000000e-01	7.000000e-01	2.137905e-04	2.633010e-06	2.633010e-06
7.000000e-01	7.500000e-01	2.209626e-04	3.747478e-06	3.747478e-06
7.500000e-01	8.000000e-01	2.174136e-04	3.712138e-06	3.712138e-06
8.000000e-01	8.500000e-01	2.100494e-04	3.672285e-06	3.672285e-06
8.500000e-01	9.000000e-01	2.181830e-04	3.655272e-06	3.655272e-06
9.000000e-01	9.500000e-01	2.082048e-04	3.603285e-06	3.603285e-06
9.500000e-01	1.000000e+00	2.103994e-04	3.583748e-06	3.583748e-06
1.000000e+00	1.050000e+00	2.034844e-04	3.531533e-06	3.531533e-06
1.050000e+00	1.100000e+00	2.008578e-04	3.448646e-06	3.448646e-06
1.100000e+00	1.200000e+00	1.936026e-04	2.384177e-06	2.384177e-06
1.200000e+00	1.400000e+00	1.746646e-04	1.570605e-06	1.570605e-06
1.400000e+00	1.700000e+00	1.410458e-04	1.108450e-06	1.108450e-06
1.700000e+00	2.000000e+00	1.003884e-04	9.134616e-07	9.134616e-07
2.000000e+00	2.400000e+00	5.976968e-05	6.101505e-07	6.101505e-07
2.400000e+00	2.600000e+00	3.539602e-05	6.716044e-07	6.716044e-07
2.600000e+00	2.700000e+00	2.604751e-05	8.339941e-07	8.339941e-07
2.700000e+00	2.900000e+00	1.750678e-05	5.117622e-07	5.117622e-07
2.900000e+00	3.000000e+00	1.186181e-05	6.201243e-07	6.201243e-07
3.000000e+00	3.050000e+00	1.239011e-05	8.392880e-07	8.392880e-07
3.050000e+00	3.100000e+00	9.215126e-06	7.927406e-07	7.927406e-07
3.100000e+00	3.300000e+00	7.945950e-06	3.612922e-07	3.612922e-07
3.300000e+00	3.500000e+00	5.217220e-06	3.074198e-07	3.074198e-07
3.500000e+00	4.000000e+00	2.608084e-06	1.508335e-07	1.508335e-07
4.000000e+00	5.000000e+00	1.478011e-06	6.965436e-08	6.965436e-08
5.000000e+00	6.000000e+00	6.474941e-07	3.963423e-08	3.963423e-08
6.000000e+00	7.000000e+00	2.979563e-07	2.395796e-08	2.395796e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208085]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208085]
Path=Test[MUR1.0_MUF1.0_PDF99208085]
RatioPlot=0
ScaledBy=1.00180340130924738e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	7.920638e-06	1.716642e-06	1.716642e-06
2.000000e-02	3.000000e-02	1.678662e-05	2.251460e-06	2.251460e-06
3.000000e-02	4.000000e-02	1.733095e-05	2.570410e-06	2.570410e-06
4.000000e-02	6.000000e-02	3.004851e-05	2.179799e-06	2.179799e-06
6.000000e-02	8.000000e-02	3.945668e-05	2.528214e-06	2.528214e-06
8.000000e-02	1.000000e-01	4.791058e-05	2.879671e-06	2.879671e-06
1.000000e-01	1.200000e-01	6.113260e-05	3.135902e-06	3.135902e-06
1.200000e-01	1.400000e-01	6.682355e-05	3.380355e-06	3.380355e-06
1.400000e-01	1.800000e-01	8.522635e-05	2.621737e-06	2.621737e-06
1.800000e-01	2.400000e-01	1.045337e-04	2.398953e-06	2.398953e-06
2.400000e-01	2.800000e-01	1.276852e-04	3.193271e-06	3.193271e-06
2.800000e-01	3.400000e-01	1.422796e-04	2.758003e-06	2.758003e-06
3.400000e-01	4.000000e-01	1.537751e-04	2.917884e-06	2.917884e-06
4.000000e-01	5.000000e-01	1.823686e-04	2.425490e-06	2.425490e-06
5.000000e-01	6.000000e-01	2.008668e-04	2.584322e-06	2.584322e-06
6.000000e-01	7.000000e-01	2.139469e-04	2.638893e-06	2.638893e-06
7.000000e-01	7.500000e-01	2.211378e-04	3.755872e-06	3.755872e-06
7.500000e-01	8.000000e-01	2.176106e-04	3.720549e-06	3.720549e-06
8.000000e-01	8.500000e-01	2.102046e-04	3.680868e-06	3.680868e-06
8.500000e-01	9.000000e-01	2.183614e-04	3.663576e-06	3.663576e-06
9.000000e-01	9.500000e-01	2.083576e-04	3.611123e-06	3.611123e-06
9.500000e-01	1.000000e+00	2.105928e-04	3.592008e-06	3.592008e-06
1.000000e+00	1.050000e+00	2.036310e-04	3.539502e-06	3.539502e-06
1.050000e+00	1.100000e+00	2.010888e-04	3.456953e-06	3.456953e-06
1.100000e+00	1.200000e+00	1.937715e-04	2.389567e-06	2.389567e-06
1.200000e+00	1.400000e+00	1.748501e-04	1.574236e-06	1.574236e-06
1.400000e+00	1.700000e+00	1.411974e-04	1.111008e-06	1.111008e-06
1.700000e+00	2.000000e+00	1.005043e-04	9.155110e-07	9.155110e-07
2.000000e+00	2.400000e+00	5.986008e-05	6.115697e-07	6.115697e-07
2.400000e+00	2.600000e+00	3.546915e-05	6.732620e-07	6.732620e-07
2.600000e+00	2.700000e+00	2.609952e-05	8.359398e-07	8.359398e-07
2.700000e+00	2.900000e+00	1.754569e-05	5.130037e-07	5.130037e-07
2.900000e+00	3.000000e+00	1.189225e-05	6.215578e-07	6.215578e-07
3.000000e+00	3.050000e+00	1.240895e-05	8.409870e-07	8.409870e-07
3.050000e+00	3.100000e+00	9.238254e-06	7.946657e-07	7.946657e-07
3.100000e+00	3.300000e+00	7.968680e-06	3.621112e-07	3.621112e-07
3.300000e+00	3.500000e+00	5.235070e-06	3.080580e-07	3.080580e-07
3.500000e+00	4.000000e+00	2.618482e-06	1.511022e-07	1.511022e-07
4.000000e+00	5.000000e+00	1.482948e-06	6.972112e-08	6.972112e-08
5.000000e+00	6.000000e+00	6.490366e-07	3.962922e-08	3.962922e-08
6.000000e+00	7.000000e+00	2.984253e-07	2.392705e-08	2.392705e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208084]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208084]
Path=Test[MUR1.0_MUF1.0_PDF99208084]
RatioPlot=0
ScaledBy=1.00180340485803754e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.354430e-06	1.816055e-06	1.816055e-06
2.000000e-02	3.000000e-02	1.772601e-05	2.379319e-06	2.379319e-06
3.000000e-02	4.000000e-02	1.829530e-05	2.719200e-06	2.719200e-06
4.000000e-02	6.000000e-02	3.172461e-05	2.305636e-06	2.305636e-06
6.000000e-02	8.000000e-02	4.159848e-05	2.670715e-06	2.670715e-06
8.000000e-02	1.000000e-01	5.062130e-05	3.047099e-06	3.047099e-06
1.000000e-01	1.200000e-01	6.454855e-05	3.314772e-06	3.314772e-06
1.200000e-01	1.400000e-01	7.050760e-05	3.573178e-06	3.573178e-06
1.400000e-01	1.800000e-01	8.995038e-05	2.772126e-06	2.772126e-06
1.800000e-01	2.400000e-01	1.102872e-04	2.535828e-06	2.535828e-06
2.400000e-01	2.800000e-01	1.347448e-04	3.375041e-06	3.375041e-06
2.800000e-01	3.400000e-01	1.502054e-04	2.916065e-06	2.916065e-06
3.400000e-01	4.000000e-01	1.622388e-04	3.084359e-06	3.084359e-06
4.000000e-01	5.000000e-01	1.924619e-04	2.563837e-06	2.563837e-06
5.000000e-01	6.000000e-01	2.119214e-04	2.731583e-06	2.731583e-06
6.000000e-01	7.000000e-01	2.258432e-04	2.789767e-06	2.789767e-06
7.000000e-01	7.500000e-01	2.333912e-04	3.970300e-06	3.970300e-06
7.500000e-01	8.000000e-01	2.296914e-04	3.933316e-06	3.933316e-06
8.000000e-01	8.500000e-01	2.218764e-04	3.891213e-06	3.891213e-06
8.500000e-01	9.000000e-01	2.305324e-04	3.873159e-06	3.873159e-06
9.000000e-01	9.500000e-01	2.199604e-04	3.818010e-06	3.818010e-06
9.500000e-01	1.000000e+00	2.223946e-04	3.797902e-06	3.797902e-06
1.000000e+00	1.050000e+00	2.149426e-04	3.741640e-06	3.741640e-06
1.050000e+00	1.100000e+00	2.122992e-04	3.654453e-06	3.654453e-06
1.100000e+00	1.200000e+00	2.046209e-04	2.526202e-06	2.526202e-06
1.200000e+00	1.400000e+00	1.846447e-04	1.664252e-06	1.664252e-06
1.400000e+00	1.700000e+00	1.491274e-04	1.174540e-06	1.174540e-06
1.700000e+00	2.000000e+00	1.061817e-04	9.677701e-07	9.677701e-07
2.000000e+00	2.400000e+00	6.326260e-05	6.464308e-07	6.464308e-07
2.400000e+00	2.600000e+00	3.749321e-05	7.114821e-07	7.114821e-07
2.600000e+00	2.700000e+00	2.760224e-05	8.833911e-07	8.833911e-07
2.700000e+00	2.900000e+00	1.855566e-05	5.420853e-07	5.420853e-07
2.900000e+00	3.000000e+00	1.258222e-05	6.564974e-07	6.564974e-07
3.000000e+00	3.050000e+00	1.312887e-05	8.882846e-07	8.882846e-07
3.050000e+00	3.100000e+00	9.782530e-06	8.394979e-07	8.394979e-07
3.100000e+00	3.300000e+00	8.428610e-06	3.822957e-07	3.822957e-07
3.300000e+00	3.500000e+00	5.537255e-06	3.250985e-07	3.250985e-07
3.500000e+00	4.000000e+00	2.773266e-06	1.593738e-07	1.593738e-07
4.000000e+00	5.000000e+00	1.566883e-06	7.343754e-08	7.343754e-08
5.000000e+00	6.000000e+00	6.851998e-07	4.166850e-08	4.166850e-08
6.000000e+00	7.000000e+00	3.143361e-07	2.510540e-08	2.510540e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208083]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208083]
Path=Test[MUR1.0_MUF1.0_PDF99208083]
RatioPlot=0
ScaledBy=1.00180340834285940e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.581833e-06	1.860717e-06	1.860717e-06
2.000000e-02	3.000000e-02	1.817809e-05	2.436883e-06	2.436883e-06
3.000000e-02	4.000000e-02	1.878438e-05	2.788321e-06	2.788321e-06
4.000000e-02	6.000000e-02	3.255213e-05	2.362562e-06	2.362562e-06
6.000000e-02	8.000000e-02	4.263434e-05	2.735277e-06	2.735277e-06
8.000000e-02	1.000000e-01	5.194710e-05	3.122572e-06	3.122572e-06
1.000000e-01	1.200000e-01	6.623675e-05	3.394911e-06	3.394911e-06
1.200000e-01	1.400000e-01	7.230525e-05	3.658958e-06	3.658958e-06
1.400000e-01	1.800000e-01	9.224103e-05	2.840507e-06	2.840507e-06
1.800000e-01	2.400000e-01	1.131129e-04	2.597650e-06	2.597650e-06
2.400000e-01	2.800000e-01	1.381962e-04	3.457706e-06	3.457706e-06
2.800000e-01	3.400000e-01	1.540622e-04	2.987383e-06	2.987383e-06
3.400000e-01	4.000000e-01	1.663874e-04	3.159482e-06	3.159482e-06
4.000000e-01	5.000000e-01	1.973539e-04	2.626082e-06	2.626082e-06
5.000000e-01	6.000000e-01	2.172597e-04	2.797658e-06	2.797658e-06
6.000000e-01	7.000000e-01	2.315742e-04	2.857734e-06	2.857734e-06
7.000000e-01	7.500000e-01	2.392800e-04	4.066716e-06	4.066716e-06
7.500000e-01	8.000000e-01	2.354726e-04	4.029212e-06	4.029212e-06
8.000000e-01	8.500000e-01	2.275264e-04	3.985857e-06	3.985857e-06
8.500000e-01	9.000000e-01	2.364090e-04	3.967720e-06	3.967720e-06
9.000000e-01	9.500000e-01	2.256202e-04	3.912138e-06	3.912138e-06
9.500000e-01	1.000000e+00	2.280900e-04	3.890751e-06	3.890751e-06
1.000000e+00	1.050000e+00	2.204194e-04	3.832963e-06	3.832963e-06
1.050000e+00	1.100000e+00	2.176774e-04	3.743757e-06	3.743757e-06
1.100000e+00	1.200000e+00	2.098488e-04	2.588179e-06	2.588179e-06
1.200000e+00	1.400000e+00	1.893377e-04	1.704962e-06	1.704962e-06
1.400000e+00	1.700000e+00	1.529224e-04	1.203338e-06	1.203338e-06
1.700000e+00	2.000000e+00	1.088928e-04	9.915409e-07	9.915409e-07
2.000000e+00	2.400000e+00	6.485765e-05	6.622598e-07	6.622598e-07
2.400000e+00	2.600000e+00	3.841885e-05	7.287824e-07	7.287824e-07
2.600000e+00	2.700000e+00	2.828861e-05	9.050048e-07	9.050048e-07
2.700000e+00	2.900000e+00	1.901577e-05	5.553197e-07	5.553197e-07
2.900000e+00	3.000000e+00	1.288752e-05	6.725528e-07	6.725528e-07
3.000000e+00	3.050000e+00	1.346150e-05	9.101771e-07	9.101771e-07
3.050000e+00	3.100000e+00	1.002182e-05	8.599028e-07	8.599028e-07
3.100000e+00	3.300000e+00	8.633280e-06	3.916209e-07	3.916209e-07
3.300000e+00	3.500000e+00	5.667970e-06	3.330497e-07	3.330497e-07
3.500000e+00	4.000000e+00	2.836542e-06	1.633041e-07	1.633041e-07
4.000000e+00	5.000000e+00	1.603313e-06	7.528421e-08	7.528421e-08
5.000000e+00	6.000000e+00	7.019059e-07	4.274371e-08	4.274371e-08
6.000000e+00	7.000000e+00	3.221263e-07	2.576971e-08	2.576971e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208082]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208082]
Path=Test[MUR1.0_MUF1.0_PDF99208082]
RatioPlot=0
ScaledBy=1.00180340642010123e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.470847e-06	1.839093e-06	1.839093e-06
2.000000e-02	3.000000e-02	1.795774e-05	2.408905e-06	2.408905e-06
3.000000e-02	4.000000e-02	1.854508e-05	2.754660e-06	2.754660e-06
4.000000e-02	6.000000e-02	3.214911e-05	2.334964e-06	2.334964e-06
6.000000e-02	8.000000e-02	4.213003e-05	2.703946e-06	2.703946e-06
8.000000e-02	1.000000e-01	5.130050e-05	3.085875e-06	3.085875e-06
1.000000e-01	1.200000e-01	6.541380e-05	3.356016e-06	3.356016e-06
1.200000e-01	1.400000e-01	7.143035e-05	3.617357e-06	3.617357e-06
1.400000e-01	1.800000e-01	9.112535e-05	2.807305e-06	2.807305e-06
1.800000e-01	2.400000e-01	1.117366e-04	2.567651e-06	2.567651e-06
2.400000e-01	2.800000e-01	1.365155e-04	3.417595e-06	3.417595e-06
2.800000e-01	3.400000e-01	1.521858e-04	2.952799e-06	2.952799e-06
3.400000e-01	4.000000e-01	1.643669e-04	3.123045e-06	3.123045e-06
4.000000e-01	5.000000e-01	1.949734e-04	2.595898e-06	2.595898e-06
5.000000e-01	6.000000e-01	2.146624e-04	2.765621e-06	2.765621e-06
6.000000e-01	7.000000e-01	2.287853e-04	2.824774e-06	2.824774e-06
7.000000e-01	7.500000e-01	2.364162e-04	4.019982e-06	4.019982e-06
7.500000e-01	8.000000e-01	2.326604e-04	3.982708e-06	3.982708e-06
8.000000e-01	8.500000e-01	2.247772e-04	3.939973e-06	3.939973e-06
8.500000e-01	9.000000e-01	2.335498e-04	3.921871e-06	3.921871e-06
9.000000e-01	9.500000e-01	2.228660e-04	3.866492e-06	3.866492e-06
9.500000e-01	1.000000e+00	2.253190e-04	3.845733e-06	3.845733e-06
1.000000e+00	1.050000e+00	2.177538e-04	3.788683e-06	3.788683e-06
1.050000e+00	1.100000e+00	2.150618e-04	3.700451e-06	3.700451e-06
1.100000e+00	1.200000e+00	2.073051e-04	2.558126e-06	2.558126e-06
1.200000e+00	1.400000e+00	1.870557e-04	1.685226e-06	1.685226e-06
1.400000e+00	1.700000e+00	1.510770e-04	1.189377e-06	1.189377e-06
1.700000e+00	2.000000e+00	1.075749e-04	9.800179e-07	9.800179e-07
2.000000e+00	2.400000e+00	6.408290e-05	6.545888e-07	6.545888e-07
2.400000e+00	2.600000e+00	3.796996e-05	7.204023e-07	7.204023e-07
2.600000e+00	2.700000e+00	2.795589e-05	8.945371e-07	8.945371e-07
2.700000e+00	2.900000e+00	1.879268e-05	5.489107e-07	5.489107e-07
2.900000e+00	3.000000e+00	1.273956e-05	6.647741e-07	6.647741e-07
3.000000e+00	3.050000e+00	1.329998e-05	8.995646e-07	8.995646e-07
3.050000e+00	3.100000e+00	9.905918e-06	8.500259e-07	8.500259e-07
3.100000e+00	3.300000e+00	8.534265e-06	3.871048e-07	3.871048e-07
3.300000e+00	3.500000e+00	5.604850e-06	3.291981e-07	3.291981e-07
3.500000e+00	4.000000e+00	2.806072e-06	1.613992e-07	1.613992e-07
4.000000e+00	5.000000e+00	1.585745e-06	7.438758e-08	7.438758e-08
5.000000e+00	6.000000e+00	6.938318e-07	4.222033e-08	4.222033e-08
6.000000e+00	7.000000e+00	3.183491e-07	2.544529e-08	2.544529e-08
# END HISTO1D


# BEGIN HISTO1D /Test
ErrorBars=1
LineColor=red
LineStyle=solid
MainPlot=1
Name=Test
Path=Test
RatioPlot=0
ScaledBy=1.00180340642010123e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.470740e-06	1.839070e-06	1.839070e-06
2.000000e-02	3.000000e-02	1.795752e-05	2.408875e-06	2.408875e-06
3.000000e-02	4.000000e-02	1.854484e-05	2.754626e-06	2.754626e-06
4.000000e-02	6.000000e-02	3.214871e-05	2.334934e-06	2.334934e-06
6.000000e-02	8.000000e-02	4.212950e-05	2.703912e-06	2.703912e-06
8.000000e-02	1.000000e-01	5.129985e-05	3.085836e-06	3.085836e-06
1.000000e-01	1.200000e-01	6.541300e-05	3.355974e-06	3.355974e-06
1.200000e-01	1.400000e-01	7.142945e-05	3.617311e-06	3.617311e-06
1.400000e-01	1.800000e-01	9.112423e-05	2.807270e-06	2.807270e-06
1.800000e-01	2.400000e-01	1.117351e-04	2.567618e-06	2.567618e-06
2.400000e-01	2.800000e-01	1.365138e-04	3.417552e-06	3.417552e-06
2.800000e-01	3.400000e-01	1.521839e-04	2.952762e-06	2.952762e-06
3.400000e-01	4.000000e-01	1.643648e-04	3.123005e-06	3.123005e-06
4.000000e-01	5.000000e-01	1.949709e-04	2.595866e-06	2.595866e-06
5.000000e-01	6.000000e-01	2.146597e-04	2.765586e-06	2.765586e-06
6.000000e-01	7.000000e-01	2.287824e-04	2.824739e-06	2.824739e-06
7.000000e-01	7.500000e-01	2.364132e-04	4.019931e-06	4.019931e-06
7.500000e-01	8.000000e-01	2.326574e-04	3.982657e-06	3.982657e-06
8.000000e-01	8.500000e-01	2.247744e-04	3.939923e-06	3.939923e-06
8.500000e-01	9.000000e-01	2.335470e-04	3.921822e-06	3.921822e-06
9.000000e-01	9.500000e-01	2.228632e-04	3.866444e-06	3.866444e-06
9.500000e-01	1.000000e+00	2.253162e-04	3.845684e-06	3.845684e-06
1.000000e+00	1.050000e+00	2.177510e-04	3.788635e-06	3.788635e-06
1.050000e+00	1.100000e+00	2.150592e-04	3.700405e-06	3.700405e-06
1.100000e+00	1.200000e+00	2.073025e-04	2.558094e-06	2.558094e-06
1.200000e+00	1.400000e+00	1.870533e-04	1.685205e-06	1.685205e-06
1.400000e+00	1.700000e+00	1.510751e-04	1.189362e-06	1.189362e-06
1.700000e+00	2.000000e+00	1.075735e-04	9.800056e-07	9.800056e-07
2.000000e+00	2.400000e+00	6.408210e-05	6.545805e-07	6.545805e-07
2.400000e+00	2.600000e+00	3.796948e-05	7.203933e-07	7.203933e-07
2.600000e+00	2.700000e+00	2.795554e-05	8.945258e-07	8.945258e-07
2.700000e+00	2.900000e+00	1.879244e-05	5.489039e-07	5.489039e-07
2.900000e+00	3.000000e+00	1.273940e-05	6.647657e-07	6.647657e-07
3.000000e+00	3.050000e+00	1.329981e-05	8.995532e-07	8.995532e-07
3.050000e+00	3.100000e+00	9.905794e-06	8.500153e-07	8.500153e-07
3.100000e+00	3.300000e+00	8.534160e-06	3.871000e-07	3.871000e-07
3.300000e+00	3.500000e+00	5.604780e-06	3.291939e-07	3.291939e-07
3.500000e+00	4.000000e+00	2.806036e-06	1.613972e-07	1.613972e-07
4.000000e+00	5.000000e+00	1.585725e-06	7.438665e-08	7.438665e-08
5.000000e+00	6.000000e+00	6.938231e-07	4.221979e-08	4.221979e-08
6.000000e+00	7.000000e+00	3.183451e-07	2.544497e-08	2.544497e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
ErrorBandColor=blue!30
ErrorBandOpacity=0.5
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[_VarBand]
Path=TTest[_VarBand]
RatioPlot=0
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.265783e-05	4.982512e-06	7.290896e-06
2.000000e-02	3.000000e-02	2.459917e-05	9.895301e-06	1.420357e-05
3.000000e-02	4.000000e-02	2.579331e-05	1.049450e-05	1.555461e-05
4.000000e-02	6.000000e-02	4.263061e-05	1.648224e-05	2.418595e-05
6.000000e-02	8.000000e-02	5.576610e-05	2.126694e-05	3.203086e-05
8.000000e-02	1.000000e-01	6.914040e-05	2.717699e-05	3.906745e-05
1.000000e-01	1.200000e-01	8.836595e-05	3.401441e-05	4.948043e-05
1.200000e-01	1.400000e-01	9.565020e-05	3.737246e-05	5.480887e-05
1.400000e-01	1.800000e-01	1.216823e-04	4.683231e-05	6.885251e-05
1.800000e-01	2.400000e-01	1.492270e-04	5.641993e-05	8.445070e-05
2.400000e-01	2.800000e-01	1.834191e-04	6.964508e-05	1.023923e-04
2.800000e-01	3.400000e-01	2.077795e-04	8.020232e-05	1.169513e-04
3.400000e-01	4.000000e-01	2.271243e-04	8.583340e-05	1.278744e-04
4.000000e-01	5.000000e-01	2.658860e-04	1.021698e-04	1.497310e-04
5.000000e-01	6.000000e-01	2.959066e-04	1.127636e-04	1.669868e-04
6.000000e-01	7.000000e-01	3.190967e-04	1.233241e-04	1.809513e-04
7.000000e-01	7.500000e-01	3.333068e-04	1.294715e-04	1.901380e-04
7.500000e-01	8.000000e-01	3.320172e-04	1.289928e-04	1.887577e-04
8.000000e-01	8.500000e-01	3.253300e-04	1.254520e-04	1.852812e-04
8.500000e-01	9.000000e-01	3.387522e-04	1.324420e-04	1.934968e-04
9.000000e-01	9.500000e-01	3.267630e-04	1.271257e-04	1.871363e-04
9.500000e-01	1.000000e+00	3.312052e-04	1.303380e-04	1.899105e-04
1.000000e+00	1.050000e+00	3.269540e-04	1.268800e-04	1.870265e-04
1.050000e+00	1.100000e+00	3.245180e-04	1.270729e-04	1.854753e-04
1.100000e+00	1.200000e+00	3.167800e-04	1.238470e-04	1.808235e-04
1.200000e+00	1.400000e+00	2.953095e-04	1.165115e-04	1.694506e-04
1.400000e+00	1.700000e+00	2.514370e-04	9.926299e-05	1.445862e-04
1.700000e+00	2.000000e+00	1.907113e-04	7.646500e-05	1.108590e-04
2.000000e+00	2.400000e+00	1.213838e-04	4.958207e-05	7.113267e-05
2.400000e+00	2.600000e+00	7.592310e-05	3.154275e-05	4.488301e-05
2.600000e+00	2.700000e+00	5.772447e-05	2.445388e-05	3.456415e-05
2.700000e+00	2.900000e+00	4.068417e-05	1.740504e-05	2.451633e-05
2.900000e+00	3.000000e+00	2.846817e-05	1.255725e-05	1.734277e-05
3.000000e+00	3.050000e+00	2.842040e-05	1.241468e-05	1.724658e-05
3.050000e+00	3.100000e+00	2.283186e-05	1.025136e-05	1.421684e-05
3.100000e+00	3.300000e+00	1.987040e-05	8.496152e-06	1.166390e-05
3.300000e+00	3.500000e+00	1.302801e-05	5.792837e-06	7.859730e-06
3.500000e+00	4.000000e+00	7.317656e-06	3.445901e-06	4.601650e-06
4.000000e+00	5.000000e+00	4.702502e-06	1.876637e-06	2.502103e-06
5.000000e+00	6.000000e+00	2.562613e-06	9.043648e-07	1.218475e-06
6.000000e+00	7.000000e+00	1.373255e-06	4.229823e-07	6.034894e-07
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208120]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208120]
Path=TTest[MUR1.0_MUF1.0_PDF99208120]
RatioPlot=0
ScaledBy=1.00180340200500791e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.183081e-05	2.252743e-06	2.252743e-06
2.000000e-02	3.000000e-02	2.298442e-05	2.819897e-06	2.819897e-06
3.000000e-02	4.000000e-02	2.409968e-05	3.247111e-06	3.247111e-06
4.000000e-02	6.000000e-02	3.983596e-05	2.703460e-06	2.703460e-06
6.000000e-02	8.000000e-02	5.219600e-05	3.144693e-06	3.144693e-06
8.000000e-02	1.000000e-01	6.454770e-05	3.601443e-06	3.601443e-06
1.000000e-01	1.200000e-01	8.255890e-05	3.951280e-06	3.951280e-06
1.200000e-01	1.400000e-01	8.942630e-05	4.215752e-06	4.215752e-06
1.400000e-01	1.800000e-01	1.137580e-04	3.296580e-06	3.296580e-06
1.800000e-01	2.400000e-01	1.395588e-04	3.008259e-06	3.008259e-06
2.400000e-01	2.800000e-01	1.714426e-04	4.028808e-06	4.028808e-06
2.800000e-01	3.400000e-01	1.941392e-04	3.507783e-06	3.507783e-06
3.400000e-01	4.000000e-01	2.123662e-04	3.726642e-06	3.726642e-06
4.000000e-01	5.000000e-01	2.485324e-04	3.089595e-06	3.089595e-06
5.000000e-01	6.000000e-01	2.767047e-04	3.300601e-06	3.300601e-06
6.000000e-01	7.000000e-01	2.982417e-04	3.412498e-06	3.412498e-06
7.000000e-01	7.500000e-01	3.115576e-04	4.916379e-06	4.916379e-06
7.500000e-01	8.000000e-01	3.103204e-04	4.927646e-06	4.927646e-06
8.000000e-01	8.500000e-01	3.040646e-04	4.916792e-06	4.916792e-06
8.500000e-01	9.000000e-01	3.165052e-04	4.950693e-06	4.950693e-06
9.000000e-01	9.500000e-01	3.053400e-04	4.906737e-06	4.906737e-06
9.500000e-01	1.000000e+00	3.093508e-04	4.921456e-06	4.921456e-06
1.000000e+00	1.050000e+00	3.056044e-04	4.896751e-06	4.896751e-06
1.050000e+00	1.100000e+00	3.032012e-04	4.831247e-06	4.831247e-06
1.100000e+00	1.200000e+00	2.959257e-04	3.385859e-06	3.385859e-06
1.200000e+00	1.400000e+00	2.758541e-04	2.303381e-06	2.303381e-06
1.400000e+00	1.700000e+00	2.348349e-04	1.726452e-06	1.726452e-06
1.700000e+00	2.000000e+00	1.780504e-04	1.517308e-06	1.517308e-06
2.000000e+00	2.400000e+00	1.132835e-04	1.084326e-06	1.084326e-06
2.400000e+00	2.600000e+00	7.083870e-05	1.267710e-06	1.267710e-06
2.600000e+00	2.700000e+00	5.382528e-05	1.625196e-06	1.625196e-06
2.700000e+00	2.900000e+00	3.793835e-05	1.031851e-06	1.031851e-06
2.900000e+00	3.000000e+00	2.653201e-05	1.303014e-06	1.303014e-06
3.000000e+00	3.050000e+00	2.648266e-05	1.769844e-06	1.769844e-06
3.050000e+00	3.100000e+00	2.127438e-05	1.694815e-06	1.694815e-06
3.100000e+00	3.300000e+00	1.851821e-05	7.946847e-07	7.946847e-07
3.300000e+00	3.500000e+00	1.213586e-05	7.049888e-07	7.049888e-07
3.500000e+00	4.000000e+00	6.809194e-06	3.735642e-07	3.735642e-07
4.000000e+00	5.000000e+00	4.384807e-06	2.003451e-07	2.003451e-07
5.000000e+00	6.000000e+00	2.392422e-06	1.390710e-07	1.390710e-07
6.000000e+00	7.000000e+00	1.285235e-06	9.930890e-08	9.930890e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208119]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208119]
Path=TTest[MUR1.0_MUF1.0_PDF99208119]
RatioPlot=0
ScaledBy=1.00180341104536313e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.358812e-05	2.605027e-06	2.605027e-06
2.000000e-02	3.000000e-02	2.640989e-05	3.247976e-06	3.247976e-06
3.000000e-02	4.000000e-02	2.769822e-05	3.756054e-06	3.756054e-06
4.000000e-02	6.000000e-02	4.577302e-05	3.121067e-06	3.121067e-06
6.000000e-02	8.000000e-02	5.977775e-05	3.620764e-06	3.620764e-06
8.000000e-02	1.000000e-01	7.431440e-05	4.161922e-06	4.161922e-06
1.000000e-01	1.200000e-01	9.489545e-05	4.555203e-06	4.555203e-06
1.200000e-01	1.400000e-01	1.026515e-04	4.858836e-06	4.858836e-06
1.400000e-01	1.800000e-01	1.305942e-04	3.803092e-06	3.803092e-06
1.800000e-01	2.400000e-01	1.600929e-04	3.467846e-06	3.467846e-06
2.400000e-01	2.800000e-01	1.968912e-04	4.645213e-06	4.645213e-06
2.800000e-01	3.400000e-01	2.231337e-04	4.046365e-06	4.046365e-06
3.400000e-01	4.000000e-01	2.437270e-04	4.297166e-06	4.297166e-06
4.000000e-01	5.000000e-01	2.854144e-04	3.562479e-06	3.562479e-06
5.000000e-01	6.000000e-01	3.175080e-04	3.805450e-06	3.805450e-06
6.000000e-01	7.000000e-01	3.425649e-04	3.935422e-06	3.935422e-06
7.000000e-01	7.500000e-01	3.577796e-04	5.668619e-06	5.668619e-06
7.500000e-01	8.000000e-01	3.564350e-04	5.684129e-06	5.684129e-06
8.000000e-01	8.500000e-01	3.492564e-04	5.670578e-06	5.670578e-06
8.500000e-01	9.000000e-01	3.638012e-04	5.711854e-06	5.711854e-06
9.000000e-01	9.500000e-01	3.508760e-04	5.660390e-06	5.660390e-06
9.500000e-01	1.000000e+00	3.558180e-04	5.678225e-06	5.678225e-06
1.000000e+00	1.050000e+00	3.509766e-04	5.646218e-06	5.646218e-06
1.050000e+00	1.100000e+00	3.485308e-04	5.572732e-06	5.572732e-06
1.100000e+00	1.200000e+00	3.402629e-04	3.905421e-06	3.905421e-06
1.200000e+00	1.400000e+00	3.172226e-04	2.656557e-06	2.656557e-06
1.400000e+00	1.700000e+00	2.701396e-04	1.991147e-06	1.991147e-06
1.700000e+00	2.000000e+00	2.049782e-04	1.749597e-06	1.749597e-06
2.000000e+00	2.400000e+00	1.305191e-04	1.250021e-06	1.250021e-06
2.400000e+00	2.600000e+00	8.166095e-05	1.460984e-06	1.460984e-06
2.600000e+00	2.700000e+00	6.212774e-05	1.873438e-06	1.873438e-06
2.700000e+00	2.900000e+00	4.378598e-05	1.189298e-06	1.189298e-06
2.900000e+00	3.000000e+00	3.065726e-05	1.500525e-06	1.500525e-06
3.000000e+00	3.050000e+00	3.060766e-05	2.037297e-06	2.037297e-06
3.050000e+00	3.100000e+00	2.459256e-05	1.951180e-06	1.951180e-06
3.100000e+00	3.300000e+00	2.140034e-05	9.144381e-07	9.144381e-07
3.300000e+00	3.500000e+00	1.403859e-05	8.107734e-07	8.107734e-07
3.500000e+00	4.000000e+00	7.894664e-06	4.290349e-07	4.290349e-07
4.000000e+00	5.000000e+00	5.062263e-06	2.293735e-07	2.293735e-07
5.000000e+00	6.000000e+00	2.754901e-06	1.585875e-07	1.585875e-07
6.000000e+00	7.000000e+00	1.472367e-06	1.127080e-07	1.127080e-07
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208118]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208118]
Path=TTest[MUR1.0_MUF1.0_PDF99208118]
RatioPlot=0
ScaledBy=1.00180340629786754e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.258744e-05	2.403384e-06	2.403384e-06
2.000000e-02	3.000000e-02	2.444860e-05	3.001672e-06	3.001672e-06
3.000000e-02	4.000000e-02	2.565543e-05	3.464491e-06	3.464491e-06
4.000000e-02	6.000000e-02	4.239574e-05	2.881311e-06	2.881311e-06
6.000000e-02	8.000000e-02	5.545000e-05	3.347687e-06	3.347687e-06
8.000000e-02	1.000000e-01	6.874720e-05	3.839578e-06	3.839578e-06
1.000000e-01	1.200000e-01	8.788310e-05	4.208591e-06	4.208591e-06
1.200000e-01	1.400000e-01	9.514205e-05	4.489684e-06	4.489684e-06
1.400000e-01	1.800000e-01	1.209987e-04	3.512622e-06	3.512622e-06
1.800000e-01	2.400000e-01	1.484022e-04	3.203976e-06	3.203976e-06
2.400000e-01	2.800000e-01	1.824078e-04	4.291742e-06	4.291742e-06
2.800000e-01	3.400000e-01	2.066233e-04	3.737424e-06	3.737424e-06
3.400000e-01	4.000000e-01	2.258753e-04	3.969846e-06	3.969846e-06
4.000000e-01	5.000000e-01	2.644210e-04	3.291222e-06	3.291222e-06
5.000000e-01	6.000000e-01	2.942773e-04	3.515850e-06	3.515850e-06
6.000000e-01	7.000000e-01	3.173073e-04	3.635380e-06	3.635380e-06
7.000000e-01	7.500000e-01	3.314368e-04	5.237006e-06	5.237006e-06
7.500000e-01	8.000000e-01	3.301556e-04	5.250048e-06	5.250048e-06
8.000000e-01	8.500000e-01	3.235142e-04	5.238228e-06	5.238228e-06
8.500000e-01	9.000000e-01	3.368486e-04	5.275116e-06	5.275116e-06
9.000000e-01	9.500000e-01	3.249612e-04	5.228406e-06	5.228406e-06
9.500000e-01	1.000000e+00	3.293624e-04	5.244252e-06	5.244252e-06
1.000000e+00	1.050000e+00	3.251332e-04	5.216454e-06	5.216454e-06
1.050000e+00	1.100000e+00	3.227300e-04	5.147751e-06	5.147751e-06
1.100000e+00	1.200000e+00	3.149901e-04	3.607473e-06	3.607473e-06
1.200000e+00	1.400000e+00	2.936541e-04	2.454056e-06	2.454056e-06
1.400000e+00	1.700000e+00	2.500155e-04	1.839379e-06	1.839379e-06
1.700000e+00	2.000000e+00	1.896275e-04	1.616431e-06	1.616431e-06
2.000000e+00	2.400000e+00	1.206849e-04	1.155012e-06	1.155012e-06
2.400000e+00	2.600000e+00	7.547970e-05	1.350135e-06	1.350135e-06
2.600000e+00	2.700000e+00	5.737648e-05	1.731001e-06	1.731001e-06
2.700000e+00	2.900000e+00	4.044421e-05	1.098948e-06	1.098948e-06
2.900000e+00	3.000000e+00	2.829383e-05	1.387200e-06	1.387200e-06
3.000000e+00	3.050000e+00	2.824238e-05	1.883822e-06	1.883822e-06
3.050000e+00	3.100000e+00	2.268422e-05	1.803921e-06	1.803921e-06
3.100000e+00	3.300000e+00	1.974895e-05	8.457208e-07	8.457208e-07
3.300000e+00	3.500000e+00	1.294784e-05	7.500913e-07	7.500913e-07
3.500000e+00	4.000000e+00	7.267168e-06	3.972359e-07	3.972359e-07
4.000000e+00	5.000000e+00	4.672876e-06	2.127699e-07	2.127699e-07
5.000000e+00	6.000000e+00	2.546763e-06	1.474679e-07	1.474679e-07
6.000000e+00	7.000000e+00	1.365873e-06	1.051155e-07	1.051155e-07
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208117]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208117]
Path=TTest[MUR1.0_MUF1.0_PDF99208117]
RatioPlot=0
ScaledBy=1.00180340654896058e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.272644e-05	2.432125e-06	2.432125e-06
2.000000e-02	3.000000e-02	2.474537e-05	3.039694e-06	3.039694e-06
3.000000e-02	4.000000e-02	2.592803e-05	3.506126e-06	3.506126e-06
4.000000e-02	6.000000e-02	4.285980e-05	2.916850e-06	2.916850e-06
6.000000e-02	8.000000e-02	5.607380e-05	3.387817e-06	3.387817e-06
8.000000e-02	1.000000e-01	6.952380e-05	3.887609e-06	3.887609e-06
1.000000e-01	1.200000e-01	8.883735e-05	4.259851e-06	4.259851e-06
1.200000e-01	1.400000e-01	9.614640e-05	4.544102e-06	4.544102e-06
1.400000e-01	1.800000e-01	1.223487e-04	3.554967e-06	3.554967e-06
1.800000e-01	2.400000e-01	1.500313e-04	3.243108e-06	3.243108e-06
2.400000e-01	2.800000e-01	1.844057e-04	4.343430e-06	4.343430e-06
2.800000e-01	3.400000e-01	2.089068e-04	3.782622e-06	3.782622e-06
3.400000e-01	4.000000e-01	2.283430e-04	4.017855e-06	4.017855e-06
4.000000e-01	5.000000e-01	2.673152e-04	3.330889e-06	3.330889e-06
5.000000e-01	6.000000e-01	2.974957e-04	3.558213e-06	3.558213e-06
6.000000e-01	7.000000e-01	3.208411e-04	3.679341e-06	3.679341e-06
7.000000e-01	7.500000e-01	3.351300e-04	5.300482e-06	5.300482e-06
7.500000e-01	8.000000e-01	3.338324e-04	5.313612e-06	5.313612e-06
8.000000e-01	8.500000e-01	3.271008e-04	5.301436e-06	5.301436e-06
8.500000e-01	9.000000e-01	3.406082e-04	5.339163e-06	5.339163e-06
9.000000e-01	9.500000e-01	3.285210e-04	5.291118e-06	5.291118e-06
9.500000e-01	1.000000e+00	3.330030e-04	5.307524e-06	5.307524e-06
1.000000e+00	1.050000e+00	3.287298e-04	5.279184e-06	5.279184e-06
1.050000e+00	1.100000e+00	3.262630e-04	5.209190e-06	5.209190e-06
1.100000e+00	1.200000e+00	3.185251e-04	3.650900e-06	3.650900e-06
1.200000e+00	1.400000e+00	2.969241e-04	2.483544e-06	2.483544e-06
1.400000e+00	1.700000e+00	2.528232e-04	1.861498e-06	1.861498e-06
1.700000e+00	2.000000e+00	1.917679e-04	1.635833e-06	1.635833e-06
2.000000e+00	2.400000e+00	1.220652e-04	1.168884e-06	1.168884e-06
2.400000e+00	2.600000e+00	7.635510e-05	1.366359e-06	1.366359e-06
2.600000e+00	2.700000e+00	5.806327e-05	1.751997e-06	1.751997e-06
2.700000e+00	2.900000e+00	4.091801e-05	1.112254e-06	1.112254e-06
2.900000e+00	3.000000e+00	2.863789e-05	1.403897e-06	1.403897e-06
3.000000e+00	3.050000e+00	2.859350e-05	1.906537e-06	1.906537e-06
3.050000e+00	3.100000e+00	2.297534e-05	1.825957e-06	1.825957e-06
3.100000e+00	3.300000e+00	1.998867e-05	8.558629e-07	8.558629e-07
3.300000e+00	3.500000e+00	1.310605e-05	7.590389e-07	7.590389e-07
3.500000e+00	4.000000e+00	7.366648e-06	4.019143e-07	4.019143e-07
4.000000e+00	5.000000e+00	4.731312e-06	2.151735e-07	2.151735e-07
5.000000e+00	6.000000e+00	2.578024e-06	1.490249e-07	1.490249e-07
6.000000e+00	7.000000e+00	1.380465e-06	1.061244e-07	1.061244e-07
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208116]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208116]
Path=TTest[MUR1.0_MUF1.0_PDF99208116]
RatioPlot=0
ScaledBy=1.00180340600822478e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.261146e-05	2.405942e-06	2.405942e-06
2.000000e-02	3.000000e-02	2.452083e-05	3.008303e-06	3.008303e-06
3.000000e-02	4.000000e-02	2.570848e-05	3.469239e-06	3.469239e-06
4.000000e-02	6.000000e-02	4.248716e-05	2.885947e-06	2.885947e-06
6.000000e-02	8.000000e-02	5.557950e-05	3.353480e-06	3.353480e-06
8.000000e-02	1.000000e-01	6.887335e-05	3.845398e-06	3.845398e-06
1.000000e-01	1.200000e-01	8.806255e-05	4.215906e-06	4.215906e-06
1.200000e-01	1.400000e-01	9.532735e-05	4.497150e-06	4.497150e-06
1.400000e-01	1.800000e-01	1.212585e-04	3.518124e-06	3.518124e-06
1.800000e-01	2.400000e-01	1.487304e-04	3.209477e-06	3.209477e-06
2.400000e-01	2.800000e-01	1.827719e-04	4.298588e-06	4.298588e-06
2.800000e-01	3.400000e-01	2.070073e-04	3.743072e-06	3.743072e-06
3.400000e-01	4.000000e-01	2.263288e-04	3.975968e-06	3.975968e-06
4.000000e-01	5.000000e-01	2.649351e-04	3.296263e-06	3.296263e-06
5.000000e-01	6.000000e-01	2.948758e-04	3.521295e-06	3.521295e-06
6.000000e-01	7.000000e-01	3.179411e-04	3.640983e-06	3.640983e-06
7.000000e-01	7.500000e-01	3.321100e-04	5.245336e-06	5.245336e-06
7.500000e-01	8.000000e-01	3.308120e-04	5.258110e-06	5.258110e-06
8.000000e-01	8.500000e-01	3.241682e-04	5.246191e-06	5.246191e-06
8.500000e-01	9.000000e-01	3.375014e-04	5.283081e-06	5.283081e-06
9.000000e-01	9.500000e-01	3.255700e-04	5.236238e-06	5.236238e-06
9.500000e-01	1.000000e+00	3.299520e-04	5.251912e-06	5.251912e-06
1.000000e+00	1.050000e+00	3.257850e-04	5.224504e-06	5.224504e-06
1.050000e+00	1.100000e+00	3.233014e-04	5.155062e-06	5.155062e-06
1.100000e+00	1.200000e+00	3.155864e-04	3.612876e-06	3.612876e-06
1.200000e+00	1.400000e+00	2.941842e-04	2.457699e-06	2.457699e-06
1.400000e+00	1.700000e+00	2.504638e-04	1.842109e-06	1.842109e-06
1.700000e+00	2.000000e+00	1.899549e-04	1.618856e-06	1.618856e-06
2.000000e+00	2.400000e+00	1.208818e-04	1.156736e-06	1.156736e-06
2.400000e+00	2.600000e+00	7.559520e-05	1.352137e-06	1.352137e-06
2.600000e+00	2.700000e+00	5.746206e-05	1.733551e-06	1.733551e-06
2.700000e+00	2.900000e+00	4.049956e-05	1.100543e-06	1.100543e-06
2.900000e+00	3.000000e+00	2.833091e-05	1.389276e-06	1.389276e-06
3.000000e+00	3.050000e+00	2.828950e-05	1.886898e-06	1.886898e-06
3.050000e+00	3.100000e+00	2.271934e-05	1.806767e-06	1.806767e-06
3.100000e+00	3.300000e+00	1.977270e-05	8.470205e-07	8.470205e-07
3.300000e+00	3.500000e+00	1.295986e-05	7.512626e-07	7.512626e-07
3.500000e+00	4.000000e+00	7.274342e-06	3.979072e-07	3.979072e-07
4.000000e+00	5.000000e+00	4.677601e-06	2.131857e-07	2.131857e-07
5.000000e+00	6.000000e+00	2.550574e-06	1.478054e-07	1.478054e-07
6.000000e+00	7.000000e+00	1.368225e-06	1.053930e-07	1.053930e-07
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208115]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208115]
Path=TTest[MUR1.0_MUF1.0_PDF99208115]
RatioPlot=0
ScaledBy=1.00180340690434103e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.271532e-05	2.432680e-06	2.432680e-06
2.000000e-02	3.000000e-02	2.469689e-05	3.036480e-06	3.036480e-06
3.000000e-02	4.000000e-02	2.590078e-05	3.505718e-06	3.505718e-06
4.000000e-02	6.000000e-02	4.281191e-05	2.915767e-06	2.915767e-06
6.000000e-02	8.000000e-02	5.599930e-05	3.385985e-06	3.385985e-06
8.000000e-02	1.000000e-01	6.947290e-05	3.886605e-06	3.886605e-06
1.000000e-01	1.200000e-01	8.874970e-05	4.257581e-06	4.257581e-06
1.200000e-01	1.400000e-01	9.606045e-05	4.542080e-06	4.542080e-06
1.400000e-01	1.800000e-01	1.222140e-04	3.553762e-06	3.553762e-06
1.800000e-01	2.400000e-01	1.498530e-04	3.241460e-06	3.241460e-06
2.400000e-01	2.800000e-01	1.842320e-04	4.341784e-06	4.341784e-06
2.800000e-01	3.400000e-01	2.087462e-04	3.781591e-06	3.781591e-06
3.400000e-01	4.000000e-01	2.281238e-04	4.016590e-06	4.016590e-06
4.000000e-01	5.000000e-01	2.670805e-04	3.329886e-06	3.329886e-06
5.000000e-01	6.000000e-01	2.972031e-04	3.557070e-06	3.557070e-06
6.000000e-01	7.000000e-01	3.205431e-04	3.678206e-06	3.678206e-06
7.000000e-01	7.500000e-01	3.348070e-04	5.298559e-06	5.298559e-06
7.500000e-01	8.000000e-01	3.335262e-04	5.312027e-06	5.312027e-06
8.000000e-01	8.500000e-01	3.267876e-04	5.299918e-06	5.299918e-06
8.500000e-01	9.000000e-01	3.403174e-04	5.337721e-06	5.337721e-06
9.000000e-01	9.500000e-01	3.282604e-04	5.289718e-06	5.289718e-06
9.500000e-01	1.000000e+00	3.327738e-04	5.306372e-06	5.306372e-06
1.000000e+00	1.050000e+00	3.284204e-04	5.277513e-06	5.277513e-06
1.050000e+00	1.100000e+00	3.260440e-04	5.208255e-06	5.208255e-06
1.100000e+00	1.200000e+00	3.182704e-04	3.649944e-06	3.649944e-06
1.200000e+00	1.400000e+00	2.967163e-04	2.482925e-06	2.482925e-06
1.400000e+00	1.700000e+00	2.526508e-04	1.861030e-06	1.861030e-06
1.700000e+00	2.000000e+00	1.916539e-04	1.635389e-06	1.635389e-06
2.000000e+00	2.400000e+00	1.220076e-04	1.168573e-06	1.168573e-06
2.400000e+00	2.600000e+00	7.632920e-05	1.366010e-06	1.366010e-06
2.600000e+00	2.700000e+00	5.804764e-05	1.751575e-06	1.751575e-06
2.700000e+00	2.900000e+00	4.091223e-05	1.112013e-06	1.112013e-06
2.900000e+00	3.000000e+00	2.863670e-05	1.403502e-06	1.403502e-06
3.000000e+00	3.050000e+00	2.858100e-05	1.905705e-06	1.905705e-06
3.050000e+00	3.100000e+00	2.296892e-05	1.825286e-06	1.825286e-06
3.100000e+00	3.300000e+00	1.999038e-05	8.555782e-07	8.555782e-07
3.300000e+00	3.500000e+00	1.311144e-05	7.587556e-07	7.587556e-07
3.500000e+00	4.000000e+00	7.369914e-06	4.016980e-07	4.016980e-07
4.000000e+00	5.000000e+00	4.732828e-06	2.149813e-07	2.149813e-07
5.000000e+00	6.000000e+00	2.577300e-06	1.488241e-07	1.488241e-07
6.000000e+00	7.000000e+00	1.379556e-06	1.059297e-07	1.059297e-07
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208114]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208114]
Path=TTest[MUR1.0_MUF1.0_PDF99208114]
RatioPlot=0
ScaledBy=1.00180341248486726e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.256370e-05	2.378712e-06	2.378712e-06
2.000000e-02	3.000000e-02	2.447043e-05	2.988736e-06	2.988736e-06
3.000000e-02	4.000000e-02	2.565070e-05	3.437739e-06	3.437739e-06
4.000000e-02	6.000000e-02	4.226348e-05	2.856950e-06	2.856950e-06
6.000000e-02	8.000000e-02	5.532375e-05	3.323062e-06	3.323062e-06
8.000000e-02	1.000000e-01	6.850685e-05	3.808041e-06	3.808041e-06
1.000000e-01	1.200000e-01	8.768310e-05	4.177447e-06	4.177447e-06
1.200000e-01	1.400000e-01	9.474330e-05	4.450692e-06	4.450692e-06
1.400000e-01	1.800000e-01	1.206169e-04	3.484055e-06	3.484055e-06
1.800000e-01	2.400000e-01	1.480101e-04	3.178792e-06	3.178792e-06
2.400000e-01	2.800000e-01	1.817907e-04	4.257013e-06	4.257013e-06
2.800000e-01	3.400000e-01	2.056877e-04	3.704273e-06	3.704273e-06
3.400000e-01	4.000000e-01	2.251028e-04	3.935671e-06	3.935671e-06
4.000000e-01	5.000000e-01	2.633221e-04	3.262035e-06	3.262035e-06
5.000000e-01	6.000000e-01	2.931091e-04	3.484698e-06	3.484698e-06
6.000000e-01	7.000000e-01	3.160257e-04	3.603557e-06	3.603557e-06
7.000000e-01	7.500000e-01	3.300170e-04	5.191545e-06	5.191545e-06
7.500000e-01	8.000000e-01	3.287136e-04	5.203804e-06	5.203804e-06
8.000000e-01	8.500000e-01	3.222720e-04	5.191892e-06	5.191892e-06
8.500000e-01	9.000000e-01	3.353412e-04	5.227522e-06	5.227522e-06
9.000000e-01	9.500000e-01	3.235652e-04	5.183004e-06	5.183004e-06
9.500000e-01	1.000000e+00	3.277978e-04	5.197209e-06	5.197209e-06
1.000000e+00	1.050000e+00	3.238422e-04	5.170989e-06	5.170989e-06
1.050000e+00	1.100000e+00	3.210326e-04	5.100482e-06	5.100482e-06
1.100000e+00	1.200000e+00	3.135591e-04	3.575648e-06	3.575648e-06
1.200000e+00	1.400000e+00	2.921315e-04	2.431957e-06	2.431957e-06
1.400000e+00	1.700000e+00	2.487261e-04	1.823063e-06	1.823063e-06
1.700000e+00	2.000000e+00	1.885749e-04	1.602193e-06	1.602193e-06
2.000000e+00	2.400000e+00	1.198872e-04	1.144585e-06	1.144585e-06
2.400000e+00	2.600000e+00	7.487465e-05	1.337469e-06	1.337469e-06
2.600000e+00	2.700000e+00	5.688991e-05	1.714650e-06	1.714650e-06
2.700000e+00	2.900000e+00	4.008640e-05	1.088232e-06	1.088232e-06
2.900000e+00	3.000000e+00	2.800823e-05	1.374062e-06	1.374062e-06
3.000000e+00	3.050000e+00	2.805514e-05	1.867809e-06	1.867809e-06
3.050000e+00	3.100000e+00	2.247172e-05	1.786895e-06	1.786895e-06
3.100000e+00	3.300000e+00	1.952482e-05	8.375869e-07	8.375869e-07
3.300000e+00	3.500000e+00	1.277361e-05	7.432047e-07	7.432047e-07
3.500000e+00	4.000000e+00	7.154688e-06	3.939199e-07	3.939199e-07
4.000000e+00	5.000000e+00	4.606979e-06	2.114909e-07	2.114909e-07
5.000000e+00	6.000000e+00	2.519529e-06	1.470614e-07	1.470614e-07
6.000000e+00	7.000000e+00	1.355544e-06	1.052092e-07	1.052092e-07
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208113]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208113]
Path=TTest[MUR1.0_MUF1.0_PDF99208113]
RatioPlot=0
ScaledBy=1.00180340213167478e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.250130e-05	2.409388e-06	2.409388e-06
2.000000e-02	3.000000e-02	2.428469e-05	2.997946e-06	2.997946e-06
3.000000e-02	4.000000e-02	2.547215e-05	3.466987e-06	3.466987e-06
4.000000e-02	6.000000e-02	4.220197e-05	2.886525e-06	2.886525e-06
6.000000e-02	8.000000e-02	5.519275e-05	3.350354e-06	3.350354e-06
8.000000e-02	1.000000e-01	6.847115e-05	3.846288e-06	3.846288e-06
1.000000e-01	1.200000e-01	8.743460e-05	4.212530e-06	4.212530e-06
1.200000e-01	1.400000e-01	9.478680e-05	4.498559e-06	4.498559e-06
1.400000e-01	1.800000e-01	1.205064e-04	3.517474e-06	3.517474e-06
1.800000e-01	2.400000e-01	1.476926e-04	3.208061e-06	3.208061e-06
2.400000e-01	2.800000e-01	1.816187e-04	4.296995e-06	4.296995e-06
2.800000e-01	3.400000e-01	2.059603e-04	3.744986e-06	3.744986e-06
3.400000e-01	4.000000e-01	2.249200e-04	3.976659e-06	3.976659e-06
4.000000e-01	5.000000e-01	2.634854e-04	3.297705e-06	3.297705e-06
5.000000e-01	6.000000e-01	2.931961e-04	3.522801e-06	3.522801e-06
6.000000e-01	7.000000e-01	3.162068e-04	3.642343e-06	3.642343e-06
7.000000e-01	7.500000e-01	3.303778e-04	5.247089e-06	5.247089e-06
7.500000e-01	8.000000e-01	3.291162e-04	5.260552e-06	5.260552e-06
8.000000e-01	8.500000e-01	3.223274e-04	5.248597e-06	5.248597e-06
8.500000e-01	9.000000e-01	3.357916e-04	5.286222e-06	5.286222e-06
9.000000e-01	9.500000e-01	3.238340e-04	5.237055e-06	5.237055e-06
9.500000e-01	1.000000e+00	3.283762e-04	5.254945e-06	5.254945e-06
1.000000e+00	1.050000e+00	3.239854e-04	5.225968e-06	5.225968e-06
1.050000e+00	1.100000e+00	3.219060e-04	5.158543e-06	5.158543e-06
1.100000e+00	1.200000e+00	3.140345e-04	3.614113e-06	3.614113e-06
1.200000e+00	1.400000e+00	2.929278e-04	2.458947e-06	2.458947e-06
1.400000e+00	1.700000e+00	2.493934e-04	1.842699e-06	1.842699e-06
1.700000e+00	2.000000e+00	1.892366e-04	1.619181e-06	1.619181e-06
2.000000e+00	2.400000e+00	1.205664e-04	1.157128e-06	1.157128e-06
2.400000e+00	2.600000e+00	7.551405e-05	1.352929e-06	1.352929e-06
2.600000e+00	2.700000e+00	5.743640e-05	1.734565e-06	1.734565e-06
2.700000e+00	2.900000e+00	4.049643e-05	1.101494e-06	1.101494e-06
2.900000e+00	3.000000e+00	2.838103e-05	1.389845e-06	1.389845e-06
3.000000e+00	3.050000e+00	2.825168e-05	1.886068e-06	1.886068e-06
3.050000e+00	3.100000e+00	2.274640e-05	1.807472e-06	1.807472e-06
3.100000e+00	3.300000e+00	1.982570e-05	8.473698e-07	8.473698e-07
3.300000e+00	3.500000e+00	1.302254e-05	7.510814e-07	7.510814e-07
3.500000e+00	4.000000e+00	7.334060e-06	3.973809e-07	3.973809e-07
4.000000e+00	5.000000e+00	4.702632e-06	2.122548e-07	2.122548e-07
5.000000e+00	6.000000e+00	2.552517e-06	1.465576e-07	1.465576e-07
6.000000e+00	7.000000e+00	1.363142e-06	1.040336e-07	1.040336e-07
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208112]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208112]
Path=TTest[MUR1.0_MUF1.0_PDF99208112]
RatioPlot=0
ScaledBy=1.00180340462230618e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.241810e-05	2.375010e-06	2.375010e-06
2.000000e-02	3.000000e-02	2.416859e-05	2.971202e-06	2.971202e-06
3.000000e-02	4.000000e-02	2.531919e-05	3.425372e-06	3.425372e-06
4.000000e-02	6.000000e-02	4.187195e-05	2.850357e-06	2.850357e-06
6.000000e-02	8.000000e-02	5.479830e-05	3.311307e-06	3.311307e-06
8.000000e-02	1.000000e-01	6.787790e-05	3.798819e-06	3.798819e-06
1.000000e-01	1.200000e-01	8.674890e-05	4.163766e-06	4.163766e-06
1.200000e-01	1.400000e-01	9.392450e-05	4.442229e-06	4.442229e-06
1.400000e-01	1.800000e-01	1.195454e-04	3.474178e-06	3.474178e-06
1.800000e-01	2.400000e-01	1.465801e-04	3.169932e-06	3.169932e-06
2.400000e-01	2.800000e-01	1.801324e-04	4.244691e-06	4.244691e-06
2.800000e-01	3.400000e-01	2.040520e-04	3.696959e-06	3.696959e-06
3.400000e-01	4.000000e-01	2.230788e-04	3.927036e-06	3.927036e-06
4.000000e-01	5.000000e-01	2.611656e-04	3.255736e-06	3.255736e-06
5.000000e-01	6.000000e-01	2.907057e-04	3.478035e-06	3.478035e-06
6.000000e-01	7.000000e-01	3.134651e-04	3.596109e-06	3.596109e-06
7.000000e-01	7.500000e-01	3.274160e-04	5.180545e-06	5.180545e-06
7.500000e-01	8.000000e-01	3.261976e-04	5.193031e-06	5.193031e-06
8.000000e-01	8.500000e-01	3.195458e-04	5.181312e-06	5.181312e-06
8.500000e-01	9.000000e-01	3.327346e-04	5.217956e-06	5.217956e-06
9.000000e-01	9.500000e-01	3.208926e-04	5.170371e-06	5.170371e-06
9.500000e-01	1.000000e+00	3.252626e-04	5.186968e-06	5.186968e-06
1.000000e+00	1.050000e+00	3.211928e-04	5.159749e-06	5.159749e-06
1.050000e+00	1.100000e+00	3.187342e-04	5.090877e-06	5.090877e-06
1.100000e+00	1.200000e+00	3.111696e-04	3.567942e-06	3.567942e-06
1.200000e+00	1.400000e+00	2.900663e-04	2.427185e-06	2.427185e-06
1.400000e+00	1.700000e+00	2.469757e-04	1.819148e-06	1.819148e-06
1.700000e+00	2.000000e+00	1.873050e-04	1.598542e-06	1.598542e-06
2.000000e+00	2.400000e+00	1.192367e-04	1.142311e-06	1.142311e-06
2.400000e+00	2.600000e+00	7.460305e-05	1.335393e-06	1.335393e-06
2.600000e+00	2.700000e+00	5.671345e-05	1.712030e-06	1.712030e-06
2.700000e+00	2.900000e+00	3.997709e-05	1.087072e-06	1.087072e-06
2.900000e+00	3.000000e+00	2.798977e-05	1.372197e-06	1.372197e-06
3.000000e+00	3.050000e+00	2.791836e-05	1.863336e-06	1.863336e-06
3.050000e+00	3.100000e+00	2.245196e-05	1.784836e-06	1.784836e-06
3.100000e+00	3.300000e+00	1.953034e-05	8.365483e-07	8.365483e-07
3.300000e+00	3.500000e+00	1.281121e-05	7.419252e-07	7.419252e-07
3.500000e+00	4.000000e+00	7.206176e-06	3.928683e-07	3.928683e-07
4.000000e+00	5.000000e+00	4.626313e-06	2.102991e-07	2.102991e-07
5.000000e+00	6.000000e+00	2.519611e-06	1.456207e-07	1.456207e-07
6.000000e+00	7.000000e+00	1.349603e-06	1.036938e-07	1.036938e-07
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208111]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208111]
Path=TTest[MUR1.0_MUF1.0_PDF99208111]
RatioPlot=0
ScaledBy=1.00180340870675832e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.294381e-05	2.469741e-06	2.469741e-06
2.000000e-02	3.000000e-02	2.512091e-05	3.082047e-06	3.082047e-06
3.000000e-02	4.000000e-02	2.636475e-05	3.559045e-06	3.559045e-06
4.000000e-02	6.000000e-02	4.354461e-05	2.958947e-06	2.958947e-06
6.000000e-02	8.000000e-02	5.693245e-05	3.436983e-06	3.436983e-06
8.000000e-02	1.000000e-01	7.065915e-05	3.943504e-06	3.943504e-06
1.000000e-01	1.200000e-01	9.030660e-05	4.320991e-06	4.320991e-06
1.200000e-01	1.400000e-01	9.772045e-05	4.608780e-06	4.608780e-06
1.400000e-01	1.800000e-01	1.242599e-04	3.606991e-06	3.606991e-06
1.800000e-01	2.400000e-01	1.524127e-04	3.289528e-06	3.289528e-06
2.400000e-01	2.800000e-01	1.873715e-04	4.406993e-06	4.406993e-06
2.800000e-01	3.400000e-01	2.122578e-04	3.837443e-06	3.837443e-06
3.400000e-01	4.000000e-01	2.319898e-04	4.075905e-06	4.075905e-06
4.000000e-01	5.000000e-01	2.715668e-04	3.378989e-06	3.378989e-06
5.000000e-01	6.000000e-01	3.021707e-04	3.609499e-06	3.609499e-06
6.000000e-01	7.000000e-01	3.258829e-04	3.732565e-06	3.732565e-06
7.000000e-01	7.500000e-01	3.403970e-04	5.376993e-06	5.376993e-06
7.500000e-01	8.000000e-01	3.390360e-04	5.390795e-06	5.390795e-06
8.000000e-01	8.500000e-01	3.322916e-04	5.378437e-06	5.378437e-06
8.500000e-01	9.000000e-01	3.459978e-04	5.416586e-06	5.416586e-06
9.000000e-01	9.500000e-01	3.338158e-04	5.369196e-06	5.369196e-06
9.500000e-01	1.000000e+00	3.383542e-04	5.384941e-06	5.384941e-06
1.000000e+00	1.050000e+00	3.338972e-04	5.355857e-06	5.355857e-06
1.050000e+00	1.100000e+00	3.314754e-04	5.285747e-06	5.285747e-06
1.100000e+00	1.200000e+00	3.235408e-04	3.704250e-06	3.704250e-06
1.200000e+00	1.400000e+00	3.016218e-04	2.519794e-06	2.519794e-06
1.400000e+00	1.700000e+00	2.568110e-04	1.888763e-06	1.888763e-06
1.700000e+00	2.000000e+00	1.948116e-04	1.659887e-06	1.659887e-06
2.000000e+00	2.400000e+00	1.239731e-04	1.185974e-06	1.185974e-06
2.400000e+00	2.600000e+00	7.751820e-05	1.386204e-06	1.386204e-06
2.600000e+00	2.700000e+00	5.894553e-05	1.777512e-06	1.777512e-06
2.700000e+00	2.900000e+00	4.153919e-05	1.128273e-06	1.128273e-06
2.900000e+00	3.000000e+00	2.905053e-05	1.424101e-06	1.424101e-06
3.000000e+00	3.050000e+00	2.902742e-05	1.934096e-06	1.934096e-06
3.050000e+00	3.100000e+00	2.329480e-05	1.851789e-06	1.851789e-06
3.100000e+00	3.300000e+00	2.028216e-05	8.681762e-07	8.681762e-07
3.300000e+00	3.500000e+00	1.329150e-05	7.699830e-07	7.699830e-07
3.500000e+00	4.000000e+00	7.455292e-06	4.077419e-07	4.077419e-07
4.000000e+00	5.000000e+00	4.795064e-06	2.184143e-07	2.184143e-07
5.000000e+00	6.000000e+00	2.614471e-06	1.513967e-07	1.513967e-07
6.000000e+00	7.000000e+00	1.401589e-06	1.079131e-07	1.079131e-07
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208110]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208110]
Path=TTest[MUR1.0_MUF1.0_PDF99208110]
RatioPlot=0
ScaledBy=1.00180340664324595e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.273751e-05	2.437205e-06	2.437205e-06
2.000000e-02	3.000000e-02	2.474599e-05	3.041550e-06	3.041550e-06
3.000000e-02	4.000000e-02	2.594779e-05	3.511824e-06	3.511824e-06
4.000000e-02	6.000000e-02	4.293772e-05	2.921563e-06	2.921563e-06
6.000000e-02	8.000000e-02	5.611195e-05	3.392508e-06	3.392508e-06
8.000000e-02	1.000000e-01	6.960540e-05	3.893086e-06	3.893086e-06
1.000000e-01	1.200000e-01	8.894985e-05	4.265834e-06	4.265834e-06
1.200000e-01	1.400000e-01	9.630465e-05	4.551405e-06	4.551405e-06
1.400000e-01	1.800000e-01	1.224909e-04	3.560675e-06	3.560675e-06
1.800000e-01	2.400000e-01	1.502148e-04	3.247962e-06	3.247962e-06
2.400000e-01	2.800000e-01	1.846509e-04	4.350346e-06	4.350346e-06
2.800000e-01	3.400000e-01	2.092112e-04	3.789278e-06	3.789278e-06
3.400000e-01	4.000000e-01	2.286460e-04	4.024473e-06	4.024473e-06
4.000000e-01	5.000000e-01	2.676954e-04	3.336641e-06	3.336641e-06
5.000000e-01	6.000000e-01	2.979112e-04	3.564360e-06	3.564360e-06
6.000000e-01	7.000000e-01	3.212596e-04	3.685550e-06	3.685550e-06
7.000000e-01	7.500000e-01	3.355988e-04	5.309466e-06	5.309466e-06
7.500000e-01	8.000000e-01	3.342814e-04	5.322722e-06	5.322722e-06
8.000000e-01	8.500000e-01	3.275108e-04	5.310647e-06	5.310647e-06
8.500000e-01	9.000000e-01	3.410850e-04	5.348503e-06	5.348503e-06
9.000000e-01	9.500000e-01	3.290038e-04	5.300346e-06	5.300346e-06
9.500000e-01	1.000000e+00	3.335224e-04	5.316873e-06	5.316873e-06
1.000000e+00	1.050000e+00	3.291732e-04	5.288433e-06	5.288433e-06
1.050000e+00	1.100000e+00	3.268020e-04	5.218885e-06	5.218885e-06
1.100000e+00	1.200000e+00	3.189589e-04	3.657287e-06	3.657287e-06
1.200000e+00	1.400000e+00	2.973788e-04	2.488000e-06	2.488000e-06
1.400000e+00	1.700000e+00	2.531946e-04	1.864744e-06	1.864744e-06
1.700000e+00	2.000000e+00	1.920625e-04	1.638701e-06	1.638701e-06
2.000000e+00	2.400000e+00	1.222696e-04	1.170938e-06	1.170938e-06
2.400000e+00	2.600000e+00	7.650225e-05	1.368899e-06	1.368899e-06
2.600000e+00	2.700000e+00	5.816541e-05	1.755137e-06	1.755137e-06
2.700000e+00	2.900000e+00	4.099656e-05	1.114265e-06	1.114265e-06
2.900000e+00	3.000000e+00	2.869344e-05	1.406355e-06	1.406355e-06
3.000000e+00	3.050000e+00	2.862256e-05	1.909692e-06	1.909692e-06
3.050000e+00	3.100000e+00	2.300440e-05	1.829015e-06	1.829015e-06
3.100000e+00	3.300000e+00	2.003514e-05	8.574096e-07	8.574096e-07
3.300000e+00	3.500000e+00	1.314030e-05	7.603491e-07	7.603491e-07
3.500000e+00	4.000000e+00	7.381364e-06	4.025952e-07	4.025952e-07
4.000000e+00	5.000000e+00	4.742615e-06	2.154867e-07	2.154867e-07
5.000000e+00	6.000000e+00	2.582744e-06	1.492042e-07	1.492042e-07
6.000000e+00	7.000000e+00	1.383154e-06	1.062282e-07	1.062282e-07
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208109]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208109]
Path=TTest[MUR1.0_MUF1.0_PDF99208109]
RatioPlot=0
ScaledBy=1.00180340642924262e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.263383e-05	2.410782e-06	2.410782e-06
2.000000e-02	3.000000e-02	2.455988e-05	3.014441e-06	3.014441e-06
3.000000e-02	4.000000e-02	2.575291e-05	3.476728e-06	3.476728e-06
4.000000e-02	6.000000e-02	4.252302e-05	2.891487e-06	2.891487e-06
6.000000e-02	8.000000e-02	5.566640e-05	3.359738e-06	3.359738e-06
8.000000e-02	1.000000e-01	6.899755e-05	3.853927e-06	3.853927e-06
1.000000e-01	1.200000e-01	8.818090e-05	4.223809e-06	4.223809e-06
1.200000e-01	1.400000e-01	9.543545e-05	4.505248e-06	4.505248e-06
1.400000e-01	1.800000e-01	1.214300e-04	3.524845e-06	3.524845e-06
1.800000e-01	2.400000e-01	1.489127e-04	3.215396e-06	3.215396e-06
2.400000e-01	2.800000e-01	1.830281e-04	4.306604e-06	4.306604e-06
2.800000e-01	3.400000e-01	2.073098e-04	3.749973e-06	3.749973e-06
3.400000e-01	4.000000e-01	2.266367e-04	3.983439e-06	3.983439e-06
4.000000e-01	5.000000e-01	2.652969e-04	3.302264e-06	3.302264e-06
5.000000e-01	6.000000e-01	2.952524e-04	3.527641e-06	3.527641e-06
6.000000e-01	7.000000e-01	3.184023e-04	3.647743e-06	3.647743e-06
7.000000e-01	7.500000e-01	3.325512e-04	5.254769e-06	5.254769e-06
7.500000e-01	8.000000e-01	3.312796e-04	5.267815e-06	5.267815e-06
8.000000e-01	8.500000e-01	3.246430e-04	5.255824e-06	5.255824e-06
8.500000e-01	9.000000e-01	3.379912e-04	5.292865e-06	5.292865e-06
9.000000e-01	9.500000e-01	3.260308e-04	5.245865e-06	5.245865e-06
9.500000e-01	1.000000e+00	3.304366e-04	5.261802e-06	5.261802e-06
1.000000e+00	1.050000e+00	3.262396e-04	5.233833e-06	5.233833e-06
1.050000e+00	1.100000e+00	3.237484e-04	5.164423e-06	5.164423e-06
1.100000e+00	1.200000e+00	3.160744e-04	3.619521e-06	3.619521e-06
1.200000e+00	1.400000e+00	2.946192e-04	2.462141e-06	2.462141e-06
1.400000e+00	1.700000e+00	2.508557e-04	1.845521e-06	1.845521e-06
1.700000e+00	2.000000e+00	1.902612e-04	1.621801e-06	1.621801e-06
2.000000e+00	2.400000e+00	1.210801e-04	1.158834e-06	1.158834e-06
2.400000e+00	2.600000e+00	7.571415e-05	1.354475e-06	1.354475e-06
2.600000e+00	2.700000e+00	5.756796e-05	1.736704e-06	1.736704e-06
2.700000e+00	2.900000e+00	4.057270e-05	1.102537e-06	1.102537e-06
2.900000e+00	3.000000e+00	2.838674e-05	1.391760e-06	1.391760e-06
3.000000e+00	3.050000e+00	2.835634e-05	1.890114e-06	1.890114e-06
3.050000e+00	3.100000e+00	2.277282e-05	1.809935e-06	1.809935e-06
3.100000e+00	3.300000e+00	1.980717e-05	8.484257e-07	8.484257e-07
3.300000e+00	3.500000e+00	1.298284e-05	7.525088e-07	7.525088e-07
3.500000e+00	4.000000e+00	7.293266e-06	3.985002e-07	3.985002e-07
4.000000e+00	5.000000e+00	4.686409e-06	2.134505e-07	2.134505e-07
5.000000e+00	6.000000e+00	2.554916e-06	1.479346e-07	1.479346e-07
6.000000e+00	7.000000e+00	1.369538e-06	1.054359e-07	1.054359e-07
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208108]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208108]
Path=TTest[MUR1.0_MUF1.0_PDF99208108]
RatioPlot=0
ScaledBy=1.00180340866176259e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.285013e-05	2.452704e-06	2.452704e-06
2.000000e-02	3.000000e-02	2.497876e-05	3.065810e-06	3.065810e-06
3.000000e-02	4.000000e-02	2.619568e-05	3.537592e-06	3.537592e-06
4.000000e-02	6.000000e-02	4.327287e-05	2.941162e-06	2.941162e-06
6.000000e-02	8.000000e-02	5.657620e-05	3.415993e-06	3.415993e-06
8.000000e-02	1.000000e-01	7.017895e-05	3.920448e-06	3.920448e-06
1.000000e-01	1.200000e-01	8.969485e-05	4.295761e-06	4.295761e-06
1.200000e-01	1.400000e-01	9.704320e-05	4.581334e-06	4.581334e-06
1.400000e-01	1.800000e-01	1.234707e-04	3.584860e-06	3.584860e-06
1.800000e-01	2.400000e-01	1.514356e-04	3.270099e-06	3.270099e-06
2.400000e-01	2.800000e-01	1.861325e-04	4.379877e-06	4.379877e-06
2.800000e-01	3.400000e-01	2.108197e-04	3.813960e-06	3.813960e-06
3.400000e-01	4.000000e-01	2.304655e-04	4.051237e-06	4.051237e-06
4.000000e-01	5.000000e-01	2.697869e-04	3.358459e-06	3.358459e-06
5.000000e-01	6.000000e-01	3.002244e-04	3.587590e-06	3.587590e-06
6.000000e-01	7.000000e-01	3.237777e-04	3.709779e-06	3.709779e-06
7.000000e-01	7.500000e-01	3.381568e-04	5.344039e-06	5.344039e-06
7.500000e-01	8.000000e-01	3.368748e-04	5.357422e-06	5.357422e-06
8.000000e-01	8.500000e-01	3.301012e-04	5.345217e-06	5.345217e-06
8.500000e-01	9.000000e-01	3.437156e-04	5.383178e-06	5.383178e-06
9.000000e-01	9.500000e-01	3.315732e-04	5.335456e-06	5.335456e-06
9.500000e-01	1.000000e+00	3.360750e-04	5.351574e-06	5.351574e-06
1.000000e+00	1.050000e+00	3.317598e-04	5.323017e-06	5.323017e-06
1.050000e+00	1.100000e+00	3.292404e-04	5.252457e-06	5.252457e-06
1.100000e+00	1.200000e+00	3.214445e-04	3.681243e-06	3.681243e-06
1.200000e+00	1.400000e+00	2.996244e-04	2.504098e-06	2.504098e-06
1.400000e+00	1.700000e+00	2.551238e-04	1.876937e-06	1.876937e-06
1.700000e+00	2.000000e+00	1.935036e-04	1.649369e-06	1.649369e-06
2.000000e+00	2.400000e+00	1.231496e-04	1.178487e-06	1.178487e-06
2.400000e+00	2.600000e+00	7.701770e-05	1.377471e-06	1.377471e-06
2.600000e+00	2.700000e+00	5.855220e-05	1.766119e-06	1.766119e-06
2.700000e+00	2.900000e+00	4.126844e-05	1.121195e-06	1.121195e-06
2.900000e+00	3.000000e+00	2.887267e-05	1.415168e-06	1.415168e-06
3.000000e+00	3.050000e+00	2.883634e-05	1.922042e-06	1.922042e-06
3.050000e+00	3.100000e+00	2.315922e-05	1.840447e-06	1.840447e-06
3.100000e+00	3.300000e+00	2.014916e-05	8.626313e-07	8.626313e-07
3.300000e+00	3.500000e+00	1.320966e-05	7.651250e-07	7.651250e-07
3.500000e+00	4.000000e+00	7.417570e-06	4.051704e-07	4.051704e-07
4.000000e+00	5.000000e+00	4.765773e-06	2.169810e-07	2.169810e-07
5.000000e+00	6.000000e+00	2.597922e-06	1.503479e-07	1.503479e-07
6.000000e+00	7.000000e+00	1.392537e-06	1.071353e-07	1.071353e-07
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208107]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208107]
Path=TTest[MUR1.0_MUF1.0_PDF99208107]
RatioPlot=0
ScaledBy=1.00180340558663980e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.273927e-05	2.438992e-06	2.438992e-06
2.000000e-02	3.000000e-02	2.475325e-05	3.043474e-06	3.043474e-06
3.000000e-02	4.000000e-02	2.595285e-05	3.514066e-06	3.514066e-06
4.000000e-02	6.000000e-02	4.291757e-05	2.923550e-06	2.923550e-06
6.000000e-02	8.000000e-02	5.614170e-05	3.395253e-06	3.395253e-06
8.000000e-02	1.000000e-01	6.963315e-05	3.896121e-06	3.896121e-06
1.000000e-01	1.200000e-01	8.896690e-05	4.268786e-06	4.268786e-06
1.200000e-01	1.400000e-01	9.633015e-05	4.554944e-06	4.554944e-06
1.400000e-01	1.800000e-01	1.225314e-04	3.563404e-06	3.563404e-06
1.800000e-01	2.400000e-01	1.502303e-04	3.250161e-06	3.250161e-06
2.400000e-01	2.800000e-01	1.846908e-04	4.353419e-06	4.353419e-06
2.800000e-01	3.400000e-01	2.092875e-04	3.791936e-06	3.791936e-06
3.400000e-01	4.000000e-01	2.286947e-04	4.027361e-06	4.027361e-06
4.000000e-01	5.000000e-01	2.677683e-04	3.339019e-06	3.339019e-06
5.000000e-01	6.000000e-01	2.979837e-04	3.566937e-06	3.566937e-06
6.000000e-01	7.000000e-01	3.213661e-04	3.688281e-06	3.688281e-06
7.000000e-01	7.500000e-01	3.357064e-04	5.313323e-06	5.313323e-06
7.500000e-01	8.000000e-01	3.343950e-04	5.326821e-06	5.326821e-06
8.000000e-01	8.500000e-01	3.276426e-04	5.314587e-06	5.314587e-06
8.500000e-01	9.000000e-01	3.412096e-04	5.352442e-06	5.352442e-06
9.000000e-01	9.500000e-01	3.290942e-04	5.304106e-06	5.304106e-06
9.500000e-01	1.000000e+00	3.336306e-04	5.320836e-06	5.320836e-06
1.000000e+00	1.050000e+00	3.292630e-04	5.292037e-06	5.292037e-06
1.050000e+00	1.100000e+00	3.269176e-04	5.222690e-06	5.222690e-06
1.100000e+00	1.200000e+00	3.190744e-04	3.659911e-06	3.659911e-06
1.200000e+00	1.400000e+00	2.974940e-04	2.489785e-06	2.489785e-06
1.400000e+00	1.700000e+00	2.532969e-04	1.866109e-06	1.866109e-06
1.700000e+00	2.000000e+00	1.921528e-04	1.639891e-06	1.639891e-06
2.000000e+00	2.400000e+00	1.223332e-04	1.171800e-06	1.171800e-06
2.400000e+00	2.600000e+00	7.653725e-05	1.369814e-06	1.369814e-06
2.600000e+00	2.700000e+00	5.820857e-05	1.756423e-06	1.756423e-06
2.700000e+00	2.900000e+00	4.102471e-05	1.115098e-06	1.115098e-06
2.900000e+00	3.000000e+00	2.871813e-05	1.407378e-06	1.407378e-06
3.000000e+00	3.050000e+00	2.865570e-05	1.910857e-06	1.910857e-06
3.050000e+00	3.100000e+00	2.303020e-05	1.830249e-06	1.830249e-06
3.100000e+00	3.300000e+00	2.004925e-05	8.580159e-07	8.580159e-07
3.300000e+00	3.500000e+00	1.314937e-05	7.608226e-07	7.608226e-07
3.500000e+00	4.000000e+00	7.391460e-06	4.027806e-07	4.027806e-07
4.000000e+00	5.000000e+00	4.747087e-06	2.155411e-07	2.155411e-07
5.000000e+00	6.000000e+00	2.584560e-06	1.491982e-07	1.491982e-07
6.000000e+00	7.000000e+00	1.383317e-06	1.061809e-07	1.061809e-07
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208106]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208106]
Path=TTest[MUR1.0_MUF1.0_PDF99208106]
RatioPlot=0
ScaledBy=1.00180341015121240e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.359431e-05	2.609080e-06	2.609080e-06
2.000000e-02	3.000000e-02	2.641700e-05	3.251177e-06	3.251177e-06
3.000000e-02	4.000000e-02	2.770478e-05	3.760517e-06	3.760517e-06
4.000000e-02	6.000000e-02	4.579299e-05	3.125364e-06	3.125364e-06
6.000000e-02	8.000000e-02	5.981605e-05	3.625437e-06	3.625437e-06
8.000000e-02	1.000000e-01	7.436910e-05	4.167610e-06	4.167610e-06
1.000000e-01	1.200000e-01	9.494395e-05	4.560970e-06	4.560970e-06
1.200000e-01	1.400000e-01	1.027238e-04	4.865687e-06	4.865687e-06
1.400000e-01	1.800000e-01	1.306792e-04	3.808182e-06	3.808182e-06
1.800000e-01	2.400000e-01	1.601816e-04	3.472408e-06	3.472408e-06
2.400000e-01	2.800000e-01	1.970179e-04	4.651416e-06	4.651416e-06
2.800000e-01	3.400000e-01	2.233130e-04	4.052106e-06	4.052106e-06
3.400000e-01	4.000000e-01	2.438822e-04	4.303117e-06	4.303117e-06
4.000000e-01	5.000000e-01	2.856221e-04	3.567522e-06	3.567522e-06
5.000000e-01	6.000000e-01	3.177296e-04	3.810824e-06	3.810824e-06
6.000000e-01	7.000000e-01	3.428198e-04	3.940994e-06	3.940994e-06
7.000000e-01	7.500000e-01	3.580634e-04	5.676678e-06	5.676678e-06
7.500000e-01	8.000000e-01	3.567102e-04	5.692263e-06	5.692263e-06
8.000000e-01	8.500000e-01	3.495144e-04	5.678664e-06	5.678664e-06
8.500000e-01	9.000000e-01	3.640910e-04	5.720098e-06	5.720098e-06
9.000000e-01	9.500000e-01	3.511406e-04	5.668285e-06	5.668285e-06
9.500000e-01	1.000000e+00	3.561066e-04	5.686360e-06	5.686360e-06
1.000000e+00	1.050000e+00	3.512254e-04	5.654073e-06	5.654073e-06
1.050000e+00	1.100000e+00	3.488294e-04	5.580712e-06	5.580712e-06
1.100000e+00	1.200000e+00	3.405332e-04	3.910918e-06	3.910918e-06
1.200000e+00	1.400000e+00	3.175000e-04	2.660345e-06	2.660345e-06
1.400000e+00	1.700000e+00	2.703759e-04	1.993959e-06	1.993959e-06
1.700000e+00	2.000000e+00	2.051713e-04	1.752061e-06	1.752061e-06
2.000000e+00	2.400000e+00	1.306591e-04	1.251803e-06	1.251803e-06
2.400000e+00	2.600000e+00	8.176080e-05	1.463102e-06	1.463102e-06
2.600000e+00	2.700000e+00	6.221310e-05	1.876211e-06	1.876211e-06
2.700000e+00	2.900000e+00	4.384510e-05	1.191068e-06	1.191068e-06
2.900000e+00	3.000000e+00	3.070442e-05	1.502689e-06	1.502689e-06
3.000000e+00	3.050000e+00	3.064768e-05	2.040021e-06	2.040021e-06
3.050000e+00	3.100000e+00	2.463048e-05	1.954014e-06	1.954014e-06
3.100000e+00	3.300000e+00	2.143602e-05	9.157741e-07	9.157741e-07
3.300000e+00	3.500000e+00	1.406487e-05	8.118918e-07	8.118918e-07
3.500000e+00	4.000000e+00	7.912652e-06	4.295702e-07	4.295702e-07
4.000000e+00	5.000000e+00	5.072429e-06	2.295842e-07	2.295842e-07
5.000000e+00	6.000000e+00	2.759112e-06	1.586610e-07	1.586610e-07
6.000000e+00	7.000000e+00	1.473689e-06	1.127004e-07	1.127004e-07
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208105]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208105]
Path=TTest[MUR1.0_MUF1.0_PDF99208105]
RatioPlot=0
ScaledBy=1.00180340942993561e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.348499e-05	2.591464e-06	2.591464e-06
2.000000e-02	3.000000e-02	2.621178e-05	3.227849e-06	3.227849e-06
3.000000e-02	4.000000e-02	2.748916e-05	3.734789e-06	3.734789e-06
4.000000e-02	6.000000e-02	4.547518e-05	3.104516e-06	3.104516e-06
6.000000e-02	8.000000e-02	5.936515e-05	3.600600e-06	3.600600e-06
8.000000e-02	1.000000e-01	7.380380e-05	4.139000e-06	4.139000e-06
1.000000e-01	1.200000e-01	9.424585e-05	4.530111e-06	4.530111e-06
1.200000e-01	1.400000e-01	1.019916e-04	4.833398e-06	4.833398e-06
1.400000e-01	1.800000e-01	1.297230e-04	3.782438e-06	3.782438e-06
1.800000e-01	2.400000e-01	1.590067e-04	3.448957e-06	3.448957e-06
2.400000e-01	2.800000e-01	1.955712e-04	4.619908e-06	4.619908e-06
2.800000e-01	3.400000e-01	2.216972e-04	4.025237e-06	4.025237e-06
3.400000e-01	4.000000e-01	2.421052e-04	4.274346e-06	4.274346e-06
4.000000e-01	5.000000e-01	2.835663e-04	3.543840e-06	3.543840e-06
5.000000e-01	6.000000e-01	3.154506e-04	3.785570e-06	3.785570e-06
6.000000e-01	7.000000e-01	3.403335e-04	3.914706e-06	3.914706e-06
7.000000e-01	7.500000e-01	3.554790e-04	5.638852e-06	5.638852e-06
7.500000e-01	8.000000e-01	3.541526e-04	5.654256e-06	5.654256e-06
8.000000e-01	8.500000e-01	3.469610e-04	5.640852e-06	5.640852e-06
8.500000e-01	9.000000e-01	3.614554e-04	5.681989e-06	5.681989e-06
9.000000e-01	9.500000e-01	3.486036e-04	5.630291e-06	5.630291e-06
9.500000e-01	1.000000e+00	3.535428e-04	5.648557e-06	5.648557e-06
1.000000e+00	1.050000e+00	3.487042e-04	5.616583e-06	5.616583e-06
1.050000e+00	1.100000e+00	3.463574e-04	5.543802e-06	5.543802e-06
1.100000e+00	1.200000e+00	3.380814e-04	3.884877e-06	3.884877e-06
1.200000e+00	1.400000e+00	3.152399e-04	2.642714e-06	2.642714e-06
1.400000e+00	1.700000e+00	2.684427e-04	1.980646e-06	1.980646e-06
1.700000e+00	2.000000e+00	2.037077e-04	1.740335e-06	1.740335e-06
2.000000e+00	2.400000e+00	1.297437e-04	1.243464e-06	1.243464e-06
2.400000e+00	2.600000e+00	8.120925e-05	1.453455e-06	1.453455e-06
2.600000e+00	2.700000e+00	6.178310e-05	1.863699e-06	1.863699e-06
2.700000e+00	2.900000e+00	4.355008e-05	1.183244e-06	1.183244e-06
2.900000e+00	3.000000e+00	3.050443e-05	1.492756e-06	1.492756e-06
3.000000e+00	3.050000e+00	3.042572e-05	2.026391e-06	2.026391e-06
3.050000e+00	3.100000e+00	2.446398e-05	1.941119e-06	1.941119e-06
3.100000e+00	3.300000e+00	2.129874e-05	9.097328e-07	9.097328e-07
3.300000e+00	3.500000e+00	1.397989e-05	8.065102e-07	8.065102e-07
3.500000e+00	4.000000e+00	7.866608e-06	4.267073e-07	4.267073e-07
4.000000e+00	5.000000e+00	5.041886e-06	2.279864e-07	2.279864e-07
5.000000e+00	6.000000e+00	2.741006e-06	1.574977e-07	1.574977e-07
6.000000e+00	7.000000e+00	1.464044e-06	1.118346e-07	1.118346e-07
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208104]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208104]
Path=TTest[MUR1.0_MUF1.0_PDF99208104]
RatioPlot=0
ScaledBy=1.00180340432490254e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.316310e-05	2.521482e-06	2.521482e-06
2.000000e-02	3.000000e-02	2.555034e-05	3.145467e-06	3.145467e-06
3.000000e-02	4.000000e-02	2.677630e-05	3.628577e-06	3.628577e-06
4.000000e-02	6.000000e-02	4.418056e-05	3.019981e-06	3.019981e-06
6.000000e-02	8.000000e-02	5.798370e-05	3.508294e-06	3.508294e-06
8.000000e-02	1.000000e-01	7.196945e-05	4.027773e-06	4.027773e-06
1.000000e-01	1.200000e-01	9.176135e-05	4.409208e-06	4.409208e-06
1.200000e-01	1.400000e-01	9.933950e-05	4.705049e-06	4.705049e-06
1.400000e-01	1.800000e-01	1.264602e-04	3.681531e-06	3.681531e-06
1.800000e-01	2.400000e-01	1.549746e-04	3.357656e-06	3.357656e-06
2.400000e-01	2.800000e-01	1.906063e-04	4.497893e-06	4.497893e-06
2.800000e-01	3.400000e-01	2.160472e-04	3.917121e-06	3.917121e-06
3.400000e-01	4.000000e-01	2.359417e-04	4.160361e-06	4.160361e-06
4.000000e-01	5.000000e-01	2.762698e-04	3.449111e-06	3.449111e-06
5.000000e-01	6.000000e-01	3.073812e-04	3.684321e-06	3.684321e-06
6.000000e-01	7.000000e-01	3.316969e-04	3.810467e-06	3.810467e-06
7.000000e-01	7.500000e-01	3.465376e-04	5.489643e-06	5.489643e-06
7.500000e-01	8.000000e-01	3.450674e-04	5.503889e-06	5.503889e-06
8.000000e-01	8.500000e-01	3.382274e-04	5.490733e-06	5.490733e-06
8.500000e-01	9.000000e-01	3.522334e-04	5.530306e-06	5.530306e-06
9.000000e-01	9.500000e-01	3.396222e-04	5.479718e-06	5.479718e-06
9.500000e-01	1.000000e+00	3.443840e-04	5.497022e-06	5.497022e-06
1.000000e+00	1.050000e+00	3.396818e-04	5.465731e-06	5.465731e-06
1.050000e+00	1.100000e+00	3.373358e-04	5.394275e-06	5.394275e-06
1.100000e+00	1.200000e+00	3.293310e-04	3.780675e-06	3.780675e-06
1.200000e+00	1.400000e+00	3.070653e-04	2.571816e-06	2.571816e-06
1.400000e+00	1.700000e+00	2.614784e-04	1.927819e-06	1.927819e-06
1.700000e+00	2.000000e+00	1.984156e-04	1.694195e-06	1.694195e-06
2.000000e+00	2.400000e+00	1.263372e-04	1.210490e-06	1.210490e-06
2.400000e+00	2.600000e+00	7.901855e-05	1.414786e-06	1.414786e-06
2.600000e+00	2.700000e+00	6.018134e-05	1.814930e-06	1.814930e-06
2.700000e+00	2.900000e+00	4.237747e-05	1.151719e-06	1.151719e-06
2.900000e+00	3.000000e+00	2.967209e-05	1.453456e-06	1.453456e-06
3.000000e+00	3.050000e+00	2.966176e-05	1.973104e-06	1.973104e-06
3.050000e+00	3.100000e+00	2.381678e-05	1.890195e-06	1.890195e-06
3.100000e+00	3.300000e+00	2.071424e-05	8.860920e-07	8.860920e-07
3.300000e+00	3.500000e+00	1.357918e-05	7.854462e-07	7.854462e-07
3.500000e+00	4.000000e+00	7.644268e-06	4.156068e-07	4.156068e-07
4.000000e+00	5.000000e+00	4.904854e-06	2.222689e-07	2.222689e-07
5.000000e+00	6.000000e+00	2.669113e-06	1.537181e-07	1.537181e-07
6.000000e+00	7.000000e+00	1.423557e-06	1.092456e-07	1.092456e-07
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208103]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208103]
Path=TTest[MUR1.0_MUF1.0_PDF99208103]
RatioPlot=0
ScaledBy=1.00180341262616504e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.343376e-05	2.580028e-06	2.580028e-06
2.000000e-02	3.000000e-02	2.611968e-05	3.213865e-06	3.213865e-06
3.000000e-02	4.000000e-02	2.741923e-05	3.722498e-06	3.722498e-06
4.000000e-02	6.000000e-02	4.540226e-05	3.091895e-06	3.091895e-06
6.000000e-02	8.000000e-02	5.910735e-05	3.584521e-06	3.584521e-06
8.000000e-02	1.000000e-01	7.350900e-05	4.121216e-06	4.121216e-06
1.000000e-01	1.200000e-01	9.397320e-05	4.511583e-06	4.511583e-06
1.200000e-01	1.400000e-01	1.016781e-04	4.812742e-06	4.812742e-06
1.400000e-01	1.800000e-01	1.292625e-04	3.766650e-06	3.766650e-06
1.800000e-01	2.400000e-01	1.584924e-04	3.434416e-06	3.434416e-06
2.400000e-01	2.800000e-01	1.949104e-04	4.600287e-06	4.600287e-06
2.800000e-01	3.400000e-01	2.208893e-04	4.008389e-06	4.008389e-06
3.400000e-01	4.000000e-01	2.413107e-04	4.256419e-06	4.256419e-06
4.000000e-01	5.000000e-01	2.826221e-04	3.528936e-06	3.528936e-06
5.000000e-01	6.000000e-01	3.144079e-04	3.769684e-06	3.769684e-06
6.000000e-01	7.000000e-01	3.391148e-04	3.897946e-06	3.897946e-06
7.000000e-01	7.500000e-01	3.541390e-04	5.614249e-06	5.614249e-06
7.500000e-01	8.000000e-01	3.529222e-04	5.629699e-06	5.629699e-06
8.000000e-01	8.500000e-01	3.456854e-04	5.616628e-06	5.616628e-06
8.500000e-01	9.000000e-01	3.601390e-04	5.657471e-06	5.657471e-06
9.000000e-01	9.500000e-01	3.474222e-04	5.606613e-06	5.606613e-06
9.500000e-01	1.000000e+00	3.523100e-04	5.624683e-06	5.624683e-06
1.000000e+00	1.050000e+00	3.475696e-04	5.593477e-06	5.593477e-06
1.050000e+00	1.100000e+00	3.451766e-04	5.521004e-06	5.521004e-06
1.100000e+00	1.200000e+00	3.369054e-04	3.868632e-06	3.868632e-06
1.200000e+00	1.400000e+00	3.141149e-04	2.631643e-06	2.631643e-06
1.400000e+00	1.700000e+00	2.674780e-04	1.972259e-06	1.972259e-06
1.700000e+00	2.000000e+00	2.029441e-04	1.732878e-06	1.732878e-06
2.000000e+00	2.400000e+00	1.292410e-04	1.238132e-06	1.238132e-06
2.400000e+00	2.600000e+00	8.090190e-05	1.447274e-06	1.447274e-06
2.600000e+00	2.700000e+00	6.149246e-05	1.855289e-06	1.855289e-06
2.700000e+00	2.900000e+00	4.337278e-05	1.178160e-06	1.178160e-06
2.900000e+00	3.000000e+00	3.037234e-05	1.486366e-06	1.486366e-06
3.000000e+00	3.050000e+00	3.026500e-05	2.017992e-06	2.017992e-06
3.050000e+00	3.100000e+00	2.434272e-05	1.932628e-06	1.932628e-06
3.100000e+00	3.300000e+00	2.120507e-05	9.057185e-07	9.057185e-07
3.300000e+00	3.500000e+00	1.392196e-05	8.031396e-07	8.031396e-07
3.500000e+00	4.000000e+00	7.824706e-06	4.250333e-07	4.250333e-07
4.000000e+00	5.000000e+00	5.016591e-06	2.271646e-07	2.271646e-07
5.000000e+00	6.000000e+00	2.728456e-06	1.570103e-07	1.570103e-07
6.000000e+00	7.000000e+00	1.460707e-06	1.115817e-07	1.115817e-07
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208102]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208102]
Path=TTest[MUR1.0_MUF1.0_PDF99208102]
RatioPlot=0
ScaledBy=1.00180339892158344e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.254697e-05	2.396224e-06	2.396224e-06
2.000000e-02	3.000000e-02	2.429099e-05	2.998507e-06	2.998507e-06
3.000000e-02	4.000000e-02	2.547643e-05	3.443134e-06	3.443134e-06
4.000000e-02	6.000000e-02	4.195030e-05	2.874399e-06	2.874399e-06
6.000000e-02	8.000000e-02	5.543740e-05	3.344732e-06	3.344732e-06
8.000000e-02	1.000000e-01	6.871595e-05	3.837620e-06	3.837620e-06
1.000000e-01	1.200000e-01	8.726105e-05	4.198399e-06	4.198399e-06
1.200000e-01	1.400000e-01	9.465150e-05	4.485221e-06	4.485221e-06
1.400000e-01	1.800000e-01	1.206441e-04	3.505448e-06	3.505448e-06
1.800000e-01	2.400000e-01	1.478022e-04	3.199410e-06	3.199410e-06
2.400000e-01	2.800000e-01	1.817192e-04	4.284845e-06	4.284845e-06
2.800000e-01	3.400000e-01	2.059392e-04	3.729476e-06	3.729476e-06
3.400000e-01	4.000000e-01	2.249340e-04	3.961945e-06	3.961945e-06
4.000000e-01	5.000000e-01	2.632896e-04	3.284721e-06	3.284721e-06
5.000000e-01	6.000000e-01	2.930599e-04	3.508691e-06	3.508691e-06
6.000000e-01	7.000000e-01	3.163176e-04	3.628716e-06	3.628716e-06
7.000000e-01	7.500000e-01	3.307092e-04	5.230500e-06	5.230500e-06
7.500000e-01	8.000000e-01	3.290572e-04	5.242390e-06	5.242390e-06
8.000000e-01	8.500000e-01	3.226352e-04	5.229519e-06	5.229519e-06
8.500000e-01	9.000000e-01	3.358448e-04	5.267429e-06	5.267429e-06
9.000000e-01	9.500000e-01	3.236724e-04	5.216762e-06	5.216762e-06
9.500000e-01	1.000000e+00	3.281038e-04	5.232518e-06	5.232518e-06
1.000000e+00	1.050000e+00	3.236996e-04	5.203405e-06	5.203405e-06
1.050000e+00	1.100000e+00	3.213138e-04	5.132830e-06	5.132830e-06
1.100000e+00	1.200000e+00	3.137903e-04	3.598490e-06	3.598490e-06
1.200000e+00	1.400000e+00	2.925114e-04	2.447798e-06	2.447798e-06
1.400000e+00	1.700000e+00	2.490749e-04	1.835150e-06	1.835150e-06
1.700000e+00	2.000000e+00	1.889801e-04	1.613110e-06	1.613110e-06
2.000000e+00	2.400000e+00	1.202817e-04	1.152153e-06	1.152153e-06
2.400000e+00	2.600000e+00	7.520290e-05	1.346478e-06	1.346478e-06
2.600000e+00	2.700000e+00	5.731765e-05	1.728125e-06	1.728125e-06
2.700000e+00	2.900000e+00	4.031518e-05	1.095651e-06	1.095651e-06
2.900000e+00	3.000000e+00	2.821396e-05	1.383082e-06	1.383082e-06
3.000000e+00	3.050000e+00	2.825398e-05	1.878114e-06	1.878114e-06
3.050000e+00	3.100000e+00	2.264708e-05	1.798812e-06	1.798812e-06
3.100000e+00	3.300000e+00	1.972088e-05	8.435136e-07	8.435136e-07
3.300000e+00	3.500000e+00	1.291006e-05	7.470955e-07	7.470955e-07
3.500000e+00	4.000000e+00	7.261734e-06	3.954957e-07	3.954957e-07
4.000000e+00	5.000000e+00	4.657203e-06	2.116096e-07	2.116096e-07
5.000000e+00	6.000000e+00	2.536065e-06	1.464360e-07	1.464360e-07
6.000000e+00	7.000000e+00	1.350973e-06	1.042110e-07	1.042110e-07
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208101]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208101]
Path=TTest[MUR1.0_MUF1.0_PDF99208101]
RatioPlot=0
ScaledBy=1.00180341344327009e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.319111e-05	2.526676e-06	2.526676e-06
2.000000e-02	3.000000e-02	2.569874e-05	3.151475e-06	3.151475e-06
3.000000e-02	4.000000e-02	2.694944e-05	3.648452e-06	3.648452e-06
4.000000e-02	6.000000e-02	4.462460e-05	3.028271e-06	3.028271e-06
6.000000e-02	8.000000e-02	5.799835e-05	3.512387e-06	3.512387e-06
8.000000e-02	1.000000e-01	7.204770e-05	4.034826e-06	4.034826e-06
1.000000e-01	1.200000e-01	9.232135e-05	4.420761e-06	4.420761e-06
1.200000e-01	1.400000e-01	9.980700e-05	4.713062e-06	4.713062e-06
1.400000e-01	1.800000e-01	1.268181e-04	3.689416e-06	3.689416e-06
1.800000e-01	2.400000e-01	1.555928e-04	3.364058e-06	3.364058e-06
2.400000e-01	2.800000e-01	1.912643e-04	4.506323e-06	4.506323e-06
2.800000e-01	3.400000e-01	2.166428e-04	3.925339e-06	3.925339e-06
3.400000e-01	4.000000e-01	2.368312e-04	4.169079e-06	4.169079e-06
4.000000e-01	5.000000e-01	2.773498e-04	3.456281e-06	3.456281e-06
5.000000e-01	6.000000e-01	3.085635e-04	3.692288e-06	3.692288e-06
6.000000e-01	7.000000e-01	3.326524e-04	3.817464e-06	3.817464e-06
7.000000e-01	7.500000e-01	3.472544e-04	5.497595e-06	5.497595e-06
7.500000e-01	8.000000e-01	3.462084e-04	5.512595e-06	5.512595e-06
8.000000e-01	8.500000e-01	3.390814e-04	5.500166e-06	5.500166e-06
8.500000e-01	9.000000e-01	3.531944e-04	5.539558e-06	5.539558e-06
9.000000e-01	9.500000e-01	3.408590e-04	5.491477e-06	5.491477e-06
9.500000e-01	1.000000e+00	3.455420e-04	5.508459e-06	5.508459e-06
1.000000e+00	1.050000e+00	3.410662e-04	5.478717e-06	5.478717e-06
1.050000e+00	1.100000e+00	3.386174e-04	5.407668e-06	5.407668e-06
1.100000e+00	1.200000e+00	3.304741e-04	3.789124e-06	3.789124e-06
1.200000e+00	1.400000e+00	3.080808e-04	2.577541e-06	2.577541e-06
1.400000e+00	1.700000e+00	2.623143e-04	1.931708e-06	1.931708e-06
1.700000e+00	2.000000e+00	1.989689e-04	1.697203e-06	1.697203e-06
2.000000e+00	2.400000e+00	1.266620e-04	1.212771e-06	1.212771e-06
2.400000e+00	2.600000e+00	7.926600e-05	1.417551e-06	1.417551e-06
2.600000e+00	2.700000e+00	6.018545e-05	1.816750e-06	1.816750e-06
2.700000e+00	2.900000e+00	4.247498e-05	1.154052e-06	1.154052e-06
2.900000e+00	3.000000e+00	2.971881e-05	1.456188e-06	1.456188e-06
3.000000e+00	3.050000e+00	2.962314e-05	1.977454e-06	1.977454e-06
3.050000e+00	3.100000e+00	2.381442e-05	1.893244e-06	1.893244e-06
3.100000e+00	3.300000e+00	2.073730e-05	8.872966e-07	8.872966e-07
3.300000e+00	3.500000e+00	1.361691e-05	7.872701e-07	7.872701e-07
3.500000e+00	4.000000e+00	7.639754e-06	4.168057e-07	4.168057e-07
4.000000e+00	5.000000e+00	4.907117e-06	2.230505e-07	2.230505e-07
5.000000e+00	6.000000e+00	2.673174e-06	1.544337e-07	1.544337e-07
6.000000e+00	7.000000e+00	1.436524e-06	1.099703e-07	1.099703e-07
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208100]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208100]
Path=TTest[MUR1.0_MUF1.0_PDF99208100]
RatioPlot=0
ScaledBy=1.00180341251978221e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.328560e-05	2.537990e-06	2.537990e-06
2.000000e-02	3.000000e-02	2.582295e-05	3.167791e-06	3.167791e-06
3.000000e-02	4.000000e-02	2.707603e-05	3.661258e-06	3.661258e-06
4.000000e-02	6.000000e-02	4.472887e-05	3.040382e-06	3.040382e-06
6.000000e-02	8.000000e-02	5.838160e-05	3.529340e-06	3.529340e-06
8.000000e-02	1.000000e-01	7.250885e-05	4.053471e-06	4.053471e-06
1.000000e-01	1.200000e-01	9.268740e-05	4.439043e-06	4.439043e-06
1.200000e-01	1.400000e-01	1.002168e-04	4.732898e-06	4.732898e-06
1.400000e-01	1.800000e-01	1.274921e-04	3.705638e-06	3.705638e-06
1.800000e-01	2.400000e-01	1.563536e-04	3.378987e-06	3.378987e-06
2.400000e-01	2.800000e-01	1.922514e-04	4.526520e-06	4.526520e-06
2.800000e-01	3.400000e-01	2.177568e-04	3.941867e-06	3.941867e-06
3.400000e-01	4.000000e-01	2.380078e-04	4.186999e-06	4.186999e-06
4.000000e-01	5.000000e-01	2.786328e-04	3.470762e-06	3.470762e-06
5.000000e-01	6.000000e-01	3.100038e-04	3.707564e-06	3.707564e-06
6.000000e-01	7.000000e-01	3.343647e-04	3.834024e-06	3.834024e-06
7.000000e-01	7.500000e-01	3.491106e-04	5.522032e-06	5.522032e-06
7.500000e-01	8.000000e-01	3.478586e-04	5.536926e-06	5.536926e-06
8.000000e-01	8.500000e-01	3.408718e-04	5.524180e-06	5.524180e-06
8.500000e-01	9.000000e-01	3.550144e-04	5.563810e-06	5.563810e-06
9.000000e-01	9.500000e-01	3.424734e-04	5.514862e-06	5.514862e-06
9.500000e-01	1.000000e+00	3.472262e-04	5.531760e-06	5.531760e-06
1.000000e+00	1.050000e+00	3.426208e-04	5.501228e-06	5.501228e-06
1.050000e+00	1.100000e+00	3.401430e-04	5.429715e-06	5.429715e-06
1.100000e+00	1.200000e+00	3.320604e-04	3.805056e-06	3.805056e-06
1.200000e+00	1.400000e+00	3.095295e-04	2.588279e-06	2.588279e-06
1.400000e+00	1.700000e+00	2.635761e-04	1.940064e-06	1.940064e-06
1.700000e+00	2.000000e+00	1.999442e-04	1.704757e-06	1.704757e-06
2.000000e+00	2.400000e+00	1.272680e-04	1.218105e-06	1.218105e-06
2.400000e+00	2.600000e+00	7.959180e-05	1.423706e-06	1.423706e-06
2.600000e+00	2.700000e+00	6.052010e-05	1.825513e-06	1.825513e-06
2.700000e+00	2.900000e+00	4.266128e-05	1.159004e-06	1.159004e-06
2.900000e+00	3.000000e+00	2.984710e-05	1.462731e-06	1.462731e-06
3.000000e+00	3.050000e+00	2.981124e-05	1.986400e-06	1.986400e-06
3.050000e+00	3.100000e+00	2.393956e-05	1.901861e-06	1.901861e-06
3.100000e+00	3.300000e+00	2.082566e-05	8.914637e-07	8.914637e-07
3.300000e+00	3.500000e+00	1.365531e-05	7.908159e-07	7.908159e-07
3.500000e+00	4.000000e+00	7.669766e-06	4.186534e-07	4.186534e-07
4.000000e+00	5.000000e+00	4.927316e-06	2.241377e-07	2.241377e-07
5.000000e+00	6.000000e+00	2.686065e-06	1.552540e-07	1.552540e-07
6.000000e+00	7.000000e+00	1.439051e-06	1.105508e-07	1.105508e-07
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208099]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208099]
Path=TTest[MUR1.0_MUF1.0_PDF99208099]
RatioPlot=0
ScaledBy=1.00180340638092104e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.310743e-05	2.514545e-06	2.514545e-06
2.000000e-02	3.000000e-02	2.545947e-05	3.136645e-06	3.136645e-06
3.000000e-02	4.000000e-02	2.670930e-05	3.622614e-06	3.622614e-06
4.000000e-02	6.000000e-02	4.414774e-05	3.014490e-06	3.014490e-06
6.000000e-02	8.000000e-02	5.778935e-05	3.498932e-06	3.498932e-06
8.000000e-02	1.000000e-01	7.176915e-05	4.019663e-06	4.019663e-06
1.000000e-01	1.200000e-01	9.155020e-05	4.400368e-06	4.400368e-06
1.200000e-01	1.400000e-01	9.915595e-05	4.696628e-06	4.696628e-06
1.400000e-01	1.800000e-01	1.261606e-04	3.673522e-06	3.673522e-06
1.800000e-01	2.400000e-01	1.546380e-04	3.350761e-06	3.350761e-06
2.400000e-01	2.800000e-01	1.901390e-04	4.487698e-06	4.487698e-06
2.800000e-01	3.400000e-01	2.155192e-04	3.909284e-06	3.909284e-06
3.400000e-01	4.000000e-01	2.354008e-04	4.151649e-06	4.151649e-06
4.000000e-01	5.000000e-01	2.756792e-04	3.442222e-06	3.442222e-06
5.000000e-01	6.000000e-01	3.067419e-04	3.677026e-06	3.677026e-06
6.000000e-01	7.000000e-01	3.309276e-04	3.802272e-06	3.802272e-06
7.000000e-01	7.500000e-01	3.457494e-04	5.477836e-06	5.477836e-06
7.500000e-01	8.000000e-01	3.443746e-04	5.491931e-06	5.491931e-06
8.000000e-01	8.500000e-01	3.374076e-04	5.478917e-06	5.478917e-06
8.500000e-01	9.000000e-01	3.514198e-04	5.518696e-06	5.518696e-06
9.000000e-01	9.500000e-01	3.388840e-04	5.467873e-06	5.467873e-06
9.500000e-01	1.000000e+00	3.436026e-04	5.485254e-06	5.485254e-06
1.000000e+00	1.050000e+00	3.390014e-04	5.454945e-06	5.454945e-06
1.050000e+00	1.100000e+00	3.366190e-04	5.383075e-06	5.383075e-06
1.100000e+00	1.200000e+00	3.286098e-04	3.772595e-06	3.772595e-06
1.200000e+00	1.400000e+00	3.063804e-04	2.566321e-06	2.566321e-06
1.400000e+00	1.700000e+00	2.608881e-04	1.923466e-06	1.923466e-06
1.700000e+00	2.000000e+00	1.979458e-04	1.690198e-06	1.690198e-06
2.000000e+00	2.400000e+00	1.260478e-04	1.207545e-06	1.207545e-06
2.400000e+00	2.600000e+00	7.888265e-05	1.411446e-06	1.411446e-06
2.600000e+00	2.700000e+00	6.001590e-05	1.809908e-06	1.809908e-06
2.700000e+00	2.900000e+00	4.229064e-05	1.148846e-06	1.148846e-06
2.900000e+00	3.000000e+00	2.961621e-05	1.449580e-06	1.449580e-06
3.000000e+00	3.050000e+00	2.955358e-05	1.968000e-06	1.968000e-06
3.050000e+00	3.100000e+00	2.375338e-05	1.885186e-06	1.885186e-06
3.100000e+00	3.300000e+00	2.068474e-05	8.835662e-07	8.835662e-07
3.300000e+00	3.500000e+00	1.357040e-05	7.831568e-07	7.831568e-07
3.500000e+00	4.000000e+00	7.632108e-06	4.144609e-07	4.144609e-07
4.000000e+00	5.000000e+00	4.892138e-06	2.215396e-07	2.215396e-07
5.000000e+00	6.000000e+00	2.660615e-06	1.531270e-07	1.531270e-07
6.000000e+00	7.000000e+00	1.421438e-06	1.088328e-07	1.088328e-07
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208098]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208098]
Path=TTest[MUR1.0_MUF1.0_PDF99208098]
RatioPlot=0
ScaledBy=1.00180341249695070e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.365272e-05	2.616182e-06	2.616182e-06
2.000000e-02	3.000000e-02	2.649395e-05	3.260126e-06	3.260126e-06
3.000000e-02	4.000000e-02	2.780800e-05	3.771689e-06	3.771689e-06
4.000000e-02	6.000000e-02	4.592616e-05	3.132762e-06	3.132762e-06
6.000000e-02	8.000000e-02	6.000260e-05	3.634514e-06	3.634514e-06
8.000000e-02	1.000000e-01	7.462100e-05	4.179032e-06	4.179032e-06
1.000000e-01	1.200000e-01	9.520405e-05	4.572047e-06	4.572047e-06
1.200000e-01	1.400000e-01	1.030088e-04	4.877280e-06	4.877280e-06
1.400000e-01	1.800000e-01	1.310693e-04	3.817795e-06	3.817795e-06
1.800000e-01	2.400000e-01	1.606657e-04	3.481109e-06	3.481109e-06
2.400000e-01	2.800000e-01	1.976246e-04	4.663062e-06	4.663062e-06
2.800000e-01	3.400000e-01	2.239572e-04	4.061812e-06	4.061812e-06
3.400000e-01	4.000000e-01	2.446337e-04	4.313941e-06	4.313941e-06
4.000000e-01	5.000000e-01	2.864651e-04	3.576248e-06	3.576248e-06
5.000000e-01	6.000000e-01	3.186694e-04	3.820048e-06	3.820048e-06
6.000000e-01	7.000000e-01	3.438401e-04	3.950586e-06	3.950586e-06
7.000000e-01	7.500000e-01	3.590708e-04	5.690012e-06	5.690012e-06
7.500000e-01	8.000000e-01	3.577526e-04	5.705862e-06	5.705862e-06
8.000000e-01	8.500000e-01	3.505370e-04	5.692254e-06	5.692254e-06
8.500000e-01	9.000000e-01	3.651692e-04	5.733997e-06	5.733997e-06
9.000000e-01	9.500000e-01	3.521662e-04	5.682038e-06	5.682038e-06
9.500000e-01	1.000000e+00	3.571524e-04	5.700088e-06	5.700088e-06
1.000000e+00	1.050000e+00	3.522540e-04	5.667647e-06	5.667647e-06
1.050000e+00	1.100000e+00	3.498354e-04	5.594385e-06	5.594385e-06
1.100000e+00	1.200000e+00	3.415370e-04	3.920372e-06	3.920372e-06
1.200000e+00	1.400000e+00	3.183958e-04	2.666691e-06	2.666691e-06
1.400000e+00	1.700000e+00	2.711580e-04	1.998842e-06	1.998842e-06
1.700000e+00	2.000000e+00	2.057400e-04	1.756310e-06	1.756310e-06
2.000000e+00	2.400000e+00	1.310108e-04	1.254847e-06	1.254847e-06
2.400000e+00	2.600000e+00	8.196465e-05	1.466632e-06	1.466632e-06
2.600000e+00	2.700000e+00	6.236589e-05	1.880795e-06	1.880795e-06
2.700000e+00	2.900000e+00	4.395292e-05	1.193951e-06	1.193951e-06
2.900000e+00	3.000000e+00	3.077257e-05	1.506484e-06	1.506484e-06
3.000000e+00	3.050000e+00	3.071844e-05	2.045196e-06	2.045196e-06
3.050000e+00	3.100000e+00	2.468660e-05	1.958845e-06	1.958845e-06
3.100000e+00	3.300000e+00	2.148206e-05	9.180501e-07	9.180501e-07
3.300000e+00	3.500000e+00	1.409221e-05	8.140197e-07	8.140197e-07
3.500000e+00	4.000000e+00	7.924614e-06	4.307183e-07	4.307183e-07
4.000000e+00	5.000000e+00	5.081265e-06	2.302875e-07	2.302875e-07
5.000000e+00	6.000000e+00	2.765844e-06	1.592173e-07	1.592173e-07
6.000000e+00	7.000000e+00	1.477763e-06	1.131525e-07	1.131525e-07
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208097]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208097]
Path=TTest[MUR1.0_MUF1.0_PDF99208097]
RatioPlot=0
ScaledBy=1.00180341009196540e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.355770e-05	2.602930e-06	2.602930e-06
2.000000e-02	3.000000e-02	2.635797e-05	3.243699e-06	3.243699e-06
3.000000e-02	4.000000e-02	2.763898e-05	3.752130e-06	3.752130e-06
4.000000e-02	6.000000e-02	4.570337e-05	3.118492e-06	3.118492e-06
6.000000e-02	8.000000e-02	5.966975e-05	3.617119e-06	3.617119e-06
8.000000e-02	1.000000e-01	7.418345e-05	4.157929e-06	4.157929e-06
1.000000e-01	1.200000e-01	9.473910e-05	4.550897e-06	4.550897e-06
1.200000e-01	1.400000e-01	1.024973e-04	4.854833e-06	4.854833e-06
1.400000e-01	1.800000e-01	1.303796e-04	3.799599e-06	3.799599e-06
1.800000e-01	2.400000e-01	1.598191e-04	3.464604e-06	3.464604e-06
2.400000e-01	2.800000e-01	1.965630e-04	4.640884e-06	4.640884e-06
2.800000e-01	3.400000e-01	2.227987e-04	4.043112e-06	4.043112e-06
3.400000e-01	4.000000e-01	2.433248e-04	4.293441e-06	4.293441e-06
4.000000e-01	5.000000e-01	2.849751e-04	3.559551e-06	3.559551e-06
5.000000e-01	6.000000e-01	3.170145e-04	3.802348e-06	3.802348e-06
6.000000e-01	7.000000e-01	3.420300e-04	3.932144e-06	3.932144e-06
7.000000e-01	7.500000e-01	3.572408e-04	5.663969e-06	5.663969e-06
7.500000e-01	8.000000e-01	3.558998e-04	5.679470e-06	5.679470e-06
8.000000e-01	8.500000e-01	3.487028e-04	5.665941e-06	5.665941e-06
8.500000e-01	9.000000e-01	3.632484e-04	5.707222e-06	5.707222e-06
9.000000e-01	9.500000e-01	3.503394e-04	5.655564e-06	5.655564e-06
9.500000e-01	1.000000e+00	3.552922e-04	5.673656e-06	5.673656e-06
1.000000e+00	1.050000e+00	3.504378e-04	5.641570e-06	5.641570e-06
1.050000e+00	1.100000e+00	3.480410e-04	5.568290e-06	5.568290e-06
1.100000e+00	1.200000e+00	3.397556e-04	3.902202e-06	3.902202e-06
1.200000e+00	1.400000e+00	3.167795e-04	2.654435e-06	2.654435e-06
1.400000e+00	1.700000e+00	2.697571e-04	1.989478e-06	1.989478e-06
1.700000e+00	2.000000e+00	2.047014e-04	1.748114e-06	1.748114e-06
2.000000e+00	2.400000e+00	1.303615e-04	1.248987e-06	1.248987e-06
2.400000e+00	2.600000e+00	8.158115e-05	1.459838e-06	1.459838e-06
2.600000e+00	2.700000e+00	6.206763e-05	1.871922e-06	1.871922e-06
2.700000e+00	2.900000e+00	4.374698e-05	1.188403e-06	1.188403e-06
2.900000e+00	3.000000e+00	3.063731e-05	1.499294e-06	1.499294e-06
3.000000e+00	3.050000e+00	3.057354e-05	2.035443e-06	2.035443e-06
3.050000e+00	3.100000e+00	2.457390e-05	1.949612e-06	1.949612e-06
3.100000e+00	3.300000e+00	2.138885e-05	9.136955e-07	9.136955e-07
3.300000e+00	3.500000e+00	1.403552e-05	8.100560e-07	8.100560e-07
3.500000e+00	4.000000e+00	7.895994e-06	4.286107e-07	4.286107e-07
4.000000e+00	5.000000e+00	5.061589e-06	2.290580e-07	2.290580e-07
5.000000e+00	6.000000e+00	2.752875e-06	1.582901e-07	1.582901e-07
6.000000e+00	7.000000e+00	1.470707e-06	1.124347e-07	1.124347e-07
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208096]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208096]
Path=TTest[MUR1.0_MUF1.0_PDF99208096]
RatioPlot=0
ScaledBy=1.00180340868139613e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.342049e-05	2.574037e-06	2.574037e-06
2.000000e-02	3.000000e-02	2.610861e-05	3.209674e-06	3.209674e-06
3.000000e-02	4.000000e-02	2.736653e-05	3.710955e-06	3.710955e-06
4.000000e-02	6.000000e-02	4.523801e-05	3.084370e-06	3.084370e-06
6.000000e-02	8.000000e-02	5.908035e-05	3.578745e-06	3.578745e-06
8.000000e-02	1.000000e-01	7.339740e-05	4.111636e-06	4.111636e-06
1.000000e-01	1.200000e-01	9.378490e-05	4.501950e-06	4.501950e-06
1.200000e-01	1.400000e-01	1.014615e-04	4.802125e-06	4.802125e-06
1.400000e-01	1.800000e-01	1.290489e-04	3.758292e-06	3.758292e-06
1.800000e-01	2.400000e-01	1.582108e-04	3.427074e-06	3.427074e-06
2.400000e-01	2.800000e-01	1.945610e-04	4.590715e-06	4.590715e-06
2.800000e-01	3.400000e-01	2.204915e-04	3.998905e-06	3.998905e-06
3.400000e-01	4.000000e-01	2.408510e-04	4.246779e-06	4.246779e-06
4.000000e-01	5.000000e-01	2.820687e-04	3.520818e-06	3.520818e-06
5.000000e-01	6.000000e-01	3.137960e-04	3.761034e-06	3.761034e-06
6.000000e-01	7.000000e-01	3.385172e-04	3.889359e-06	3.889359e-06
7.000000e-01	7.500000e-01	3.535436e-04	5.602237e-06	5.602237e-06
7.500000e-01	8.000000e-01	3.522356e-04	5.617325e-06	5.617325e-06
8.000000e-01	8.500000e-01	3.451342e-04	5.604122e-06	5.604122e-06
8.500000e-01	9.000000e-01	3.594792e-04	5.644577e-06	5.644577e-06
9.000000e-01	9.500000e-01	3.467376e-04	5.594064e-06	5.594064e-06
9.500000e-01	1.000000e+00	3.515830e-04	5.611665e-06	5.611665e-06
1.000000e+00	1.050000e+00	3.468574e-04	5.580249e-06	5.580249e-06
1.050000e+00	1.100000e+00	3.444354e-04	5.507575e-06	5.507575e-06
1.100000e+00	1.200000e+00	3.362357e-04	3.859707e-06	3.859707e-06
1.200000e+00	1.400000e+00	3.134896e-04	2.625549e-06	2.625549e-06
1.400000e+00	1.700000e+00	2.669422e-04	1.967840e-06	1.967840e-06
1.700000e+00	2.000000e+00	2.025490e-04	1.729125e-06	1.729125e-06
2.000000e+00	2.400000e+00	1.289737e-04	1.235477e-06	1.235477e-06
2.400000e+00	2.600000e+00	8.069900e-05	1.444002e-06	1.444002e-06
2.600000e+00	2.700000e+00	6.138716e-05	1.851572e-06	1.851572e-06
2.700000e+00	2.900000e+00	4.326969e-05	1.175547e-06	1.175547e-06
2.900000e+00	3.000000e+00	3.029576e-05	1.483221e-06	1.483221e-06
3.000000e+00	3.050000e+00	3.024296e-05	2.013697e-06	2.013697e-06
3.050000e+00	3.100000e+00	2.430192e-05	1.928656e-06	1.928656e-06
3.100000e+00	3.300000e+00	2.114499e-05	9.039299e-07	9.039299e-07
3.300000e+00	3.500000e+00	1.387375e-05	8.015248e-07	8.015248e-07
3.500000e+00	4.000000e+00	7.803584e-06	4.241452e-07	4.241452e-07
4.000000e+00	5.000000e+00	5.005301e-06	2.267746e-07	2.267746e-07
5.000000e+00	6.000000e+00	2.723517e-06	1.568059e-07	1.568059e-07
6.000000e+00	7.000000e+00	1.456352e-06	1.114518e-07	1.114518e-07
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208095]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208095]
Path=TTest[MUR1.0_MUF1.0_PDF99208095]
RatioPlot=0
ScaledBy=1.00180341330299013e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.353020e-05	2.592376e-06	2.592376e-06
2.000000e-02	3.000000e-02	2.622699e-05	3.229902e-06	3.229902e-06
3.000000e-02	4.000000e-02	2.754857e-05	3.737067e-06	3.737067e-06
4.000000e-02	6.000000e-02	4.551509e-05	3.104488e-06	3.104488e-06
6.000000e-02	8.000000e-02	5.946780e-05	3.601629e-06	3.601629e-06
8.000000e-02	1.000000e-01	7.397390e-05	4.141734e-06	4.141734e-06
1.000000e-01	1.200000e-01	9.432230e-05	4.530529e-06	4.530529e-06
1.200000e-01	1.400000e-01	1.020891e-04	4.833800e-06	4.833800e-06
1.400000e-01	1.800000e-01	1.299134e-04	3.783457e-06	3.783457e-06
1.800000e-01	2.400000e-01	1.592388e-04	3.449976e-06	3.449976e-06
2.400000e-01	2.800000e-01	1.958723e-04	4.621151e-06	4.621151e-06
2.800000e-01	3.400000e-01	2.219750e-04	4.025538e-06	4.025538e-06
3.400000e-01	4.000000e-01	2.424735e-04	4.275276e-06	4.275276e-06
4.000000e-01	5.000000e-01	2.839122e-04	3.544235e-06	3.544235e-06
5.000000e-01	6.000000e-01	3.158499e-04	3.785824e-06	3.785824e-06
6.000000e-01	7.000000e-01	3.407992e-04	3.915105e-06	3.915105e-06
7.000000e-01	7.500000e-01	3.559338e-04	5.639208e-06	5.639208e-06
7.500000e-01	8.000000e-01	3.545912e-04	5.654808e-06	5.654808e-06
8.000000e-01	8.500000e-01	3.474232e-04	5.641344e-06	5.641344e-06
8.500000e-01	9.000000e-01	3.619460e-04	5.682853e-06	5.682853e-06
9.000000e-01	9.500000e-01	3.490360e-04	5.630811e-06	5.630811e-06
9.500000e-01	1.000000e+00	3.539964e-04	5.648888e-06	5.648888e-06
1.000000e+00	1.050000e+00	3.491220e-04	5.616859e-06	5.616859e-06
1.050000e+00	1.100000e+00	3.467288e-04	5.544153e-06	5.544153e-06
1.100000e+00	1.200000e+00	3.384963e-04	3.885096e-06	3.885096e-06
1.200000e+00	1.400000e+00	3.155531e-04	2.642688e-06	2.642688e-06
1.400000e+00	1.700000e+00	2.687420e-04	1.980867e-06	1.980867e-06
1.700000e+00	2.000000e+00	2.039019e-04	1.740542e-06	1.740542e-06
2.000000e+00	2.400000e+00	1.298405e-04	1.243518e-06	1.243518e-06
2.400000e+00	2.600000e+00	8.123870e-05	1.453481e-06	1.453481e-06
2.600000e+00	2.700000e+00	6.181040e-05	1.863929e-06	1.863929e-06
2.700000e+00	2.900000e+00	4.356020e-05	1.183142e-06	1.183142e-06
2.900000e+00	3.000000e+00	3.049883e-05	1.492884e-06	1.492884e-06
3.000000e+00	3.050000e+00	3.043126e-05	2.026781e-06	2.026781e-06
3.050000e+00	3.100000e+00	2.445958e-05	1.941176e-06	1.941176e-06
3.100000e+00	3.300000e+00	2.129756e-05	9.097883e-07	9.097883e-07
3.300000e+00	3.500000e+00	1.396969e-05	8.066029e-07	8.066029e-07
3.500000e+00	4.000000e+00	7.853410e-06	4.268364e-07	4.268364e-07
4.000000e+00	5.000000e+00	5.034958e-06	2.282036e-07	2.282036e-07
5.000000e+00	6.000000e+00	2.740415e-06	1.577706e-07	1.577706e-07
6.000000e+00	7.000000e+00	1.463916e-06	1.121334e-07	1.121334e-07
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208094]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208094]
Path=TTest[MUR1.0_MUF1.0_PDF99208094]
RatioPlot=0
ScaledBy=1.00180341306011172e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.353628e-05	2.593364e-06	2.593364e-06
2.000000e-02	3.000000e-02	2.624596e-05	3.231814e-06	3.231814e-06
3.000000e-02	4.000000e-02	2.756261e-05	3.738530e-06	3.738530e-06
4.000000e-02	6.000000e-02	4.553354e-05	3.105876e-06	3.105876e-06
6.000000e-02	8.000000e-02	5.950305e-05	3.603398e-06	3.603398e-06
8.000000e-02	1.000000e-01	7.401155e-05	4.143684e-06	4.143684e-06
1.000000e-01	1.200000e-01	9.436875e-05	4.532716e-06	4.532716e-06
1.200000e-01	1.400000e-01	1.021382e-04	4.836061e-06	4.836061e-06
1.400000e-01	1.800000e-01	1.299794e-04	3.785125e-06	3.785125e-06
1.800000e-01	2.400000e-01	1.593221e-04	3.451595e-06	3.451595e-06
2.400000e-01	2.800000e-01	1.959669e-04	4.623244e-06	4.623244e-06
2.800000e-01	3.400000e-01	2.220785e-04	4.027232e-06	4.027232e-06
3.400000e-01	4.000000e-01	2.425878e-04	4.277140e-06	4.277140e-06
4.000000e-01	5.000000e-01	2.840502e-04	3.545781e-06	3.545781e-06
5.000000e-01	6.000000e-01	3.160043e-04	3.787489e-06	3.787489e-06
6.000000e-01	7.000000e-01	3.409670e-04	3.916809e-06	3.916809e-06
7.000000e-01	7.500000e-01	3.561100e-04	5.641685e-06	5.641685e-06
7.500000e-01	8.000000e-01	3.547682e-04	5.657245e-06	5.657245e-06
8.000000e-01	8.500000e-01	3.475982e-04	5.643746e-06	5.643746e-06
8.500000e-01	9.000000e-01	3.621218e-04	5.685285e-06	5.685285e-06
9.000000e-01	9.500000e-01	3.492034e-04	5.633235e-06	5.633235e-06
9.500000e-01	1.000000e+00	3.541582e-04	5.651253e-06	5.651253e-06
1.000000e+00	1.050000e+00	3.492906e-04	5.619237e-06	5.619237e-06
1.050000e+00	1.100000e+00	3.468858e-04	5.546379e-06	5.546379e-06
1.100000e+00	1.200000e+00	3.386583e-04	3.886717e-06	3.886717e-06
1.200000e+00	1.400000e+00	3.157003e-04	2.643779e-06	2.643779e-06
1.400000e+00	1.700000e+00	2.688662e-04	1.981683e-06	1.981683e-06
1.700000e+00	2.000000e+00	2.039953e-04	1.741254e-06	1.741254e-06
2.000000e+00	2.400000e+00	1.298981e-04	1.244015e-06	1.244015e-06
2.400000e+00	2.600000e+00	8.127360e-05	1.454031e-06	1.454031e-06
2.600000e+00	2.700000e+00	6.183730e-05	1.864627e-06	1.864627e-06
2.700000e+00	2.900000e+00	4.357788e-05	1.183580e-06	1.183580e-06
2.900000e+00	3.000000e+00	3.051041e-05	1.493424e-06	1.493424e-06
3.000000e+00	3.050000e+00	3.044690e-05	2.027543e-06	2.027543e-06
3.050000e+00	3.100000e+00	2.447012e-05	1.941882e-06	1.941882e-06
3.100000e+00	3.300000e+00	2.130547e-05	9.101054e-07	9.101054e-07
3.300000e+00	3.500000e+00	1.397490e-05	8.068834e-07	8.068834e-07
3.500000e+00	4.000000e+00	7.856134e-06	4.269837e-07	4.269837e-07
4.000000e+00	5.000000e+00	5.036439e-06	2.282834e-07	2.282834e-07
5.000000e+00	6.000000e+00	2.741334e-06	1.578280e-07	1.578280e-07
6.000000e+00	7.000000e+00	1.464456e-06	1.121786e-07	1.121786e-07
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208093]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208093]
Path=TTest[MUR1.0_MUF1.0_PDF99208093]
RatioPlot=0
ScaledBy=1.00180340903854428e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.348760e-05	2.587857e-06	2.587857e-06
2.000000e-02	3.000000e-02	2.623548e-05	3.226111e-06	3.226111e-06
3.000000e-02	4.000000e-02	2.750151e-05	3.730702e-06	3.730702e-06
4.000000e-02	6.000000e-02	4.546236e-05	3.100627e-06	3.100627e-06
6.000000e-02	8.000000e-02	5.936700e-05	3.597206e-06	3.597206e-06
8.000000e-02	1.000000e-01	7.377020e-05	4.133482e-06	4.133482e-06
1.000000e-01	1.200000e-01	9.425185e-05	4.525347e-06	4.525347e-06
1.200000e-01	1.400000e-01	1.019620e-04	4.827164e-06	4.827164e-06
1.400000e-01	1.800000e-01	1.296890e-04	3.778023e-06	3.778023e-06
1.800000e-01	2.400000e-01	1.589857e-04	3.444919e-06	3.444919e-06
2.400000e-01	2.800000e-01	1.955276e-04	4.614685e-06	4.614685e-06
2.800000e-01	3.400000e-01	2.216003e-04	4.019947e-06	4.019947e-06
3.400000e-01	4.000000e-01	2.420448e-04	4.269038e-06	4.269038e-06
4.000000e-01	5.000000e-01	2.834701e-04	3.539265e-06	3.539265e-06
5.000000e-01	6.000000e-01	3.153464e-04	3.780720e-06	3.780720e-06
6.000000e-01	7.000000e-01	3.402057e-04	3.909777e-06	3.909777e-06
7.000000e-01	7.500000e-01	3.553084e-04	5.631623e-06	5.631623e-06
7.500000e-01	8.000000e-01	3.539904e-04	5.646907e-06	5.646907e-06
8.000000e-01	8.500000e-01	3.468544e-04	5.633593e-06	5.633593e-06
8.500000e-01	9.000000e-01	3.612836e-04	5.674343e-06	5.674343e-06
9.000000e-01	9.500000e-01	3.484696e-04	5.623454e-06	5.623454e-06
9.500000e-01	1.000000e+00	3.533592e-04	5.641242e-06	5.641242e-06
1.000000e+00	1.050000e+00	3.485808e-04	5.609489e-06	5.609489e-06
1.050000e+00	1.100000e+00	3.461692e-04	5.536584e-06	5.536584e-06
1.100000e+00	1.200000e+00	3.379260e-04	3.880009e-06	3.880009e-06
1.200000e+00	1.400000e+00	3.150716e-04	2.639360e-06	2.639360e-06
1.400000e+00	1.700000e+00	2.682934e-04	1.978191e-06	1.978191e-06
1.700000e+00	2.000000e+00	2.035821e-04	1.738214e-06	1.738214e-06
2.000000e+00	2.400000e+00	1.296380e-04	1.241970e-06	1.241970e-06
2.400000e+00	2.600000e+00	8.111750e-05	1.451600e-06	1.451600e-06
2.600000e+00	2.700000e+00	6.171090e-05	1.861356e-06	1.861356e-06
2.700000e+00	2.900000e+00	4.349730e-05	1.181747e-06	1.181747e-06
2.900000e+00	3.000000e+00	3.045756e-05	1.491003e-06	1.491003e-06
3.000000e+00	3.050000e+00	3.040346e-05	2.024207e-06	2.024207e-06
3.050000e+00	3.100000e+00	2.443224e-05	1.938776e-06	1.938776e-06
3.100000e+00	3.300000e+00	2.125854e-05	9.086670e-07	9.086670e-07
3.300000e+00	3.500000e+00	1.394870e-05	8.056961e-07	8.056961e-07
3.500000e+00	4.000000e+00	7.847104e-06	4.263265e-07	4.263265e-07
4.000000e+00	5.000000e+00	5.032473e-06	2.279085e-07	2.279085e-07
5.000000e+00	6.000000e+00	2.737891e-06	1.575596e-07	1.575596e-07
6.000000e+00	7.000000e+00	1.463544e-06	1.119587e-07	1.119587e-07
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208092]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208092]
Path=TTest[MUR1.0_MUF1.0_PDF99208092]
RatioPlot=0
ScaledBy=1.00180341178478495e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.283463e-05	2.458557e-06	2.458557e-06
2.000000e-02	3.000000e-02	2.495344e-05	3.067756e-06	3.067756e-06
3.000000e-02	4.000000e-02	2.619352e-05	3.548297e-06	3.548297e-06
4.000000e-02	6.000000e-02	4.334990e-05	2.947674e-06	2.947674e-06
6.000000e-02	8.000000e-02	5.650385e-05	3.420533e-06	3.420533e-06
8.000000e-02	1.000000e-01	7.014800e-05	3.928742e-06	3.928742e-06
1.000000e-01	1.200000e-01	8.975470e-05	4.304007e-06	4.304007e-06
1.200000e-01	1.400000e-01	9.710975e-05	4.591082e-06	4.591082e-06
1.400000e-01	1.800000e-01	1.234673e-04	3.592020e-06	3.592020e-06
1.800000e-01	2.400000e-01	1.514138e-04	3.275930e-06	3.275930e-06
2.400000e-01	2.800000e-01	1.861128e-04	4.387390e-06	4.387390e-06
2.800000e-01	3.400000e-01	2.108925e-04	3.822300e-06	3.822300e-06
3.400000e-01	4.000000e-01	2.305172e-04	4.059733e-06	4.059733e-06
4.000000e-01	5.000000e-01	2.699253e-04	3.365760e-06	3.365760e-06
5.000000e-01	6.000000e-01	3.003600e-04	3.595543e-06	3.595543e-06
6.000000e-01	7.000000e-01	3.238498e-04	3.717335e-06	3.717335e-06
7.000000e-01	7.500000e-01	3.381830e-04	5.354120e-06	5.354120e-06
7.500000e-01	8.000000e-01	3.370720e-04	5.368330e-06	5.368330e-06
8.000000e-01	8.500000e-01	3.301054e-04	5.356096e-06	5.356096e-06
8.500000e-01	9.000000e-01	3.438438e-04	5.394633e-06	5.394633e-06
9.000000e-01	9.500000e-01	3.317026e-04	5.346057e-06	5.346057e-06
9.500000e-01	1.000000e+00	3.362904e-04	5.363296e-06	5.363296e-06
1.000000e+00	1.050000e+00	3.319548e-04	5.334651e-06	5.334651e-06
1.050000e+00	1.100000e+00	3.295578e-04	5.264990e-06	5.264990e-06
1.100000e+00	1.200000e+00	3.216508e-04	3.689179e-06	3.689179e-06
1.200000e+00	1.400000e+00	2.998468e-04	2.509563e-06	2.509563e-06
1.400000e+00	1.700000e+00	2.553253e-04	1.880824e-06	1.880824e-06
1.700000e+00	2.000000e+00	1.936531e-04	1.652522e-06	1.652522e-06
2.000000e+00	2.400000e+00	1.232884e-04	1.180820e-06	1.180820e-06
2.400000e+00	2.600000e+00	7.716740e-05	1.380398e-06	1.380398e-06
2.600000e+00	2.700000e+00	5.861376e-05	1.769203e-06	1.769203e-06
2.700000e+00	2.900000e+00	4.135144e-05	1.123717e-06	1.123717e-06
2.900000e+00	3.000000e+00	2.894864e-05	1.418032e-06	1.418032e-06
3.000000e+00	3.050000e+00	2.883756e-05	1.925361e-06	1.925361e-06
3.050000e+00	3.100000e+00	2.320548e-05	1.844131e-06	1.844131e-06
3.100000e+00	3.300000e+00	2.020710e-05	8.642034e-07	8.642034e-07
3.300000e+00	3.500000e+00	1.326547e-05	7.665065e-07	7.665065e-07
3.500000e+00	4.000000e+00	7.448308e-06	4.058299e-07	4.058299e-07
4.000000e+00	5.000000e+00	4.780623e-06	2.171256e-07	2.171256e-07
5.000000e+00	6.000000e+00	2.603060e-06	1.502642e-07	1.502642e-07
6.000000e+00	7.000000e+00	1.396502e-06	1.069600e-07	1.069600e-07
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208091]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208091]
Path=TTest[MUR1.0_MUF1.0_PDF99208091]
RatioPlot=0
ScaledBy=1.00180340407328133e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.286339e-05	2.458156e-06	2.458156e-06
2.000000e-02	3.000000e-02	2.499176e-05	3.069894e-06	3.069894e-06
3.000000e-02	4.000000e-02	2.618527e-05	3.539986e-06	3.539986e-06
4.000000e-02	6.000000e-02	4.325338e-05	2.946276e-06	2.946276e-06
6.000000e-02	8.000000e-02	5.667145e-05	3.423173e-06	3.423173e-06
8.000000e-02	1.000000e-01	7.027560e-05	3.926786e-06	3.926786e-06
1.000000e-01	1.200000e-01	8.971210e-05	4.302220e-06	4.302220e-06
1.200000e-01	1.400000e-01	9.713140e-05	4.589890e-06	4.589890e-06
1.400000e-01	1.800000e-01	1.236069e-04	3.591489e-06	3.591489e-06
1.800000e-01	2.400000e-01	1.515568e-04	3.276030e-06	3.276030e-06
2.400000e-01	2.800000e-01	1.863394e-04	4.388365e-06	4.388365e-06
2.800000e-01	3.400000e-01	2.110898e-04	3.821233e-06	3.821233e-06
3.400000e-01	4.000000e-01	2.306690e-04	4.058669e-06	4.058669e-06
4.000000e-01	5.000000e-01	2.700378e-04	3.364751e-06	3.364751e-06
5.000000e-01	6.000000e-01	3.005016e-04	3.594309e-06	3.594309e-06
6.000000e-01	7.000000e-01	3.241493e-04	3.717117e-06	3.717117e-06
7.000000e-01	7.500000e-01	3.386274e-04	5.355239e-06	5.355239e-06
7.500000e-01	8.000000e-01	3.372028e-04	5.368466e-06	5.368466e-06
8.000000e-01	8.500000e-01	3.305228e-04	5.356115e-06	5.356115e-06
8.500000e-01	9.000000e-01	3.441474e-04	5.394066e-06	5.394066e-06
9.000000e-01	9.500000e-01	3.319256e-04	5.345827e-06	5.345827e-06
9.500000e-01	1.000000e+00	3.364666e-04	5.362069e-06	5.362069e-06
1.000000e+00	1.050000e+00	3.320352e-04	5.332745e-06	5.332745e-06
1.050000e+00	1.100000e+00	3.296150e-04	5.262400e-06	5.262400e-06
1.100000e+00	1.200000e+00	3.217764e-04	3.688257e-06	3.688257e-06
1.200000e+00	1.400000e+00	2.999940e-04	2.509010e-06	2.509010e-06
1.400000e+00	1.700000e+00	2.554225e-04	1.880671e-06	1.880671e-06
1.700000e+00	2.000000e+00	1.937773e-04	1.652846e-06	1.652846e-06
2.000000e+00	2.400000e+00	1.233460e-04	1.181003e-06	1.181003e-06
2.400000e+00	2.600000e+00	7.713140e-05	1.380420e-06	1.380420e-06
2.600000e+00	2.700000e+00	5.869862e-05	1.770545e-06	1.770545e-06
2.700000e+00	2.900000e+00	4.134533e-05	1.123660e-06	1.123660e-06
2.900000e+00	3.000000e+00	2.893117e-05	1.418363e-06	1.418363e-06
3.000000e+00	3.050000e+00	2.891652e-05	1.926040e-06	1.926040e-06
3.050000e+00	3.100000e+00	2.321134e-05	1.844456e-06	1.844456e-06
3.100000e+00	3.300000e+00	2.019510e-05	8.647844e-07	8.647844e-07
3.300000e+00	3.500000e+00	1.323362e-05	7.668329e-07	7.668329e-07
3.500000e+00	4.000000e+00	7.440516e-06	4.059639e-07	4.059639e-07
4.000000e+00	5.000000e+00	4.780993e-06	2.173515e-07	2.173515e-07
5.000000e+00	6.000000e+00	2.604619e-06	1.505437e-07	1.505437e-07
6.000000e+00	7.000000e+00	1.392890e-06	1.071797e-07	1.071797e-07
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208090]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208090]
Path=TTest[MUR1.0_MUF1.0_PDF99208090]
RatioPlot=0
ScaledBy=1.00180340235244860e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.186208e-05	2.257418e-06	2.257418e-06
2.000000e-02	3.000000e-02	2.305014e-05	2.826675e-06	2.826675e-06
3.000000e-02	4.000000e-02	2.416624e-05	3.254300e-06	3.254300e-06
4.000000e-02	6.000000e-02	3.993989e-05	2.709338e-06	2.709338e-06
6.000000e-02	8.000000e-02	5.232940e-05	3.151644e-06	3.151644e-06
8.000000e-02	1.000000e-01	6.471255e-05	3.609185e-06	3.609185e-06
1.000000e-01	1.200000e-01	8.278110e-05	3.960074e-06	3.960074e-06
1.200000e-01	1.400000e-01	8.965290e-05	4.224724e-06	4.224724e-06
1.400000e-01	1.800000e-01	1.140478e-04	3.303755e-06	3.303755e-06
1.800000e-01	2.400000e-01	1.399218e-04	3.014830e-06	3.014830e-06
2.400000e-01	2.800000e-01	1.718811e-04	4.037606e-06	4.037606e-06
2.800000e-01	3.400000e-01	1.946225e-04	3.515248e-06	3.515248e-06
3.400000e-01	4.000000e-01	2.129052e-04	3.734598e-06	3.734598e-06
4.000000e-01	5.000000e-01	2.491532e-04	3.096142e-06	3.096142e-06
5.000000e-01	6.000000e-01	2.773954e-04	3.307593e-06	3.307593e-06
6.000000e-01	7.000000e-01	2.989859e-04	3.419770e-06	3.419770e-06
7.000000e-01	7.500000e-01	3.123334e-04	4.926905e-06	4.926905e-06
7.500000e-01	8.000000e-01	3.110870e-04	4.938161e-06	4.938161e-06
8.000000e-01	8.500000e-01	3.048318e-04	4.927254e-06	4.927254e-06
8.500000e-01	9.000000e-01	3.172898e-04	4.961183e-06	4.961183e-06
9.000000e-01	9.500000e-01	3.061060e-04	4.917333e-06	4.917333e-06
9.500000e-01	1.000000e+00	3.101160e-04	4.931914e-06	4.931914e-06
1.000000e+00	1.050000e+00	3.063698e-04	4.907222e-06	4.907222e-06
1.050000e+00	1.100000e+00	3.039364e-04	4.841415e-06	4.841415e-06
1.100000e+00	1.200000e+00	2.966575e-04	3.393100e-06	3.393100e-06
1.200000e+00	1.400000e+00	2.765258e-04	2.308273e-06	2.308273e-06
1.400000e+00	1.700000e+00	2.354062e-04	1.730133e-06	1.730133e-06
1.700000e+00	2.000000e+00	1.784817e-04	1.520557e-06	1.520557e-06
2.000000e+00	2.400000e+00	1.135487e-04	1.086623e-06	1.086623e-06
2.400000e+00	2.600000e+00	7.099710e-05	1.270358e-06	1.270358e-06
2.600000e+00	2.700000e+00	5.394418e-05	1.628589e-06	1.628589e-06
2.700000e+00	2.900000e+00	3.802087e-05	1.033974e-06	1.033974e-06
2.900000e+00	3.000000e+00	2.658650e-05	1.305702e-06	1.305702e-06
3.000000e+00	3.050000e+00	2.654478e-05	1.773622e-06	1.773622e-06
3.050000e+00	3.100000e+00	2.131906e-05	1.698309e-06	1.698309e-06
3.100000e+00	3.300000e+00	1.855508e-05	7.963118e-07	7.963118e-07
3.300000e+00	3.500000e+00	1.215813e-05	7.064522e-07	7.064522e-07
3.500000e+00	4.000000e+00	6.820082e-06	3.743612e-07	3.743612e-07
4.000000e+00	5.000000e+00	4.392426e-06	2.008045e-07	2.008045e-07
5.000000e+00	6.000000e+00	2.397195e-06	1.394219e-07	1.394219e-07
6.000000e+00	7.000000e+00	1.288123e-06	9.958443e-08	9.958443e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208089]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208089]
Path=TTest[MUR1.0_MUF1.0_PDF99208089]
RatioPlot=0
ScaledBy=1.00180340092948404e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.188108e-05	2.263896e-06	2.263896e-06
2.000000e-02	3.000000e-02	2.310195e-05	2.833995e-06	2.833995e-06
3.000000e-02	4.000000e-02	2.420887e-05	3.262943e-06	3.262943e-06
4.000000e-02	6.000000e-02	4.003423e-05	2.717369e-06	2.717369e-06
6.000000e-02	8.000000e-02	5.244150e-05	3.160415e-06	3.160415e-06
8.000000e-02	1.000000e-01	6.485360e-05	3.619390e-06	3.619390e-06
1.000000e-01	1.200000e-01	8.297755e-05	3.971390e-06	3.971390e-06
1.200000e-01	1.400000e-01	8.987010e-05	4.237148e-06	4.237148e-06
1.400000e-01	1.800000e-01	1.143102e-04	3.313184e-06	3.313184e-06
1.800000e-01	2.400000e-01	1.402359e-04	3.023419e-06	3.023419e-06
2.400000e-01	2.800000e-01	1.722699e-04	4.049112e-06	4.049112e-06
2.800000e-01	3.400000e-01	1.950933e-04	3.525597e-06	3.525597e-06
3.400000e-01	4.000000e-01	2.133828e-04	3.745298e-06	3.745298e-06
4.000000e-01	5.000000e-01	2.497395e-04	3.105152e-06	3.105152e-06
5.000000e-01	6.000000e-01	2.780415e-04	3.317246e-06	3.317246e-06
6.000000e-01	7.000000e-01	2.996871e-04	3.429749e-06	3.429749e-06
7.000000e-01	7.500000e-01	3.130930e-04	4.941435e-06	4.941435e-06
7.500000e-01	8.000000e-01	3.118292e-04	4.952723e-06	4.952723e-06
8.000000e-01	8.500000e-01	3.055506e-04	4.941718e-06	4.941718e-06
8.500000e-01	9.000000e-01	3.180466e-04	4.975754e-06	4.975754e-06
9.000000e-01	9.500000e-01	3.068364e-04	4.931682e-06	4.931682e-06
9.500000e-01	1.000000e+00	3.108644e-04	4.946395e-06	4.946395e-06
1.000000e+00	1.050000e+00	3.070938e-04	4.921560e-06	4.921560e-06
1.050000e+00	1.100000e+00	3.046762e-04	4.855493e-06	4.855493e-06
1.100000e+00	1.200000e+00	2.973708e-04	3.403027e-06	3.403027e-06
1.200000e+00	1.400000e+00	2.772134e-04	2.315067e-06	2.315067e-06
1.400000e+00	1.700000e+00	2.359850e-04	1.735155e-06	1.735155e-06
1.700000e+00	2.000000e+00	1.789369e-04	1.524978e-06	1.524978e-06
2.000000e+00	2.400000e+00	1.138500e-04	1.089781e-06	1.089781e-06
2.400000e+00	2.600000e+00	7.119795e-05	1.274073e-06	1.274073e-06
2.600000e+00	2.700000e+00	5.410054e-05	1.633338e-06	1.633338e-06
2.700000e+00	2.900000e+00	3.813105e-05	1.037008e-06	1.037008e-06
2.900000e+00	3.000000e+00	2.666889e-05	1.309424e-06	1.309424e-06
3.000000e+00	3.050000e+00	2.662194e-05	1.778572e-06	1.778572e-06
3.050000e+00	3.100000e+00	2.138474e-05	1.703186e-06	1.703186e-06
3.100000e+00	3.300000e+00	1.861397e-05	7.985812e-07	7.985812e-07
3.300000e+00	3.500000e+00	1.219937e-05	7.083987e-07	7.083987e-07
3.500000e+00	4.000000e+00	6.845922e-06	3.753587e-07	3.753587e-07
4.000000e+00	5.000000e+00	4.407712e-06	2.012664e-07	2.012664e-07
5.000000e+00	6.000000e+00	2.404275e-06	1.396803e-07	1.396803e-07
6.000000e+00	7.000000e+00	1.291373e-06	9.971798e-08	9.971798e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208088]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208088]
Path=TTest[MUR1.0_MUF1.0_PDF99208088]
RatioPlot=0
ScaledBy=1.00180340438235503e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.233948e-05	2.353440e-06	2.353440e-06
2.000000e-02	3.000000e-02	2.398266e-05	2.941677e-06	2.941677e-06
3.000000e-02	4.000000e-02	2.516147e-05	3.393041e-06	3.393041e-06
4.000000e-02	6.000000e-02	4.158627e-05	2.822756e-06	2.822756e-06
6.000000e-02	8.000000e-02	5.439765e-05	3.281143e-06	3.281143e-06
8.000000e-02	1.000000e-01	6.736320e-05	3.760225e-06	3.760225e-06
1.000000e-01	1.200000e-01	8.619800e-05	4.124401e-06	4.124401e-06
1.200000e-01	1.400000e-01	9.333700e-05	4.400121e-06	4.400121e-06
1.400000e-01	1.800000e-01	1.186622e-04	3.441531e-06	3.441531e-06
1.800000e-01	2.400000e-01	1.455748e-04	3.139578e-06	3.139578e-06
2.400000e-01	2.800000e-01	1.788672e-04	4.205220e-06	4.205220e-06
2.800000e-01	3.400000e-01	2.025913e-04	3.661803e-06	3.661803e-06
3.400000e-01	4.000000e-01	2.215342e-04	3.889831e-06	3.889831e-06
4.000000e-01	5.000000e-01	2.593337e-04	3.225036e-06	3.225036e-06
5.000000e-01	6.000000e-01	2.886570e-04	3.445261e-06	3.445261e-06
6.000000e-01	7.000000e-01	3.111556e-04	3.562075e-06	3.562075e-06
7.000000e-01	7.500000e-01	3.250256e-04	5.131513e-06	5.131513e-06
7.500000e-01	8.000000e-01	3.237864e-04	5.143937e-06	5.143937e-06
8.000000e-01	8.500000e-01	3.172520e-04	5.132431e-06	5.132431e-06
8.500000e-01	9.000000e-01	3.302772e-04	5.168179e-06	5.168179e-06
9.000000e-01	9.500000e-01	3.186566e-04	5.122792e-06	5.122792e-06
9.500000e-01	1.000000e+00	3.228866e-04	5.137934e-06	5.137934e-06
1.000000e+00	1.050000e+00	3.188720e-04	5.111605e-06	5.111605e-06
1.050000e+00	1.100000e+00	3.164574e-04	5.043893e-06	5.043893e-06
1.100000e+00	1.200000e+00	3.088310e-04	3.534650e-06	3.534650e-06
1.200000e+00	1.400000e+00	2.879129e-04	2.404578e-06	2.404578e-06
1.400000e+00	1.700000e+00	2.451027e-04	1.802234e-06	1.802234e-06
1.700000e+00	2.000000e+00	1.858689e-04	1.583812e-06	1.583812e-06
2.000000e+00	2.400000e+00	1.182724e-04	1.131770e-06	1.131770e-06
2.400000e+00	2.600000e+00	7.396810e-05	1.323025e-06	1.323025e-06
2.600000e+00	2.700000e+00	5.619795e-05	1.695953e-06	1.695953e-06
2.700000e+00	2.900000e+00	3.962149e-05	1.076860e-06	1.076860e-06
2.900000e+00	3.000000e+00	2.770969e-05	1.359474e-06	1.359474e-06
3.000000e+00	3.050000e+00	2.765530e-05	1.846331e-06	1.846331e-06
3.050000e+00	3.100000e+00	2.221472e-05	1.768006e-06	1.768006e-06
3.100000e+00	3.300000e+00	1.934118e-05	8.289377e-07	8.289377e-07
3.300000e+00	3.500000e+00	1.268034e-05	7.352989e-07	7.352989e-07
3.500000e+00	4.000000e+00	7.110800e-06	3.895111e-07	3.895111e-07
4.000000e+00	5.000000e+00	4.576606e-06	2.087631e-07	2.087631e-07
5.000000e+00	6.000000e+00	2.495806e-06	1.448090e-07	1.448090e-07
6.000000e+00	7.000000e+00	1.340915e-06	1.033313e-07	1.033313e-07
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208087]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208087]
Path=TTest[MUR1.0_MUF1.0_PDF99208087]
RatioPlot=0
ScaledBy=1.00180340418560727e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.217613e-05	2.323599e-06	2.323599e-06
2.000000e-02	3.000000e-02	2.364586e-05	2.905409e-06	2.905409e-06
3.000000e-02	4.000000e-02	2.478987e-05	3.348406e-06	3.348406e-06
4.000000e-02	6.000000e-02	4.097906e-05	2.787041e-06	2.787041e-06
6.000000e-02	8.000000e-02	5.368010e-05	3.239460e-06	3.239460e-06
8.000000e-02	1.000000e-01	6.648365e-05	3.714285e-06	3.714285e-06
1.000000e-01	1.200000e-01	8.492940e-05	4.071380e-06	4.071380e-06
1.200000e-01	1.400000e-01	9.197065e-05	4.343767e-06	4.343767e-06
1.400000e-01	1.800000e-01	1.170509e-04	3.397735e-06	3.397735e-06
1.800000e-01	2.400000e-01	1.435416e-04	3.100083e-06	3.100083e-06
2.400000e-01	2.800000e-01	1.764164e-04	4.151940e-06	4.151940e-06
2.800000e-01	3.400000e-01	1.998173e-04	3.615560e-06	3.615560e-06
3.400000e-01	4.000000e-01	2.184747e-04	3.840693e-06	3.840693e-06
4.000000e-01	5.000000e-01	2.557067e-04	3.183993e-06	3.183993e-06
5.000000e-01	6.000000e-01	2.846367e-04	3.401313e-06	3.401313e-06
6.000000e-01	7.000000e-01	3.069163e-04	3.516992e-06	3.516992e-06
7.000000e-01	7.500000e-01	3.206036e-04	5.066836e-06	5.066836e-06
7.500000e-01	8.000000e-01	3.193212e-04	5.078872e-06	5.078872e-06
8.000000e-01	8.500000e-01	3.128912e-04	5.067571e-06	5.067571e-06
8.500000e-01	9.000000e-01	3.257708e-04	5.103126e-06	5.103126e-06
9.000000e-01	9.500000e-01	3.142192e-04	5.057115e-06	5.057115e-06
9.500000e-01	1.000000e+00	3.184640e-04	5.072919e-06	5.072919e-06
1.000000e+00	1.050000e+00	3.144430e-04	5.046260e-06	5.046260e-06
1.050000e+00	1.100000e+00	3.120502e-04	4.979208e-06	4.979208e-06
1.100000e+00	1.200000e+00	3.046163e-04	3.489616e-06	3.489616e-06
1.200000e+00	1.400000e+00	2.839589e-04	2.373912e-06	2.373912e-06
1.400000e+00	1.700000e+00	2.417686e-04	1.779367e-06	1.779367e-06
1.700000e+00	2.000000e+00	1.833542e-04	1.563763e-06	1.563763e-06
2.000000e+00	2.400000e+00	1.166942e-04	1.117454e-06	1.117454e-06
2.400000e+00	2.600000e+00	7.298490e-05	1.306380e-06	1.306380e-06
2.600000e+00	2.700000e+00	5.549557e-05	1.675151e-06	1.675151e-06
2.700000e+00	2.900000e+00	3.910622e-05	1.063404e-06	1.063404e-06
2.900000e+00	3.000000e+00	2.736471e-05	1.342596e-06	1.342596e-06
3.000000e+00	3.050000e+00	2.731500e-05	1.823331e-06	1.823331e-06
3.050000e+00	3.100000e+00	2.194662e-05	1.746204e-06	1.746204e-06
3.100000e+00	3.300000e+00	1.910010e-05	8.186625e-07	8.186625e-07
3.300000e+00	3.500000e+00	1.251975e-05	7.261140e-07	7.261140e-07
3.500000e+00	4.000000e+00	7.035604e-06	3.845897e-07	3.845897e-07
4.000000e+00	5.000000e+00	4.523258e-06	2.060377e-07	2.060377e-07
5.000000e+00	6.000000e+00	2.465431e-06	1.428190e-07	1.428190e-07
6.000000e+00	7.000000e+00	1.320954e-06	1.018019e-07	1.018019e-07
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208086]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208086]
Path=TTest[MUR1.0_MUF1.0_PDF99208086]
RatioPlot=0
ScaledBy=1.00180340279174598e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.184421e-05	2.252890e-06	2.252890e-06
2.000000e-02	3.000000e-02	2.301111e-05	2.821590e-06	2.821590e-06
3.000000e-02	4.000000e-02	2.412580e-05	3.247882e-06	3.247882e-06
4.000000e-02	6.000000e-02	3.986421e-05	2.703874e-06	2.703874e-06
6.000000e-02	8.000000e-02	5.224005e-05	3.145470e-06	3.145470e-06
8.000000e-02	1.000000e-01	6.460295e-05	3.602161e-06	3.602161e-06
1.000000e-01	1.200000e-01	8.262850e-05	3.952187e-06	3.952187e-06
1.200000e-01	1.400000e-01	8.947940e-05	4.216020e-06	4.216020e-06
1.400000e-01	1.800000e-01	1.138425e-04	3.297157e-06	3.297157e-06
1.800000e-01	2.400000e-01	1.396699e-04	3.008847e-06	3.008847e-06
2.400000e-01	2.800000e-01	1.715748e-04	4.029602e-06	4.029602e-06
2.800000e-01	3.400000e-01	1.942632e-04	3.508121e-06	3.508121e-06
3.400000e-01	4.000000e-01	2.125222e-04	3.727107e-06	3.727107e-06
4.000000e-01	5.000000e-01	2.486888e-04	3.089834e-06	3.089834e-06
5.000000e-01	6.000000e-01	2.768790e-04	3.300832e-06	3.300832e-06
6.000000e-01	7.000000e-01	2.984388e-04	3.412846e-06	3.412846e-06
7.000000e-01	7.500000e-01	3.117530e-04	4.916926e-06	4.916926e-06
7.500000e-01	8.000000e-01	3.105044e-04	4.928123e-06	4.928123e-06
8.000000e-01	8.500000e-01	3.042728e-04	4.917262e-06	4.917262e-06
8.500000e-01	9.000000e-01	3.167020e-04	4.951112e-06	4.951112e-06
9.000000e-01	9.500000e-01	3.055388e-04	4.907386e-06	4.907386e-06
9.500000e-01	1.000000e+00	3.095406e-04	4.921925e-06	4.921925e-06
1.000000e+00	1.050000e+00	3.058008e-04	4.897232e-06	4.897232e-06
1.050000e+00	1.100000e+00	3.033560e-04	4.831503e-06	4.831503e-06
1.100000e+00	1.200000e+00	2.961085e-04	3.386221e-06	3.386221e-06
1.200000e+00	1.400000e+00	2.760020e-04	2.303565e-06	2.303565e-06
1.400000e+00	1.700000e+00	2.349652e-04	1.726643e-06	1.726643e-06
1.700000e+00	2.000000e+00	1.781447e-04	1.517500e-06	1.517500e-06
2.000000e+00	2.400000e+00	1.133292e-04	1.084430e-06	1.084430e-06
2.400000e+00	2.600000e+00	7.085370e-05	1.267778e-06	1.267778e-06
2.600000e+00	2.700000e+00	5.383841e-05	1.625348e-06	1.625348e-06
2.700000e+00	2.900000e+00	3.794386e-05	1.031872e-06	1.031872e-06
2.900000e+00	3.000000e+00	2.653127e-05	1.303087e-06	1.303087e-06
3.000000e+00	3.050000e+00	2.649522e-05	1.770138e-06	1.770138e-06
3.050000e+00	3.100000e+00	2.127626e-05	1.694910e-06	1.694910e-06
3.100000e+00	3.300000e+00	1.851554e-05	7.947110e-07	7.947110e-07
3.300000e+00	3.500000e+00	1.213056e-05	7.050560e-07	7.050560e-07
3.500000e+00	4.000000e+00	6.804778e-06	3.736323e-07	3.736323e-07
4.000000e+00	5.000000e+00	4.382747e-06	2.004370e-07	2.004370e-07
5.000000e+00	6.000000e+00	2.392323e-06	1.391864e-07	1.391864e-07
6.000000e+00	7.000000e+00	1.285425e-06	9.942853e-08	9.942853e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208085]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208085]
Path=TTest[MUR1.0_MUF1.0_PDF99208085]
RatioPlot=0
ScaledBy=1.00180340130924738e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.183749e-05	2.257702e-06	2.257702e-06
2.000000e-02	3.000000e-02	2.299309e-05	2.823543e-06	2.823543e-06
3.000000e-02	4.000000e-02	2.411378e-05	3.253372e-06	3.253372e-06
4.000000e-02	6.000000e-02	3.987712e-05	2.708823e-06	2.708823e-06
6.000000e-02	8.000000e-02	5.223955e-05	3.150336e-06	3.150336e-06
8.000000e-02	1.000000e-01	6.461270e-05	3.608536e-06	3.608536e-06
1.000000e-01	1.200000e-01	8.263230e-05	3.958499e-06	3.958499e-06
1.200000e-01	1.400000e-01	8.953345e-05	4.224368e-06	4.224368e-06
1.400000e-01	1.800000e-01	1.138742e-04	3.302987e-06	3.302987e-06
1.800000e-01	2.400000e-01	1.396864e-04	3.013934e-06	3.013934e-06
2.400000e-01	2.800000e-01	1.716156e-04	4.036474e-06	4.036474e-06
2.800000e-01	3.400000e-01	1.943738e-04	3.514978e-06	3.514978e-06
3.400000e-01	4.000000e-01	2.125852e-04	3.734092e-06	3.734092e-06
4.000000e-01	5.000000e-01	2.488255e-04	3.095948e-06	3.095948e-06
5.000000e-01	6.000000e-01	2.770230e-04	3.307404e-06	3.307404e-06
6.000000e-01	7.000000e-01	2.985856e-04	3.419428e-06	3.419428e-06
7.000000e-01	7.500000e-01	3.119276e-04	4.926283e-06	4.926283e-06
7.500000e-01	8.000000e-01	3.107020e-04	4.937721e-06	4.937721e-06
8.000000e-01	8.500000e-01	3.044040e-04	4.926855e-06	4.926855e-06
8.500000e-01	9.000000e-01	3.168922e-04	4.960943e-06	4.960943e-06
9.000000e-01	9.500000e-01	3.057006e-04	4.916557e-06	4.916557e-06
9.500000e-01	1.000000e+00	3.097430e-04	4.931609e-06	4.931609e-06
1.000000e+00	1.050000e+00	3.059592e-04	4.906686e-06	4.906686e-06
1.050000e+00	1.100000e+00	3.036194e-04	4.841446e-06	4.841446e-06
1.100000e+00	1.200000e+00	2.962922e-04	3.392735e-06	3.392735e-06
1.200000e+00	1.400000e+00	2.762282e-04	2.308138e-06	2.308138e-06
1.400000e+00	1.700000e+00	2.351504e-04	1.729953e-06	1.729953e-06
1.700000e+00	2.000000e+00	1.783011e-04	1.520350e-06	1.520350e-06
2.000000e+00	2.400000e+00	1.134651e-04	1.086532e-06	1.086532e-06
2.400000e+00	2.600000e+00	7.097095e-05	1.270350e-06	1.270350e-06
2.600000e+00	2.700000e+00	5.392723e-05	1.628529e-06	1.628529e-06
2.700000e+00	2.900000e+00	3.801472e-05	1.034049e-06	1.034049e-06
2.900000e+00	3.000000e+00	2.659273e-05	1.305698e-06	1.305698e-06
3.000000e+00	3.050000e+00	2.652600e-05	1.773203e-06	1.773203e-06
3.050000e+00	3.100000e+00	2.131960e-05	1.698273e-06	1.698273e-06
3.100000e+00	3.300000e+00	1.856360e-05	7.963291e-07	7.963291e-07
3.300000e+00	3.500000e+00	1.217040e-05	7.063724e-07	7.063724e-07
3.500000e+00	4.000000e+00	6.831260e-06	3.742357e-07	3.742357e-07
4.000000e+00	5.000000e+00	4.397401e-06	2.006106e-07	2.006106e-07
5.000000e+00	6.000000e+00	2.397616e-06	1.391678e-07	1.391678e-07
6.000000e+00	7.000000e+00	1.287390e-06	9.931258e-08	9.931258e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208084]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208084]
Path=TTest[MUR1.0_MUF1.0_PDF99208084]
RatioPlot=0
ScaledBy=1.00180340485803754e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.248356e-05	2.387125e-06	2.387125e-06
2.000000e-02	3.000000e-02	2.427453e-05	2.983063e-06	2.983063e-06
3.000000e-02	4.000000e-02	2.544372e-05	3.440738e-06	3.440738e-06
4.000000e-02	6.000000e-02	4.207340e-05	2.863082e-06	2.863082e-06
6.000000e-02	8.000000e-02	5.505345e-05	3.326238e-06	3.326238e-06
8.000000e-02	1.000000e-01	6.822390e-05	3.815449e-06	3.815449e-06
1.000000e-01	1.200000e-01	8.719035e-05	4.182053e-06	4.182053e-06
1.200000e-01	1.400000e-01	9.441865e-05	4.462211e-06	4.462211e-06
1.400000e-01	1.800000e-01	1.201155e-04	3.489974e-06	3.489974e-06
1.800000e-01	2.400000e-01	1.472948e-04	3.183941e-06	3.183941e-06
2.400000e-01	2.800000e-01	1.810313e-04	4.264141e-06	4.264141e-06
2.800000e-01	3.400000e-01	2.050805e-04	3.713759e-06	3.713759e-06
3.400000e-01	4.000000e-01	2.241802e-04	3.944692e-06	3.944692e-06
4.000000e-01	5.000000e-01	2.624593e-04	3.270472e-06	3.270472e-06
5.000000e-01	6.000000e-01	2.921207e-04	3.493747e-06	3.493747e-06
6.000000e-01	7.000000e-01	3.149914e-04	3.612409e-06	3.612409e-06
7.000000e-01	7.500000e-01	3.290324e-04	5.204047e-06	5.204047e-06
7.500000e-01	8.000000e-01	3.277716e-04	5.216747e-06	5.216747e-06
8.000000e-01	8.500000e-01	3.211228e-04	5.204956e-06	5.204956e-06
8.500000e-01	9.000000e-01	3.343772e-04	5.241742e-06	5.241742e-06
9.000000e-01	9.500000e-01	3.225142e-04	5.194432e-06	5.194432e-06
9.500000e-01	1.000000e+00	3.269010e-04	5.210700e-06	5.210700e-06
1.000000e+00	1.050000e+00	3.227448e-04	5.183171e-06	5.183171e-06
1.050000e+00	1.100000e+00	3.203446e-04	5.114485e-06	5.114485e-06
1.100000e+00	1.200000e+00	3.126836e-04	3.584277e-06	3.584277e-06
1.200000e+00	1.400000e+00	2.915054e-04	2.438317e-06	2.438317e-06
1.400000e+00	1.700000e+00	2.481896e-04	1.827507e-06	1.827507e-06
1.700000e+00	2.000000e+00	1.882414e-04	1.605948e-06	1.605948e-06
2.000000e+00	2.400000e+00	1.198287e-04	1.147571e-06	1.147571e-06
2.400000e+00	2.600000e+00	7.496600e-05	1.341508e-06	1.341508e-06
2.600000e+00	2.700000e+00	5.699265e-05	1.719925e-06	1.719925e-06
2.700000e+00	2.900000e+00	4.017076e-05	1.091974e-06	1.091974e-06
2.900000e+00	3.000000e+00	2.811797e-05	1.378361e-06	1.378361e-06
3.000000e+00	3.050000e+00	2.805118e-05	1.871617e-06	1.871617e-06
3.050000e+00	3.100000e+00	2.254834e-05	1.792649e-06	1.792649e-06
3.100000e+00	3.300000e+00	1.962480e-05	8.403409e-07	8.403409e-07
3.300000e+00	3.500000e+00	1.287050e-05	7.452503e-07	7.452503e-07
3.500000e+00	4.000000e+00	7.232660e-06	3.946195e-07	3.946195e-07
4.000000e+00	5.000000e+00	4.646648e-06	2.112663e-07	2.112663e-07
5.000000e+00	6.000000e+00	2.530691e-06	1.463250e-07	1.463250e-07
6.000000e+00	7.000000e+00	1.355999e-06	1.042216e-07	1.042216e-07
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208083]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208083]
Path=TTest[MUR1.0_MUF1.0_PDF99208083]
RatioPlot=0
ScaledBy=1.00180340834285940e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.282438e-05	2.447021e-06	2.447021e-06
2.000000e-02	3.000000e-02	2.490915e-05	3.056941e-06	3.056941e-06
3.000000e-02	4.000000e-02	2.612900e-05	3.528174e-06	3.528174e-06
4.000000e-02	6.000000e-02	4.316088e-05	2.933535e-06	2.933535e-06
6.000000e-02	8.000000e-02	5.644455e-05	3.407527e-06	3.407527e-06
8.000000e-02	1.000000e-01	7.001465e-05	3.909838e-06	3.909838e-06
1.000000e-01	1.200000e-01	8.948720e-05	4.284237e-06	4.284237e-06
1.200000e-01	1.400000e-01	9.682050e-05	4.569198e-06	4.569198e-06
1.400000e-01	1.800000e-01	1.231737e-04	3.575788e-06	3.575788e-06
1.800000e-01	2.400000e-01	1.510665e-04	3.261481e-06	3.261481e-06
2.400000e-01	2.800000e-01	1.856917e-04	4.368755e-06	4.368755e-06
2.800000e-01	3.400000e-01	2.103433e-04	3.804271e-06	3.804271e-06
3.400000e-01	4.000000e-01	2.299268e-04	4.040891e-06	4.040891e-06
4.000000e-01	5.000000e-01	2.691431e-04	3.349866e-06	3.349866e-06
5.000000e-01	6.000000e-01	2.995046e-04	3.578424e-06	3.578424e-06
6.000000e-01	7.000000e-01	3.229989e-04	3.700358e-06	3.700358e-06
7.000000e-01	7.500000e-01	3.373652e-04	5.330600e-06	5.330600e-06
7.500000e-01	8.000000e-01	3.360504e-04	5.344087e-06	5.344087e-06
8.000000e-01	8.500000e-01	3.293294e-04	5.331875e-06	5.331875e-06
8.500000e-01	9.000000e-01	3.429088e-04	5.369675e-06	5.369675e-06
9.000000e-01	9.500000e-01	3.308006e-04	5.322232e-06	5.322232e-06
9.500000e-01	1.000000e+00	3.352956e-04	5.338225e-06	5.338225e-06
1.000000e+00	1.050000e+00	3.309554e-04	5.309643e-06	5.309643e-06
1.050000e+00	1.100000e+00	3.284806e-04	5.239651e-06	5.239651e-06
1.100000e+00	1.200000e+00	3.206719e-04	3.672129e-06	3.672129e-06
1.200000e+00	1.400000e+00	2.989202e-04	2.497938e-06	2.497938e-06
1.400000e+00	1.700000e+00	2.545199e-04	1.872364e-06	1.872364e-06
1.700000e+00	2.000000e+00	1.930545e-04	1.645426e-06	1.645426e-06
2.000000e+00	2.400000e+00	1.228571e-04	1.175685e-06	1.175685e-06
2.400000e+00	2.600000e+00	7.682750e-05	1.374231e-06	1.374231e-06
2.600000e+00	2.700000e+00	5.841523e-05	1.762095e-06	1.762095e-06
2.700000e+00	2.900000e+00	4.116901e-05	1.118606e-06	1.118606e-06
2.900000e+00	3.000000e+00	2.879835e-05	1.411959e-06	1.411959e-06
3.000000e+00	3.050000e+00	2.877018e-05	1.917704e-06	1.917704e-06
3.050000e+00	3.100000e+00	2.309900e-05	1.836206e-06	1.836206e-06
3.100000e+00	3.300000e+00	2.010131e-05	8.607603e-07	8.607603e-07
3.300000e+00	3.500000e+00	1.317553e-05	7.634528e-07	7.634528e-07
3.500000e+00	4.000000e+00	7.396770e-06	4.043056e-07	4.043056e-07
4.000000e+00	5.000000e+00	4.754628e-06	2.165599e-07	2.165599e-07
5.000000e+00	6.000000e+00	2.592557e-06	1.500900e-07	1.500900e-07
6.000000e+00	7.000000e+00	1.389525e-06	1.069664e-07	1.069664e-07
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208082]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208082]
Path=TTest[MUR1.0_MUF1.0_PDF99208082]
RatioPlot=0
ScaledBy=1.00180340642010123e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.265799e-05	2.417969e-06	2.417969e-06
2.000000e-02	3.000000e-02	2.459948e-05	3.020986e-06	3.020986e-06
3.000000e-02	4.000000e-02	2.579363e-05	3.485608e-06	3.485608e-06
4.000000e-02	6.000000e-02	4.263115e-05	2.899350e-06	2.899350e-06
6.000000e-02	8.000000e-02	5.576680e-05	3.368052e-06	3.368052e-06
8.000000e-02	1.000000e-01	6.914125e-05	3.863955e-06	3.863955e-06
1.000000e-01	1.200000e-01	8.836705e-05	4.234604e-06	4.234604e-06
1.200000e-01	1.400000e-01	9.565140e-05	4.517296e-06	4.517296e-06
1.400000e-01	1.800000e-01	1.216839e-04	3.534108e-06	3.534108e-06
1.800000e-01	2.400000e-01	1.492289e-04	3.223835e-06	3.223835e-06
2.400000e-01	2.800000e-01	1.834214e-04	4.317970e-06	4.317970e-06
2.800000e-01	3.400000e-01	2.077820e-04	3.760360e-06	3.760360e-06
3.400000e-01	4.000000e-01	2.271273e-04	3.994208e-06	3.994208e-06
4.000000e-01	5.000000e-01	2.658894e-04	3.311349e-06	3.311349e-06
5.000000e-01	6.000000e-01	2.959103e-04	3.537345e-06	3.537345e-06
6.000000e-01	7.000000e-01	3.191007e-04	3.657686e-06	3.657686e-06
7.000000e-01	7.500000e-01	3.333110e-04	5.269219e-06	5.269219e-06
7.500000e-01	8.000000e-01	3.320214e-04	5.282301e-06	5.282301e-06
8.000000e-01	8.500000e-01	3.253342e-04	5.270301e-06	5.270301e-06
8.500000e-01	9.000000e-01	3.387564e-04	5.307616e-06	5.307616e-06
9.000000e-01	9.500000e-01	3.267672e-04	5.260226e-06	5.260226e-06
9.500000e-01	1.000000e+00	3.312094e-04	5.276358e-06	5.276358e-06
1.000000e+00	1.050000e+00	3.269582e-04	5.248284e-06	5.248284e-06
1.050000e+00	1.100000e+00	3.245222e-04	5.178921e-06	5.178921e-06
1.100000e+00	1.200000e+00	3.167840e-04	3.629508e-06	3.629508e-06
1.200000e+00	1.400000e+00	2.953132e-04	2.469018e-06	2.469018e-06
1.400000e+00	1.700000e+00	2.514402e-04	1.850602e-06	1.850602e-06
1.700000e+00	2.000000e+00	1.907137e-04	1.626276e-06	1.626276e-06
2.000000e+00	2.400000e+00	1.213853e-04	1.162051e-06	1.162051e-06
2.400000e+00	2.600000e+00	7.592405e-05	1.358368e-06	1.358368e-06
2.600000e+00	2.700000e+00	5.772519e-05	1.741658e-06	1.741658e-06
2.700000e+00	2.900000e+00	4.068468e-05	1.105701e-06	1.105701e-06
2.900000e+00	3.000000e+00	2.846853e-05	1.395674e-06	1.395674e-06
3.000000e+00	3.050000e+00	2.842076e-05	1.895353e-06	1.895353e-06
3.050000e+00	3.100000e+00	2.283214e-05	1.815107e-06	1.815107e-06
3.100000e+00	3.300000e+00	1.987065e-05	8.508682e-07	8.508682e-07
3.300000e+00	3.500000e+00	1.302817e-05	7.546327e-07	7.546327e-07
3.500000e+00	4.000000e+00	7.317750e-06	3.996104e-07	3.996104e-07
4.000000e+00	5.000000e+00	4.702561e-06	2.139895e-07	2.139895e-07
5.000000e+00	6.000000e+00	2.562645e-06	1.482574e-07	1.482574e-07
6.000000e+00	7.000000e+00	1.373272e-06	1.056266e-07	1.056266e-07
# END HISTO1D


# BEGIN HISTO1D /TTest
ErrorBars=1
LineColor=blue
LineStyle=solid
MainPlot=1
Name=TTest
Path=TTest
RatioPlot=0
ScaledBy=1.00180340642010123e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.265783e-05	2.417938e-06	2.417938e-06
2.000000e-02	3.000000e-02	2.459917e-05	3.020948e-06	3.020948e-06
3.000000e-02	4.000000e-02	2.579331e-05	3.485565e-06	3.485565e-06
4.000000e-02	6.000000e-02	4.263061e-05	2.899314e-06	2.899314e-06
6.000000e-02	8.000000e-02	5.576610e-05	3.368010e-06	3.368010e-06
8.000000e-02	1.000000e-01	6.914040e-05	3.863907e-06	3.863907e-06
1.000000e-01	1.200000e-01	8.836595e-05	4.234550e-06	4.234550e-06
1.200000e-01	1.400000e-01	9.565020e-05	4.517239e-06	4.517239e-06
1.400000e-01	1.800000e-01	1.216823e-04	3.534064e-06	3.534064e-06
1.800000e-01	2.400000e-01	1.492270e-04	3.223795e-06	3.223795e-06
2.400000e-01	2.800000e-01	1.834191e-04	4.317915e-06	4.317915e-06
2.800000e-01	3.400000e-01	2.077795e-04	3.760313e-06	3.760313e-06
3.400000e-01	4.000000e-01	2.271243e-04	3.994158e-06	3.994158e-06
4.000000e-01	5.000000e-01	2.658860e-04	3.311308e-06	3.311308e-06
5.000000e-01	6.000000e-01	2.959066e-04	3.537300e-06	3.537300e-06
6.000000e-01	7.000000e-01	3.190967e-04	3.657640e-06	3.657640e-06
7.000000e-01	7.500000e-01	3.333068e-04	5.269152e-06	5.269152e-06
7.500000e-01	8.000000e-01	3.320172e-04	5.282234e-06	5.282234e-06
8.000000e-01	8.500000e-01	3.253300e-04	5.270235e-06	5.270235e-06
8.500000e-01	9.000000e-01	3.387522e-04	5.307549e-06	5.307549e-06
9.000000e-01	9.500000e-01	3.267630e-04	5.260160e-06	5.260160e-06
9.500000e-01	1.000000e+00	3.312052e-04	5.276292e-06	5.276292e-06
1.000000e+00	1.050000e+00	3.269540e-04	5.248218e-06	5.248218e-06
1.050000e+00	1.100000e+00	3.245180e-04	5.178856e-06	5.178856e-06
1.100000e+00	1.200000e+00	3.167800e-04	3.629463e-06	3.629463e-06
1.200000e+00	1.400000e+00	2.953095e-04	2.468987e-06	2.468987e-06
1.400000e+00	1.700000e+00	2.514370e-04	1.850579e-06	1.850579e-06
1.700000e+00	2.000000e+00	1.907113e-04	1.626256e-06	1.626256e-06
2.000000e+00	2.400000e+00	1.213838e-04	1.162036e-06	1.162036e-06
2.400000e+00	2.600000e+00	7.592310e-05	1.358351e-06	1.358351e-06
2.600000e+00	2.700000e+00	5.772447e-05	1.741636e-06	1.741636e-06
2.700000e+00	2.900000e+00	4.068417e-05	1.105687e-06	1.105687e-06
2.900000e+00	3.000000e+00	2.846817e-05	1.395657e-06	1.395657e-06
3.000000e+00	3.050000e+00	2.842040e-05	1.895329e-06	1.895329e-06
3.050000e+00	3.100000e+00	2.283186e-05	1.815085e-06	1.815085e-06
3.100000e+00	3.300000e+00	1.987040e-05	8.508577e-07	8.508577e-07
3.300000e+00	3.500000e+00	1.302801e-05	7.546233e-07	7.546233e-07
3.500000e+00	4.000000e+00	7.317656e-06	3.996054e-07	3.996054e-07
4.000000e+00	5.000000e+00	4.702502e-06	2.139868e-07	2.139868e-07
5.000000e+00	6.000000e+00	2.562613e-06	1.482556e-07	1.482556e-07
6.000000e+00	7.000000e+00	1.373255e-06	1.056252e-07	1.056252e-07
# END HISTO1D



==> anc/Fig16_mee_ratio.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=0
RatioPlot=1
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=6
RatioPlotYMin=0.7
LegendXPos=0.50
LegendYPos=0.94
Title=
XLabel=$m_{ee}$ [GeV]
YLabel=$\text{d}\sigma / N_\text{coll}\text{d} m_{ee}$ [mb / GeV]
DrawOnly=TTest[_VarBand] Test[_VarBand] TTest Test
LegendOnly=TTest Test
RatioPlotReference=TTest
RatioPlotYLabel=Ratio
# END PLOT

# BEGIN HISTO1D /TTest[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
ErrorBandColor=red!30
ErrorBandOpacity=0.5
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[_VarBand]
Path=TTest[_VarBand]
RatioPlot=0
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.470740e-06	3.511799e-06	5.103599e-06
2.000000e-02	3.000000e-02	1.795752e-05	7.455829e-06	1.063625e-05
3.000000e-02	4.000000e-02	1.854484e-05	7.839280e-06	1.125565e-05
4.000000e-02	6.000000e-02	3.214871e-05	1.273253e-05	1.841101e-05
6.000000e-02	8.000000e-02	4.212950e-05	1.655032e-05	2.466625e-05
8.000000e-02	1.000000e-01	5.129985e-05	2.075864e-05	2.940596e-05
1.000000e-01	1.200000e-01	6.541300e-05	2.615269e-05	3.753259e-05
1.200000e-01	1.400000e-01	7.142945e-05	2.868298e-05	4.166368e-05
1.400000e-01	1.800000e-01	9.112423e-05	3.610253e-05	5.240669e-05
1.800000e-01	2.400000e-01	1.117351e-04	4.333919e-05	6.407816e-05
2.400000e-01	2.800000e-01	1.365138e-04	5.318783e-05	7.747676e-05
2.800000e-01	3.400000e-01	1.521839e-04	6.046750e-05	8.713231e-05
3.400000e-01	4.000000e-01	1.643648e-04	6.371089e-05	9.390031e-05
4.000000e-01	5.000000e-01	1.949709e-04	7.722284e-05	1.120392e-04
5.000000e-01	6.000000e-01	2.146597e-04	8.427019e-05	1.233385e-04
6.000000e-01	7.000000e-01	2.287824e-04	9.132959e-05	1.321663e-04
7.000000e-01	7.500000e-01	2.364132e-04	9.472999e-05	1.375116e-04
7.500000e-01	8.000000e-01	2.326574e-04	9.328360e-05	1.348100e-04
8.000000e-01	8.500000e-01	2.247744e-04	8.960402e-05	1.305193e-04
8.500000e-01	9.000000e-01	2.335470e-04	9.395519e-05	1.358294e-04
9.000000e-01	9.500000e-01	2.228632e-04	8.948017e-05	1.298736e-04
9.500000e-01	1.000000e+00	2.253162e-04	9.155241e-05	1.316920e-04
1.000000e+00	1.050000e+00	2.177510e-04	8.738279e-05	1.272148e-04
1.050000e+00	1.100000e+00	2.150592e-04	8.710388e-05	1.255340e-04
1.100000e+00	1.200000e+00	2.073025e-04	8.373788e-05	1.205468e-04
1.200000e+00	1.400000e+00	1.870533e-04	7.641478e-05	1.096686e-04
1.400000e+00	1.700000e+00	1.510751e-04	6.181964e-05	8.880040e-05
1.700000e+00	2.000000e+00	1.075735e-04	4.471694e-05	6.389305e-05
2.000000e+00	2.400000e+00	6.408210e-05	2.722510e-05	3.851476e-05
2.400000e+00	2.600000e+00	3.796948e-05	1.643811e-05	2.302704e-05
2.600000e+00	2.700000e+00	2.795554e-05	1.225504e-05	1.707528e-05
2.700000e+00	2.900000e+00	1.879244e-05	8.352870e-06	1.154492e-05
2.900000e+00	3.000000e+00	1.273940e-05	5.788388e-06	7.888081e-06
3.000000e+00	3.050000e+00	1.329981e-05	5.986260e-06	8.226244e-06
3.050000e+00	3.100000e+00	9.905794e-06	4.655892e-06	6.317256e-06
3.100000e+00	3.300000e+00	8.534160e-06	3.737561e-06	5.070423e-06
3.300000e+00	3.500000e+00	5.604780e-06	2.510726e-06	3.395680e-06
3.500000e+00	4.000000e+00	2.806036e-06	1.333768e-06	1.763722e-06
4.000000e+00	5.000000e+00	1.585725e-06	6.336814e-07	8.437903e-07
5.000000e+00	6.000000e+00	6.938231e-07	2.497187e-07	3.347590e-07
6.000000e+00	7.000000e+00	3.183451e-07	9.834377e-08	1.402866e-07
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208120]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208120]
Path=TTest[MUR1.0_MUF1.0_PDF99208120]
RatioPlot=0
ScaledBy=1.00180340200500791e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	7.916581e-06	1.712417e-06	1.712417e-06
2.000000e-02	3.000000e-02	1.677766e-05	2.247901e-06	2.247901e-06
3.000000e-02	4.000000e-02	1.731598e-05	2.565160e-06	2.565160e-06
4.000000e-02	6.000000e-02	3.001495e-05	2.175026e-06	2.175026e-06
6.000000e-02	8.000000e-02	3.941429e-05	2.522980e-06	2.522980e-06
8.000000e-02	1.000000e-01	4.785913e-05	2.873588e-06	2.873588e-06
1.000000e-01	1.200000e-01	6.106850e-05	3.129355e-06	3.129355e-06
1.200000e-01	1.400000e-01	6.673560e-05	3.372810e-06	3.372810e-06
1.400000e-01	1.800000e-01	8.513028e-05	2.616240e-06	2.616240e-06
1.800000e-01	2.400000e-01	1.044258e-04	2.394001e-06	2.394001e-06
2.400000e-01	2.800000e-01	1.275371e-04	3.186655e-06	3.186655e-06
2.800000e-01	3.400000e-01	1.420888e-04	2.751860e-06	2.751860e-06
3.400000e-01	4.000000e-01	1.535983e-04	2.911512e-06	2.911512e-06
4.000000e-01	5.000000e-01	1.821279e-04	2.420076e-06	2.420076e-06
5.000000e-01	6.000000e-01	2.006044e-04	2.578480e-06	2.578480e-06
6.000000e-01	7.000000e-01	2.136668e-04	2.633015e-06	2.633015e-06
7.000000e-01	7.500000e-01	2.208424e-04	3.747508e-06	3.747508e-06
7.500000e-01	8.000000e-01	2.173058e-04	3.712194e-06	3.712194e-06
8.000000e-01	8.500000e-01	2.099294e-04	3.672448e-06	3.672448e-06
8.500000e-01	9.000000e-01	2.180638e-04	3.655332e-06	3.655332e-06
9.000000e-01	9.500000e-01	2.080826e-04	3.603178e-06	3.603178e-06
9.500000e-01	1.000000e+00	2.102900e-04	3.583832e-06	3.583832e-06
1.000000e+00	1.050000e+00	2.033666e-04	3.531579e-06	3.531579e-06
1.050000e+00	1.100000e+00	2.007752e-04	3.448889e-06	3.448889e-06
1.100000e+00	1.200000e+00	1.934996e-04	2.384204e-06	2.384204e-06
1.200000e+00	1.400000e+00	1.745851e-04	1.570654e-06	1.570654e-06
1.400000e+00	1.700000e+00	1.409816e-04	1.108480e-06	1.108480e-06
1.700000e+00	2.000000e+00	1.003447e-04	9.134638e-07	9.134638e-07
2.000000e+00	2.400000e+00	5.975205e-05	6.101743e-07	6.101743e-07
2.400000e+00	2.600000e+00	3.539380e-05	6.716748e-07	6.716748e-07
2.600000e+00	2.700000e+00	2.604445e-05	8.340308e-07	8.340308e-07
2.700000e+00	2.900000e+00	1.750641e-05	5.118078e-07	5.118078e-07
2.900000e+00	3.000000e+00	1.186310e-05	6.201555e-07	6.201555e-07
3.000000e+00	3.050000e+00	1.238597e-05	8.392277e-07	8.392277e-07
3.050000e+00	3.100000e+00	9.215726e-06	7.928223e-07	7.928223e-07
3.100000e+00	3.300000e+00	7.947810e-06	3.613086e-07	3.613086e-07
3.300000e+00	3.500000e+00	5.219745e-06	3.074138e-07	3.074138e-07
3.500000e+00	4.000000e+00	2.609838e-06	1.508147e-07	1.508147e-07
4.000000e+00	5.000000e+00	1.478704e-06	6.962451e-08	6.962451e-08
5.000000e+00	6.000000e+00	6.475662e-07	3.960136e-08	3.960136e-08
6.000000e+00	7.000000e+00	2.979174e-07	2.392793e-08	2.392793e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208119]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208119]
Path=TTest[MUR1.0_MUF1.0_PDF99208119]
RatioPlot=0
ScaledBy=1.00180341104536313e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	9.094157e-06	1.982680e-06	1.982680e-06
2.000000e-02	3.000000e-02	1.928109e-05	2.590798e-06	2.590798e-06
3.000000e-02	4.000000e-02	1.992908e-05	2.969804e-06	2.969804e-06
4.000000e-02	6.000000e-02	3.454982e-05	2.516099e-06	2.516099e-06
6.000000e-02	8.000000e-02	4.518341e-05	2.908933e-06	2.908933e-06
8.000000e-02	1.000000e-01	5.517885e-05	3.327274e-06	3.327274e-06
1.000000e-01	1.200000e-01	7.030265e-05	3.612764e-06	3.612764e-06
1.200000e-01	1.400000e-01	7.671300e-05	3.894540e-06	3.894540e-06
1.400000e-01	1.800000e-01	9.786935e-05	3.023789e-06	3.023789e-06
1.800000e-01	2.400000e-01	1.199547e-04	2.764330e-06	2.764330e-06
2.400000e-01	2.800000e-01	1.466187e-04	3.679140e-06	3.679140e-06
2.800000e-01	3.400000e-01	1.635551e-04	3.180476e-06	3.180476e-06
3.400000e-01	4.000000e-01	1.764840e-04	3.362746e-06	3.362746e-06
4.000000e-01	5.000000e-01	2.094343e-04	2.795154e-06	2.795154e-06
5.000000e-01	6.000000e-01	2.304835e-04	2.977711e-06	2.977711e-06
6.000000e-01	7.000000e-01	2.458061e-04	3.042177e-06	3.042177e-06
7.000000e-01	7.500000e-01	2.539468e-04	4.328649e-06	4.328649e-06
7.500000e-01	8.000000e-01	2.499488e-04	4.289433e-06	4.289433e-06
8.000000e-01	8.500000e-01	2.414916e-04	4.243169e-06	4.243169e-06
8.500000e-01	9.000000e-01	2.509922e-04	4.223946e-06	4.223946e-06
9.000000e-01	9.500000e-01	2.395126e-04	4.164791e-06	4.164791e-06
9.500000e-01	1.000000e+00	2.422532e-04	4.142554e-06	4.142554e-06
1.000000e+00	1.050000e+00	2.339500e-04	4.079963e-06	4.079963e-06
1.050000e+00	1.100000e+00	2.311644e-04	3.985655e-06	3.985655e-06
1.100000e+00	1.200000e+00	2.228586e-04	2.755278e-06	2.755278e-06
1.200000e+00	1.400000e+00	2.011084e-04	1.815049e-06	1.815049e-06
1.400000e+00	1.700000e+00	1.624566e-04	1.281044e-06	1.281044e-06
1.700000e+00	2.000000e+00	1.157269e-04	1.055404e-06	1.055404e-06
2.000000e+00	2.400000e+00	6.897033e-05	7.049046e-07	7.049046e-07
2.400000e+00	2.600000e+00	4.087957e-05	7.756165e-07	7.756165e-07
2.600000e+00	2.700000e+00	3.011579e-05	9.630589e-07	9.630589e-07
2.700000e+00	2.900000e+00	2.024684e-05	5.909467e-07	5.909467e-07
2.900000e+00	3.000000e+00	1.373108e-05	7.153036e-07	7.153036e-07
3.000000e+00	3.050000e+00	1.433220e-05	9.678566e-07	9.678566e-07
3.050000e+00	3.100000e+00	1.068732e-05	9.148040e-07	9.148040e-07
3.100000e+00	3.300000e+00	9.198145e-06	4.163112e-07	4.163112e-07
3.300000e+00	3.500000e+00	6.041120e-06	3.538450e-07	3.538450e-07
3.500000e+00	4.000000e+00	3.028768e-06	1.733615e-07	1.733615e-07
4.000000e+00	5.000000e+00	1.706914e-06	7.975924e-08	7.975924e-08
5.000000e+00	6.000000e+00	7.461004e-07	4.516546e-08	4.516546e-08
6.000000e+00	7.000000e+00	3.413509e-07	2.714570e-08	2.714570e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208118]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208118]
Path=TTest[MUR1.0_MUF1.0_PDF99208118]
RatioPlot=0
ScaledBy=1.00180340629786754e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.421367e-06	1.827443e-06	1.827443e-06
2.000000e-02	3.000000e-02	1.784422e-05	2.393384e-06	2.393384e-06
3.000000e-02	4.000000e-02	1.844638e-05	2.738150e-06	2.738150e-06
4.000000e-02	6.000000e-02	3.196938e-05	2.320277e-06	2.320277e-06
6.000000e-02	8.000000e-02	4.189070e-05	2.687568e-06	2.687568e-06
8.000000e-02	1.000000e-01	5.099805e-05	3.065860e-06	3.065860e-06
1.000000e-01	1.200000e-01	6.504315e-05	3.335127e-06	3.335127e-06
1.200000e-01	1.400000e-01	7.104570e-05	3.595005e-06	3.595005e-06
1.400000e-01	1.800000e-01	9.060455e-05	2.790063e-06	2.790063e-06
1.800000e-01	2.400000e-01	1.111120e-04	2.551754e-06	2.551754e-06
2.400000e-01	2.800000e-01	1.357550e-04	3.396721e-06	3.396721e-06
2.800000e-01	3.400000e-01	1.513282e-04	2.934656e-06	2.934656e-06
3.400000e-01	4.000000e-01	1.634523e-04	3.103815e-06	3.103815e-06
4.000000e-01	5.000000e-01	1.938865e-04	2.579993e-06	2.579993e-06
5.000000e-01	6.000000e-01	2.134660e-04	2.748701e-06	2.748701e-06
6.000000e-01	7.000000e-01	2.274814e-04	2.807394e-06	2.807394e-06
7.000000e-01	7.500000e-01	2.350696e-04	3.995210e-06	3.995210e-06
7.500000e-01	8.000000e-01	2.313400e-04	3.958212e-06	3.958212e-06
8.000000e-01	8.500000e-01	2.235130e-04	3.915885e-06	3.915885e-06
8.500000e-01	9.000000e-01	2.322252e-04	3.897797e-06	3.897797e-06
9.000000e-01	9.500000e-01	2.216204e-04	3.842927e-06	3.842927e-06
9.500000e-01	1.000000e+00	2.240440e-04	3.822090e-06	3.822090e-06
1.000000e+00	1.050000e+00	2.165252e-04	3.765507e-06	3.765507e-06
1.050000e+00	1.100000e+00	2.138608e-04	3.677966e-06	3.677966e-06
1.100000e+00	1.200000e+00	2.061225e-04	2.542527e-06	2.542527e-06
1.200000e+00	1.400000e+00	1.859911e-04	1.674922e-06	1.674922e-06
1.400000e+00	1.700000e+00	1.502087e-04	1.182098e-06	1.182098e-06
1.700000e+00	2.000000e+00	1.069528e-04	9.740293e-07	9.740293e-07
2.000000e+00	2.400000e+00	6.370728e-05	6.505872e-07	6.505872e-07
2.400000e+00	2.600000e+00	3.774484e-05	7.160176e-07	7.160176e-07
2.600000e+00	2.700000e+00	2.778430e-05	8.890362e-07	8.890362e-07
2.700000e+00	2.900000e+00	1.867955e-05	5.455369e-07	5.455369e-07
2.900000e+00	3.000000e+00	1.266061e-05	6.607538e-07	6.607538e-07
3.000000e+00	3.050000e+00	1.321499e-05	8.940523e-07	8.940523e-07
3.050000e+00	3.100000e+00	9.840516e-06	8.447634e-07	8.447634e-07
3.100000e+00	3.300000e+00	8.481715e-06	3.847770e-07	3.847770e-07
3.300000e+00	3.500000e+00	5.570215e-06	3.272358e-07	3.272358e-07
3.500000e+00	4.000000e+00	2.786708e-06	1.604522e-07	1.604522e-07
4.000000e+00	5.000000e+00	1.575763e-06	7.396822e-08	7.396822e-08
5.000000e+00	6.000000e+00	6.895129e-07	4.199732e-08	4.199732e-08
6.000000e+00	7.000000e+00	3.166558e-07	2.532478e-08	2.532478e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208117]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208117]
Path=TTest[MUR1.0_MUF1.0_PDF99208117]
RatioPlot=0
ScaledBy=1.00180340654896058e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.518776e-06	1.850389e-06	1.850389e-06
2.000000e-02	3.000000e-02	1.806742e-05	2.423941e-06	2.423941e-06
3.000000e-02	4.000000e-02	1.864115e-05	2.770713e-06	2.770713e-06
4.000000e-02	6.000000e-02	3.232369e-05	2.349207e-06	2.349207e-06
6.000000e-02	8.000000e-02	4.236206e-05	2.719846e-06	2.719846e-06
8.000000e-02	1.000000e-01	5.159385e-05	3.105290e-06	3.105290e-06
1.000000e-01	1.200000e-01	6.577365e-05	3.376286e-06	3.376286e-06
1.200000e-01	1.400000e-01	7.180420e-05	3.639052e-06	3.639052e-06
1.400000e-01	1.800000e-01	9.163065e-05	2.824042e-06	2.824042e-06
1.800000e-01	2.400000e-01	1.123427e-04	2.583078e-06	2.583078e-06
2.400000e-01	2.800000e-01	1.372542e-04	3.437858e-06	3.437858e-06
2.800000e-01	3.400000e-01	1.530183e-04	2.970408e-06	2.970408e-06
3.400000e-01	4.000000e-01	1.652549e-04	3.141709e-06	3.141709e-06
4.000000e-01	5.000000e-01	1.960288e-04	2.611339e-06	2.611339e-06
5.000000e-01	6.000000e-01	2.158239e-04	2.782047e-06	2.782047e-06
6.000000e-01	7.000000e-01	2.300506e-04	2.841647e-06	2.841647e-06
7.000000e-01	7.500000e-01	2.377230e-04	4.044025e-06	4.044025e-06
7.500000e-01	8.000000e-01	2.339418e-04	4.006488e-06	4.006488e-06
8.000000e-01	8.500000e-01	2.260048e-04	3.963359e-06	3.963359e-06
8.500000e-01	9.000000e-01	2.348358e-04	3.945241e-06	3.945241e-06
9.000000e-01	9.500000e-01	2.240756e-04	3.889371e-06	3.889371e-06
9.500000e-01	1.000000e+00	2.265570e-04	3.868683e-06	3.868683e-06
1.000000e+00	1.050000e+00	2.189464e-04	3.811179e-06	3.811179e-06
1.050000e+00	1.100000e+00	2.162288e-04	3.722287e-06	3.722287e-06
1.100000e+00	1.200000e+00	2.084531e-04	2.573271e-06	2.573271e-06
1.200000e+00	1.400000e+00	1.880892e-04	1.695230e-06	1.695230e-06
1.400000e+00	1.700000e+00	1.519199e-04	1.196443e-06	1.196443e-06
1.700000e+00	2.000000e+00	1.081786e-04	9.858308e-07	9.858308e-07
2.000000e+00	2.400000e+00	6.444745e-05	6.584728e-07	6.584728e-07
2.400000e+00	2.600000e+00	3.818838e-05	7.246585e-07	7.246585e-07
2.600000e+00	2.700000e+00	2.812223e-05	8.998745e-07	8.998745e-07
2.700000e+00	2.900000e+00	1.890245e-05	5.521848e-07	5.521848e-07
2.900000e+00	3.000000e+00	1.281610e-05	6.686762e-07	6.686762e-07
3.000000e+00	3.050000e+00	1.338225e-05	9.049119e-07	9.049119e-07
3.050000e+00	3.100000e+00	9.969240e-06	8.551302e-07	8.551302e-07
3.100000e+00	3.300000e+00	8.585235e-06	3.893643e-07	3.893643e-07
3.300000e+00	3.500000e+00	5.638430e-06	3.311026e-07	3.311026e-07
3.500000e+00	4.000000e+00	2.824796e-06	1.623185e-07	1.623185e-07
4.000000e+00	5.000000e+00	1.595414e-06	7.479487e-08	7.479487e-08
5.000000e+00	6.000000e+00	6.980137e-07	4.243715e-08	4.243715e-08
6.000000e+00	7.000000e+00	3.199962e-07	2.556273e-08	2.556273e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208116]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208116]
Path=TTest[MUR1.0_MUF1.0_PDF99208116]
RatioPlot=0
ScaledBy=1.00180340600822478e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.438801e-06	1.829330e-06	1.829330e-06
2.000000e-02	3.000000e-02	1.789820e-05	2.398390e-06	2.398390e-06
3.000000e-02	4.000000e-02	1.847965e-05	2.741606e-06	2.741606e-06
4.000000e-02	6.000000e-02	3.203376e-05	2.323412e-06	2.323412e-06
6.000000e-02	8.000000e-02	4.198198e-05	2.691654e-06	2.691654e-06
8.000000e-02	1.000000e-01	5.109065e-05	3.070191e-06	3.070191e-06
1.000000e-01	1.200000e-01	6.517155e-05	3.340310e-06	3.340310e-06
1.200000e-01	1.400000e-01	7.117630e-05	3.600320e-06	3.600320e-06
1.400000e-01	1.800000e-01	9.079135e-05	2.793951e-06	2.793951e-06
1.800000e-01	2.400000e-01	1.113463e-04	2.555668e-06	2.555668e-06
2.400000e-01	2.800000e-01	1.360108e-04	3.401607e-06	3.401607e-06
2.800000e-01	3.400000e-01	1.515912e-04	2.938505e-06	2.938505e-06
3.400000e-01	4.000000e-01	1.637655e-04	3.108084e-06	3.108084e-06
4.000000e-01	5.000000e-01	1.942401e-04	2.583484e-06	2.583484e-06
5.000000e-01	6.000000e-01	2.138739e-04	2.752452e-06	2.752452e-06
6.000000e-01	7.000000e-01	2.279069e-04	2.811176e-06	2.811176e-06
7.000000e-01	7.500000e-01	2.355234e-04	4.000786e-06	4.000786e-06
7.500000e-01	8.000000e-01	2.317674e-04	3.963526e-06	3.963526e-06
8.000000e-01	8.500000e-01	2.239284e-04	3.920962e-06	3.920962e-06
8.500000e-01	9.000000e-01	2.326452e-04	3.902944e-06	3.902944e-06
9.000000e-01	9.500000e-01	2.220048e-04	3.847891e-06	3.847891e-06
9.500000e-01	1.000000e+00	2.244152e-04	3.826905e-06	3.826905e-06
1.000000e+00	1.050000e+00	2.169284e-04	3.770508e-06	3.770508e-06
1.050000e+00	1.100000e+00	2.142080e-04	3.682444e-06	3.682444e-06
1.100000e+00	1.200000e+00	2.064796e-04	2.545788e-06	2.545788e-06
1.200000e+00	1.400000e+00	1.863004e-04	1.677065e-06	1.677065e-06
1.400000e+00	1.700000e+00	1.504548e-04	1.183580e-06	1.183580e-06
1.700000e+00	2.000000e+00	1.071212e-04	9.752792e-07	9.752792e-07
2.000000e+00	2.400000e+00	6.380060e-05	6.514038e-07	6.514038e-07
2.400000e+00	2.600000e+00	3.779481e-05	7.168945e-07	7.168945e-07
2.600000e+00	2.700000e+00	2.782139e-05	8.901522e-07	8.901522e-07
2.700000e+00	2.900000e+00	1.870189e-05	5.462209e-07	5.462209e-07
2.900000e+00	3.000000e+00	1.267486e-05	6.615876e-07	6.615876e-07
3.000000e+00	3.050000e+00	1.323573e-05	8.953172e-07	8.953172e-07
3.050000e+00	3.100000e+00	9.852190e-06	8.458454e-07	8.458454e-07
3.100000e+00	3.300000e+00	8.490290e-06	3.852909e-07	3.852909e-07
3.300000e+00	3.500000e+00	5.574840e-06	3.276915e-07	3.276915e-07
3.500000e+00	4.000000e+00	2.789088e-06	1.606962e-07	1.606962e-07
4.000000e+00	5.000000e+00	1.577348e-06	7.410426e-08	7.410426e-08
5.000000e+00	6.000000e+00	6.905150e-07	4.209164e-08	4.209164e-08
6.000000e+00	7.000000e+00	3.171755e-07	2.539098e-08	2.539098e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208115]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208115]
Path=TTest[MUR1.0_MUF1.0_PDF99208115]
RatioPlot=0
ScaledBy=1.00180340690434103e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.509991e-06	1.850950e-06	1.850950e-06
2.000000e-02	3.000000e-02	1.803101e-05	2.421732e-06	2.421732e-06
3.000000e-02	4.000000e-02	1.862730e-05	2.770745e-06	2.770745e-06
4.000000e-02	6.000000e-02	3.229336e-05	2.349065e-06	2.349065e-06
6.000000e-02	8.000000e-02	4.231372e-05	2.719058e-06	2.719058e-06
8.000000e-02	1.000000e-01	5.155865e-05	3.104936e-06	3.104936e-06
1.000000e-01	1.200000e-01	6.571585e-05	3.375259e-06	3.375259e-06
1.200000e-01	1.400000e-01	7.174995e-05	3.638260e-06	3.638260e-06
1.400000e-01	1.800000e-01	9.154033e-05	2.823690e-06	2.823690e-06
1.800000e-01	2.400000e-01	1.122240e-04	2.582342e-06	2.582342e-06
2.400000e-01	2.800000e-01	1.371442e-04	3.437216e-06	3.437216e-06
2.800000e-01	3.400000e-01	1.529242e-04	2.970323e-06	2.970323e-06
3.400000e-01	4.000000e-01	1.651159e-04	3.141371e-06	3.141371e-06
4.000000e-01	5.000000e-01	1.958866e-04	2.611124e-06	2.611124e-06
5.000000e-01	6.000000e-01	2.156452e-04	2.781784e-06	2.781784e-06
6.000000e-01	7.000000e-01	2.298745e-04	2.841451e-06	2.841451e-06
7.000000e-01	7.500000e-01	2.375254e-04	4.043526e-06	4.043526e-06
7.500000e-01	8.000000e-01	2.337686e-04	4.006241e-06	4.006241e-06
8.000000e-01	8.500000e-01	2.258340e-04	3.963301e-06	3.963301e-06
8.500000e-01	9.000000e-01	2.346734e-04	3.945080e-06	3.945080e-06
9.000000e-01	9.500000e-01	2.239374e-04	3.889325e-06	3.889325e-06
9.500000e-01	1.000000e+00	2.264398e-04	3.868802e-06	3.868802e-06
1.000000e+00	1.050000e+00	2.187800e-04	3.810977e-06	3.810977e-06
1.050000e+00	1.100000e+00	2.161236e-04	3.722545e-06	3.722545e-06
1.100000e+00	1.200000e+00	2.083279e-04	2.573274e-06	2.573274e-06
1.200000e+00	1.400000e+00	1.879917e-04	1.695236e-06	1.695236e-06
1.400000e+00	1.700000e+00	1.518461e-04	1.196481e-06	1.196481e-06
1.700000e+00	2.000000e+00	1.081354e-04	9.858264e-07	9.858264e-07
2.000000e+00	2.400000e+00	6.443075e-05	6.584905e-07	6.584905e-07
2.400000e+00	2.600000e+00	3.818528e-05	7.247003e-07	7.247003e-07
2.600000e+00	2.700000e+00	2.812035e-05	8.998947e-07	8.998947e-07
2.700000e+00	2.900000e+00	1.890398e-05	5.521990e-07	5.521990e-07
2.900000e+00	3.000000e+00	1.281848e-05	6.686732e-07	6.686732e-07
3.000000e+00	3.050000e+00	1.337820e-05	9.047579e-07	9.047579e-07
3.050000e+00	3.100000e+00	9.970870e-06	8.551206e-07	8.551206e-07
3.100000e+00	3.300000e+00	8.587960e-06	3.893266e-07	3.893266e-07
3.300000e+00	3.500000e+00	5.641405e-06	3.310434e-07	3.310434e-07
3.500000e+00	4.000000e+00	2.826488e-06	1.622624e-07	1.622624e-07
4.000000e+00	5.000000e+00	1.595932e-06	7.473776e-08	7.473776e-08
5.000000e+00	6.000000e+00	6.978582e-07	4.238192e-08	4.238192e-08
6.000000e+00	7.000000e+00	3.198129e-07	2.551624e-08	2.551624e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208114]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208114]
Path=TTest[MUR1.0_MUF1.0_PDF99208114]
RatioPlot=0
ScaledBy=1.00180341248486726e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.406662e-06	1.805784e-06	1.805784e-06
2.000000e-02	3.000000e-02	1.784716e-05	2.379825e-06	2.379825e-06
3.000000e-02	4.000000e-02	1.841822e-05	2.715731e-06	2.715731e-06
4.000000e-02	6.000000e-02	3.184993e-05	2.297487e-06	2.297487e-06
6.000000e-02	8.000000e-02	4.174344e-05	2.663844e-06	2.663844e-06
8.000000e-02	1.000000e-01	5.080375e-05	3.038695e-06	3.038695e-06
1.000000e-01	1.200000e-01	6.484260e-05	3.305725e-06	3.305725e-06
1.200000e-01	1.400000e-01	7.070560e-05	3.560211e-06	3.560211e-06
1.400000e-01	1.800000e-01	9.027068e-05	2.764969e-06	2.764969e-06
1.800000e-01	2.400000e-01	1.107477e-04	2.529068e-06	2.529068e-06
2.400000e-01	2.800000e-01	1.351912e-04	3.366113e-06	3.366113e-06
2.800000e-01	3.400000e-01	1.505359e-04	2.905641e-06	2.905641e-06
3.400000e-01	4.000000e-01	1.627960e-04	3.073881e-06	3.073881e-06
4.000000e-01	5.000000e-01	1.929333e-04	2.554509e-06	2.554509e-06
5.000000e-01	6.000000e-01	2.124405e-04	2.721261e-06	2.721261e-06
6.000000e-01	7.000000e-01	2.263763e-04	2.779712e-06	2.779712e-06
7.000000e-01	7.500000e-01	2.338794e-04	3.955769e-06	3.955769e-06
7.500000e-01	8.000000e-01	2.301216e-04	3.918953e-06	3.918953e-06
8.000000e-01	8.500000e-01	2.224288e-04	3.876021e-06	3.876021e-06
8.500000e-01	9.000000e-01	2.310134e-04	3.858741e-06	3.858741e-06
9.000000e-01	9.500000e-01	2.205038e-04	3.805200e-06	3.805200e-06
9.500000e-01	1.000000e+00	2.227790e-04	3.783266e-06	3.783266e-06
1.000000e+00	1.050000e+00	2.155004e-04	3.728154e-06	3.728154e-06
1.050000e+00	1.100000e+00	2.125332e-04	3.639656e-06	3.639656e-06
1.100000e+00	1.200000e+00	2.050082e-04	2.517087e-06	2.517087e-06
1.200000e+00	1.400000e+00	1.848677e-04	1.657880e-06	1.657880e-06
1.400000e+00	1.700000e+00	1.492865e-04	1.170001e-06	1.170001e-06
1.700000e+00	2.000000e+00	1.062565e-04	9.642104e-07	9.642104e-07
2.000000e+00	2.400000e+00	6.321698e-05	6.438256e-07	6.438256e-07
2.400000e+00	2.600000e+00	3.739035e-05	7.082267e-07	7.082267e-07
2.600000e+00	2.700000e+00	2.751773e-05	8.795192e-07	8.795192e-07
2.700000e+00	2.900000e+00	1.849166e-05	5.395910e-07	5.395910e-07
2.900000e+00	3.000000e+00	1.252137e-05	6.537741e-07	6.537741e-07
3.000000e+00	3.050000e+00	1.311302e-05	8.854673e-07	8.854673e-07
3.050000e+00	3.100000e+00	9.730816e-06	8.354821e-07	8.354821e-07
3.100000e+00	3.300000e+00	8.376590e-06	3.807357e-07	3.807357e-07
3.300000e+00	3.500000e+00	5.491745e-06	3.239815e-07	3.239815e-07
3.500000e+00	4.000000e+00	2.742394e-06	1.590112e-07	1.590112e-07
4.000000e+00	5.000000e+00	1.553568e-06	7.349538e-08	7.349538e-08
5.000000e+00	6.000000e+00	6.818327e-07	4.187957e-08	4.187957e-08
6.000000e+00	7.000000e+00	3.142153e-07	2.535626e-08	2.535626e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208113]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208113]
Path=TTest[MUR1.0_MUF1.0_PDF99208113]
RatioPlot=0
ScaledBy=1.00180340213167478e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.366045e-06	1.835466e-06	1.835466e-06
2.000000e-02	3.000000e-02	1.774328e-05	2.393598e-06	2.393598e-06
3.000000e-02	4.000000e-02	1.834031e-05	2.741261e-06	2.741261e-06
4.000000e-02	6.000000e-02	3.183961e-05	2.326988e-06	2.326988e-06
6.000000e-02	8.000000e-02	4.174415e-05	2.693302e-06	2.693302e-06
8.000000e-02	1.000000e-01	5.082730e-05	3.074062e-06	3.074062e-06
1.000000e-01	1.200000e-01	6.478180e-05	3.342850e-06	3.342850e-06
1.200000e-01	1.400000e-01	7.082360e-05	3.605459e-06	3.605459e-06
1.400000e-01	1.800000e-01	9.029153e-05	2.796140e-06	2.796140e-06
1.800000e-01	2.400000e-01	1.106496e-04	2.557244e-06	2.557244e-06
2.400000e-01	2.800000e-01	1.352778e-04	3.403870e-06	3.403870e-06
2.800000e-01	3.400000e-01	1.509504e-04	2.943227e-06	2.943227e-06
3.400000e-01	4.000000e-01	1.628690e-04	3.112163e-06	3.112163e-06
4.000000e-01	5.000000e-01	1.933496e-04	2.587452e-06	2.587452e-06
5.000000e-01	6.000000e-01	2.128654e-04	2.756975e-06	2.756975e-06
6.000000e-01	7.000000e-01	2.268912e-04	2.815655e-06	2.815655e-06
7.000000e-01	7.500000e-01	2.345152e-04	4.007282e-06	4.007282e-06
7.500000e-01	8.000000e-01	2.308234e-04	3.970214e-06	3.970214e-06
8.000000e-01	8.500000e-01	2.229120e-04	3.928317e-06	3.928317e-06
8.500000e-01	9.000000e-01	2.316692e-04	3.909440e-06	3.909440e-06
9.000000e-01	9.500000e-01	2.210222e-04	3.853197e-06	3.853197e-06
9.500000e-01	1.000000e+00	2.235796e-04	3.834137e-06	3.834137e-06
1.000000e+00	1.050000e+00	2.159240e-04	3.776459e-06	3.776459e-06
1.050000e+00	1.100000e+00	2.135210e-04	3.689845e-06	3.689845e-06
1.100000e+00	1.200000e+00	2.056717e-04	2.549913e-06	2.549913e-06
1.200000e+00	1.400000e+00	1.856967e-04	1.680093e-06	1.680093e-06
1.400000e+00	1.700000e+00	1.499897e-04	1.185739e-06	1.185739e-06
1.700000e+00	2.000000e+00	1.068407e-04	9.768590e-07	9.768590e-07
2.000000e+00	2.400000e+00	6.371768e-05	6.526203e-07	6.526203e-07
2.400000e+00	2.600000e+00	3.781459e-05	7.184963e-07	7.184963e-07
2.600000e+00	2.700000e+00	2.784645e-05	8.919068e-07	8.919068e-07
2.700000e+00	2.900000e+00	1.872739e-05	5.473797e-07	5.473797e-07
2.900000e+00	3.000000e+00	1.271123e-05	6.626233e-07	6.626233e-07
3.000000e+00	3.050000e+00	1.323520e-05	8.960692e-07	8.960692e-07
3.050000e+00	3.100000e+00	9.884254e-06	8.475650e-07	8.475650e-07
3.100000e+00	3.300000e+00	8.522610e-06	3.857795e-07	3.857795e-07
3.300000e+00	3.500000e+00	5.605055e-06	3.278454e-07	3.278454e-07
3.500000e+00	4.000000e+00	2.813326e-06	1.605716e-07	1.605716e-07
4.000000e+00	5.000000e+00	1.585810e-06	7.380417e-08	7.380417e-08
5.000000e+00	6.000000e+00	6.914068e-07	4.173670e-08	4.173670e-08
6.000000e+00	7.000000e+00	3.160145e-07	2.505130e-08	2.505130e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208112]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208112]
Path=TTest[MUR1.0_MUF1.0_PDF99208112]
RatioPlot=0
ScaledBy=1.00180340462230618e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.312310e-06	1.807183e-06	1.807183e-06
2.000000e-02	3.000000e-02	1.765304e-05	2.370275e-06	2.370275e-06
3.000000e-02	4.000000e-02	1.820457e-05	2.706601e-06	2.706601e-06
4.000000e-02	6.000000e-02	3.156889e-05	2.295109e-06	2.295109e-06
6.000000e-02	8.000000e-02	4.140407e-05	2.658414e-06	2.658414e-06
8.000000e-02	1.000000e-01	5.037045e-05	3.033985e-06	3.033985e-06
1.000000e-01	1.200000e-01	6.423170e-05	3.300315e-06	3.300315e-06
1.200000e-01	1.400000e-01	7.013985e-05	3.557193e-06	3.557193e-06
1.400000e-01	1.800000e-01	8.952613e-05	2.759433e-06	2.759433e-06
1.800000e-01	2.400000e-01	1.097461e-04	2.524393e-06	2.524393e-06
2.400000e-01	2.800000e-01	1.340749e-04	3.359399e-06	3.359399e-06
2.800000e-01	3.400000e-01	1.494462e-04	2.902542e-06	2.902542e-06
3.400000e-01	4.000000e-01	1.614369e-04	3.070291e-06	3.070291e-06
4.000000e-01	5.000000e-01	1.915047e-04	2.552033e-06	2.552033e-06
5.000000e-01	6.000000e-01	2.108872e-04	2.719038e-06	2.719038e-06
6.000000e-01	7.000000e-01	2.247446e-04	2.776893e-06	2.776893e-06
7.000000e-01	7.500000e-01	2.322402e-04	3.951937e-06	3.951937e-06
7.500000e-01	8.000000e-01	2.285842e-04	3.915119e-06	3.915119e-06
8.000000e-01	8.500000e-01	2.207720e-04	3.873077e-06	3.873077e-06
8.500000e-01	9.000000e-01	2.293892e-04	3.855204e-06	3.855204e-06
9.000000e-01	9.500000e-01	2.188424e-04	3.799844e-06	3.799844e-06
9.500000e-01	1.000000e+00	2.212814e-04	3.780363e-06	3.780363e-06
1.000000e+00	1.050000e+00	2.138946e-04	3.724308e-06	3.724308e-06
1.050000e+00	1.100000e+00	2.112250e-04	3.637266e-06	3.637266e-06
1.100000e+00	1.200000e+00	2.036169e-04	2.514350e-06	2.514350e-06
1.200000e+00	1.400000e+00	1.837242e-04	1.656476e-06	1.656476e-06
1.400000e+00	1.700000e+00	1.483948e-04	1.169050e-06	1.169050e-06
1.700000e+00	2.000000e+00	1.056507e-04	9.632164e-07	9.632164e-07
2.000000e+00	2.400000e+00	6.294823e-05	6.433967e-07	6.433967e-07
2.400000e+00	2.600000e+00	3.731024e-05	7.081381e-07	7.081381e-07
2.600000e+00	2.700000e+00	2.746771e-05	8.792631e-07	8.792631e-07
2.700000e+00	2.900000e+00	1.846579e-05	5.395813e-07	5.395813e-07
2.900000e+00	3.000000e+00	1.252414e-05	6.534447e-07	6.534447e-07
3.000000e+00	3.050000e+00	1.306852e-05	8.842445e-07	8.842445e-07
3.050000e+00	3.100000e+00	9.739800e-06	8.357351e-07	8.357351e-07
3.100000e+00	3.300000e+00	8.386930e-06	3.805039e-07	3.805039e-07
3.300000e+00	3.500000e+00	5.511230e-06	3.235928e-07	3.235928e-07
3.500000e+00	4.000000e+00	2.762792e-06	1.586345e-07	1.586345e-07
4.000000e+00	5.000000e+00	1.559981e-06	7.308953e-08	7.308953e-08
5.000000e+00	6.000000e+00	6.822296e-07	4.146439e-08	4.146439e-08
6.000000e+00	7.000000e+00	3.128344e-07	2.497511e-08	2.497511e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208111]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208111]
Path=TTest[MUR1.0_MUF1.0_PDF99208111]
RatioPlot=0
ScaledBy=1.00180340870675832e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.660043e-06	1.877695e-06	1.877695e-06
2.000000e-02	3.000000e-02	1.832835e-05	2.456530e-06	2.456530e-06
3.000000e-02	4.000000e-02	1.895552e-05	2.813208e-06	2.813208e-06
4.000000e-02	6.000000e-02	3.284679e-05	2.383392e-06	2.383392e-06
6.000000e-02	8.000000e-02	4.300577e-05	2.759312e-06	2.759312e-06
8.000000e-02	1.000000e-01	5.242120e-05	3.149425e-06	3.149425e-06
1.000000e-01	1.200000e-01	6.683540e-05	3.424070e-06	3.424070e-06
1.200000e-01	1.400000e-01	7.297830e-05	3.690777e-06	3.690777e-06
1.400000e-01	1.800000e-01	9.305503e-05	2.865548e-06	2.865548e-06
1.800000e-01	2.400000e-01	1.141305e-04	2.620344e-06	2.620344e-06
2.400000e-01	2.800000e-01	1.394503e-04	3.488302e-06	3.488302e-06
2.800000e-01	3.400000e-01	1.554760e-04	3.013876e-06	3.013876e-06
3.400000e-01	4.000000e-01	1.678898e-04	3.187220e-06	3.187220e-06
4.000000e-01	5.000000e-01	1.991461e-04	2.649251e-06	2.649251e-06
5.000000e-01	6.000000e-01	2.192080e-04	2.822294e-06	2.822294e-06
6.000000e-01	7.000000e-01	2.336548e-04	2.882997e-06	2.882997e-06
7.000000e-01	7.500000e-01	2.414426e-04	4.102682e-06	4.102682e-06
7.500000e-01	8.000000e-01	2.375764e-04	4.064877e-06	4.064877e-06
8.000000e-01	8.500000e-01	2.295960e-04	4.021257e-06	4.021257e-06
8.500000e-01	9.000000e-01	2.385570e-04	4.002876e-06	4.002876e-06
9.000000e-01	9.500000e-01	2.276976e-04	3.947288e-06	3.947288e-06
9.500000e-01	1.000000e+00	2.301772e-04	3.925175e-06	3.925175e-06
1.000000e+00	1.050000e+00	2.224020e-04	3.866889e-06	3.866889e-06
1.050000e+00	1.100000e+00	2.196772e-04	3.777145e-06	3.777145e-06
1.100000e+00	1.200000e+00	2.117477e-04	2.611246e-06	2.611246e-06
1.200000e+00	1.400000e+00	1.910658e-04	1.720124e-06	1.720124e-06
1.400000e+00	1.700000e+00	1.543083e-04	1.214041e-06	1.214041e-06
1.700000e+00	2.000000e+00	1.098912e-04	1.000384e-06	1.000384e-06
2.000000e+00	2.400000e+00	6.545125e-05	6.681524e-07	6.681524e-07
2.400000e+00	2.600000e+00	3.876734e-05	7.352586e-07	7.352586e-07
2.600000e+00	2.700000e+00	2.854581e-05	9.130221e-07	9.130221e-07
2.700000e+00	2.900000e+00	1.918806e-05	5.602069e-07	5.602069e-07
2.900000e+00	3.000000e+00	1.300156e-05	6.784708e-07	6.784708e-07
3.000000e+00	3.050000e+00	1.358037e-05	9.180996e-07	9.180996e-07
3.050000e+00	3.100000e+00	1.010839e-05	8.673401e-07	8.673401e-07
3.100000e+00	3.300000e+00	8.712320e-06	3.950700e-07	3.950700e-07
3.300000e+00	3.500000e+00	5.718440e-06	3.359571e-07	3.359571e-07
3.500000e+00	4.000000e+00	2.859370e-06	1.647260e-07	1.647260e-07
4.000000e+00	5.000000e+00	1.616984e-06	7.594137e-08	7.594137e-08
5.000000e+00	6.000000e+00	7.078170e-07	4.311942e-08	4.311942e-08
6.000000e+00	7.000000e+00	3.249432e-07	2.600063e-08	2.600063e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208110]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208110]
Path=TTest[MUR1.0_MUF1.0_PDF99208110]
RatioPlot=0
ScaledBy=1.00180340664324595e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.523222e-06	1.854138e-06	1.854138e-06
2.000000e-02	3.000000e-02	1.806537e-05	2.425727e-06	2.425727e-06
3.000000e-02	4.000000e-02	1.866079e-05	2.775785e-06	2.775785e-06
4.000000e-02	6.000000e-02	3.238592e-05	2.353371e-06	2.353371e-06
6.000000e-02	8.000000e-02	4.240193e-05	2.724448e-06	2.724448e-06
8.000000e-02	1.000000e-01	5.164715e-05	3.109535e-06	3.109535e-06
1.000000e-01	1.200000e-01	6.585640e-05	3.381666e-06	3.381666e-06
1.200000e-01	1.400000e-01	7.193150e-05	3.645514e-06	3.645514e-06
1.400000e-01	1.800000e-01	9.174233e-05	2.828970e-06	2.828970e-06
1.800000e-01	2.400000e-01	1.124919e-04	2.587402e-06	2.587402e-06
2.400000e-01	2.800000e-01	1.374482e-04	3.443854e-06	3.443854e-06
2.800000e-01	3.400000e-01	1.532593e-04	2.976177e-06	2.976177e-06
3.400000e-01	4.000000e-01	1.654855e-04	3.147334e-06	3.147334e-06
4.000000e-01	5.000000e-01	1.963264e-04	2.616258e-06	2.616258e-06
5.000000e-01	6.000000e-01	2.161486e-04	2.787404e-06	2.787404e-06
6.000000e-01	7.000000e-01	2.303714e-04	2.846951e-06	2.846951e-06
7.000000e-01	7.500000e-01	2.380768e-04	4.051673e-06	4.051673e-06
7.500000e-01	8.000000e-01	2.342874e-04	4.014121e-06	4.014121e-06
8.000000e-01	8.500000e-01	2.263278e-04	3.971226e-06	3.971226e-06
8.500000e-01	9.000000e-01	2.351884e-04	3.952918e-06	3.952918e-06
9.000000e-01	9.500000e-01	2.244294e-04	3.896920e-06	3.896920e-06
9.500000e-01	1.000000e+00	2.269286e-04	3.876144e-06	3.876144e-06
1.000000e+00	1.050000e+00	2.192632e-04	3.818560e-06	3.818560e-06
1.050000e+00	1.100000e+00	2.166184e-04	3.729958e-06	3.729958e-06
1.100000e+00	1.200000e+00	2.087675e-04	2.578368e-06	2.578368e-06
1.200000e+00	1.400000e+00	1.883970e-04	1.698599e-06	1.698599e-06
1.400000e+00	1.700000e+00	1.521622e-04	1.198814e-06	1.198814e-06
1.700000e+00	2.000000e+00	1.083565e-04	9.877583e-07	9.877583e-07
2.000000e+00	2.400000e+00	6.456415e-05	6.597849e-07	6.597849e-07
2.400000e+00	2.600000e+00	3.826835e-05	7.261911e-07	7.261911e-07
2.600000e+00	2.700000e+00	2.817606e-05	9.016836e-07	9.016836e-07
2.700000e+00	2.900000e+00	1.894156e-05	5.533087e-07	5.533087e-07
2.900000e+00	3.000000e+00	1.284261e-05	6.700401e-07	6.700401e-07
3.000000e+00	3.050000e+00	1.339710e-05	9.065634e-07	9.065634e-07
3.050000e+00	3.100000e+00	9.983328e-06	8.567861e-07	8.567861e-07
3.100000e+00	3.300000e+00	8.606070e-06	3.901497e-07	3.901497e-07
3.300000e+00	3.500000e+00	5.653560e-06	3.317471e-07	3.317471e-07
3.500000e+00	4.000000e+00	2.830894e-06	1.626275e-07	1.626275e-07
4.000000e+00	5.000000e+00	1.599238e-06	7.491579e-08	7.491579e-08
5.000000e+00	6.000000e+00	6.993687e-07	4.249113e-08	4.249113e-08
6.000000e+00	7.000000e+00	3.206350e-07	2.558815e-08	2.558815e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208109]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208109]
Path=TTest[MUR1.0_MUF1.0_PDF99208109]
RatioPlot=0
ScaledBy=1.00180340642924262e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.455449e-06	1.833380e-06	1.833380e-06
2.000000e-02	3.000000e-02	1.792833e-05	2.403361e-06	2.403361e-06
3.000000e-02	4.000000e-02	1.851325e-05	2.747412e-06	2.747412e-06
4.000000e-02	6.000000e-02	3.206447e-05	2.328340e-06	2.328340e-06
6.000000e-02	8.000000e-02	4.204666e-05	2.696700e-06	2.696700e-06
8.000000e-02	1.000000e-01	5.119485e-05	3.077769e-06	3.077769e-06
1.000000e-01	1.200000e-01	6.527055e-05	3.346882e-06	3.346882e-06
1.200000e-01	1.400000e-01	7.126100e-05	3.607224e-06	3.607224e-06
1.400000e-01	1.800000e-01	9.092938e-05	2.799646e-06	2.799646e-06
1.800000e-01	2.400000e-01	1.114911e-04	2.560628e-06	2.560628e-06
2.400000e-01	2.800000e-01	1.362134e-04	3.408219e-06	3.408219e-06
2.800000e-01	3.400000e-01	1.518252e-04	2.944261e-06	2.944261e-06
3.400000e-01	4.000000e-01	1.640027e-04	3.114280e-06	3.114280e-06
4.000000e-01	5.000000e-01	1.945248e-04	2.588482e-06	2.588482e-06
5.000000e-01	6.000000e-01	2.141671e-04	2.757642e-06	2.757642e-06
6.000000e-01	7.000000e-01	2.282652e-04	2.816720e-06	2.816720e-06
7.000000e-01	7.500000e-01	2.358576e-04	4.008375e-06	4.008375e-06
7.500000e-01	8.000000e-01	2.321166e-04	3.971234e-06	3.971234e-06
8.000000e-01	8.500000e-01	2.242726e-04	3.928478e-06	3.928478e-06
8.500000e-01	9.000000e-01	2.330064e-04	3.910475e-06	3.910475e-06
9.000000e-01	9.500000e-01	2.223452e-04	3.855406e-06	3.855406e-06
9.500000e-01	1.000000e+00	2.247758e-04	3.834627e-06	3.834627e-06
1.000000e+00	1.050000e+00	2.172592e-04	3.777746e-06	3.777746e-06
1.050000e+00	1.100000e+00	2.145238e-04	3.689534e-06	3.689534e-06
1.100000e+00	1.200000e+00	2.068200e-04	2.550694e-06	2.550694e-06
1.200000e+00	1.400000e+00	1.866001e-04	1.680299e-06	1.680299e-06
1.400000e+00	1.700000e+00	1.507096e-04	1.185903e-06	1.185903e-06
1.700000e+00	2.000000e+00	1.073092e-04	9.771754e-07	9.771754e-07
2.000000e+00	2.400000e+00	6.391403e-05	6.526642e-07	6.526642e-07
2.400000e+00	2.600000e+00	3.786009e-05	7.182197e-07	7.182197e-07
2.600000e+00	2.700000e+00	2.787576e-05	8.918551e-07	8.918551e-07
2.700000e+00	2.900000e+00	1.873838e-05	5.472495e-07	5.472495e-07
2.900000e+00	3.000000e+00	1.270172e-05	6.627945e-07	6.627945e-07
3.000000e+00	3.050000e+00	1.326840e-05	8.969803e-07	8.969803e-07
3.050000e+00	3.100000e+00	9.879088e-06	8.474595e-07	8.474595e-07
3.100000e+00	3.300000e+00	8.506440e-06	3.859525e-07	3.859525e-07
3.300000e+00	3.500000e+00	5.585135e-06	3.282339e-07	3.282339e-07
3.500000e+00	4.000000e+00	2.796372e-06	1.609349e-07	1.609349e-07
4.000000e+00	5.000000e+00	1.580312e-06	7.419490e-08	7.419490e-08
5.000000e+00	6.000000e+00	6.916685e-07	4.212747e-08	4.212747e-08
6.000000e+00	7.000000e+00	3.174901e-07	2.540081e-08	2.540081e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208108]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208108]
Path=TTest[MUR1.0_MUF1.0_PDF99208108]
RatioPlot=0
ScaledBy=1.00180340866176259e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.598944e-06	1.865161e-06	1.865161e-06
2.000000e-02	3.000000e-02	1.823273e-05	2.444509e-06	2.444509e-06
3.000000e-02	4.000000e-02	1.883190e-05	2.795719e-06	2.795719e-06
4.000000e-02	6.000000e-02	3.263495e-05	2.368643e-06	2.368643e-06
6.000000e-02	8.000000e-02	4.273716e-05	2.742117e-06	2.742117e-06
8.000000e-02	1.000000e-01	5.207415e-05	3.131264e-06	3.131264e-06
1.000000e-01	1.200000e-01	6.639830e-05	3.404274e-06	3.404274e-06
1.200000e-01	1.400000e-01	7.247625e-05	3.668938e-06	3.668938e-06
1.400000e-01	1.800000e-01	9.247148e-05	2.847854e-06	2.847854e-06
1.800000e-01	2.400000e-01	1.133937e-04	2.604543e-06	2.604543e-06
2.400000e-01	2.800000e-01	1.385309e-04	3.466581e-06	3.466581e-06
2.800000e-01	3.400000e-01	1.544197e-04	2.995046e-06	2.995046e-06
3.400000e-01	4.000000e-01	1.667865e-04	3.167625e-06	3.167625e-06
4.000000e-01	5.000000e-01	1.978337e-04	2.632857e-06	2.632857e-06
5.000000e-01	6.000000e-01	2.177903e-04	2.804875e-06	2.804875e-06
6.000000e-01	7.000000e-01	2.321469e-04	2.865052e-06	2.865052e-06
7.000000e-01	7.500000e-01	2.398558e-04	4.077063e-06	4.077063e-06
7.500000e-01	8.000000e-01	2.360644e-04	4.039395e-06	4.039395e-06
8.000000e-01	8.500000e-01	2.280724e-04	3.995915e-06	3.995915e-06
8.500000e-01	9.000000e-01	2.369746e-04	3.977772e-06	3.977772e-06
9.000000e-01	9.500000e-01	2.261554e-04	3.921848e-06	3.921848e-06
9.500000e-01	1.000000e+00	2.286354e-04	3.900586e-06	3.900586e-06
1.000000e+00	1.050000e+00	2.209624e-04	3.842670e-06	3.842670e-06
1.050000e+00	1.100000e+00	2.181928e-04	3.752985e-06	3.752985e-06
1.100000e+00	1.200000e+00	2.103641e-04	2.594616e-06	2.594616e-06
1.200000e+00	1.400000e+00	1.897941e-04	1.709199e-06	1.709199e-06
1.400000e+00	1.700000e+00	1.532942e-04	1.206299e-06	1.206299e-06
1.700000e+00	2.000000e+00	1.091519e-04	9.939394e-07	9.939394e-07
2.000000e+00	2.400000e+00	6.501573e-05	6.638515e-07	6.638515e-07
2.400000e+00	2.600000e+00	3.851601e-05	7.305048e-07	7.305048e-07
2.600000e+00	2.700000e+00	2.835728e-05	9.070892e-07	9.070892e-07
2.700000e+00	2.900000e+00	1.906256e-05	5.565950e-07	5.565950e-07
2.900000e+00	3.000000e+00	1.292079e-05	6.740529e-07	6.740529e-07
3.000000e+00	3.050000e+00	1.349394e-05	9.122217e-07	9.122217e-07
3.050000e+00	3.100000e+00	1.004836e-05	8.618993e-07	8.618993e-07
3.100000e+00	3.300000e+00	8.653515e-06	3.924533e-07	3.924533e-07
3.300000e+00	3.500000e+00	5.682555e-06	3.337650e-07	3.337650e-07
3.500000e+00	4.000000e+00	2.844378e-06	1.636430e-07	1.636430e-07
4.000000e+00	5.000000e+00	1.607009e-06	7.542683e-08	7.542683e-08
5.000000e+00	6.000000e+00	7.033827e-07	4.281580e-08	4.281580e-08
6.000000e+00	7.000000e+00	3.228226e-07	2.580929e-08	2.580929e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208107]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208107]
Path=TTest[MUR1.0_MUF1.0_PDF99208107]
RatioPlot=0
ScaledBy=1.00180340558663980e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.525929e-06	1.855906e-06	1.855906e-06
2.000000e-02	3.000000e-02	1.807292e-05	2.427343e-06	2.427343e-06
3.000000e-02	4.000000e-02	1.866721e-05	2.777638e-06	2.777638e-06
4.000000e-02	6.000000e-02	3.237300e-05	2.355294e-06	2.355294e-06
6.000000e-02	8.000000e-02	4.242629e-05	2.726855e-06	2.726855e-06
8.000000e-02	1.000000e-01	5.167475e-05	3.112387e-06	3.112387e-06
1.000000e-01	1.200000e-01	6.587525e-05	3.384262e-06	3.384262e-06
1.200000e-01	1.400000e-01	7.194875e-05	3.648424e-06	3.648424e-06
1.400000e-01	1.800000e-01	9.177525e-05	2.831262e-06	2.831262e-06
1.800000e-01	2.400000e-01	1.125089e-04	2.589345e-06	2.589345e-06
2.400000e-01	2.800000e-01	1.374899e-04	3.446525e-06	3.446525e-06
2.800000e-01	3.400000e-01	1.533205e-04	2.978453e-06	2.978453e-06
3.400000e-01	4.000000e-01	1.655323e-04	3.149919e-06	3.149919e-06
4.000000e-01	5.000000e-01	1.963967e-04	2.618358e-06	2.618358e-06
5.000000e-01	6.000000e-01	2.162203e-04	2.789621e-06	2.789621e-06
6.000000e-01	7.000000e-01	2.304671e-04	2.849321e-06	2.849321e-06
7.000000e-01	7.500000e-01	2.381718e-04	4.054962e-06	4.054962e-06
7.500000e-01	8.000000e-01	2.343818e-04	4.017489e-06	4.017489e-06
8.000000e-01	8.500000e-01	2.264342e-04	3.974485e-06	3.974485e-06
8.500000e-01	9.000000e-01	2.352940e-04	3.956055e-06	3.956055e-06
9.000000e-01	9.500000e-01	2.245084e-04	3.900068e-06	3.900068e-06
9.500000e-01	1.000000e+00	2.270242e-04	3.879430e-06	3.879430e-06
1.000000e+00	1.050000e+00	2.193436e-04	3.821566e-06	3.821566e-06
1.050000e+00	1.100000e+00	2.167098e-04	3.733017e-06	3.733017e-06
1.100000e+00	1.200000e+00	2.088574e-04	2.580421e-06	2.580421e-06
1.200000e+00	1.400000e+00	1.884873e-04	1.699979e-06	1.699979e-06
1.400000e+00	1.700000e+00	1.522370e-04	1.199797e-06	1.199797e-06
1.700000e+00	2.000000e+00	1.084186e-04	9.885767e-07	9.885767e-07
2.000000e+00	2.400000e+00	6.460385e-05	6.603328e-07	6.603328e-07
2.400000e+00	2.600000e+00	3.829139e-05	7.267727e-07	7.267727e-07
2.600000e+00	2.700000e+00	2.819852e-05	9.024182e-07	9.024182e-07
2.700000e+00	2.900000e+00	1.895674e-05	5.537619e-07	5.537619e-07
2.900000e+00	3.000000e+00	1.285488e-05	6.705529e-07	6.705529e-07
3.000000e+00	3.050000e+00	1.341360e-05	9.072435e-07	9.072435e-07
3.050000e+00	3.100000e+00	9.997136e-06	8.574642e-07	8.574642e-07
3.100000e+00	3.300000e+00	8.613635e-06	3.904534e-07	3.904534e-07
3.300000e+00	3.500000e+00	5.657910e-06	3.319616e-07	3.319616e-07
3.500000e+00	4.000000e+00	2.834786e-06	1.627071e-07	1.627071e-07
4.000000e+00	5.000000e+00	1.600775e-06	7.493539e-08	7.493539e-08
5.000000e+00	6.000000e+00	6.998410e-07	4.248907e-08	4.248907e-08
6.000000e+00	7.000000e+00	3.206797e-07	2.557626e-08	2.557626e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208106]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208106]
Path=TTest[MUR1.0_MUF1.0_PDF99208106]
RatioPlot=0
ScaledBy=1.00180341015121240e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	9.098963e-06	1.986293e-06	1.986293e-06
2.000000e-02	3.000000e-02	1.928871e-05	2.593678e-06	2.593678e-06
3.000000e-02	4.000000e-02	1.993721e-05	2.973489e-06	2.973489e-06
4.000000e-02	6.000000e-02	3.456798e-05	2.519979e-06	2.519979e-06
6.000000e-02	8.000000e-02	4.521873e-05	2.913179e-06	2.913179e-06
8.000000e-02	1.000000e-01	5.522430e-05	3.332178e-06	3.332178e-06
1.000000e-01	1.200000e-01	7.034715e-05	3.617922e-06	3.617922e-06
1.200000e-01	1.400000e-01	7.677170e-05	3.900415e-06	3.900415e-06
1.400000e-01	1.800000e-01	9.793953e-05	3.028126e-06	3.028126e-06
1.800000e-01	2.400000e-01	1.200307e-04	2.768287e-06	2.768287e-06
2.400000e-01	2.800000e-01	1.467281e-04	3.684471e-06	3.684471e-06
2.800000e-01	3.400000e-01	1.637010e-04	3.185368e-06	3.185368e-06
3.400000e-01	4.000000e-01	1.766113e-04	3.367844e-06	3.367844e-06
4.000000e-01	5.000000e-01	2.096081e-04	2.799458e-06	2.799458e-06
5.000000e-01	6.000000e-01	2.306704e-04	2.982314e-06	2.982314e-06
6.000000e-01	7.000000e-01	2.460163e-04	3.046898e-06	3.046898e-06
7.000000e-01	7.500000e-01	2.541750e-04	4.335422e-06	4.335422e-06
7.500000e-01	8.000000e-01	2.501694e-04	4.296123e-06	4.296123e-06
8.000000e-01	8.500000e-01	2.417000e-04	4.249871e-06	4.249871e-06
8.500000e-01	9.000000e-01	2.512164e-04	4.230510e-06	4.230510e-06
9.000000e-01	9.500000e-01	2.397174e-04	4.171173e-06	4.171173e-06
9.500000e-01	1.000000e+00	2.424772e-04	4.149076e-06	4.149076e-06
1.000000e+00	1.050000e+00	2.341404e-04	4.086241e-06	4.086241e-06
1.050000e+00	1.100000e+00	2.313898e-04	3.991943e-06	3.991943e-06
1.100000e+00	1.200000e+00	2.230593e-04	2.759537e-06	2.759537e-06
1.200000e+00	1.400000e+00	2.013078e-04	1.817897e-06	1.817897e-06
1.400000e+00	1.700000e+00	1.626195e-04	1.283060e-06	1.283060e-06
1.700000e+00	2.000000e+00	1.158508e-04	1.057052e-06	1.057052e-06
2.000000e+00	2.400000e+00	6.905428e-05	7.060261e-07	7.060261e-07
2.400000e+00	2.600000e+00	4.093681e-05	7.768822e-07	7.768822e-07
2.600000e+00	2.700000e+00	3.016109e-05	9.646223e-07	9.646223e-07
2.700000e+00	2.900000e+00	2.027735e-05	5.919094e-07	5.919094e-07
2.900000e+00	3.000000e+00	1.375380e-05	7.164178e-07	7.164178e-07
3.000000e+00	3.050000e+00	1.435277e-05	9.692946e-07	9.692946e-07
3.050000e+00	3.100000e+00	1.070627e-05	9.162855e-07	9.162855e-07
3.100000e+00	3.300000e+00	9.214845e-06	4.169592e-07	4.169592e-07
3.300000e+00	3.500000e+00	6.052940e-06	3.543600e-07	3.543600e-07
3.500000e+00	4.000000e+00	3.035832e-06	1.735885e-07	1.735885e-07
4.000000e+00	5.000000e+00	1.710345e-06	7.983544e-08	7.983544e-08
5.000000e+00	6.000000e+00	7.472710e-07	4.518640e-08	4.518640e-08
6.000000e+00	7.000000e+00	3.416566e-07	2.714239e-08	2.714239e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208105]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208105]
Path=TTest[MUR1.0_MUF1.0_PDF99208105]
RatioPlot=0
ScaledBy=1.00180340942993561e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	9.024446e-06	1.973061e-06	1.973061e-06
2.000000e-02	3.000000e-02	1.914087e-05	2.575798e-06	2.575798e-06
3.000000e-02	4.000000e-02	1.978503e-05	2.953173e-06	2.953173e-06
4.000000e-02	6.000000e-02	3.432707e-05	2.503288e-06	2.503288e-06
6.000000e-02	8.000000e-02	4.488447e-05	2.893596e-06	2.893596e-06
8.000000e-02	1.000000e-01	5.480230e-05	3.309253e-06	3.309253e-06
1.000000e-01	1.200000e-01	6.983600e-05	3.594029e-06	3.594029e-06
1.200000e-01	1.400000e-01	7.623005e-05	3.874945e-06	3.874945e-06
1.400000e-01	1.800000e-01	9.722843e-05	3.007863e-06	3.007863e-06
1.800000e-01	2.400000e-01	1.191565e-04	2.749812e-06	2.749812e-06
2.400000e-01	2.800000e-01	1.456620e-04	3.659803e-06	3.659803e-06
2.800000e-01	3.400000e-01	1.625268e-04	3.164457e-06	3.164457e-06
3.400000e-01	4.000000e-01	1.753328e-04	3.345536e-06	3.345536e-06
4.000000e-01	5.000000e-01	2.081103e-04	2.781036e-06	2.781036e-06
5.000000e-01	6.000000e-01	2.290311e-04	2.962830e-06	2.962830e-06
6.000000e-01	7.000000e-01	2.442473e-04	3.026800e-06	3.026800e-06
7.000000e-01	7.500000e-01	2.523576e-04	4.306948e-06	4.306948e-06
7.500000e-01	8.000000e-01	2.483992e-04	4.267868e-06	4.267868e-06
8.000000e-01	8.500000e-01	2.399590e-04	4.222083e-06	4.222083e-06
8.500000e-01	9.000000e-01	2.494134e-04	4.202728e-06	4.202728e-06
9.000000e-01	9.500000e-01	2.379962e-04	4.143508e-06	4.143508e-06
9.500000e-01	1.000000e+00	2.407504e-04	4.121901e-06	4.121901e-06
1.000000e+00	1.050000e+00	2.324662e-04	4.059447e-06	4.059447e-06
1.050000e+00	1.100000e+00	2.297704e-04	3.965910e-06	3.965910e-06
1.100000e+00	1.200000e+00	2.214695e-04	2.741427e-06	2.741427e-06
1.200000e+00	1.400000e+00	1.998861e-04	1.806007e-06	1.806007e-06
1.400000e+00	1.700000e+00	1.614707e-04	1.274649e-06	1.274649e-06
1.700000e+00	2.000000e+00	1.150330e-04	1.050092e-06	1.050092e-06
2.000000e+00	2.400000e+00	6.857695e-05	7.014081e-07	7.014081e-07
2.400000e+00	2.600000e+00	4.066591e-05	7.718627e-07	7.718627e-07
2.600000e+00	2.700000e+00	2.995710e-05	9.583180e-07	9.583180e-07
2.700000e+00	2.900000e+00	2.014306e-05	5.880761e-07	5.880761e-07
2.900000e+00	3.000000e+00	1.366510e-05	7.117592e-07	7.117592e-07
3.000000e+00	3.050000e+00	1.425110e-05	9.628819e-07	9.628819e-07
3.050000e+00	3.100000e+00	1.063483e-05	9.103751e-07	9.103751e-07
3.100000e+00	3.300000e+00	9.156125e-06	4.142346e-07	4.142346e-07
3.300000e+00	3.500000e+00	6.016420e-06	3.520372e-07	3.520372e-07
3.500000e+00	4.000000e+00	3.018216e-06	1.724391e-07	1.724391e-07
4.000000e+00	5.000000e+00	1.700053e-06	7.928164e-08	7.928164e-08
5.000000e+00	6.000000e+00	7.424461e-07	4.485517e-08	4.485517e-08
6.000000e+00	7.000000e+00	3.394269e-07	2.693246e-08	2.693246e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208104]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208104]
Path=TTest[MUR1.0_MUF1.0_PDF99208104]
RatioPlot=0
ScaledBy=1.00180340432490254e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.818577e-06	1.920673e-06	1.920673e-06
2.000000e-02	3.000000e-02	1.866023e-05	2.507211e-06	2.507211e-06
3.000000e-02	4.000000e-02	1.926504e-05	2.868842e-06	2.868842e-06
4.000000e-02	6.000000e-02	3.334493e-05	2.434371e-06	2.434371e-06
6.000000e-02	8.000000e-02	4.382469e-05	2.818532e-06	2.818532e-06
8.000000e-02	1.000000e-01	5.344560e-05	3.219648e-06	3.219648e-06
1.000000e-01	1.200000e-01	6.796855e-05	3.495981e-06	3.495981e-06
1.200000e-01	1.400000e-01	7.420060e-05	3.768859e-06	3.768859e-06
1.400000e-01	1.800000e-01	9.473313e-05	2.925703e-06	2.925703e-06
1.800000e-01	2.400000e-01	1.160860e-04	2.675550e-06	2.675550e-06
2.400000e-01	2.800000e-01	1.419233e-04	3.561727e-06	3.561727e-06
2.800000e-01	3.400000e-01	1.583062e-04	3.077716e-06	3.077716e-06
3.400000e-01	4.000000e-01	1.708212e-04	3.255183e-06	3.255183e-06
4.000000e-01	5.000000e-01	2.026963e-04	2.705694e-06	2.705694e-06
5.000000e-01	6.000000e-01	2.231099e-04	2.882209e-06	2.882209e-06
6.000000e-01	7.000000e-01	2.379550e-04	2.944784e-06	2.944784e-06
7.000000e-01	7.500000e-01	2.459254e-04	4.190735e-06	4.190735e-06
7.500000e-01	8.000000e-01	2.419096e-04	4.151939e-06	4.151939e-06
8.000000e-01	8.500000e-01	2.337978e-04	4.107209e-06	4.107209e-06
8.500000e-01	9.000000e-01	2.429562e-04	4.088087e-06	4.088087e-06
9.000000e-01	9.500000e-01	2.317740e-04	4.030738e-06	4.030738e-06
9.500000e-01	1.000000e+00	2.344032e-04	4.008986e-06	4.008986e-06
1.000000e+00	1.050000e+00	2.263810e-04	3.948621e-06	3.948621e-06
1.050000e+00	1.100000e+00	2.236730e-04	3.856903e-06	3.856903e-06
1.100000e+00	1.200000e+00	2.156251e-04	2.666257e-06	2.666257e-06
1.200000e+00	1.400000e+00	1.946261e-04	1.756598e-06	1.756598e-06
1.400000e+00	1.700000e+00	1.572045e-04	1.239834e-06	1.239834e-06
1.700000e+00	2.000000e+00	1.119932e-04	1.021619e-06	1.021619e-06
2.000000e+00	2.400000e+00	6.674243e-05	6.823504e-07	6.823504e-07
2.400000e+00	2.600000e+00	3.954713e-05	7.508725e-07	7.508725e-07
2.600000e+00	2.700000e+00	2.915621e-05	9.325898e-07	9.325898e-07
2.700000e+00	2.900000e+00	1.958883e-05	5.721165e-07	5.721165e-07
2.900000e+00	3.000000e+00	1.328593e-05	6.925686e-07	6.925686e-07
3.000000e+00	3.050000e+00	1.388492e-05	9.372522e-07	9.372522e-07
3.050000e+00	3.100000e+00	1.034630e-05	8.856747e-07	8.856747e-07
3.100000e+00	3.300000e+00	8.904235e-06	4.032940e-07	4.032940e-07
3.300000e+00	3.500000e+00	5.844815e-06	3.427095e-07	3.427095e-07
3.500000e+00	4.000000e+00	2.932442e-06	1.678968e-07	1.678968e-07
4.000000e+00	5.000000e+00	1.653937e-06	7.727885e-08	7.727885e-08
5.000000e+00	6.000000e+00	7.225928e-07	4.377504e-08	4.377504e-08
6.000000e+00	7.000000e+00	3.299619e-07	2.631177e-08	2.631177e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208103]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208103]
Path=TTest[MUR1.0_MUF1.0_PDF99208103]
RatioPlot=0
ScaledBy=1.00180341262616504e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.983252e-06	1.962852e-06	1.962852e-06
2.000000e-02	3.000000e-02	1.906744e-05	2.565330e-06	2.565330e-06
3.000000e-02	4.000000e-02	1.973230e-05	2.943255e-06	2.943255e-06
4.000000e-02	6.000000e-02	3.426461e-05	2.492539e-06	2.492539e-06
6.000000e-02	8.000000e-02	4.468549e-05	2.880178e-06	2.880178e-06
8.000000e-02	1.000000e-01	5.456430e-05	3.294194e-06	3.294194e-06
1.000000e-01	1.200000e-01	6.962250e-05	3.579102e-06	3.579102e-06
1.200000e-01	1.400000e-01	7.600355e-05	3.858798e-06	3.858798e-06
1.400000e-01	1.800000e-01	9.688620e-05	2.995376e-06	2.995376e-06
1.800000e-01	2.400000e-01	1.187682e-04	2.738125e-06	2.738125e-06
2.400000e-01	2.800000e-01	1.451557e-04	3.643952e-06	3.643952e-06
2.800000e-01	3.400000e-01	1.619318e-04	3.151040e-06	3.151040e-06
3.400000e-01	4.000000e-01	1.747420e-04	3.330985e-06	3.330985e-06
4.000000e-01	5.000000e-01	2.073930e-04	2.768989e-06	2.768989e-06
5.000000e-01	6.000000e-01	2.282431e-04	2.950133e-06	2.950133e-06
6.000000e-01	7.000000e-01	2.433468e-04	3.013490e-06	3.013490e-06
7.000000e-01	7.500000e-01	2.513786e-04	4.287746e-06	4.287746e-06
7.500000e-01	8.000000e-01	2.475274e-04	4.249149e-06	4.249149e-06
8.000000e-01	8.500000e-01	2.390666e-04	4.203658e-06	4.203658e-06
8.500000e-01	9.000000e-01	2.484896e-04	4.184609e-06	4.184609e-06
9.000000e-01	9.500000e-01	2.371662e-04	4.125575e-06	4.125575e-06
9.500000e-01	1.000000e+00	2.398946e-04	4.104165e-06	4.104165e-06
1.000000e+00	1.050000e+00	2.316772e-04	4.042162e-06	4.042162e-06
1.050000e+00	1.100000e+00	2.289736e-04	3.949182e-06	3.949182e-06
1.100000e+00	1.200000e+00	2.206927e-04	2.729809e-06	2.729809e-06
1.200000e+00	1.400000e+00	1.991476e-04	1.798251e-06	1.798251e-06
1.400000e+00	1.700000e+00	1.608751e-04	1.269145e-06	1.269145e-06
1.700000e+00	2.000000e+00	1.145882e-04	1.045497e-06	1.045497e-06
2.000000e+00	2.400000e+00	6.830298e-05	6.983358e-07	6.983358e-07
2.400000e+00	2.600000e+00	4.050612e-05	7.684863e-07	7.684863e-07
2.600000e+00	2.700000e+00	2.981799e-05	9.539830e-07	9.539830e-07
2.700000e+00	2.900000e+00	2.005869e-05	5.854887e-07	5.854887e-07
2.900000e+00	3.000000e+00	1.360501e-05	7.087354e-07	7.087354e-07
3.000000e+00	3.050000e+00	1.417589e-05	9.587048e-07	9.587048e-07
3.050000e+00	3.100000e+00	1.057965e-05	9.064165e-07	9.064165e-07
3.100000e+00	3.300000e+00	9.113200e-06	4.124007e-07	4.124007e-07
3.300000e+00	3.500000e+00	5.990195e-06	3.505760e-07	3.505760e-07
3.500000e+00	4.000000e+00	3.001918e-06	1.717664e-07	1.717664e-07
4.000000e+00	5.000000e+00	1.691510e-06	7.899649e-08	7.899649e-08
5.000000e+00	6.000000e+00	7.391505e-07	4.471797e-08	4.471797e-08
6.000000e+00	7.000000e+00	3.387026e-07	2.687413e-08	2.687413e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208102]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208102]
Path=TTest[MUR1.0_MUF1.0_PDF99208102]
RatioPlot=0
ScaledBy=1.00180339892158344e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.417136e-06	1.826852e-06	1.826852e-06
2.000000e-02	3.000000e-02	1.776919e-05	2.387101e-06	2.387101e-06
3.000000e-02	4.000000e-02	1.832923e-05	2.722554e-06	2.722554e-06
4.000000e-02	6.000000e-02	3.165271e-05	2.315830e-06	2.315830e-06
6.000000e-02	8.000000e-02	4.190476e-05	2.687221e-06	2.687221e-06
8.000000e-02	1.000000e-01	5.105230e-05	3.066894e-06	3.066894e-06
1.000000e-01	1.200000e-01	6.461675e-05	3.326232e-06	3.326232e-06
1.200000e-01	1.400000e-01	7.065700e-05	3.588316e-06	3.588316e-06
1.400000e-01	1.800000e-01	9.033323e-05	2.783270e-06	2.783270e-06
1.800000e-01	2.400000e-01	1.106605e-04	2.547355e-06	2.547355e-06
2.400000e-01	2.800000e-01	1.352631e-04	3.390972e-06	3.390972e-06
2.800000e-01	3.400000e-01	1.507981e-04	2.927409e-06	2.927409e-06
3.400000e-01	4.000000e-01	1.628101e-04	3.098488e-06	3.098488e-06
4.000000e-01	5.000000e-01	1.931188e-04	2.575590e-06	2.575590e-06
5.000000e-01	6.000000e-01	2.126717e-04	2.743151e-06	2.743151e-06
6.000000e-01	7.000000e-01	2.268406e-04	2.802442e-06	2.802442e-06
7.000000e-01	7.500000e-01	2.346114e-04	3.989400e-06	3.989400e-06
7.500000e-01	8.000000e-01	2.305756e-04	3.951184e-06	3.951184e-06
8.000000e-01	8.500000e-01	2.228860e-04	3.908412e-06	3.908412e-06
8.500000e-01	9.000000e-01	2.315500e-04	3.890028e-06	3.890028e-06
9.000000e-01	9.500000e-01	2.207804e-04	3.834161e-06	3.834161e-06
9.500000e-01	1.000000e+00	2.232064e-04	3.812544e-06	3.812544e-06
1.000000e+00	1.050000e+00	2.156462e-04	3.756332e-06	3.756332e-06
1.050000e+00	1.100000e+00	2.129356e-04	3.667159e-06	3.667159e-06
1.100000e+00	1.200000e+00	2.053149e-04	2.535340e-06	2.535340e-06
1.200000e+00	1.400000e+00	1.853090e-04	1.670438e-06	1.670438e-06
1.400000e+00	1.700000e+00	1.496597e-04	1.178970e-06	1.178970e-06
1.700000e+00	2.000000e+00	1.066088e-04	9.717185e-07	9.717185e-07
2.000000e+00	2.400000e+00	6.350350e-05	6.487724e-07	6.487724e-07
2.400000e+00	2.600000e+00	3.760882e-05	7.138914e-07	7.138914e-07
2.600000e+00	2.700000e+00	2.773906e-05	8.869847e-07	8.869847e-07
2.700000e+00	2.900000e+00	1.861917e-05	5.437989e-07	5.437989e-07
2.900000e+00	3.000000e+00	1.262486e-05	6.582793e-07	6.582793e-07
3.000000e+00	3.050000e+00	1.322017e-05	8.915999e-07	8.915999e-07
3.050000e+00	3.100000e+00	9.823582e-06	8.414179e-07	8.414179e-07
3.100000e+00	3.300000e+00	8.472535e-06	3.835125e-07	3.835125e-07
3.300000e+00	3.500000e+00	5.557290e-06	3.257198e-07	3.257198e-07
3.500000e+00	4.000000e+00	2.784922e-06	1.596390e-07	1.596390e-07
4.000000e+00	5.000000e+00	1.570684e-06	7.354325e-08	7.354325e-08
5.000000e+00	6.000000e+00	6.862923e-07	4.168946e-08	4.168946e-08
6.000000e+00	7.000000e+00	3.129529e-07	2.509839e-08	2.509839e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208101]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208101]
Path=TTest[MUR1.0_MUF1.0_PDF99208101]
RatioPlot=0
ScaledBy=1.00180341344327009e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.813370e-06	1.920080e-06	1.920080e-06
2.000000e-02	3.000000e-02	1.874363e-05	2.515418e-06	2.515418e-06
3.000000e-02	4.000000e-02	1.937703e-05	2.883428e-06	2.883428e-06
4.000000e-02	6.000000e-02	3.366136e-05	2.440090e-06	2.440090e-06
6.000000e-02	8.000000e-02	4.382183e-05	2.820167e-06	2.820167e-06
8.000000e-02	1.000000e-01	5.344285e-05	3.223251e-06	3.223251e-06
1.000000e-01	1.200000e-01	6.836115e-05	3.505685e-06	3.505685e-06
1.200000e-01	1.400000e-01	7.458890e-05	3.777993e-06	3.777993e-06
1.400000e-01	1.800000e-01	9.502100e-05	2.932841e-06	2.932841e-06
1.800000e-01	2.400000e-01	1.165601e-04	2.681161e-06	2.681161e-06
2.400000e-01	2.800000e-01	1.424000e-04	3.568334e-06	3.568334e-06
2.800000e-01	3.400000e-01	1.587756e-04	3.084654e-06	3.084654e-06
3.400000e-01	4.000000e-01	1.714418e-04	3.261115e-06	3.261115e-06
4.000000e-01	5.000000e-01	2.034423e-04	2.710728e-06	2.710728e-06
5.000000e-01	6.000000e-01	2.238981e-04	2.888260e-06	2.888260e-06
6.000000e-01	7.000000e-01	2.386089e-04	2.949928e-06	2.949928e-06
7.000000e-01	7.500000e-01	2.464008e-04	4.196995e-06	4.196995e-06
7.500000e-01	8.000000e-01	2.427296e-04	4.159226e-06	4.159226e-06
8.000000e-01	8.500000e-01	2.344240e-04	4.114740e-06	4.114740e-06
8.500000e-01	9.000000e-01	2.436210e-04	4.096208e-06	4.096208e-06
9.000000e-01	9.500000e-01	2.325860e-04	4.038983e-06	4.038983e-06
9.500000e-01	1.000000e+00	2.352032e-04	4.017751e-06	4.017751e-06
1.000000e+00	1.050000e+00	2.272422e-04	3.957324e-06	3.957324e-06
1.050000e+00	1.100000e+00	2.245280e-04	3.866271e-06	3.866271e-06
1.100000e+00	1.200000e+00	2.164091e-04	2.672623e-06	2.672623e-06
1.200000e+00	1.400000e+00	1.952387e-04	1.760485e-06	1.760485e-06
1.400000e+00	1.700000e+00	1.576996e-04	1.242451e-06	1.242451e-06
1.700000e+00	2.000000e+00	1.122924e-04	1.023527e-06	1.023527e-06
2.000000e+00	2.400000e+00	6.690803e-05	6.837028e-07	6.837028e-07
2.400000e+00	2.600000e+00	3.966759e-05	7.523432e-07	7.523432e-07
2.600000e+00	2.700000e+00	2.917682e-05	9.338817e-07	9.338817e-07
2.700000e+00	2.900000e+00	1.963414e-05	5.732534e-07	5.732534e-07
2.900000e+00	3.000000e+00	1.330811e-05	6.941544e-07	6.941544e-07
3.000000e+00	3.050000e+00	1.387033e-05	9.388989e-07	9.388989e-07
3.050000e+00	3.100000e+00	1.034288e-05	8.876936e-07	8.876936e-07
3.100000e+00	3.300000e+00	8.908350e-06	4.039390e-07	4.039390e-07
3.300000e+00	3.500000e+00	5.856700e-06	3.436244e-07	3.436244e-07
3.500000e+00	4.000000e+00	2.929878e-06	1.684327e-07	1.684327e-07
4.000000e+00	5.000000e+00	1.654556e-06	7.755985e-08	7.755985e-08
5.000000e+00	6.000000e+00	7.241689e-07	4.398687e-08	4.398687e-08
6.000000e+00	7.000000e+00	3.331613e-07	2.649245e-08	2.649245e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208100]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208100]
Path=TTest[MUR1.0_MUF1.0_PDF99208100]
RatioPlot=0
ScaledBy=1.00180341251978221e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.887883e-06	1.929801e-06	1.929801e-06
2.000000e-02	3.000000e-02	1.883582e-05	2.525597e-06	2.525597e-06
3.000000e-02	4.000000e-02	1.946759e-05	2.893799e-06	2.893799e-06
4.000000e-02	6.000000e-02	3.374793e-05	2.449799e-06	2.449799e-06
6.000000e-02	8.000000e-02	4.410308e-05	2.833657e-06	2.833657e-06
8.000000e-02	1.000000e-01	5.380880e-05	3.238782e-06	3.238782e-06
1.000000e-01	1.200000e-01	6.862830e-05	3.518931e-06	3.518931e-06
1.200000e-01	1.400000e-01	7.486875e-05	3.792269e-06	3.792269e-06
1.400000e-01	1.800000e-01	9.550350e-05	2.944959e-06	2.944959e-06
1.800000e-01	2.400000e-01	1.171074e-04	2.692353e-06	2.692353e-06
2.400000e-01	2.800000e-01	1.431090e-04	3.583679e-06	3.583679e-06
2.800000e-01	3.400000e-01	1.595525e-04	3.096970e-06	3.096970e-06
3.400000e-01	4.000000e-01	1.722755e-04	3.274876e-06	3.274876e-06
4.000000e-01	5.000000e-01	2.043676e-04	2.721877e-06	2.721877e-06
5.000000e-01	6.000000e-01	2.249274e-04	2.899680e-06	2.899680e-06
6.000000e-01	7.000000e-01	2.398021e-04	2.962261e-06	2.962261e-06
7.000000e-01	7.500000e-01	2.476848e-04	4.214676e-06	4.214676e-06
7.500000e-01	8.000000e-01	2.438230e-04	4.176426e-06	4.176426e-06
8.000000e-01	8.500000e-01	2.355840e-04	4.131442e-06	4.131442e-06
8.500000e-01	9.000000e-01	2.448278e-04	4.112841e-06	4.112841e-06
9.000000e-01	9.500000e-01	2.336658e-04	4.055632e-06	4.055632e-06
9.500000e-01	1.000000e+00	2.362928e-04	4.033711e-06	4.033711e-06
1.000000e+00	1.050000e+00	2.282724e-04	3.973091e-06	3.973091e-06
1.050000e+00	1.100000e+00	2.254894e-04	3.881335e-06	3.881335e-06
1.100000e+00	1.200000e+00	2.173902e-04	2.683133e-06	2.683133e-06
1.200000e+00	1.400000e+00	1.961320e-04	1.767466e-06	1.767466e-06
1.400000e+00	1.700000e+00	1.584264e-04	1.247477e-06	1.247477e-06
1.700000e+00	2.000000e+00	1.128234e-04	1.027799e-06	1.027799e-06
2.000000e+00	2.400000e+00	6.721415e-05	6.865055e-07	6.865055e-07
2.400000e+00	2.600000e+00	3.981883e-05	7.553868e-07	7.553868e-07
2.600000e+00	2.700000e+00	2.932272e-05	9.380001e-07	9.380001e-07
2.700000e+00	2.900000e+00	1.971531e-05	5.756129e-07	5.756129e-07
2.900000e+00	3.000000e+00	1.336290e-05	6.970483e-07	6.970483e-07
3.000000e+00	3.050000e+00	1.395264e-05	9.431403e-07	9.431403e-07
3.050000e+00	3.100000e+00	1.039561e-05	8.912602e-07	8.912602e-07
3.100000e+00	3.300000e+00	8.947250e-06	4.057548e-07	4.057548e-07
3.300000e+00	3.500000e+00	5.874770e-06	3.450827e-07	3.450827e-07
3.500000e+00	4.000000e+00	2.941638e-06	1.691453e-07	1.691453e-07
4.000000e+00	5.000000e+00	1.661395e-06	7.793081e-08	7.793081e-08
5.000000e+00	6.000000e+00	7.273140e-07	4.421778e-08	4.421778e-08
6.000000e+00	7.000000e+00	3.336582e-07	2.663269e-08	2.663269e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208099]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208099]
Path=TTest[MUR1.0_MUF1.0_PDF99208099]
RatioPlot=0
ScaledBy=1.00180340638092104e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.775688e-06	1.914729e-06	1.914729e-06
2.000000e-02	3.000000e-02	1.860410e-05	2.502354e-06	2.502354e-06
3.000000e-02	4.000000e-02	1.922130e-05	2.864355e-06	2.864355e-06
4.000000e-02	6.000000e-02	3.331418e-05	2.429682e-06	2.429682e-06
6.000000e-02	8.000000e-02	4.369149e-05	2.811497e-06	2.811497e-06
8.000000e-02	1.000000e-01	5.329265e-05	3.212862e-06	3.212862e-06
1.000000e-01	1.200000e-01	6.782235e-05	3.489815e-06	3.489815e-06
1.200000e-01	1.400000e-01	7.408555e-05	3.763160e-06	3.763160e-06
1.400000e-01	1.800000e-01	9.453300e-05	2.919960e-06	2.919960e-06
1.800000e-01	2.400000e-01	1.158494e-04	2.670389e-06	2.670389e-06
2.400000e-01	2.800000e-01	1.415893e-04	3.553934e-06	3.553934e-06
2.800000e-01	3.400000e-01	1.579398e-04	3.071769e-06	3.071769e-06
3.400000e-01	4.000000e-01	1.704465e-04	3.248488e-06	3.248488e-06
4.000000e-01	5.000000e-01	2.022786e-04	2.700426e-06	2.700426e-06
5.000000e-01	6.000000e-01	2.226673e-04	2.876851e-06	2.876851e-06
6.000000e-01	7.000000e-01	2.374348e-04	2.938655e-06	2.938655e-06
7.000000e-01	7.500000e-01	2.453910e-04	4.182053e-06	4.182053e-06
7.500000e-01	8.000000e-01	2.414726e-04	4.143517e-06	4.143517e-06
8.000000e-01	8.500000e-01	2.332734e-04	4.099017e-06	4.099017e-06
8.500000e-01	9.000000e-01	2.424236e-04	4.080139e-06	4.080139e-06
9.000000e-01	9.500000e-01	2.312858e-04	4.022122e-06	4.022122e-06
9.500000e-01	1.000000e+00	2.339088e-04	4.000847e-06	4.000847e-06
1.000000e+00	1.050000e+00	2.259318e-04	3.940913e-06	3.940913e-06
1.050000e+00	1.100000e+00	2.232370e-04	3.849264e-06	3.849264e-06
1.100000e+00	1.200000e+00	2.151841e-04	2.660886e-06	2.660886e-06
1.200000e+00	1.400000e+00	1.942057e-04	1.752972e-06	1.752972e-06
1.400000e+00	1.700000e+00	1.568705e-04	1.237185e-06	1.237185e-06
1.700000e+00	2.000000e+00	1.117405e-04	1.019317e-06	1.019317e-06
2.000000e+00	2.400000e+00	6.659778e-05	6.807762e-07	6.807762e-07
2.400000e+00	2.600000e+00	3.948395e-05	7.491652e-07	7.491652e-07
2.600000e+00	2.700000e+00	2.908493e-05	9.301905e-07	9.301905e-07
2.700000e+00	2.900000e+00	1.955086e-05	5.707164e-07	5.707164e-07
2.900000e+00	3.000000e+00	1.326173e-05	6.908007e-07	6.908007e-07
3.000000e+00	3.050000e+00	1.383926e-05	9.347725e-07	9.347725e-07
3.050000e+00	3.100000e+00	1.031749e-05	8.834738e-07	8.834738e-07
3.100000e+00	3.300000e+00	8.889235e-06	4.021268e-07	4.021268e-07
3.300000e+00	3.500000e+00	5.840005e-06	3.417247e-07	3.417247e-07
3.500000e+00	4.000000e+00	2.927648e-06	1.674296e-07	1.674296e-07
4.000000e+00	5.000000e+00	1.649674e-06	7.702390e-08	7.702390e-08
5.000000e+00	6.000000e+00	7.205406e-07	4.360529e-08	4.360529e-08
6.000000e+00	7.000000e+00	3.294805e-07	2.621000e-08	2.621000e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208098]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208098]
Path=TTest[MUR1.0_MUF1.0_PDF99208098]
RatioPlot=0
ScaledBy=1.00180341249695070e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	9.138225e-06	1.991323e-06	1.991323e-06
2.000000e-02	3.000000e-02	1.934203e-05	2.600292e-06	2.600292e-06
3.000000e-02	4.000000e-02	2.000961e-05	2.982229e-06	2.982229e-06
4.000000e-02	6.000000e-02	3.466752e-05	2.525837e-06	2.525837e-06
6.000000e-02	8.000000e-02	4.535586e-05	2.920246e-06	2.920246e-06
8.000000e-02	1.000000e-01	5.541190e-05	3.341252e-06	3.341252e-06
1.000000e-01	1.200000e-01	7.053395e-05	3.626350e-06	3.626350e-06
1.200000e-01	1.400000e-01	7.698175e-05	3.909547e-06	3.909547e-06
1.400000e-01	1.800000e-01	9.822583e-05	3.035606e-06	3.035606e-06
1.800000e-01	2.400000e-01	1.203830e-04	2.774971e-06	2.774971e-06
2.400000e-01	2.800000e-01	1.471663e-04	3.693322e-06	3.693322e-06
2.800000e-01	3.400000e-01	1.641582e-04	3.192730e-06	3.192730e-06
3.400000e-01	4.000000e-01	1.771408e-04	3.376036e-06	3.376036e-06
4.000000e-01	5.000000e-01	2.102115e-04	2.806134e-06	2.806134e-06
5.000000e-01	6.000000e-01	2.313310e-04	2.989233e-06	2.989233e-06
6.000000e-01	7.000000e-01	2.467274e-04	3.054024e-06	3.054024e-06
7.000000e-01	7.500000e-01	2.548664e-04	4.345112e-06	4.345112e-06
7.500000e-01	8.000000e-01	2.508782e-04	4.305956e-06	4.305956e-06
8.000000e-01	8.500000e-01	2.423772e-04	4.259500e-06	4.259500e-06
8.500000e-01	9.000000e-01	2.519372e-04	4.240354e-06	4.240354e-06
9.000000e-01	9.500000e-01	2.403976e-04	4.180878e-06	4.180878e-06
9.500000e-01	1.000000e+00	2.431704e-04	4.158689e-06	4.158689e-06
1.000000e+00	1.050000e+00	2.348130e-04	4.095699e-06	4.095699e-06
1.050000e+00	1.100000e+00	2.320372e-04	4.001389e-06	4.001389e-06
1.100000e+00	1.200000e+00	2.236982e-04	2.765896e-06	2.765896e-06
1.200000e+00	1.400000e+00	2.018563e-04	1.822022e-06	1.822022e-06
1.400000e+00	1.700000e+00	1.630738e-04	1.286029e-06	1.286029e-06
1.700000e+00	2.000000e+00	1.161603e-04	1.059478e-06	1.059478e-06
2.000000e+00	2.400000e+00	6.923168e-05	7.076356e-07	7.076356e-07
2.400000e+00	2.600000e+00	4.103266e-05	7.786344e-07	7.786344e-07
2.600000e+00	2.700000e+00	3.023100e-05	9.668544e-07	9.668544e-07
2.700000e+00	2.900000e+00	2.032481e-05	5.932645e-07	5.932645e-07
2.900000e+00	3.000000e+00	1.378353e-05	7.181488e-07	7.181488e-07
3.000000e+00	3.050000e+00	1.438446e-05	9.716413e-07	9.716413e-07
3.050000e+00	3.100000e+00	1.072999e-05	9.184334e-07	9.184334e-07
3.100000e+00	3.300000e+00	9.233755e-06	4.179631e-07	4.179631e-07
3.300000e+00	3.500000e+00	6.064685e-06	3.552623e-07	3.552623e-07
3.500000e+00	4.000000e+00	3.040242e-06	1.740416e-07	1.740416e-07
4.000000e+00	5.000000e+00	1.713291e-06	8.007594e-08	8.007594e-08
5.000000e+00	6.000000e+00	7.490131e-07	4.534405e-08	4.534405e-08
6.000000e+00	7.000000e+00	3.426067e-07	2.725305e-08	2.725305e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208097]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208097]
Path=TTest[MUR1.0_MUF1.0_PDF99208097]
RatioPlot=0
ScaledBy=1.00180341009196540e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	9.073457e-06	1.981497e-06	1.981497e-06
2.000000e-02	3.000000e-02	1.924561e-05	2.587994e-06	2.587994e-06
3.000000e-02	4.000000e-02	1.988995e-05	2.966823e-06	2.966823e-06
4.000000e-02	6.000000e-02	3.449925e-05	2.514361e-06	2.514361e-06
6.000000e-02	8.000000e-02	4.510885e-05	2.906482e-06	2.906482e-06
8.000000e-02	1.000000e-01	5.508375e-05	3.324324e-06	3.324324e-06
1.000000e-01	1.200000e-01	7.019615e-05	3.610027e-06	3.610027e-06
1.200000e-01	1.400000e-01	7.660465e-05	3.891839e-06	3.891839e-06
1.400000e-01	1.800000e-01	9.771705e-05	3.021348e-06	3.021348e-06
1.800000e-01	2.400000e-01	1.197607e-04	2.762100e-06	2.762100e-06
2.400000e-01	2.800000e-01	1.463906e-04	3.676165e-06	3.676165e-06
2.800000e-01	3.400000e-01	1.633269e-04	3.178321e-06	3.178321e-06
3.400000e-01	4.000000e-01	1.762085e-04	3.360249e-06	3.360249e-06
4.000000e-01	5.000000e-01	2.091327e-04	2.793179e-06	2.793179e-06
5.000000e-01	6.000000e-01	2.301514e-04	2.975708e-06	2.975708e-06
6.000000e-01	7.000000e-01	2.454503e-04	3.040062e-06	3.040062e-06
7.000000e-01	7.500000e-01	2.535928e-04	4.325760e-06	4.325760e-06
7.500000e-01	8.000000e-01	2.496054e-04	4.286543e-06	4.286543e-06
8.000000e-01	8.500000e-01	2.411436e-04	4.240426e-06	4.240426e-06
8.500000e-01	9.000000e-01	2.506374e-04	4.221086e-06	4.221086e-06
9.000000e-01	9.500000e-01	2.391710e-04	4.161817e-06	4.161817e-06
9.500000e-01	1.000000e+00	2.419248e-04	4.139855e-06	4.139855e-06
1.000000e+00	1.050000e+00	2.336124e-04	4.077183e-06	4.077183e-06
1.050000e+00	1.100000e+00	2.308698e-04	3.983073e-06	3.983073e-06
1.100000e+00	1.200000e+00	2.225527e-04	2.753427e-06	2.753427e-06
1.200000e+00	1.400000e+00	2.008512e-04	1.813874e-06	1.813874e-06
1.400000e+00	1.700000e+00	1.622490e-04	1.280202e-06	1.280202e-06
1.700000e+00	2.000000e+00	1.155862e-04	1.054687e-06	1.054687e-06
2.000000e+00	2.400000e+00	6.889770e-05	7.044522e-07	7.044522e-07
2.400000e+00	2.600000e+00	4.084743e-05	7.751603e-07	7.751603e-07
2.600000e+00	2.700000e+00	3.009202e-05	9.624462e-07	9.624462e-07
2.700000e+00	2.900000e+00	2.023224e-05	5.905927e-07	5.905927e-07
2.900000e+00	3.000000e+00	1.372376e-05	7.148189e-07	7.148189e-07
3.000000e+00	3.050000e+00	1.431861e-05	9.671118e-07	9.671118e-07
3.050000e+00	3.100000e+00	1.068139e-05	9.142520e-07	9.142520e-07
3.100000e+00	3.300000e+00	9.194285e-06	4.160167e-07	4.160167e-07
3.300000e+00	3.500000e+00	6.040095e-06	3.535651e-07	3.535651e-07
3.500000e+00	4.000000e+00	3.029446e-06	1.732024e-07	1.732024e-07
4.000000e+00	5.000000e+00	1.706691e-06	7.965298e-08	7.965298e-08
5.000000e+00	6.000000e+00	7.456220e-07	4.508105e-08	4.508105e-08
6.000000e+00	7.000000e+00	3.409691e-07	2.707813e-08	2.707813e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208096]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208096]
Path=TTest[MUR1.0_MUF1.0_PDF99208096]
RatioPlot=0
ScaledBy=1.00180340868139613e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.980607e-06	1.958991e-06	1.958991e-06
2.000000e-02	3.000000e-02	1.905939e-05	2.560606e-06	2.560606e-06
3.000000e-02	4.000000e-02	1.968811e-05	2.933820e-06	2.933820e-06
4.000000e-02	6.000000e-02	3.414029e-05	2.486308e-06	2.486308e-06
6.000000e-02	8.000000e-02	4.465318e-05	2.874861e-06	2.874861e-06
8.000000e-02	1.000000e-01	5.448885e-05	3.286582e-06	3.286582e-06
1.000000e-01	1.200000e-01	6.947330e-05	3.570510e-06	3.570510e-06
1.200000e-01	1.400000e-01	7.581670e-05	3.848874e-06	3.848874e-06
1.400000e-01	1.800000e-01	9.670213e-05	2.987875e-06	2.987875e-06
1.800000e-01	2.400000e-01	1.185379e-04	2.731724e-06	2.731724e-06
2.400000e-01	2.800000e-01	1.448828e-04	3.635891e-06	3.635891e-06
2.800000e-01	3.400000e-01	1.616108e-04	3.142979e-06	3.142979e-06
3.400000e-01	4.000000e-01	1.743945e-04	3.323098e-06	3.323098e-06
4.000000e-01	5.000000e-01	2.069675e-04	2.762242e-06	2.762242e-06
5.000000e-01	6.000000e-01	2.277768e-04	2.942797e-06	2.942797e-06
6.000000e-01	7.000000e-01	2.428848e-04	3.006360e-06	3.006360e-06
7.000000e-01	7.500000e-01	2.509308e-04	4.277840e-06	4.277840e-06
7.500000e-01	8.000000e-01	2.469926e-04	4.238852e-06	4.238852e-06
8.000000e-01	8.500000e-01	2.386378e-04	4.193308e-06	4.193308e-06
8.500000e-01	9.000000e-01	2.480014e-04	4.174088e-06	4.174088e-06
9.000000e-01	9.500000e-01	2.366674e-04	4.115695e-06	4.115695e-06
9.500000e-01	1.000000e+00	2.393592e-04	4.093829e-06	4.093829e-06
1.000000e+00	1.050000e+00	2.311832e-04	4.032030e-06	4.032030e-06
1.050000e+00	1.100000e+00	2.284326e-04	3.938778e-06	3.938778e-06
1.100000e+00	1.200000e+00	2.202086e-04	2.722890e-06	2.722890e-06
1.200000e+00	1.400000e+00	1.987295e-04	1.793768e-06	1.793768e-06
1.400000e+00	1.700000e+00	1.605240e-04	1.265991e-06	1.265991e-06
1.700000e+00	2.000000e+00	1.143478e-04	1.043017e-06	1.043017e-06
2.000000e+00	2.400000e+00	6.815005e-05	6.966745e-07	6.966745e-07
2.400000e+00	2.600000e+00	4.039771e-05	7.665996e-07	7.665996e-07
2.600000e+00	2.700000e+00	2.975658e-05	9.518176e-07	9.518176e-07
2.700000e+00	2.900000e+00	2.000699e-05	5.840839e-07	5.840839e-07
2.900000e+00	3.000000e+00	1.356826e-05	7.070330e-07	7.070330e-07
3.000000e+00	3.050000e+00	1.416128e-05	9.565722e-07	9.565722e-07
3.050000e+00	3.100000e+00	1.056004e-05	9.042511e-07	9.042511e-07
3.100000e+00	3.300000e+00	9.088395e-06	4.115271e-07	4.115271e-07
3.300000e+00	3.500000e+00	5.970010e-06	3.498157e-07	3.498157e-07
3.500000e+00	4.000000e+00	2.993460e-06	1.713866e-07	1.713866e-07
4.000000e+00	5.000000e+00	1.687713e-06	7.885440e-08	7.885440e-08
5.000000e+00	6.000000e+00	7.376031e-07	4.465846e-08	4.465846e-08
6.000000e+00	7.000000e+00	3.376568e-07	2.684362e-08	2.684362e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208095]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208095]
Path=TTest[MUR1.0_MUF1.0_PDF99208095]
RatioPlot=0
ScaledBy=1.00180341330299013e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	9.056614e-06	1.973230e-06	1.973230e-06
2.000000e-02	3.000000e-02	1.915082e-05	2.576012e-06	2.576012e-06
3.000000e-02	4.000000e-02	1.982636e-05	2.955074e-06	2.955074e-06
4.000000e-02	6.000000e-02	3.435770e-05	2.502949e-06	2.502949e-06
6.000000e-02	8.000000e-02	4.495749e-05	2.894194e-06	2.894194e-06
8.000000e-02	1.000000e-01	5.493330e-05	3.311292e-06	3.311292e-06
1.000000e-01	1.200000e-01	6.988180e-05	3.593377e-06	3.593377e-06
1.200000e-01	1.400000e-01	7.629555e-05	3.874502e-06	3.874502e-06
1.400000e-01	1.800000e-01	9.736043e-05	3.008253e-06	3.008253e-06
1.800000e-01	2.400000e-01	1.193115e-04	2.750026e-06	2.750026e-06
2.400000e-01	2.800000e-01	1.458570e-04	3.659986e-06	3.659986e-06
2.800000e-01	3.400000e-01	1.626980e-04	3.164027e-06	3.164027e-06
3.400000e-01	4.000000e-01	1.755733e-04	3.345700e-06	3.345700e-06
4.000000e-01	5.000000e-01	2.083361e-04	2.780997e-06	2.780997e-06
5.000000e-01	6.000000e-01	2.292854e-04	2.962428e-06	2.962428e-06
6.000000e-01	7.000000e-01	2.445413e-04	3.026491e-06	3.026491e-06
7.000000e-01	7.500000e-01	2.526326e-04	4.306039e-06	4.306039e-06
7.500000e-01	8.000000e-01	2.486602e-04	4.267260e-06	4.267260e-06
8.000000e-01	8.500000e-01	2.402144e-04	4.221247e-06	4.221247e-06
8.500000e-01	9.000000e-01	2.497052e-04	4.202335e-06	4.202335e-06
9.000000e-01	9.500000e-01	2.382566e-04	4.143009e-06	4.143009e-06
9.500000e-01	1.000000e+00	2.410130e-04	4.121104e-06	4.121104e-06
1.000000e+00	1.050000e+00	2.327198e-04	4.058817e-06	4.058817e-06
1.050000e+00	1.100000e+00	2.299758e-04	3.965369e-06	3.965369e-06
1.100000e+00	1.200000e+00	2.216989e-04	2.740877e-06	2.740877e-06
1.200000e+00	1.400000e+00	2.000461e-04	1.805527e-06	1.805527e-06
1.400000e+00	1.700000e+00	1.616167e-04	1.274403e-06	1.274403e-06
1.700000e+00	2.000000e+00	1.151188e-04	1.049895e-06	1.049895e-06
2.000000e+00	2.400000e+00	6.861058e-05	7.012057e-07	7.012057e-07
2.400000e+00	2.600000e+00	4.066639e-05	7.715941e-07	7.715941e-07
2.600000e+00	2.700000e+00	2.995976e-05	9.581231e-07	9.581231e-07
2.700000e+00	2.900000e+00	2.014203e-05	5.878743e-07	5.878743e-07
2.900000e+00	3.000000e+00	1.366049e-05	7.116423e-07	7.116423e-07
3.000000e+00	3.050000e+00	1.425039e-05	9.628747e-07	9.628747e-07
3.050000e+00	3.100000e+00	1.062982e-05	9.100356e-07	9.100356e-07
3.100000e+00	3.300000e+00	9.153470e-06	4.141693e-07	4.141693e-07
3.300000e+00	3.500000e+00	6.012110e-06	3.520109e-07	3.520109e-07
3.500000e+00	4.000000e+00	3.013116e-06	1.724630e-07	1.724630e-07
4.000000e+00	5.000000e+00	1.697727e-06	7.935059e-08	7.935059e-08
5.000000e+00	6.000000e+00	7.421347e-07	4.493098e-08	4.493098e-08
6.000000e+00	7.000000e+00	3.393721e-07	2.700744e-08	2.700744e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208094]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208094]
Path=TTest[MUR1.0_MUF1.0_PDF99208094]
RatioPlot=0
ScaledBy=1.00180341306011172e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	9.060902e-06	1.973992e-06	1.973992e-06
2.000000e-02	3.000000e-02	1.916551e-05	2.577522e-06	2.577522e-06
3.000000e-02	4.000000e-02	1.983557e-05	2.956193e-06	2.956193e-06
4.000000e-02	6.000000e-02	3.437141e-05	2.504047e-06	2.504047e-06
6.000000e-02	8.000000e-02	4.498367e-05	2.895547e-06	2.895547e-06
8.000000e-02	1.000000e-01	5.496240e-05	3.312865e-06	3.312865e-06
1.000000e-01	1.200000e-01	6.991640e-05	3.595070e-06	3.595070e-06
1.200000e-01	1.400000e-01	7.633155e-05	3.876249e-06	3.876249e-06
1.400000e-01	1.800000e-01	9.740920e-05	3.009528e-06	3.009528e-06
1.800000e-01	2.400000e-01	1.193733e-04	2.751280e-06	2.751280e-06
2.400000e-01	2.800000e-01	1.459277e-04	3.661607e-06	3.661607e-06
2.800000e-01	3.400000e-01	1.627729e-04	3.165312e-06	3.165312e-06
3.400000e-01	4.000000e-01	1.756565e-04	3.347134e-06	3.347134e-06
4.000000e-01	5.000000e-01	2.084370e-04	2.782183e-06	2.782183e-06
5.000000e-01	6.000000e-01	2.293968e-04	2.963689e-06	2.963689e-06
6.000000e-01	7.000000e-01	2.446622e-04	3.027775e-06	3.027775e-06
7.000000e-01	7.500000e-01	2.527582e-04	4.307877e-06	4.307877e-06
7.500000e-01	8.000000e-01	2.487828e-04	4.269036e-06	4.269036e-06
8.000000e-01	8.500000e-01	2.403346e-04	4.222979e-06	4.222979e-06
8.500000e-01	9.000000e-01	2.498262e-04	4.204062e-06	4.204062e-06
9.000000e-01	9.500000e-01	2.383692e-04	4.144728e-06	4.144728e-06
9.500000e-01	1.000000e+00	2.411232e-04	4.122772e-06	4.122772e-06
1.000000e+00	1.050000e+00	2.328316e-04	4.060476e-06	4.060476e-06
1.050000e+00	1.100000e+00	2.300782e-04	3.966897e-06	3.966897e-06
1.100000e+00	1.200000e+00	2.218035e-04	2.741974e-06	2.741974e-06
1.200000e+00	1.400000e+00	2.001392e-04	1.806247e-06	1.806247e-06
1.400000e+00	1.700000e+00	1.616904e-04	1.274900e-06	1.274900e-06
1.700000e+00	2.000000e+00	1.151711e-04	1.050308e-06	1.050308e-06
2.000000e+00	2.400000e+00	6.864063e-05	7.014736e-07	7.014736e-07
2.400000e+00	2.600000e+00	4.068355e-05	7.718714e-07	7.718714e-07
2.600000e+00	2.700000e+00	2.997248e-05	9.584662e-07	9.584662e-07
2.700000e+00	2.900000e+00	2.015004e-05	5.880793e-07	5.880793e-07
2.900000e+00	3.000000e+00	1.366556e-05	7.118773e-07	7.118773e-07
3.000000e+00	3.050000e+00	1.425766e-05	9.632171e-07	9.632171e-07
3.050000e+00	3.100000e+00	1.063408e-05	9.103413e-07	9.103413e-07
3.100000e+00	3.300000e+00	9.156785e-06	4.143035e-07	4.143035e-07
3.300000e+00	3.500000e+00	6.014260e-06	3.521267e-07	3.521267e-07
3.500000e+00	4.000000e+00	3.014078e-06	1.725189e-07	1.725189e-07
4.000000e+00	5.000000e+00	1.698226e-06	7.937718e-08	7.937718e-08
5.000000e+00	6.000000e+00	7.423830e-07	4.494704e-08	4.494704e-08
6.000000e+00	7.000000e+00	3.394923e-07	2.701819e-08	2.701819e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208093]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208093]
Path=TTest[MUR1.0_MUF1.0_PDF99208093]
RatioPlot=0
ScaledBy=1.00180340903854428e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	9.025894e-06	1.969702e-06	1.969702e-06
2.000000e-02	3.000000e-02	1.915223e-05	2.573772e-06	2.573772e-06
3.000000e-02	4.000000e-02	1.978698e-05	2.949568e-06	2.949568e-06
4.000000e-02	6.000000e-02	3.431234e-05	2.499633e-06	2.499633e-06
6.000000e-02	8.000000e-02	4.487212e-05	2.889915e-06	2.889915e-06
8.000000e-02	1.000000e-01	5.476905e-05	3.304335e-06	3.304335e-06
1.000000e-01	1.200000e-01	6.982415e-05	3.589306e-06	3.589306e-06
1.200000e-01	1.400000e-01	7.619490e-05	3.869225e-06	3.869225e-06
1.400000e-01	1.800000e-01	9.718733e-05	3.003790e-06	3.003790e-06
1.800000e-01	2.400000e-01	1.191249e-04	2.746136e-06	2.746136e-06
2.400000e-01	2.800000e-01	1.456089e-04	3.655094e-06	3.655094e-06
2.800000e-01	3.400000e-01	1.624331e-04	3.159765e-06	3.159765e-06
3.400000e-01	4.000000e-01	1.752670e-04	3.340756e-06	3.340756e-06
4.000000e-01	5.000000e-01	2.080073e-04	2.776916e-06	2.776916e-06
5.000000e-01	6.000000e-01	2.289153e-04	2.958415e-06	2.958415e-06
6.000000e-01	7.000000e-01	2.441116e-04	3.022386e-06	3.022386e-06
7.000000e-01	7.500000e-01	2.521972e-04	4.300611e-06	4.300611e-06
7.500000e-01	8.000000e-01	2.482374e-04	4.261485e-06	4.261485e-06
8.000000e-01	8.500000e-01	2.398414e-04	4.215693e-06	4.215693e-06
8.500000e-01	9.000000e-01	2.492596e-04	4.196376e-06	4.196376e-06
9.000000e-01	9.500000e-01	2.378662e-04	4.137672e-06	4.137672e-06
9.500000e-01	1.000000e+00	2.405830e-04	4.115734e-06	4.115734e-06
1.000000e+00	1.050000e+00	2.323476e-04	4.053505e-06	4.053505e-06
1.050000e+00	1.100000e+00	2.295980e-04	3.959857e-06	3.959857e-06
1.100000e+00	1.200000e+00	2.213300e-04	2.737437e-06	2.737437e-06
1.200000e+00	1.400000e+00	1.997460e-04	1.803355e-06	1.803355e-06
1.400000e+00	1.700000e+00	1.613483e-04	1.272767e-06	1.272767e-06
1.700000e+00	2.000000e+00	1.149395e-04	1.048590e-06	1.048590e-06
2.000000e+00	2.400000e+00	6.850638e-05	7.003999e-07	7.003999e-07
2.400000e+00	2.600000e+00	4.061058e-05	7.707020e-07	7.707020e-07
2.600000e+00	2.700000e+00	2.991566e-05	9.569157e-07	9.569157e-07
2.700000e+00	2.900000e+00	2.011399e-05	5.872131e-07	5.872131e-07
2.900000e+00	3.000000e+00	1.364173e-05	7.107955e-07	7.107955e-07
3.000000e+00	3.050000e+00	1.423714e-05	9.616492e-07	9.616492e-07
3.050000e+00	3.100000e+00	1.061818e-05	9.090813e-07	9.090813e-07
3.100000e+00	3.300000e+00	9.137855e-06	4.137091e-07	4.137091e-07
3.300000e+00	3.500000e+00	6.002475e-06	3.516496e-07	3.516496e-07
3.500000e+00	4.000000e+00	3.010330e-06	1.722750e-07	1.722750e-07
4.000000e+00	5.000000e+00	1.696866e-06	7.925083e-08	7.925083e-08
5.000000e+00	6.000000e+00	7.415103e-07	4.487342e-08	4.487342e-08
6.000000e+00	7.000000e+00	3.393252e-07	2.696509e-08	2.696509e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208092]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208092]
Path=TTest[MUR1.0_MUF1.0_PDF99208092]
RatioPlot=0
ScaledBy=1.00180341178478495e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.582057e-06	1.869612e-06	1.869612e-06
2.000000e-02	3.000000e-02	1.822039e-05	2.448959e-06	2.448959e-06
3.000000e-02	4.000000e-02	1.884126e-05	2.804429e-06	2.804429e-06
4.000000e-02	6.000000e-02	3.269605e-05	2.374836e-06	2.374836e-06
6.000000e-02	8.000000e-02	4.270492e-05	2.747078e-06	2.747078e-06
8.000000e-02	1.000000e-01	5.204975e-05	3.138477e-06	3.138477e-06
1.000000e-01	1.200000e-01	6.647075e-05	3.413146e-06	3.413146e-06
1.200000e-01	1.400000e-01	7.256140e-05	3.679096e-06	3.679096e-06
1.400000e-01	1.800000e-01	9.250818e-05	2.855009e-06	2.855009e-06
1.800000e-01	2.400000e-01	1.134137e-04	2.610375e-06	2.610375e-06
2.400000e-01	2.800000e-01	1.385631e-04	3.473782e-06	3.473782e-06
2.800000e-01	3.400000e-01	1.545279e-04	3.002852e-06	3.002852e-06
3.400000e-01	4.000000e-01	1.668662e-04	3.175423e-06	3.175423e-06
4.000000e-01	5.000000e-01	1.979908e-04	2.639499e-06	2.639499e-06
5.000000e-01	6.000000e-01	2.179529e-04	2.812318e-06	2.812318e-06
6.000000e-01	7.000000e-01	2.322815e-04	2.872077e-06	2.872077e-06
7.000000e-01	7.500000e-01	2.399490e-04	4.086605e-06	4.086605e-06
7.500000e-01	8.000000e-01	2.363092e-04	4.049646e-06	4.049646e-06
8.000000e-01	8.500000e-01	2.281796e-04	4.006230e-06	4.006230e-06
8.500000e-01	9.000000e-01	2.371438e-04	3.988164e-06	3.988164e-06
9.000000e-01	9.500000e-01	2.263146e-04	3.931281e-06	3.931281e-06
9.500000e-01	1.000000e+00	2.288870e-04	3.911216e-06	3.911216e-06
1.000000e+00	1.050000e+00	2.211510e-04	3.852670e-06	3.852670e-06
1.050000e+00	1.100000e+00	2.185028e-04	3.763831e-06	3.763831e-06
1.100000e+00	1.200000e+00	2.105909e-04	2.601519e-06	2.601519e-06
1.200000e+00	1.400000e+00	1.899984e-04	1.713704e-06	1.713704e-06
1.400000e+00	1.700000e+00	1.534842e-04	1.209489e-06	1.209489e-06
1.700000e+00	2.000000e+00	1.092827e-04	9.963791e-07	9.963791e-07
2.000000e+00	2.400000e+00	6.511805e-05	6.655396e-07	6.655396e-07
2.400000e+00	2.600000e+00	3.861217e-05	7.324599e-07	7.324599e-07
2.600000e+00	2.700000e+00	2.840725e-05	9.092454e-07	9.092454e-07
2.700000e+00	2.900000e+00	1.911153e-05	5.580860e-07	5.580860e-07
2.900000e+00	3.000000e+00	1.296075e-05	6.757648e-07	6.757648e-07
3.000000e+00	3.050000e+00	1.350405e-05	9.141037e-07	9.141037e-07
3.050000e+00	3.100000e+00	1.007544e-05	8.643006e-07	8.643006e-07
3.100000e+00	3.300000e+00	8.679520e-06	3.932996e-07	3.932996e-07
3.300000e+00	3.500000e+00	5.706560e-06	3.344788e-07	3.344788e-07
3.500000e+00	4.000000e+00	2.856666e-06	1.639522e-07	1.639522e-07
4.000000e+00	5.000000e+00	1.612015e-06	7.548654e-08	7.548654e-08
5.000000e+00	6.000000e+00	7.051217e-07	4.279348e-08	4.279348e-08
6.000000e+00	7.000000e+00	3.238050e-07	2.576367e-08	2.576367e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208091]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208091]
Path=TTest[MUR1.0_MUF1.0_PDF99208091]
RatioPlot=0
ScaledBy=1.00180340407328133e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.612688e-06	1.870623e-06	1.870623e-06
2.000000e-02	3.000000e-02	1.824116e-05	2.446365e-06	2.446365e-06
3.000000e-02	4.000000e-02	1.882868e-05	2.798100e-06	2.798100e-06
4.000000e-02	6.000000e-02	3.262813e-05	2.373319e-06	2.373319e-06
6.000000e-02	8.000000e-02	4.281388e-05	2.748631e-06	2.748631e-06
8.000000e-02	1.000000e-01	5.215545e-05	3.136914e-06	3.136914e-06
1.000000e-01	1.200000e-01	6.641420e-05	3.409509e-06	3.409509e-06
1.200000e-01	1.400000e-01	7.253025e-05	3.675298e-06	3.675298e-06
1.400000e-01	1.800000e-01	9.256260e-05	2.852901e-06	2.852901e-06
1.800000e-01	2.400000e-01	1.134891e-04	2.609441e-06	2.609441e-06
2.400000e-01	2.800000e-01	1.386944e-04	3.473640e-06	3.473640e-06
2.800000e-01	3.400000e-01	1.546211e-04	3.001025e-06	3.001025e-06
3.400000e-01	4.000000e-01	1.669450e-04	3.173968e-06	3.173968e-06
4.000000e-01	5.000000e-01	1.980416e-04	2.638217e-06	2.638217e-06
5.000000e-01	6.000000e-01	2.180214e-04	2.810504e-06	2.810504e-06
6.000000e-01	7.000000e-01	2.324304e-04	2.871159e-06	2.871159e-06
7.000000e-01	7.500000e-01	2.402162e-04	4.086229e-06	4.086229e-06
7.500000e-01	8.000000e-01	2.363008e-04	4.047998e-06	4.047998e-06
8.000000e-01	8.500000e-01	2.283784e-04	4.004545e-06	4.004545e-06
8.500000e-01	9.000000e-01	2.372874e-04	3.985923e-06	3.985923e-06
9.000000e-01	9.500000e-01	2.264178e-04	3.930171e-06	3.930171e-06
9.500000e-01	1.000000e+00	2.289078e-04	3.908576e-06	3.908576e-06
1.000000e+00	1.050000e+00	2.211760e-04	3.850398e-06	3.850398e-06
1.050000e+00	1.100000e+00	2.184558e-04	3.760611e-06	3.760611e-06
1.100000e+00	1.200000e+00	2.105895e-04	2.599854e-06	2.599854e-06
1.200000e+00	1.400000e+00	1.900511e-04	1.712816e-06	1.712816e-06
1.400000e+00	1.700000e+00	1.534865e-04	1.208861e-06	1.208861e-06
1.700000e+00	2.000000e+00	1.093172e-04	9.961559e-07	9.961559e-07
2.000000e+00	2.400000e+00	6.512750e-05	6.653599e-07	6.653599e-07
2.400000e+00	2.600000e+00	3.857965e-05	7.322286e-07	7.322286e-07
2.600000e+00	2.700000e+00	2.842635e-05	9.093848e-07	9.093848e-07
2.700000e+00	2.900000e+00	1.910068e-05	5.579198e-07	5.579198e-07
2.900000e+00	3.000000e+00	1.294788e-05	6.756298e-07	6.756298e-07
3.000000e+00	3.050000e+00	1.353036e-05	9.143632e-07	9.143632e-07
3.050000e+00	3.100000e+00	1.007362e-05	8.637979e-07	8.637979e-07
3.100000e+00	3.300000e+00	8.676400e-06	3.934854e-07	3.934854e-07
3.300000e+00	3.500000e+00	5.694440e-06	3.345316e-07	3.345316e-07
3.500000e+00	4.000000e+00	2.853402e-06	1.639747e-07	1.639747e-07
4.000000e+00	5.000000e+00	1.612188e-06	7.556166e-08	7.556166e-08
5.000000e+00	6.000000e+00	7.050574e-07	4.287188e-08	4.287188e-08
6.000000e+00	7.000000e+00	3.228687e-07	2.581886e-08	2.581886e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208090]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208090]
Path=TTest[MUR1.0_MUF1.0_PDF99208090]
RatioPlot=0
ScaledBy=1.00180340235244860e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	7.937408e-06	1.715747e-06	1.715747e-06
2.000000e-02	3.000000e-02	1.682442e-05	2.253080e-06	2.253080e-06
3.000000e-02	4.000000e-02	1.736206e-05	2.570776e-06	2.570776e-06
4.000000e-02	6.000000e-02	3.009281e-05	2.179600e-06	2.179600e-06
6.000000e-02	8.000000e-02	3.951161e-05	2.528301e-06	2.528301e-06
8.000000e-02	1.000000e-01	4.797987e-05	2.879610e-06	2.879610e-06
1.000000e-01	1.200000e-01	6.122905e-05	3.136007e-06	3.136007e-06
1.200000e-01	1.400000e-01	6.690280e-05	3.379792e-06	3.379792e-06
1.400000e-01	1.800000e-01	8.534508e-05	2.621833e-06	2.621833e-06
1.800000e-01	2.400000e-01	1.046948e-04	2.399115e-06	2.399115e-06
2.400000e-01	2.800000e-01	1.278571e-04	3.193449e-06	3.193449e-06
2.800000e-01	3.400000e-01	1.424382e-04	2.757589e-06	2.757589e-06
3.400000e-01	4.000000e-01	1.539834e-04	2.917562e-06	2.917562e-06
4.000000e-01	5.000000e-01	1.825753e-04	2.425072e-06	2.425072e-06
5.000000e-01	6.000000e-01	2.010955e-04	2.583786e-06	2.583786e-06
6.000000e-01	7.000000e-01	2.141903e-04	2.638477e-06	2.638477e-06
7.000000e-01	7.500000e-01	2.213826e-04	3.755294e-06	3.755294e-06
7.500000e-01	8.000000e-01	2.178312e-04	3.719890e-06	3.719890e-06
8.000000e-01	8.500000e-01	2.104476e-04	3.679996e-06	3.679996e-06
8.500000e-01	9.000000e-01	2.185964e-04	3.662898e-06	3.662898e-06
9.000000e-01	9.500000e-01	2.085976e-04	3.610762e-06	3.610762e-06
9.500000e-01	1.000000e+00	2.107992e-04	3.591209e-06	3.591209e-06
1.000000e+00	1.050000e+00	2.038686e-04	3.538904e-06	3.538904e-06
1.050000e+00	1.100000e+00	2.012512e-04	3.455903e-06	3.455903e-06
1.100000e+00	1.200000e+00	1.939698e-04	2.389163e-06	2.389163e-06
1.200000e+00	1.400000e+00	1.750026e-04	1.573896e-06	1.573896e-06
1.400000e+00	1.700000e+00	1.413166e-04	1.110761e-06	1.110761e-06
1.700000e+00	2.000000e+00	1.005825e-04	9.153570e-07	9.153570e-07
2.000000e+00	2.400000e+00	5.988825e-05	6.114232e-07	6.114232e-07
2.400000e+00	2.600000e+00	3.547002e-05	6.730210e-07	6.730210e-07
2.600000e+00	2.700000e+00	2.610027e-05	8.357127e-07	8.357127e-07
2.700000e+00	2.900000e+00	1.754327e-05	5.128316e-07	5.128316e-07
2.900000e+00	3.000000e+00	1.188686e-05	6.214017e-07	6.214017e-07
3.000000e+00	3.050000e+00	1.241398e-05	8.409709e-07	8.409709e-07
3.050000e+00	3.100000e+00	9.234080e-06	7.943893e-07	7.943893e-07
3.100000e+00	3.300000e+00	7.963190e-06	3.620347e-07	3.620347e-07
3.300000e+00	3.500000e+00	5.229110e-06	3.080415e-07	3.080415e-07
3.500000e+00	4.000000e+00	2.613980e-06	1.511334e-07	1.511334e-07
4.000000e+00	5.000000e+00	1.481276e-06	6.978363e-08	6.978363e-08
5.000000e+00	6.000000e+00	6.488425e-07	3.970154e-08	3.970154e-08
6.000000e+00	7.000000e+00	2.985859e-07	2.399507e-08	2.399507e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208089]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208089]
Path=TTest[MUR1.0_MUF1.0_PDF99208089]
RatioPlot=0
ScaledBy=1.00180340092948404e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	7.950197e-06	1.721024e-06	1.721024e-06
2.000000e-02	3.000000e-02	1.686438e-05	2.259316e-06	2.259316e-06
3.000000e-02	4.000000e-02	1.739448e-05	2.577751e-06	2.577751e-06
4.000000e-02	6.000000e-02	3.016626e-05	2.186324e-06	2.186324e-06
6.000000e-02	8.000000e-02	3.960057e-05	2.535655e-06	2.535655e-06
8.000000e-02	1.000000e-01	4.808686e-05	2.888034e-06	2.888034e-06
1.000000e-01	1.200000e-01	6.138165e-05	3.145417e-06	3.145417e-06
1.200000e-01	1.400000e-01	6.706995e-05	3.390086e-06	3.390086e-06
1.400000e-01	1.800000e-01	8.554905e-05	2.629595e-06	2.629595e-06
1.800000e-01	2.400000e-01	1.049403e-04	2.406249e-06	2.406249e-06
2.400000e-01	2.800000e-01	1.281587e-04	3.202924e-06	3.202924e-06
2.800000e-01	3.400000e-01	1.427984e-04	2.766055e-06	2.766055e-06
3.400000e-01	4.000000e-01	1.543429e-04	2.926276e-06	2.926276e-06
4.000000e-01	5.000000e-01	1.830227e-04	2.432397e-06	2.432397e-06
5.000000e-01	6.000000e-01	2.015859e-04	2.591674e-06	2.591674e-06
6.000000e-01	7.000000e-01	2.147165e-04	2.646535e-06	2.646535e-06
7.000000e-01	7.500000e-01	2.219456e-04	3.766919e-06	3.766919e-06
7.500000e-01	8.000000e-01	2.183754e-04	3.731361e-06	3.731361e-06
8.000000e-01	8.500000e-01	2.109720e-04	3.691379e-06	3.691379e-06
8.500000e-01	9.000000e-01	2.191412e-04	3.674120e-06	3.674120e-06
9.000000e-01	9.500000e-01	2.091180e-04	3.621803e-06	3.621803e-06
9.500000e-01	1.000000e+00	2.113314e-04	3.602254e-06	3.602254e-06
1.000000e+00	1.050000e+00	2.043700e-04	3.549726e-06	3.549726e-06
1.050000e+00	1.100000e+00	2.017644e-04	3.466413e-06	3.466413e-06
1.100000e+00	1.200000e+00	1.944577e-04	2.396502e-06	2.396502e-06
1.200000e+00	1.400000e+00	1.754590e-04	1.578765e-06	1.578765e-06
1.400000e+00	1.700000e+00	1.416821e-04	1.114170e-06	1.114170e-06
1.700000e+00	2.000000e+00	1.008521e-04	9.181656e-07	9.181656e-07
2.000000e+00	2.400000e+00	6.005598e-05	6.133081e-07	6.133081e-07
2.400000e+00	2.600000e+00	3.557653e-05	6.751094e-07	6.751094e-07
2.600000e+00	2.700000e+00	2.618001e-05	8.382745e-07	8.382745e-07
2.700000e+00	2.900000e+00	1.759686e-05	5.144125e-07	5.144125e-07
2.900000e+00	3.000000e+00	1.192485e-05	6.232493e-07	6.232493e-07
3.000000e+00	3.050000e+00	1.245165e-05	8.434354e-07	8.434354e-07
3.050000e+00	3.100000e+00	9.264104e-06	7.968046e-07	7.968046e-07
3.100000e+00	3.300000e+00	7.989420e-06	3.631011e-07	3.631011e-07
3.300000e+00	3.500000e+00	5.247050e-06	3.089142e-07	3.089142e-07
3.500000e+00	4.000000e+00	2.624038e-06	1.515457e-07	1.515457e-07
4.000000e+00	5.000000e+00	1.486433e-06	6.994731e-08	6.994731e-08
5.000000e+00	6.000000e+00	6.508134e-07	3.977542e-08	3.977542e-08
6.000000e+00	7.000000e+00	2.993377e-07	2.402578e-08	2.402578e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208088]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208088]
Path=TTest[MUR1.0_MUF1.0_PDF99208088]
RatioPlot=0
ScaledBy=1.00180340438235503e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.253637e-06	1.788822e-06	1.788822e-06
2.000000e-02	3.000000e-02	1.750435e-05	2.345812e-06	2.345812e-06
3.000000e-02	4.000000e-02	1.808505e-05	2.681239e-06	2.681239e-06
4.000000e-02	6.000000e-02	3.134565e-05	2.272101e-06	2.272101e-06
6.000000e-02	8.000000e-02	4.108762e-05	2.633327e-06	2.633327e-06
8.000000e-02	1.000000e-01	4.995214e-05	3.001157e-06	3.001157e-06
1.000000e-01	1.200000e-01	6.377375e-05	3.267567e-06	3.267567e-06
1.200000e-01	1.400000e-01	6.968030e-05	3.522080e-06	3.522080e-06
1.400000e-01	1.800000e-01	8.883170e-05	2.732640e-06	2.732640e-06
1.800000e-01	2.400000e-01	1.089682e-04	2.499718e-06	2.499718e-06
2.400000e-01	2.800000e-01	1.330959e-04	3.327423e-06	3.327423e-06
2.800000e-01	3.400000e-01	1.483344e-04	2.874213e-06	2.874213e-06
3.400000e-01	4.000000e-01	1.602767e-04	3.040278e-06	3.040278e-06
4.000000e-01	5.000000e-01	1.901063e-04	2.527232e-06	2.527232e-06
5.000000e-01	6.000000e-01	2.093353e-04	2.692660e-06	2.692660e-06
6.000000e-01	7.000000e-01	2.230040e-04	2.749780e-06	2.749780e-06
7.000000e-01	7.500000e-01	2.304646e-04	3.913438e-06	3.913438e-06
7.500000e-01	8.000000e-01	2.268178e-04	3.876965e-06	3.876965e-06
8.000000e-01	8.500000e-01	2.191312e-04	3.835534e-06	3.835534e-06
8.500000e-01	9.000000e-01	2.276382e-04	3.817726e-06	3.817726e-06
9.000000e-01	9.500000e-01	2.172478e-04	3.763834e-06	3.763834e-06
9.500000e-01	1.000000e+00	2.195766e-04	3.743307e-06	3.743307e-06
1.000000e+00	1.050000e+00	2.122832e-04	3.688396e-06	3.688396e-06
1.050000e+00	1.100000e+00	2.096400e-04	3.602440e-06	3.602440e-06
1.100000e+00	1.200000e+00	2.020311e-04	2.490349e-06	2.490349e-06
1.200000e+00	1.400000e+00	1.822944e-04	1.640528e-06	1.640528e-06
1.400000e+00	1.700000e+00	1.472078e-04	1.157777e-06	1.157777e-06
1.700000e+00	2.000000e+00	1.047967e-04	9.540235e-07	9.540235e-07
2.000000e+00	2.400000e+00	6.241150e-05	6.372428e-07	6.372428e-07
2.400000e+00	2.600000e+00	3.697587e-05	7.013858e-07	7.013858e-07
2.600000e+00	2.700000e+00	2.720556e-05	8.707867e-07	8.707867e-07
2.700000e+00	2.900000e+00	1.829238e-05	5.343891e-07	5.343891e-07
2.900000e+00	3.000000e+00	1.239489e-05	6.473555e-07	6.473555e-07
3.000000e+00	3.050000e+00	1.293758e-05	8.759000e-07	8.759000e-07
3.050000e+00	3.100000e+00	9.630320e-06	8.276224e-07	8.276224e-07
3.100000e+00	3.300000e+00	8.304045e-06	3.770485e-07	3.770485e-07
3.300000e+00	3.500000e+00	5.454255e-06	3.207389e-07	3.207389e-07
3.500000e+00	4.000000e+00	2.726106e-06	1.573110e-07	1.573110e-07
4.000000e+00	5.000000e+00	1.543343e-06	7.256762e-08	7.256762e-08
5.000000e+00	6.000000e+00	6.756949e-07	4.123952e-08	4.123952e-08
6.000000e+00	7.000000e+00	3.108749e-07	2.489673e-08	2.489673e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208087]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208087]
Path=TTest[MUR1.0_MUF1.0_PDF99208087]
RatioPlot=0
ScaledBy=1.00180340418560727e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.150619e-06	1.767466e-06	1.767466e-06
2.000000e-02	3.000000e-02	1.726289e-05	2.316106e-06	2.316106e-06
3.000000e-02	4.000000e-02	1.782047e-05	2.645689e-06	2.645689e-06
4.000000e-02	6.000000e-02	3.089428e-05	2.243769e-06	2.243769e-06
6.000000e-02	8.000000e-02	4.054784e-05	2.600235e-06	2.600235e-06
8.000000e-02	1.000000e-01	4.932357e-05	2.965613e-06	2.965613e-06
1.000000e-01	1.200000e-01	6.285865e-05	3.225928e-06	3.225928e-06
1.200000e-01	1.400000e-01	6.866130e-05	3.477088e-06	3.477088e-06
1.400000e-01	1.800000e-01	8.763080e-05	2.697952e-06	2.697952e-06
1.800000e-01	2.400000e-01	1.074470e-04	2.468208e-06	2.468208e-06
2.400000e-01	2.800000e-01	1.312770e-04	3.285309e-06	3.285309e-06
2.800000e-01	3.400000e-01	1.463068e-04	2.837978e-06	2.837978e-06
3.400000e-01	4.000000e-01	1.580697e-04	3.002103e-06	3.002103e-06
4.000000e-01	5.000000e-01	1.874610e-04	2.495312e-06	2.495312e-06
5.000000e-01	6.000000e-01	2.064379e-04	2.658453e-06	2.658453e-06
6.000000e-01	7.000000e-01	2.199857e-04	2.715144e-06	2.715144e-06
7.000000e-01	7.500000e-01	2.273468e-04	3.864188e-06	3.864188e-06
7.500000e-01	8.000000e-01	2.237020e-04	3.828025e-06	3.828025e-06
8.000000e-01	8.500000e-01	2.161108e-04	3.787005e-06	3.787005e-06
8.500000e-01	9.000000e-01	2.245342e-04	3.769473e-06	3.769473e-06
9.000000e-01	9.500000e-01	2.142406e-04	3.715767e-06	3.715767e-06
9.500000e-01	1.000000e+00	2.165850e-04	3.696139e-06	3.696139e-06
1.000000e+00	1.050000e+00	2.093538e-04	3.641530e-06	3.641530e-06
1.050000e+00	1.100000e+00	2.067338e-04	3.556517e-06	3.556517e-06
1.100000e+00	1.200000e+00	1.992742e-04	2.458540e-06	2.458540e-06
1.200000e+00	1.400000e+00	1.798060e-04	1.619687e-06	1.619687e-06
1.400000e+00	1.700000e+00	1.452205e-04	1.143142e-06	1.143142e-06
1.700000e+00	2.000000e+00	1.033898e-04	9.419705e-07	9.419705e-07
2.000000e+00	2.400000e+00	6.158588e-05	6.292029e-07	6.292029e-07
2.400000e+00	2.600000e+00	3.648713e-05	6.925545e-07	6.925545e-07
2.600000e+00	2.700000e+00	2.686631e-05	8.600627e-07	8.600627e-07
2.700000e+00	2.900000e+00	1.805670e-05	5.277308e-07	5.277308e-07
2.900000e+00	3.000000e+00	1.224184e-05	6.392658e-07	6.392658e-07
3.000000e+00	3.050000e+00	1.278036e-05	8.651095e-07	8.651095e-07
3.050000e+00	3.100000e+00	9.516616e-06	8.173589e-07	8.173589e-07
3.100000e+00	3.300000e+00	8.201290e-06	3.723378e-07	3.723378e-07
3.300000e+00	3.500000e+00	5.386065e-06	3.166847e-07	3.166847e-07
3.500000e+00	4.000000e+00	2.697426e-06	1.552919e-07	1.552919e-07
4.000000e+00	5.000000e+00	1.525326e-06	7.161142e-08	7.161142e-08
5.000000e+00	6.000000e+00	6.673962e-07	4.066856e-08	4.066856e-08
6.000000e+00	7.000000e+00	3.061858e-07	2.452444e-08	2.452444e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208086]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208086]
Path=TTest[MUR1.0_MUF1.0_PDF99208086]
RatioPlot=0
ScaledBy=1.00180340279174598e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	7.925953e-06	1.712245e-06	1.712245e-06
2.000000e-02	3.000000e-02	1.679499e-05	2.248742e-06	2.248742e-06
3.000000e-02	4.000000e-02	1.733200e-05	2.565600e-06	2.565600e-06
4.000000e-02	6.000000e-02	3.003574e-05	2.175138e-06	2.175138e-06
6.000000e-02	8.000000e-02	3.944139e-05	2.523177e-06	2.523177e-06
8.000000e-02	1.000000e-01	4.789955e-05	2.873988e-06	2.873988e-06
1.000000e-01	1.200000e-01	6.111485e-05	3.129555e-06	3.129555e-06
1.200000e-01	1.400000e-01	6.677130e-05	3.372683e-06	3.372683e-06
1.400000e-01	1.800000e-01	8.518920e-05	2.616504e-06	2.616504e-06
1.800000e-01	2.400000e-01	1.045027e-04	2.394234e-06	2.394234e-06
2.400000e-01	2.800000e-01	1.276240e-04	3.186974e-06	3.186974e-06
2.800000e-01	3.400000e-01	1.421701e-04	2.751883e-06	2.751883e-06
3.400000e-01	4.000000e-01	1.537016e-04	2.911580e-06	2.911580e-06
4.000000e-01	5.000000e-01	1.822289e-04	2.420042e-06	2.420042e-06
5.000000e-01	6.000000e-01	2.007134e-04	2.578372e-06	2.578372e-06
6.000000e-01	7.000000e-01	2.137905e-04	2.633010e-06	2.633010e-06
7.000000e-01	7.500000e-01	2.209626e-04	3.747478e-06	3.747478e-06
7.500000e-01	8.000000e-01	2.174136e-04	3.712138e-06	3.712138e-06
8.000000e-01	8.500000e-01	2.100494e-04	3.672285e-06	3.672285e-06
8.500000e-01	9.000000e-01	2.181830e-04	3.655272e-06	3.655272e-06
9.000000e-01	9.500000e-01	2.082048e-04	3.603285e-06	3.603285e-06
9.500000e-01	1.000000e+00	2.103994e-04	3.583748e-06	3.583748e-06
1.000000e+00	1.050000e+00	2.034844e-04	3.531533e-06	3.531533e-06
1.050000e+00	1.100000e+00	2.008578e-04	3.448646e-06	3.448646e-06
1.100000e+00	1.200000e+00	1.936026e-04	2.384177e-06	2.384177e-06
1.200000e+00	1.400000e+00	1.746646e-04	1.570605e-06	1.570605e-06
1.400000e+00	1.700000e+00	1.410458e-04	1.108450e-06	1.108450e-06
1.700000e+00	2.000000e+00	1.003884e-04	9.134616e-07	9.134616e-07
2.000000e+00	2.400000e+00	5.976968e-05	6.101505e-07	6.101505e-07
2.400000e+00	2.600000e+00	3.539602e-05	6.716044e-07	6.716044e-07
2.600000e+00	2.700000e+00	2.604751e-05	8.339941e-07	8.339941e-07
2.700000e+00	2.900000e+00	1.750678e-05	5.117622e-07	5.117622e-07
2.900000e+00	3.000000e+00	1.186181e-05	6.201243e-07	6.201243e-07
3.000000e+00	3.050000e+00	1.239011e-05	8.392880e-07	8.392880e-07
3.050000e+00	3.100000e+00	9.215126e-06	7.927406e-07	7.927406e-07
3.100000e+00	3.300000e+00	7.945950e-06	3.612922e-07	3.612922e-07
3.300000e+00	3.500000e+00	5.217220e-06	3.074198e-07	3.074198e-07
3.500000e+00	4.000000e+00	2.608084e-06	1.508335e-07	1.508335e-07
4.000000e+00	5.000000e+00	1.478011e-06	6.965436e-08	6.965436e-08
5.000000e+00	6.000000e+00	6.474941e-07	3.963423e-08	3.963423e-08
6.000000e+00	7.000000e+00	2.979563e-07	2.395796e-08	2.395796e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208085]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208085]
Path=TTest[MUR1.0_MUF1.0_PDF99208085]
RatioPlot=0
ScaledBy=1.00180340130924738e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	7.920638e-06	1.716642e-06	1.716642e-06
2.000000e-02	3.000000e-02	1.678662e-05	2.251460e-06	2.251460e-06
3.000000e-02	4.000000e-02	1.733095e-05	2.570410e-06	2.570410e-06
4.000000e-02	6.000000e-02	3.004851e-05	2.179799e-06	2.179799e-06
6.000000e-02	8.000000e-02	3.945668e-05	2.528214e-06	2.528214e-06
8.000000e-02	1.000000e-01	4.791058e-05	2.879671e-06	2.879671e-06
1.000000e-01	1.200000e-01	6.113260e-05	3.135902e-06	3.135902e-06
1.200000e-01	1.400000e-01	6.682355e-05	3.380355e-06	3.380355e-06
1.400000e-01	1.800000e-01	8.522635e-05	2.621737e-06	2.621737e-06
1.800000e-01	2.400000e-01	1.045337e-04	2.398953e-06	2.398953e-06
2.400000e-01	2.800000e-01	1.276852e-04	3.193271e-06	3.193271e-06
2.800000e-01	3.400000e-01	1.422796e-04	2.758003e-06	2.758003e-06
3.400000e-01	4.000000e-01	1.537751e-04	2.917884e-06	2.917884e-06
4.000000e-01	5.000000e-01	1.823686e-04	2.425490e-06	2.425490e-06
5.000000e-01	6.000000e-01	2.008668e-04	2.584322e-06	2.584322e-06
6.000000e-01	7.000000e-01	2.139469e-04	2.638893e-06	2.638893e-06
7.000000e-01	7.500000e-01	2.211378e-04	3.755872e-06	3.755872e-06
7.500000e-01	8.000000e-01	2.176106e-04	3.720549e-06	3.720549e-06
8.000000e-01	8.500000e-01	2.102046e-04	3.680868e-06	3.680868e-06
8.500000e-01	9.000000e-01	2.183614e-04	3.663576e-06	3.663576e-06
9.000000e-01	9.500000e-01	2.083576e-04	3.611123e-06	3.611123e-06
9.500000e-01	1.000000e+00	2.105928e-04	3.592008e-06	3.592008e-06
1.000000e+00	1.050000e+00	2.036310e-04	3.539502e-06	3.539502e-06
1.050000e+00	1.100000e+00	2.010888e-04	3.456953e-06	3.456953e-06
1.100000e+00	1.200000e+00	1.937715e-04	2.389567e-06	2.389567e-06
1.200000e+00	1.400000e+00	1.748501e-04	1.574236e-06	1.574236e-06
1.400000e+00	1.700000e+00	1.411974e-04	1.111008e-06	1.111008e-06
1.700000e+00	2.000000e+00	1.005043e-04	9.155110e-07	9.155110e-07
2.000000e+00	2.400000e+00	5.986008e-05	6.115697e-07	6.115697e-07
2.400000e+00	2.600000e+00	3.546915e-05	6.732620e-07	6.732620e-07
2.600000e+00	2.700000e+00	2.609952e-05	8.359398e-07	8.359398e-07
2.700000e+00	2.900000e+00	1.754569e-05	5.130037e-07	5.130037e-07
2.900000e+00	3.000000e+00	1.189225e-05	6.215578e-07	6.215578e-07
3.000000e+00	3.050000e+00	1.240895e-05	8.409870e-07	8.409870e-07
3.050000e+00	3.100000e+00	9.238254e-06	7.946657e-07	7.946657e-07
3.100000e+00	3.300000e+00	7.968680e-06	3.621112e-07	3.621112e-07
3.300000e+00	3.500000e+00	5.235070e-06	3.080580e-07	3.080580e-07
3.500000e+00	4.000000e+00	2.618482e-06	1.511022e-07	1.511022e-07
4.000000e+00	5.000000e+00	1.482948e-06	6.972112e-08	6.972112e-08
5.000000e+00	6.000000e+00	6.490366e-07	3.962922e-08	3.962922e-08
6.000000e+00	7.000000e+00	2.984253e-07	2.392705e-08	2.392705e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208084]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208084]
Path=TTest[MUR1.0_MUF1.0_PDF99208084]
RatioPlot=0
ScaledBy=1.00180340485803754e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.354430e-06	1.816055e-06	1.816055e-06
2.000000e-02	3.000000e-02	1.772601e-05	2.379319e-06	2.379319e-06
3.000000e-02	4.000000e-02	1.829530e-05	2.719200e-06	2.719200e-06
4.000000e-02	6.000000e-02	3.172461e-05	2.305636e-06	2.305636e-06
6.000000e-02	8.000000e-02	4.159848e-05	2.670715e-06	2.670715e-06
8.000000e-02	1.000000e-01	5.062130e-05	3.047099e-06	3.047099e-06
1.000000e-01	1.200000e-01	6.454855e-05	3.314772e-06	3.314772e-06
1.200000e-01	1.400000e-01	7.050760e-05	3.573178e-06	3.573178e-06
1.400000e-01	1.800000e-01	8.995038e-05	2.772126e-06	2.772126e-06
1.800000e-01	2.400000e-01	1.102872e-04	2.535828e-06	2.535828e-06
2.400000e-01	2.800000e-01	1.347448e-04	3.375041e-06	3.375041e-06
2.800000e-01	3.400000e-01	1.502054e-04	2.916065e-06	2.916065e-06
3.400000e-01	4.000000e-01	1.622388e-04	3.084359e-06	3.084359e-06
4.000000e-01	5.000000e-01	1.924619e-04	2.563837e-06	2.563837e-06
5.000000e-01	6.000000e-01	2.119214e-04	2.731583e-06	2.731583e-06
6.000000e-01	7.000000e-01	2.258432e-04	2.789767e-06	2.789767e-06
7.000000e-01	7.500000e-01	2.333912e-04	3.970300e-06	3.970300e-06
7.500000e-01	8.000000e-01	2.296914e-04	3.933316e-06	3.933316e-06
8.000000e-01	8.500000e-01	2.218764e-04	3.891213e-06	3.891213e-06
8.500000e-01	9.000000e-01	2.305324e-04	3.873159e-06	3.873159e-06
9.000000e-01	9.500000e-01	2.199604e-04	3.818010e-06	3.818010e-06
9.500000e-01	1.000000e+00	2.223946e-04	3.797902e-06	3.797902e-06
1.000000e+00	1.050000e+00	2.149426e-04	3.741640e-06	3.741640e-06
1.050000e+00	1.100000e+00	2.122992e-04	3.654453e-06	3.654453e-06
1.100000e+00	1.200000e+00	2.046209e-04	2.526202e-06	2.526202e-06
1.200000e+00	1.400000e+00	1.846447e-04	1.664252e-06	1.664252e-06
1.400000e+00	1.700000e+00	1.491274e-04	1.174540e-06	1.174540e-06
1.700000e+00	2.000000e+00	1.061817e-04	9.677701e-07	9.677701e-07
2.000000e+00	2.400000e+00	6.326260e-05	6.464308e-07	6.464308e-07
2.400000e+00	2.600000e+00	3.749321e-05	7.114821e-07	7.114821e-07
2.600000e+00	2.700000e+00	2.760224e-05	8.833911e-07	8.833911e-07
2.700000e+00	2.900000e+00	1.855566e-05	5.420853e-07	5.420853e-07
2.900000e+00	3.000000e+00	1.258222e-05	6.564974e-07	6.564974e-07
3.000000e+00	3.050000e+00	1.312887e-05	8.882846e-07	8.882846e-07
3.050000e+00	3.100000e+00	9.782530e-06	8.394979e-07	8.394979e-07
3.100000e+00	3.300000e+00	8.428610e-06	3.822957e-07	3.822957e-07
3.300000e+00	3.500000e+00	5.537255e-06	3.250985e-07	3.250985e-07
3.500000e+00	4.000000e+00	2.773266e-06	1.593738e-07	1.593738e-07
4.000000e+00	5.000000e+00	1.566883e-06	7.343754e-08	7.343754e-08
5.000000e+00	6.000000e+00	6.851998e-07	4.166850e-08	4.166850e-08
6.000000e+00	7.000000e+00	3.143361e-07	2.510540e-08	2.510540e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208083]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208083]
Path=TTest[MUR1.0_MUF1.0_PDF99208083]
RatioPlot=0
ScaledBy=1.00180340834285940e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.581833e-06	1.860717e-06	1.860717e-06
2.000000e-02	3.000000e-02	1.817809e-05	2.436883e-06	2.436883e-06
3.000000e-02	4.000000e-02	1.878438e-05	2.788321e-06	2.788321e-06
4.000000e-02	6.000000e-02	3.255213e-05	2.362562e-06	2.362562e-06
6.000000e-02	8.000000e-02	4.263434e-05	2.735277e-06	2.735277e-06
8.000000e-02	1.000000e-01	5.194710e-05	3.122572e-06	3.122572e-06
1.000000e-01	1.200000e-01	6.623675e-05	3.394911e-06	3.394911e-06
1.200000e-01	1.400000e-01	7.230525e-05	3.658958e-06	3.658958e-06
1.400000e-01	1.800000e-01	9.224103e-05	2.840507e-06	2.840507e-06
1.800000e-01	2.400000e-01	1.131129e-04	2.597650e-06	2.597650e-06
2.400000e-01	2.800000e-01	1.381962e-04	3.457706e-06	3.457706e-06
2.800000e-01	3.400000e-01	1.540622e-04	2.987383e-06	2.987383e-06
3.400000e-01	4.000000e-01	1.663874e-04	3.159482e-06	3.159482e-06
4.000000e-01	5.000000e-01	1.973539e-04	2.626082e-06	2.626082e-06
5.000000e-01	6.000000e-01	2.172597e-04	2.797658e-06	2.797658e-06
6.000000e-01	7.000000e-01	2.315742e-04	2.857734e-06	2.857734e-06
7.000000e-01	7.500000e-01	2.392800e-04	4.066716e-06	4.066716e-06
7.500000e-01	8.000000e-01	2.354726e-04	4.029212e-06	4.029212e-06
8.000000e-01	8.500000e-01	2.275264e-04	3.985857e-06	3.985857e-06
8.500000e-01	9.000000e-01	2.364090e-04	3.967720e-06	3.967720e-06
9.000000e-01	9.500000e-01	2.256202e-04	3.912138e-06	3.912138e-06
9.500000e-01	1.000000e+00	2.280900e-04	3.890751e-06	3.890751e-06
1.000000e+00	1.050000e+00	2.204194e-04	3.832963e-06	3.832963e-06
1.050000e+00	1.100000e+00	2.176774e-04	3.743757e-06	3.743757e-06
1.100000e+00	1.200000e+00	2.098488e-04	2.588179e-06	2.588179e-06
1.200000e+00	1.400000e+00	1.893377e-04	1.704962e-06	1.704962e-06
1.400000e+00	1.700000e+00	1.529224e-04	1.203338e-06	1.203338e-06
1.700000e+00	2.000000e+00	1.088928e-04	9.915409e-07	9.915409e-07
2.000000e+00	2.400000e+00	6.485765e-05	6.622598e-07	6.622598e-07
2.400000e+00	2.600000e+00	3.841885e-05	7.287824e-07	7.287824e-07
2.600000e+00	2.700000e+00	2.828861e-05	9.050048e-07	9.050048e-07
2.700000e+00	2.900000e+00	1.901577e-05	5.553197e-07	5.553197e-07
2.900000e+00	3.000000e+00	1.288752e-05	6.725528e-07	6.725528e-07
3.000000e+00	3.050000e+00	1.346150e-05	9.101771e-07	9.101771e-07
3.050000e+00	3.100000e+00	1.002182e-05	8.599028e-07	8.599028e-07
3.100000e+00	3.300000e+00	8.633280e-06	3.916209e-07	3.916209e-07
3.300000e+00	3.500000e+00	5.667970e-06	3.330497e-07	3.330497e-07
3.500000e+00	4.000000e+00	2.836542e-06	1.633041e-07	1.633041e-07
4.000000e+00	5.000000e+00	1.603313e-06	7.528421e-08	7.528421e-08
5.000000e+00	6.000000e+00	7.019059e-07	4.274371e-08	4.274371e-08
6.000000e+00	7.000000e+00	3.221263e-07	2.576971e-08	2.576971e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208082]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208082]
Path=TTest[MUR1.0_MUF1.0_PDF99208082]
RatioPlot=0
ScaledBy=1.00180340642010123e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.470847e-06	1.839093e-06	1.839093e-06
2.000000e-02	3.000000e-02	1.795774e-05	2.408905e-06	2.408905e-06
3.000000e-02	4.000000e-02	1.854508e-05	2.754660e-06	2.754660e-06
4.000000e-02	6.000000e-02	3.214911e-05	2.334964e-06	2.334964e-06
6.000000e-02	8.000000e-02	4.213003e-05	2.703946e-06	2.703946e-06
8.000000e-02	1.000000e-01	5.130050e-05	3.085875e-06	3.085875e-06
1.000000e-01	1.200000e-01	6.541380e-05	3.356016e-06	3.356016e-06
1.200000e-01	1.400000e-01	7.143035e-05	3.617357e-06	3.617357e-06
1.400000e-01	1.800000e-01	9.112535e-05	2.807305e-06	2.807305e-06
1.800000e-01	2.400000e-01	1.117366e-04	2.567651e-06	2.567651e-06
2.400000e-01	2.800000e-01	1.365155e-04	3.417595e-06	3.417595e-06
2.800000e-01	3.400000e-01	1.521858e-04	2.952799e-06	2.952799e-06
3.400000e-01	4.000000e-01	1.643669e-04	3.123045e-06	3.123045e-06
4.000000e-01	5.000000e-01	1.949734e-04	2.595898e-06	2.595898e-06
5.000000e-01	6.000000e-01	2.146624e-04	2.765621e-06	2.765621e-06
6.000000e-01	7.000000e-01	2.287853e-04	2.824774e-06	2.824774e-06
7.000000e-01	7.500000e-01	2.364162e-04	4.019982e-06	4.019982e-06
7.500000e-01	8.000000e-01	2.326604e-04	3.982708e-06	3.982708e-06
8.000000e-01	8.500000e-01	2.247772e-04	3.939973e-06	3.939973e-06
8.500000e-01	9.000000e-01	2.335498e-04	3.921871e-06	3.921871e-06
9.000000e-01	9.500000e-01	2.228660e-04	3.866492e-06	3.866492e-06
9.500000e-01	1.000000e+00	2.253190e-04	3.845733e-06	3.845733e-06
1.000000e+00	1.050000e+00	2.177538e-04	3.788683e-06	3.788683e-06
1.050000e+00	1.100000e+00	2.150618e-04	3.700451e-06	3.700451e-06
1.100000e+00	1.200000e+00	2.073051e-04	2.558126e-06	2.558126e-06
1.200000e+00	1.400000e+00	1.870557e-04	1.685226e-06	1.685226e-06
1.400000e+00	1.700000e+00	1.510770e-04	1.189377e-06	1.189377e-06
1.700000e+00	2.000000e+00	1.075749e-04	9.800179e-07	9.800179e-07
2.000000e+00	2.400000e+00	6.408290e-05	6.545888e-07	6.545888e-07
2.400000e+00	2.600000e+00	3.796996e-05	7.204023e-07	7.204023e-07
2.600000e+00	2.700000e+00	2.795589e-05	8.945371e-07	8.945371e-07
2.700000e+00	2.900000e+00	1.879268e-05	5.489107e-07	5.489107e-07
2.900000e+00	3.000000e+00	1.273956e-05	6.647741e-07	6.647741e-07
3.000000e+00	3.050000e+00	1.329998e-05	8.995646e-07	8.995646e-07
3.050000e+00	3.100000e+00	9.905918e-06	8.500259e-07	8.500259e-07
3.100000e+00	3.300000e+00	8.534265e-06	3.871048e-07	3.871048e-07
3.300000e+00	3.500000e+00	5.604850e-06	3.291981e-07	3.291981e-07
3.500000e+00	4.000000e+00	2.806072e-06	1.613992e-07	1.613992e-07
4.000000e+00	5.000000e+00	1.585745e-06	7.438758e-08	7.438758e-08
5.000000e+00	6.000000e+00	6.938318e-07	4.222033e-08	4.222033e-08
6.000000e+00	7.000000e+00	3.183491e-07	2.544529e-08	2.544529e-08
# END HISTO1D


# BEGIN HISTO1D /TTest
ErrorBars=1
LineColor=red
LineStyle=solid
MainPlot=1
Name=TTest
Path=TTest
RatioPlot=0
ScaledBy=1.00180340642010123e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	8.470740e-06	1.839070e-06	1.839070e-06
2.000000e-02	3.000000e-02	1.795752e-05	2.408875e-06	2.408875e-06
3.000000e-02	4.000000e-02	1.854484e-05	2.754626e-06	2.754626e-06
4.000000e-02	6.000000e-02	3.214871e-05	2.334934e-06	2.334934e-06
6.000000e-02	8.000000e-02	4.212950e-05	2.703912e-06	2.703912e-06
8.000000e-02	1.000000e-01	5.129985e-05	3.085836e-06	3.085836e-06
1.000000e-01	1.200000e-01	6.541300e-05	3.355974e-06	3.355974e-06
1.200000e-01	1.400000e-01	7.142945e-05	3.617311e-06	3.617311e-06
1.400000e-01	1.800000e-01	9.112423e-05	2.807270e-06	2.807270e-06
1.800000e-01	2.400000e-01	1.117351e-04	2.567618e-06	2.567618e-06
2.400000e-01	2.800000e-01	1.365138e-04	3.417552e-06	3.417552e-06
2.800000e-01	3.400000e-01	1.521839e-04	2.952762e-06	2.952762e-06
3.400000e-01	4.000000e-01	1.643648e-04	3.123005e-06	3.123005e-06
4.000000e-01	5.000000e-01	1.949709e-04	2.595866e-06	2.595866e-06
5.000000e-01	6.000000e-01	2.146597e-04	2.765586e-06	2.765586e-06
6.000000e-01	7.000000e-01	2.287824e-04	2.824739e-06	2.824739e-06
7.000000e-01	7.500000e-01	2.364132e-04	4.019931e-06	4.019931e-06
7.500000e-01	8.000000e-01	2.326574e-04	3.982657e-06	3.982657e-06
8.000000e-01	8.500000e-01	2.247744e-04	3.939923e-06	3.939923e-06
8.500000e-01	9.000000e-01	2.335470e-04	3.921822e-06	3.921822e-06
9.000000e-01	9.500000e-01	2.228632e-04	3.866444e-06	3.866444e-06
9.500000e-01	1.000000e+00	2.253162e-04	3.845684e-06	3.845684e-06
1.000000e+00	1.050000e+00	2.177510e-04	3.788635e-06	3.788635e-06
1.050000e+00	1.100000e+00	2.150592e-04	3.700405e-06	3.700405e-06
1.100000e+00	1.200000e+00	2.073025e-04	2.558094e-06	2.558094e-06
1.200000e+00	1.400000e+00	1.870533e-04	1.685205e-06	1.685205e-06
1.400000e+00	1.700000e+00	1.510751e-04	1.189362e-06	1.189362e-06
1.700000e+00	2.000000e+00	1.075735e-04	9.800056e-07	9.800056e-07
2.000000e+00	2.400000e+00	6.408210e-05	6.545805e-07	6.545805e-07
2.400000e+00	2.600000e+00	3.796948e-05	7.203933e-07	7.203933e-07
2.600000e+00	2.700000e+00	2.795554e-05	8.945258e-07	8.945258e-07
2.700000e+00	2.900000e+00	1.879244e-05	5.489039e-07	5.489039e-07
2.900000e+00	3.000000e+00	1.273940e-05	6.647657e-07	6.647657e-07
3.000000e+00	3.050000e+00	1.329981e-05	8.995532e-07	8.995532e-07
3.050000e+00	3.100000e+00	9.905794e-06	8.500153e-07	8.500153e-07
3.100000e+00	3.300000e+00	8.534160e-06	3.871000e-07	3.871000e-07
3.300000e+00	3.500000e+00	5.604780e-06	3.291939e-07	3.291939e-07
3.500000e+00	4.000000e+00	2.806036e-06	1.613972e-07	1.613972e-07
4.000000e+00	5.000000e+00	1.585725e-06	7.438665e-08	7.438665e-08
5.000000e+00	6.000000e+00	6.938231e-07	4.221979e-08	4.221979e-08
6.000000e+00	7.000000e+00	3.183451e-07	2.544497e-08	2.544497e-08
# END HISTO1D


# BEGIN HISTO1D /Test[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
ErrorBandColor=blue!30
ErrorBandOpacity=0.5
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[_VarBand]
Path=Test[_VarBand]
RatioPlot=0
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.265783e-05	4.982512e-06	7.290896e-06
2.000000e-02	3.000000e-02	2.459917e-05	9.895301e-06	1.420357e-05
3.000000e-02	4.000000e-02	2.579331e-05	1.049450e-05	1.555461e-05
4.000000e-02	6.000000e-02	4.263061e-05	1.648224e-05	2.418595e-05
6.000000e-02	8.000000e-02	5.576610e-05	2.126694e-05	3.203086e-05
8.000000e-02	1.000000e-01	6.914040e-05	2.717699e-05	3.906745e-05
1.000000e-01	1.200000e-01	8.836595e-05	3.401441e-05	4.948043e-05
1.200000e-01	1.400000e-01	9.565020e-05	3.737246e-05	5.480887e-05
1.400000e-01	1.800000e-01	1.216823e-04	4.683231e-05	6.885251e-05
1.800000e-01	2.400000e-01	1.492270e-04	5.641993e-05	8.445070e-05
2.400000e-01	2.800000e-01	1.834191e-04	6.964508e-05	1.023923e-04
2.800000e-01	3.400000e-01	2.077795e-04	8.020232e-05	1.169513e-04
3.400000e-01	4.000000e-01	2.271243e-04	8.583340e-05	1.278744e-04
4.000000e-01	5.000000e-01	2.658860e-04	1.021698e-04	1.497310e-04
5.000000e-01	6.000000e-01	2.959066e-04	1.127636e-04	1.669868e-04
6.000000e-01	7.000000e-01	3.190967e-04	1.233241e-04	1.809513e-04
7.000000e-01	7.500000e-01	3.333068e-04	1.294715e-04	1.901380e-04
7.500000e-01	8.000000e-01	3.320172e-04	1.289928e-04	1.887577e-04
8.000000e-01	8.500000e-01	3.253300e-04	1.254520e-04	1.852812e-04
8.500000e-01	9.000000e-01	3.387522e-04	1.324420e-04	1.934968e-04
9.000000e-01	9.500000e-01	3.267630e-04	1.271257e-04	1.871363e-04
9.500000e-01	1.000000e+00	3.312052e-04	1.303380e-04	1.899105e-04
1.000000e+00	1.050000e+00	3.269540e-04	1.268800e-04	1.870265e-04
1.050000e+00	1.100000e+00	3.245180e-04	1.270729e-04	1.854753e-04
1.100000e+00	1.200000e+00	3.167800e-04	1.238470e-04	1.808235e-04
1.200000e+00	1.400000e+00	2.953095e-04	1.165115e-04	1.694506e-04
1.400000e+00	1.700000e+00	2.514370e-04	9.926299e-05	1.445862e-04
1.700000e+00	2.000000e+00	1.907113e-04	7.646500e-05	1.108590e-04
2.000000e+00	2.400000e+00	1.213838e-04	4.958207e-05	7.113267e-05
2.400000e+00	2.600000e+00	7.592310e-05	3.154275e-05	4.488301e-05
2.600000e+00	2.700000e+00	5.772447e-05	2.445388e-05	3.456415e-05
2.700000e+00	2.900000e+00	4.068417e-05	1.740504e-05	2.451633e-05
2.900000e+00	3.000000e+00	2.846817e-05	1.255725e-05	1.734277e-05
3.000000e+00	3.050000e+00	2.842040e-05	1.241468e-05	1.724658e-05
3.050000e+00	3.100000e+00	2.283186e-05	1.025136e-05	1.421684e-05
3.100000e+00	3.300000e+00	1.987040e-05	8.496152e-06	1.166390e-05
3.300000e+00	3.500000e+00	1.302801e-05	5.792837e-06	7.859730e-06
3.500000e+00	4.000000e+00	7.317656e-06	3.445901e-06	4.601650e-06
4.000000e+00	5.000000e+00	4.702502e-06	1.876637e-06	2.502103e-06
5.000000e+00	6.000000e+00	2.562613e-06	9.043648e-07	1.218475e-06
6.000000e+00	7.000000e+00	1.373255e-06	4.229823e-07	6.034894e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208120]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208120]
Path=Test[MUR1.0_MUF1.0_PDF99208120]
RatioPlot=0
ScaledBy=1.00180340200500791e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.183081e-05	2.252743e-06	2.252743e-06
2.000000e-02	3.000000e-02	2.298442e-05	2.819897e-06	2.819897e-06
3.000000e-02	4.000000e-02	2.409968e-05	3.247111e-06	3.247111e-06
4.000000e-02	6.000000e-02	3.983596e-05	2.703460e-06	2.703460e-06
6.000000e-02	8.000000e-02	5.219600e-05	3.144693e-06	3.144693e-06
8.000000e-02	1.000000e-01	6.454770e-05	3.601443e-06	3.601443e-06
1.000000e-01	1.200000e-01	8.255890e-05	3.951280e-06	3.951280e-06
1.200000e-01	1.400000e-01	8.942630e-05	4.215752e-06	4.215752e-06
1.400000e-01	1.800000e-01	1.137580e-04	3.296580e-06	3.296580e-06
1.800000e-01	2.400000e-01	1.395588e-04	3.008259e-06	3.008259e-06
2.400000e-01	2.800000e-01	1.714426e-04	4.028808e-06	4.028808e-06
2.800000e-01	3.400000e-01	1.941392e-04	3.507783e-06	3.507783e-06
3.400000e-01	4.000000e-01	2.123662e-04	3.726642e-06	3.726642e-06
4.000000e-01	5.000000e-01	2.485324e-04	3.089595e-06	3.089595e-06
5.000000e-01	6.000000e-01	2.767047e-04	3.300601e-06	3.300601e-06
6.000000e-01	7.000000e-01	2.982417e-04	3.412498e-06	3.412498e-06
7.000000e-01	7.500000e-01	3.115576e-04	4.916379e-06	4.916379e-06
7.500000e-01	8.000000e-01	3.103204e-04	4.927646e-06	4.927646e-06
8.000000e-01	8.500000e-01	3.040646e-04	4.916792e-06	4.916792e-06
8.500000e-01	9.000000e-01	3.165052e-04	4.950693e-06	4.950693e-06
9.000000e-01	9.500000e-01	3.053400e-04	4.906737e-06	4.906737e-06
9.500000e-01	1.000000e+00	3.093508e-04	4.921456e-06	4.921456e-06
1.000000e+00	1.050000e+00	3.056044e-04	4.896751e-06	4.896751e-06
1.050000e+00	1.100000e+00	3.032012e-04	4.831247e-06	4.831247e-06
1.100000e+00	1.200000e+00	2.959257e-04	3.385859e-06	3.385859e-06
1.200000e+00	1.400000e+00	2.758541e-04	2.303381e-06	2.303381e-06
1.400000e+00	1.700000e+00	2.348349e-04	1.726452e-06	1.726452e-06
1.700000e+00	2.000000e+00	1.780504e-04	1.517308e-06	1.517308e-06
2.000000e+00	2.400000e+00	1.132835e-04	1.084326e-06	1.084326e-06
2.400000e+00	2.600000e+00	7.083870e-05	1.267710e-06	1.267710e-06
2.600000e+00	2.700000e+00	5.382528e-05	1.625196e-06	1.625196e-06
2.700000e+00	2.900000e+00	3.793835e-05	1.031851e-06	1.031851e-06
2.900000e+00	3.000000e+00	2.653201e-05	1.303014e-06	1.303014e-06
3.000000e+00	3.050000e+00	2.648266e-05	1.769844e-06	1.769844e-06
3.050000e+00	3.100000e+00	2.127438e-05	1.694815e-06	1.694815e-06
3.100000e+00	3.300000e+00	1.851821e-05	7.946847e-07	7.946847e-07
3.300000e+00	3.500000e+00	1.213586e-05	7.049888e-07	7.049888e-07
3.500000e+00	4.000000e+00	6.809194e-06	3.735642e-07	3.735642e-07
4.000000e+00	5.000000e+00	4.384807e-06	2.003451e-07	2.003451e-07
5.000000e+00	6.000000e+00	2.392422e-06	1.390710e-07	1.390710e-07
6.000000e+00	7.000000e+00	1.285235e-06	9.930890e-08	9.930890e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208119]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208119]
Path=Test[MUR1.0_MUF1.0_PDF99208119]
RatioPlot=0
ScaledBy=1.00180341104536313e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.358812e-05	2.605027e-06	2.605027e-06
2.000000e-02	3.000000e-02	2.640989e-05	3.247976e-06	3.247976e-06
3.000000e-02	4.000000e-02	2.769822e-05	3.756054e-06	3.756054e-06
4.000000e-02	6.000000e-02	4.577302e-05	3.121067e-06	3.121067e-06
6.000000e-02	8.000000e-02	5.977775e-05	3.620764e-06	3.620764e-06
8.000000e-02	1.000000e-01	7.431440e-05	4.161922e-06	4.161922e-06
1.000000e-01	1.200000e-01	9.489545e-05	4.555203e-06	4.555203e-06
1.200000e-01	1.400000e-01	1.026515e-04	4.858836e-06	4.858836e-06
1.400000e-01	1.800000e-01	1.305942e-04	3.803092e-06	3.803092e-06
1.800000e-01	2.400000e-01	1.600929e-04	3.467846e-06	3.467846e-06
2.400000e-01	2.800000e-01	1.968912e-04	4.645213e-06	4.645213e-06
2.800000e-01	3.400000e-01	2.231337e-04	4.046365e-06	4.046365e-06
3.400000e-01	4.000000e-01	2.437270e-04	4.297166e-06	4.297166e-06
4.000000e-01	5.000000e-01	2.854144e-04	3.562479e-06	3.562479e-06
5.000000e-01	6.000000e-01	3.175080e-04	3.805450e-06	3.805450e-06
6.000000e-01	7.000000e-01	3.425649e-04	3.935422e-06	3.935422e-06
7.000000e-01	7.500000e-01	3.577796e-04	5.668619e-06	5.668619e-06
7.500000e-01	8.000000e-01	3.564350e-04	5.684129e-06	5.684129e-06
8.000000e-01	8.500000e-01	3.492564e-04	5.670578e-06	5.670578e-06
8.500000e-01	9.000000e-01	3.638012e-04	5.711854e-06	5.711854e-06
9.000000e-01	9.500000e-01	3.508760e-04	5.660390e-06	5.660390e-06
9.500000e-01	1.000000e+00	3.558180e-04	5.678225e-06	5.678225e-06
1.000000e+00	1.050000e+00	3.509766e-04	5.646218e-06	5.646218e-06
1.050000e+00	1.100000e+00	3.485308e-04	5.572732e-06	5.572732e-06
1.100000e+00	1.200000e+00	3.402629e-04	3.905421e-06	3.905421e-06
1.200000e+00	1.400000e+00	3.172226e-04	2.656557e-06	2.656557e-06
1.400000e+00	1.700000e+00	2.701396e-04	1.991147e-06	1.991147e-06
1.700000e+00	2.000000e+00	2.049782e-04	1.749597e-06	1.749597e-06
2.000000e+00	2.400000e+00	1.305191e-04	1.250021e-06	1.250021e-06
2.400000e+00	2.600000e+00	8.166095e-05	1.460984e-06	1.460984e-06
2.600000e+00	2.700000e+00	6.212774e-05	1.873438e-06	1.873438e-06
2.700000e+00	2.900000e+00	4.378598e-05	1.189298e-06	1.189298e-06
2.900000e+00	3.000000e+00	3.065726e-05	1.500525e-06	1.500525e-06
3.000000e+00	3.050000e+00	3.060766e-05	2.037297e-06	2.037297e-06
3.050000e+00	3.100000e+00	2.459256e-05	1.951180e-06	1.951180e-06
3.100000e+00	3.300000e+00	2.140034e-05	9.144381e-07	9.144381e-07
3.300000e+00	3.500000e+00	1.403859e-05	8.107734e-07	8.107734e-07
3.500000e+00	4.000000e+00	7.894664e-06	4.290349e-07	4.290349e-07
4.000000e+00	5.000000e+00	5.062263e-06	2.293735e-07	2.293735e-07
5.000000e+00	6.000000e+00	2.754901e-06	1.585875e-07	1.585875e-07
6.000000e+00	7.000000e+00	1.472367e-06	1.127080e-07	1.127080e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208118]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208118]
Path=Test[MUR1.0_MUF1.0_PDF99208118]
RatioPlot=0
ScaledBy=1.00180340629786754e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.258744e-05	2.403384e-06	2.403384e-06
2.000000e-02	3.000000e-02	2.444860e-05	3.001672e-06	3.001672e-06
3.000000e-02	4.000000e-02	2.565543e-05	3.464491e-06	3.464491e-06
4.000000e-02	6.000000e-02	4.239574e-05	2.881311e-06	2.881311e-06
6.000000e-02	8.000000e-02	5.545000e-05	3.347687e-06	3.347687e-06
8.000000e-02	1.000000e-01	6.874720e-05	3.839578e-06	3.839578e-06
1.000000e-01	1.200000e-01	8.788310e-05	4.208591e-06	4.208591e-06
1.200000e-01	1.400000e-01	9.514205e-05	4.489684e-06	4.489684e-06
1.400000e-01	1.800000e-01	1.209987e-04	3.512622e-06	3.512622e-06
1.800000e-01	2.400000e-01	1.484022e-04	3.203976e-06	3.203976e-06
2.400000e-01	2.800000e-01	1.824078e-04	4.291742e-06	4.291742e-06
2.800000e-01	3.400000e-01	2.066233e-04	3.737424e-06	3.737424e-06
3.400000e-01	4.000000e-01	2.258753e-04	3.969846e-06	3.969846e-06
4.000000e-01	5.000000e-01	2.644210e-04	3.291222e-06	3.291222e-06
5.000000e-01	6.000000e-01	2.942773e-04	3.515850e-06	3.515850e-06
6.000000e-01	7.000000e-01	3.173073e-04	3.635380e-06	3.635380e-06
7.000000e-01	7.500000e-01	3.314368e-04	5.237006e-06	5.237006e-06
7.500000e-01	8.000000e-01	3.301556e-04	5.250048e-06	5.250048e-06
8.000000e-01	8.500000e-01	3.235142e-04	5.238228e-06	5.238228e-06
8.500000e-01	9.000000e-01	3.368486e-04	5.275116e-06	5.275116e-06
9.000000e-01	9.500000e-01	3.249612e-04	5.228406e-06	5.228406e-06
9.500000e-01	1.000000e+00	3.293624e-04	5.244252e-06	5.244252e-06
1.000000e+00	1.050000e+00	3.251332e-04	5.216454e-06	5.216454e-06
1.050000e+00	1.100000e+00	3.227300e-04	5.147751e-06	5.147751e-06
1.100000e+00	1.200000e+00	3.149901e-04	3.607473e-06	3.607473e-06
1.200000e+00	1.400000e+00	2.936541e-04	2.454056e-06	2.454056e-06
1.400000e+00	1.700000e+00	2.500155e-04	1.839379e-06	1.839379e-06
1.700000e+00	2.000000e+00	1.896275e-04	1.616431e-06	1.616431e-06
2.000000e+00	2.400000e+00	1.206849e-04	1.155012e-06	1.155012e-06
2.400000e+00	2.600000e+00	7.547970e-05	1.350135e-06	1.350135e-06
2.600000e+00	2.700000e+00	5.737648e-05	1.731001e-06	1.731001e-06
2.700000e+00	2.900000e+00	4.044421e-05	1.098948e-06	1.098948e-06
2.900000e+00	3.000000e+00	2.829383e-05	1.387200e-06	1.387200e-06
3.000000e+00	3.050000e+00	2.824238e-05	1.883822e-06	1.883822e-06
3.050000e+00	3.100000e+00	2.268422e-05	1.803921e-06	1.803921e-06
3.100000e+00	3.300000e+00	1.974895e-05	8.457208e-07	8.457208e-07
3.300000e+00	3.500000e+00	1.294784e-05	7.500913e-07	7.500913e-07
3.500000e+00	4.000000e+00	7.267168e-06	3.972359e-07	3.972359e-07
4.000000e+00	5.000000e+00	4.672876e-06	2.127699e-07	2.127699e-07
5.000000e+00	6.000000e+00	2.546763e-06	1.474679e-07	1.474679e-07
6.000000e+00	7.000000e+00	1.365873e-06	1.051155e-07	1.051155e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208117]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208117]
Path=Test[MUR1.0_MUF1.0_PDF99208117]
RatioPlot=0
ScaledBy=1.00180340654896058e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.272644e-05	2.432125e-06	2.432125e-06
2.000000e-02	3.000000e-02	2.474537e-05	3.039694e-06	3.039694e-06
3.000000e-02	4.000000e-02	2.592803e-05	3.506126e-06	3.506126e-06
4.000000e-02	6.000000e-02	4.285980e-05	2.916850e-06	2.916850e-06
6.000000e-02	8.000000e-02	5.607380e-05	3.387817e-06	3.387817e-06
8.000000e-02	1.000000e-01	6.952380e-05	3.887609e-06	3.887609e-06
1.000000e-01	1.200000e-01	8.883735e-05	4.259851e-06	4.259851e-06
1.200000e-01	1.400000e-01	9.614640e-05	4.544102e-06	4.544102e-06
1.400000e-01	1.800000e-01	1.223487e-04	3.554967e-06	3.554967e-06
1.800000e-01	2.400000e-01	1.500313e-04	3.243108e-06	3.243108e-06
2.400000e-01	2.800000e-01	1.844057e-04	4.343430e-06	4.343430e-06
2.800000e-01	3.400000e-01	2.089068e-04	3.782622e-06	3.782622e-06
3.400000e-01	4.000000e-01	2.283430e-04	4.017855e-06	4.017855e-06
4.000000e-01	5.000000e-01	2.673152e-04	3.330889e-06	3.330889e-06
5.000000e-01	6.000000e-01	2.974957e-04	3.558213e-06	3.558213e-06
6.000000e-01	7.000000e-01	3.208411e-04	3.679341e-06	3.679341e-06
7.000000e-01	7.500000e-01	3.351300e-04	5.300482e-06	5.300482e-06
7.500000e-01	8.000000e-01	3.338324e-04	5.313612e-06	5.313612e-06
8.000000e-01	8.500000e-01	3.271008e-04	5.301436e-06	5.301436e-06
8.500000e-01	9.000000e-01	3.406082e-04	5.339163e-06	5.339163e-06
9.000000e-01	9.500000e-01	3.285210e-04	5.291118e-06	5.291118e-06
9.500000e-01	1.000000e+00	3.330030e-04	5.307524e-06	5.307524e-06
1.000000e+00	1.050000e+00	3.287298e-04	5.279184e-06	5.279184e-06
1.050000e+00	1.100000e+00	3.262630e-04	5.209190e-06	5.209190e-06
1.100000e+00	1.200000e+00	3.185251e-04	3.650900e-06	3.650900e-06
1.200000e+00	1.400000e+00	2.969241e-04	2.483544e-06	2.483544e-06
1.400000e+00	1.700000e+00	2.528232e-04	1.861498e-06	1.861498e-06
1.700000e+00	2.000000e+00	1.917679e-04	1.635833e-06	1.635833e-06
2.000000e+00	2.400000e+00	1.220652e-04	1.168884e-06	1.168884e-06
2.400000e+00	2.600000e+00	7.635510e-05	1.366359e-06	1.366359e-06
2.600000e+00	2.700000e+00	5.806327e-05	1.751997e-06	1.751997e-06
2.700000e+00	2.900000e+00	4.091801e-05	1.112254e-06	1.112254e-06
2.900000e+00	3.000000e+00	2.863789e-05	1.403897e-06	1.403897e-06
3.000000e+00	3.050000e+00	2.859350e-05	1.906537e-06	1.906537e-06
3.050000e+00	3.100000e+00	2.297534e-05	1.825957e-06	1.825957e-06
3.100000e+00	3.300000e+00	1.998867e-05	8.558629e-07	8.558629e-07
3.300000e+00	3.500000e+00	1.310605e-05	7.590389e-07	7.590389e-07
3.500000e+00	4.000000e+00	7.366648e-06	4.019143e-07	4.019143e-07
4.000000e+00	5.000000e+00	4.731312e-06	2.151735e-07	2.151735e-07
5.000000e+00	6.000000e+00	2.578024e-06	1.490249e-07	1.490249e-07
6.000000e+00	7.000000e+00	1.380465e-06	1.061244e-07	1.061244e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208116]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208116]
Path=Test[MUR1.0_MUF1.0_PDF99208116]
RatioPlot=0
ScaledBy=1.00180340600822478e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.261146e-05	2.405942e-06	2.405942e-06
2.000000e-02	3.000000e-02	2.452083e-05	3.008303e-06	3.008303e-06
3.000000e-02	4.000000e-02	2.570848e-05	3.469239e-06	3.469239e-06
4.000000e-02	6.000000e-02	4.248716e-05	2.885947e-06	2.885947e-06
6.000000e-02	8.000000e-02	5.557950e-05	3.353480e-06	3.353480e-06
8.000000e-02	1.000000e-01	6.887335e-05	3.845398e-06	3.845398e-06
1.000000e-01	1.200000e-01	8.806255e-05	4.215906e-06	4.215906e-06
1.200000e-01	1.400000e-01	9.532735e-05	4.497150e-06	4.497150e-06
1.400000e-01	1.800000e-01	1.212585e-04	3.518124e-06	3.518124e-06
1.800000e-01	2.400000e-01	1.487304e-04	3.209477e-06	3.209477e-06
2.400000e-01	2.800000e-01	1.827719e-04	4.298588e-06	4.298588e-06
2.800000e-01	3.400000e-01	2.070073e-04	3.743072e-06	3.743072e-06
3.400000e-01	4.000000e-01	2.263288e-04	3.975968e-06	3.975968e-06
4.000000e-01	5.000000e-01	2.649351e-04	3.296263e-06	3.296263e-06
5.000000e-01	6.000000e-01	2.948758e-04	3.521295e-06	3.521295e-06
6.000000e-01	7.000000e-01	3.179411e-04	3.640983e-06	3.640983e-06
7.000000e-01	7.500000e-01	3.321100e-04	5.245336e-06	5.245336e-06
7.500000e-01	8.000000e-01	3.308120e-04	5.258110e-06	5.258110e-06
8.000000e-01	8.500000e-01	3.241682e-04	5.246191e-06	5.246191e-06
8.500000e-01	9.000000e-01	3.375014e-04	5.283081e-06	5.283081e-06
9.000000e-01	9.500000e-01	3.255700e-04	5.236238e-06	5.236238e-06
9.500000e-01	1.000000e+00	3.299520e-04	5.251912e-06	5.251912e-06
1.000000e+00	1.050000e+00	3.257850e-04	5.224504e-06	5.224504e-06
1.050000e+00	1.100000e+00	3.233014e-04	5.155062e-06	5.155062e-06
1.100000e+00	1.200000e+00	3.155864e-04	3.612876e-06	3.612876e-06
1.200000e+00	1.400000e+00	2.941842e-04	2.457699e-06	2.457699e-06
1.400000e+00	1.700000e+00	2.504638e-04	1.842109e-06	1.842109e-06
1.700000e+00	2.000000e+00	1.899549e-04	1.618856e-06	1.618856e-06
2.000000e+00	2.400000e+00	1.208818e-04	1.156736e-06	1.156736e-06
2.400000e+00	2.600000e+00	7.559520e-05	1.352137e-06	1.352137e-06
2.600000e+00	2.700000e+00	5.746206e-05	1.733551e-06	1.733551e-06
2.700000e+00	2.900000e+00	4.049956e-05	1.100543e-06	1.100543e-06
2.900000e+00	3.000000e+00	2.833091e-05	1.389276e-06	1.389276e-06
3.000000e+00	3.050000e+00	2.828950e-05	1.886898e-06	1.886898e-06
3.050000e+00	3.100000e+00	2.271934e-05	1.806767e-06	1.806767e-06
3.100000e+00	3.300000e+00	1.977270e-05	8.470205e-07	8.470205e-07
3.300000e+00	3.500000e+00	1.295986e-05	7.512626e-07	7.512626e-07
3.500000e+00	4.000000e+00	7.274342e-06	3.979072e-07	3.979072e-07
4.000000e+00	5.000000e+00	4.677601e-06	2.131857e-07	2.131857e-07
5.000000e+00	6.000000e+00	2.550574e-06	1.478054e-07	1.478054e-07
6.000000e+00	7.000000e+00	1.368225e-06	1.053930e-07	1.053930e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208115]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208115]
Path=Test[MUR1.0_MUF1.0_PDF99208115]
RatioPlot=0
ScaledBy=1.00180340690434103e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.271532e-05	2.432680e-06	2.432680e-06
2.000000e-02	3.000000e-02	2.469689e-05	3.036480e-06	3.036480e-06
3.000000e-02	4.000000e-02	2.590078e-05	3.505718e-06	3.505718e-06
4.000000e-02	6.000000e-02	4.281191e-05	2.915767e-06	2.915767e-06
6.000000e-02	8.000000e-02	5.599930e-05	3.385985e-06	3.385985e-06
8.000000e-02	1.000000e-01	6.947290e-05	3.886605e-06	3.886605e-06
1.000000e-01	1.200000e-01	8.874970e-05	4.257581e-06	4.257581e-06
1.200000e-01	1.400000e-01	9.606045e-05	4.542080e-06	4.542080e-06
1.400000e-01	1.800000e-01	1.222140e-04	3.553762e-06	3.553762e-06
1.800000e-01	2.400000e-01	1.498530e-04	3.241460e-06	3.241460e-06
2.400000e-01	2.800000e-01	1.842320e-04	4.341784e-06	4.341784e-06
2.800000e-01	3.400000e-01	2.087462e-04	3.781591e-06	3.781591e-06
3.400000e-01	4.000000e-01	2.281238e-04	4.016590e-06	4.016590e-06
4.000000e-01	5.000000e-01	2.670805e-04	3.329886e-06	3.329886e-06
5.000000e-01	6.000000e-01	2.972031e-04	3.557070e-06	3.557070e-06
6.000000e-01	7.000000e-01	3.205431e-04	3.678206e-06	3.678206e-06
7.000000e-01	7.500000e-01	3.348070e-04	5.298559e-06	5.298559e-06
7.500000e-01	8.000000e-01	3.335262e-04	5.312027e-06	5.312027e-06
8.000000e-01	8.500000e-01	3.267876e-04	5.299918e-06	5.299918e-06
8.500000e-01	9.000000e-01	3.403174e-04	5.337721e-06	5.337721e-06
9.000000e-01	9.500000e-01	3.282604e-04	5.289718e-06	5.289718e-06
9.500000e-01	1.000000e+00	3.327738e-04	5.306372e-06	5.306372e-06
1.000000e+00	1.050000e+00	3.284204e-04	5.277513e-06	5.277513e-06
1.050000e+00	1.100000e+00	3.260440e-04	5.208255e-06	5.208255e-06
1.100000e+00	1.200000e+00	3.182704e-04	3.649944e-06	3.649944e-06
1.200000e+00	1.400000e+00	2.967163e-04	2.482925e-06	2.482925e-06
1.400000e+00	1.700000e+00	2.526508e-04	1.861030e-06	1.861030e-06
1.700000e+00	2.000000e+00	1.916539e-04	1.635389e-06	1.635389e-06
2.000000e+00	2.400000e+00	1.220076e-04	1.168573e-06	1.168573e-06
2.400000e+00	2.600000e+00	7.632920e-05	1.366010e-06	1.366010e-06
2.600000e+00	2.700000e+00	5.804764e-05	1.751575e-06	1.751575e-06
2.700000e+00	2.900000e+00	4.091223e-05	1.112013e-06	1.112013e-06
2.900000e+00	3.000000e+00	2.863670e-05	1.403502e-06	1.403502e-06
3.000000e+00	3.050000e+00	2.858100e-05	1.905705e-06	1.905705e-06
3.050000e+00	3.100000e+00	2.296892e-05	1.825286e-06	1.825286e-06
3.100000e+00	3.300000e+00	1.999038e-05	8.555782e-07	8.555782e-07
3.300000e+00	3.500000e+00	1.311144e-05	7.587556e-07	7.587556e-07
3.500000e+00	4.000000e+00	7.369914e-06	4.016980e-07	4.016980e-07
4.000000e+00	5.000000e+00	4.732828e-06	2.149813e-07	2.149813e-07
5.000000e+00	6.000000e+00	2.577300e-06	1.488241e-07	1.488241e-07
6.000000e+00	7.000000e+00	1.379556e-06	1.059297e-07	1.059297e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208114]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208114]
Path=Test[MUR1.0_MUF1.0_PDF99208114]
RatioPlot=0
ScaledBy=1.00180341248486726e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.256370e-05	2.378712e-06	2.378712e-06
2.000000e-02	3.000000e-02	2.447043e-05	2.988736e-06	2.988736e-06
3.000000e-02	4.000000e-02	2.565070e-05	3.437739e-06	3.437739e-06
4.000000e-02	6.000000e-02	4.226348e-05	2.856950e-06	2.856950e-06
6.000000e-02	8.000000e-02	5.532375e-05	3.323062e-06	3.323062e-06
8.000000e-02	1.000000e-01	6.850685e-05	3.808041e-06	3.808041e-06
1.000000e-01	1.200000e-01	8.768310e-05	4.177447e-06	4.177447e-06
1.200000e-01	1.400000e-01	9.474330e-05	4.450692e-06	4.450692e-06
1.400000e-01	1.800000e-01	1.206169e-04	3.484055e-06	3.484055e-06
1.800000e-01	2.400000e-01	1.480101e-04	3.178792e-06	3.178792e-06
2.400000e-01	2.800000e-01	1.817907e-04	4.257013e-06	4.257013e-06
2.800000e-01	3.400000e-01	2.056877e-04	3.704273e-06	3.704273e-06
3.400000e-01	4.000000e-01	2.251028e-04	3.935671e-06	3.935671e-06
4.000000e-01	5.000000e-01	2.633221e-04	3.262035e-06	3.262035e-06
5.000000e-01	6.000000e-01	2.931091e-04	3.484698e-06	3.484698e-06
6.000000e-01	7.000000e-01	3.160257e-04	3.603557e-06	3.603557e-06
7.000000e-01	7.500000e-01	3.300170e-04	5.191545e-06	5.191545e-06
7.500000e-01	8.000000e-01	3.287136e-04	5.203804e-06	5.203804e-06
8.000000e-01	8.500000e-01	3.222720e-04	5.191892e-06	5.191892e-06
8.500000e-01	9.000000e-01	3.353412e-04	5.227522e-06	5.227522e-06
9.000000e-01	9.500000e-01	3.235652e-04	5.183004e-06	5.183004e-06
9.500000e-01	1.000000e+00	3.277978e-04	5.197209e-06	5.197209e-06
1.000000e+00	1.050000e+00	3.238422e-04	5.170989e-06	5.170989e-06
1.050000e+00	1.100000e+00	3.210326e-04	5.100482e-06	5.100482e-06
1.100000e+00	1.200000e+00	3.135591e-04	3.575648e-06	3.575648e-06
1.200000e+00	1.400000e+00	2.921315e-04	2.431957e-06	2.431957e-06
1.400000e+00	1.700000e+00	2.487261e-04	1.823063e-06	1.823063e-06
1.700000e+00	2.000000e+00	1.885749e-04	1.602193e-06	1.602193e-06
2.000000e+00	2.400000e+00	1.198872e-04	1.144585e-06	1.144585e-06
2.400000e+00	2.600000e+00	7.487465e-05	1.337469e-06	1.337469e-06
2.600000e+00	2.700000e+00	5.688991e-05	1.714650e-06	1.714650e-06
2.700000e+00	2.900000e+00	4.008640e-05	1.088232e-06	1.088232e-06
2.900000e+00	3.000000e+00	2.800823e-05	1.374062e-06	1.374062e-06
3.000000e+00	3.050000e+00	2.805514e-05	1.867809e-06	1.867809e-06
3.050000e+00	3.100000e+00	2.247172e-05	1.786895e-06	1.786895e-06
3.100000e+00	3.300000e+00	1.952482e-05	8.375869e-07	8.375869e-07
3.300000e+00	3.500000e+00	1.277361e-05	7.432047e-07	7.432047e-07
3.500000e+00	4.000000e+00	7.154688e-06	3.939199e-07	3.939199e-07
4.000000e+00	5.000000e+00	4.606979e-06	2.114909e-07	2.114909e-07
5.000000e+00	6.000000e+00	2.519529e-06	1.470614e-07	1.470614e-07
6.000000e+00	7.000000e+00	1.355544e-06	1.052092e-07	1.052092e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208113]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208113]
Path=Test[MUR1.0_MUF1.0_PDF99208113]
RatioPlot=0
ScaledBy=1.00180340213167478e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.250130e-05	2.409388e-06	2.409388e-06
2.000000e-02	3.000000e-02	2.428469e-05	2.997946e-06	2.997946e-06
3.000000e-02	4.000000e-02	2.547215e-05	3.466987e-06	3.466987e-06
4.000000e-02	6.000000e-02	4.220197e-05	2.886525e-06	2.886525e-06
6.000000e-02	8.000000e-02	5.519275e-05	3.350354e-06	3.350354e-06
8.000000e-02	1.000000e-01	6.847115e-05	3.846288e-06	3.846288e-06
1.000000e-01	1.200000e-01	8.743460e-05	4.212530e-06	4.212530e-06
1.200000e-01	1.400000e-01	9.478680e-05	4.498559e-06	4.498559e-06
1.400000e-01	1.800000e-01	1.205064e-04	3.517474e-06	3.517474e-06
1.800000e-01	2.400000e-01	1.476926e-04	3.208061e-06	3.208061e-06
2.400000e-01	2.800000e-01	1.816187e-04	4.296995e-06	4.296995e-06
2.800000e-01	3.400000e-01	2.059603e-04	3.744986e-06	3.744986e-06
3.400000e-01	4.000000e-01	2.249200e-04	3.976659e-06	3.976659e-06
4.000000e-01	5.000000e-01	2.634854e-04	3.297705e-06	3.297705e-06
5.000000e-01	6.000000e-01	2.931961e-04	3.522801e-06	3.522801e-06
6.000000e-01	7.000000e-01	3.162068e-04	3.642343e-06	3.642343e-06
7.000000e-01	7.500000e-01	3.303778e-04	5.247089e-06	5.247089e-06
7.500000e-01	8.000000e-01	3.291162e-04	5.260552e-06	5.260552e-06
8.000000e-01	8.500000e-01	3.223274e-04	5.248597e-06	5.248597e-06
8.500000e-01	9.000000e-01	3.357916e-04	5.286222e-06	5.286222e-06
9.000000e-01	9.500000e-01	3.238340e-04	5.237055e-06	5.237055e-06
9.500000e-01	1.000000e+00	3.283762e-04	5.254945e-06	5.254945e-06
1.000000e+00	1.050000e+00	3.239854e-04	5.225968e-06	5.225968e-06
1.050000e+00	1.100000e+00	3.219060e-04	5.158543e-06	5.158543e-06
1.100000e+00	1.200000e+00	3.140345e-04	3.614113e-06	3.614113e-06
1.200000e+00	1.400000e+00	2.929278e-04	2.458947e-06	2.458947e-06
1.400000e+00	1.700000e+00	2.493934e-04	1.842699e-06	1.842699e-06
1.700000e+00	2.000000e+00	1.892366e-04	1.619181e-06	1.619181e-06
2.000000e+00	2.400000e+00	1.205664e-04	1.157128e-06	1.157128e-06
2.400000e+00	2.600000e+00	7.551405e-05	1.352929e-06	1.352929e-06
2.600000e+00	2.700000e+00	5.743640e-05	1.734565e-06	1.734565e-06
2.700000e+00	2.900000e+00	4.049643e-05	1.101494e-06	1.101494e-06
2.900000e+00	3.000000e+00	2.838103e-05	1.389845e-06	1.389845e-06
3.000000e+00	3.050000e+00	2.825168e-05	1.886068e-06	1.886068e-06
3.050000e+00	3.100000e+00	2.274640e-05	1.807472e-06	1.807472e-06
3.100000e+00	3.300000e+00	1.982570e-05	8.473698e-07	8.473698e-07
3.300000e+00	3.500000e+00	1.302254e-05	7.510814e-07	7.510814e-07
3.500000e+00	4.000000e+00	7.334060e-06	3.973809e-07	3.973809e-07
4.000000e+00	5.000000e+00	4.702632e-06	2.122548e-07	2.122548e-07
5.000000e+00	6.000000e+00	2.552517e-06	1.465576e-07	1.465576e-07
6.000000e+00	7.000000e+00	1.363142e-06	1.040336e-07	1.040336e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208112]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208112]
Path=Test[MUR1.0_MUF1.0_PDF99208112]
RatioPlot=0
ScaledBy=1.00180340462230618e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.241810e-05	2.375010e-06	2.375010e-06
2.000000e-02	3.000000e-02	2.416859e-05	2.971202e-06	2.971202e-06
3.000000e-02	4.000000e-02	2.531919e-05	3.425372e-06	3.425372e-06
4.000000e-02	6.000000e-02	4.187195e-05	2.850357e-06	2.850357e-06
6.000000e-02	8.000000e-02	5.479830e-05	3.311307e-06	3.311307e-06
8.000000e-02	1.000000e-01	6.787790e-05	3.798819e-06	3.798819e-06
1.000000e-01	1.200000e-01	8.674890e-05	4.163766e-06	4.163766e-06
1.200000e-01	1.400000e-01	9.392450e-05	4.442229e-06	4.442229e-06
1.400000e-01	1.800000e-01	1.195454e-04	3.474178e-06	3.474178e-06
1.800000e-01	2.400000e-01	1.465801e-04	3.169932e-06	3.169932e-06
2.400000e-01	2.800000e-01	1.801324e-04	4.244691e-06	4.244691e-06
2.800000e-01	3.400000e-01	2.040520e-04	3.696959e-06	3.696959e-06
3.400000e-01	4.000000e-01	2.230788e-04	3.927036e-06	3.927036e-06
4.000000e-01	5.000000e-01	2.611656e-04	3.255736e-06	3.255736e-06
5.000000e-01	6.000000e-01	2.907057e-04	3.478035e-06	3.478035e-06
6.000000e-01	7.000000e-01	3.134651e-04	3.596109e-06	3.596109e-06
7.000000e-01	7.500000e-01	3.274160e-04	5.180545e-06	5.180545e-06
7.500000e-01	8.000000e-01	3.261976e-04	5.193031e-06	5.193031e-06
8.000000e-01	8.500000e-01	3.195458e-04	5.181312e-06	5.181312e-06
8.500000e-01	9.000000e-01	3.327346e-04	5.217956e-06	5.217956e-06
9.000000e-01	9.500000e-01	3.208926e-04	5.170371e-06	5.170371e-06
9.500000e-01	1.000000e+00	3.252626e-04	5.186968e-06	5.186968e-06
1.000000e+00	1.050000e+00	3.211928e-04	5.159749e-06	5.159749e-06
1.050000e+00	1.100000e+00	3.187342e-04	5.090877e-06	5.090877e-06
1.100000e+00	1.200000e+00	3.111696e-04	3.567942e-06	3.567942e-06
1.200000e+00	1.400000e+00	2.900663e-04	2.427185e-06	2.427185e-06
1.400000e+00	1.700000e+00	2.469757e-04	1.819148e-06	1.819148e-06
1.700000e+00	2.000000e+00	1.873050e-04	1.598542e-06	1.598542e-06
2.000000e+00	2.400000e+00	1.192367e-04	1.142311e-06	1.142311e-06
2.400000e+00	2.600000e+00	7.460305e-05	1.335393e-06	1.335393e-06
2.600000e+00	2.700000e+00	5.671345e-05	1.712030e-06	1.712030e-06
2.700000e+00	2.900000e+00	3.997709e-05	1.087072e-06	1.087072e-06
2.900000e+00	3.000000e+00	2.798977e-05	1.372197e-06	1.372197e-06
3.000000e+00	3.050000e+00	2.791836e-05	1.863336e-06	1.863336e-06
3.050000e+00	3.100000e+00	2.245196e-05	1.784836e-06	1.784836e-06
3.100000e+00	3.300000e+00	1.953034e-05	8.365483e-07	8.365483e-07
3.300000e+00	3.500000e+00	1.281121e-05	7.419252e-07	7.419252e-07
3.500000e+00	4.000000e+00	7.206176e-06	3.928683e-07	3.928683e-07
4.000000e+00	5.000000e+00	4.626313e-06	2.102991e-07	2.102991e-07
5.000000e+00	6.000000e+00	2.519611e-06	1.456207e-07	1.456207e-07
6.000000e+00	7.000000e+00	1.349603e-06	1.036938e-07	1.036938e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208111]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208111]
Path=Test[MUR1.0_MUF1.0_PDF99208111]
RatioPlot=0
ScaledBy=1.00180340870675832e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.294381e-05	2.469741e-06	2.469741e-06
2.000000e-02	3.000000e-02	2.512091e-05	3.082047e-06	3.082047e-06
3.000000e-02	4.000000e-02	2.636475e-05	3.559045e-06	3.559045e-06
4.000000e-02	6.000000e-02	4.354461e-05	2.958947e-06	2.958947e-06
6.000000e-02	8.000000e-02	5.693245e-05	3.436983e-06	3.436983e-06
8.000000e-02	1.000000e-01	7.065915e-05	3.943504e-06	3.943504e-06
1.000000e-01	1.200000e-01	9.030660e-05	4.320991e-06	4.320991e-06
1.200000e-01	1.400000e-01	9.772045e-05	4.608780e-06	4.608780e-06
1.400000e-01	1.800000e-01	1.242599e-04	3.606991e-06	3.606991e-06
1.800000e-01	2.400000e-01	1.524127e-04	3.289528e-06	3.289528e-06
2.400000e-01	2.800000e-01	1.873715e-04	4.406993e-06	4.406993e-06
2.800000e-01	3.400000e-01	2.122578e-04	3.837443e-06	3.837443e-06
3.400000e-01	4.000000e-01	2.319898e-04	4.075905e-06	4.075905e-06
4.000000e-01	5.000000e-01	2.715668e-04	3.378989e-06	3.378989e-06
5.000000e-01	6.000000e-01	3.021707e-04	3.609499e-06	3.609499e-06
6.000000e-01	7.000000e-01	3.258829e-04	3.732565e-06	3.732565e-06
7.000000e-01	7.500000e-01	3.403970e-04	5.376993e-06	5.376993e-06
7.500000e-01	8.000000e-01	3.390360e-04	5.390795e-06	5.390795e-06
8.000000e-01	8.500000e-01	3.322916e-04	5.378437e-06	5.378437e-06
8.500000e-01	9.000000e-01	3.459978e-04	5.416586e-06	5.416586e-06
9.000000e-01	9.500000e-01	3.338158e-04	5.369196e-06	5.369196e-06
9.500000e-01	1.000000e+00	3.383542e-04	5.384941e-06	5.384941e-06
1.000000e+00	1.050000e+00	3.338972e-04	5.355857e-06	5.355857e-06
1.050000e+00	1.100000e+00	3.314754e-04	5.285747e-06	5.285747e-06
1.100000e+00	1.200000e+00	3.235408e-04	3.704250e-06	3.704250e-06
1.200000e+00	1.400000e+00	3.016218e-04	2.519794e-06	2.519794e-06
1.400000e+00	1.700000e+00	2.568110e-04	1.888763e-06	1.888763e-06
1.700000e+00	2.000000e+00	1.948116e-04	1.659887e-06	1.659887e-06
2.000000e+00	2.400000e+00	1.239731e-04	1.185974e-06	1.185974e-06
2.400000e+00	2.600000e+00	7.751820e-05	1.386204e-06	1.386204e-06
2.600000e+00	2.700000e+00	5.894553e-05	1.777512e-06	1.777512e-06
2.700000e+00	2.900000e+00	4.153919e-05	1.128273e-06	1.128273e-06
2.900000e+00	3.000000e+00	2.905053e-05	1.424101e-06	1.424101e-06
3.000000e+00	3.050000e+00	2.902742e-05	1.934096e-06	1.934096e-06
3.050000e+00	3.100000e+00	2.329480e-05	1.851789e-06	1.851789e-06
3.100000e+00	3.300000e+00	2.028216e-05	8.681762e-07	8.681762e-07
3.300000e+00	3.500000e+00	1.329150e-05	7.699830e-07	7.699830e-07
3.500000e+00	4.000000e+00	7.455292e-06	4.077419e-07	4.077419e-07
4.000000e+00	5.000000e+00	4.795064e-06	2.184143e-07	2.184143e-07
5.000000e+00	6.000000e+00	2.614471e-06	1.513967e-07	1.513967e-07
6.000000e+00	7.000000e+00	1.401589e-06	1.079131e-07	1.079131e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208110]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208110]
Path=Test[MUR1.0_MUF1.0_PDF99208110]
RatioPlot=0
ScaledBy=1.00180340664324595e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.273751e-05	2.437205e-06	2.437205e-06
2.000000e-02	3.000000e-02	2.474599e-05	3.041550e-06	3.041550e-06
3.000000e-02	4.000000e-02	2.594779e-05	3.511824e-06	3.511824e-06
4.000000e-02	6.000000e-02	4.293772e-05	2.921563e-06	2.921563e-06
6.000000e-02	8.000000e-02	5.611195e-05	3.392508e-06	3.392508e-06
8.000000e-02	1.000000e-01	6.960540e-05	3.893086e-06	3.893086e-06
1.000000e-01	1.200000e-01	8.894985e-05	4.265834e-06	4.265834e-06
1.200000e-01	1.400000e-01	9.630465e-05	4.551405e-06	4.551405e-06
1.400000e-01	1.800000e-01	1.224909e-04	3.560675e-06	3.560675e-06
1.800000e-01	2.400000e-01	1.502148e-04	3.247962e-06	3.247962e-06
2.400000e-01	2.800000e-01	1.846509e-04	4.350346e-06	4.350346e-06
2.800000e-01	3.400000e-01	2.092112e-04	3.789278e-06	3.789278e-06
3.400000e-01	4.000000e-01	2.286460e-04	4.024473e-06	4.024473e-06
4.000000e-01	5.000000e-01	2.676954e-04	3.336641e-06	3.336641e-06
5.000000e-01	6.000000e-01	2.979112e-04	3.564360e-06	3.564360e-06
6.000000e-01	7.000000e-01	3.212596e-04	3.685550e-06	3.685550e-06
7.000000e-01	7.500000e-01	3.355988e-04	5.309466e-06	5.309466e-06
7.500000e-01	8.000000e-01	3.342814e-04	5.322722e-06	5.322722e-06
8.000000e-01	8.500000e-01	3.275108e-04	5.310647e-06	5.310647e-06
8.500000e-01	9.000000e-01	3.410850e-04	5.348503e-06	5.348503e-06
9.000000e-01	9.500000e-01	3.290038e-04	5.300346e-06	5.300346e-06
9.500000e-01	1.000000e+00	3.335224e-04	5.316873e-06	5.316873e-06
1.000000e+00	1.050000e+00	3.291732e-04	5.288433e-06	5.288433e-06
1.050000e+00	1.100000e+00	3.268020e-04	5.218885e-06	5.218885e-06
1.100000e+00	1.200000e+00	3.189589e-04	3.657287e-06	3.657287e-06
1.200000e+00	1.400000e+00	2.973788e-04	2.488000e-06	2.488000e-06
1.400000e+00	1.700000e+00	2.531946e-04	1.864744e-06	1.864744e-06
1.700000e+00	2.000000e+00	1.920625e-04	1.638701e-06	1.638701e-06
2.000000e+00	2.400000e+00	1.222696e-04	1.170938e-06	1.170938e-06
2.400000e+00	2.600000e+00	7.650225e-05	1.368899e-06	1.368899e-06
2.600000e+00	2.700000e+00	5.816541e-05	1.755137e-06	1.755137e-06
2.700000e+00	2.900000e+00	4.099656e-05	1.114265e-06	1.114265e-06
2.900000e+00	3.000000e+00	2.869344e-05	1.406355e-06	1.406355e-06
3.000000e+00	3.050000e+00	2.862256e-05	1.909692e-06	1.909692e-06
3.050000e+00	3.100000e+00	2.300440e-05	1.829015e-06	1.829015e-06
3.100000e+00	3.300000e+00	2.003514e-05	8.574096e-07	8.574096e-07
3.300000e+00	3.500000e+00	1.314030e-05	7.603491e-07	7.603491e-07
3.500000e+00	4.000000e+00	7.381364e-06	4.025952e-07	4.025952e-07
4.000000e+00	5.000000e+00	4.742615e-06	2.154867e-07	2.154867e-07
5.000000e+00	6.000000e+00	2.582744e-06	1.492042e-07	1.492042e-07
6.000000e+00	7.000000e+00	1.383154e-06	1.062282e-07	1.062282e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208109]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208109]
Path=Test[MUR1.0_MUF1.0_PDF99208109]
RatioPlot=0
ScaledBy=1.00180340642924262e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.263383e-05	2.410782e-06	2.410782e-06
2.000000e-02	3.000000e-02	2.455988e-05	3.014441e-06	3.014441e-06
3.000000e-02	4.000000e-02	2.575291e-05	3.476728e-06	3.476728e-06
4.000000e-02	6.000000e-02	4.252302e-05	2.891487e-06	2.891487e-06
6.000000e-02	8.000000e-02	5.566640e-05	3.359738e-06	3.359738e-06
8.000000e-02	1.000000e-01	6.899755e-05	3.853927e-06	3.853927e-06
1.000000e-01	1.200000e-01	8.818090e-05	4.223809e-06	4.223809e-06
1.200000e-01	1.400000e-01	9.543545e-05	4.505248e-06	4.505248e-06
1.400000e-01	1.800000e-01	1.214300e-04	3.524845e-06	3.524845e-06
1.800000e-01	2.400000e-01	1.489127e-04	3.215396e-06	3.215396e-06
2.400000e-01	2.800000e-01	1.830281e-04	4.306604e-06	4.306604e-06
2.800000e-01	3.400000e-01	2.073098e-04	3.749973e-06	3.749973e-06
3.400000e-01	4.000000e-01	2.266367e-04	3.983439e-06	3.983439e-06
4.000000e-01	5.000000e-01	2.652969e-04	3.302264e-06	3.302264e-06
5.000000e-01	6.000000e-01	2.952524e-04	3.527641e-06	3.527641e-06
6.000000e-01	7.000000e-01	3.184023e-04	3.647743e-06	3.647743e-06
7.000000e-01	7.500000e-01	3.325512e-04	5.254769e-06	5.254769e-06
7.500000e-01	8.000000e-01	3.312796e-04	5.267815e-06	5.267815e-06
8.000000e-01	8.500000e-01	3.246430e-04	5.255824e-06	5.255824e-06
8.500000e-01	9.000000e-01	3.379912e-04	5.292865e-06	5.292865e-06
9.000000e-01	9.500000e-01	3.260308e-04	5.245865e-06	5.245865e-06
9.500000e-01	1.000000e+00	3.304366e-04	5.261802e-06	5.261802e-06
1.000000e+00	1.050000e+00	3.262396e-04	5.233833e-06	5.233833e-06
1.050000e+00	1.100000e+00	3.237484e-04	5.164423e-06	5.164423e-06
1.100000e+00	1.200000e+00	3.160744e-04	3.619521e-06	3.619521e-06
1.200000e+00	1.400000e+00	2.946192e-04	2.462141e-06	2.462141e-06
1.400000e+00	1.700000e+00	2.508557e-04	1.845521e-06	1.845521e-06
1.700000e+00	2.000000e+00	1.902612e-04	1.621801e-06	1.621801e-06
2.000000e+00	2.400000e+00	1.210801e-04	1.158834e-06	1.158834e-06
2.400000e+00	2.600000e+00	7.571415e-05	1.354475e-06	1.354475e-06
2.600000e+00	2.700000e+00	5.756796e-05	1.736704e-06	1.736704e-06
2.700000e+00	2.900000e+00	4.057270e-05	1.102537e-06	1.102537e-06
2.900000e+00	3.000000e+00	2.838674e-05	1.391760e-06	1.391760e-06
3.000000e+00	3.050000e+00	2.835634e-05	1.890114e-06	1.890114e-06
3.050000e+00	3.100000e+00	2.277282e-05	1.809935e-06	1.809935e-06
3.100000e+00	3.300000e+00	1.980717e-05	8.484257e-07	8.484257e-07
3.300000e+00	3.500000e+00	1.298284e-05	7.525088e-07	7.525088e-07
3.500000e+00	4.000000e+00	7.293266e-06	3.985002e-07	3.985002e-07
4.000000e+00	5.000000e+00	4.686409e-06	2.134505e-07	2.134505e-07
5.000000e+00	6.000000e+00	2.554916e-06	1.479346e-07	1.479346e-07
6.000000e+00	7.000000e+00	1.369538e-06	1.054359e-07	1.054359e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208108]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208108]
Path=Test[MUR1.0_MUF1.0_PDF99208108]
RatioPlot=0
ScaledBy=1.00180340866176259e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.285013e-05	2.452704e-06	2.452704e-06
2.000000e-02	3.000000e-02	2.497876e-05	3.065810e-06	3.065810e-06
3.000000e-02	4.000000e-02	2.619568e-05	3.537592e-06	3.537592e-06
4.000000e-02	6.000000e-02	4.327287e-05	2.941162e-06	2.941162e-06
6.000000e-02	8.000000e-02	5.657620e-05	3.415993e-06	3.415993e-06
8.000000e-02	1.000000e-01	7.017895e-05	3.920448e-06	3.920448e-06
1.000000e-01	1.200000e-01	8.969485e-05	4.295761e-06	4.295761e-06
1.200000e-01	1.400000e-01	9.704320e-05	4.581334e-06	4.581334e-06
1.400000e-01	1.800000e-01	1.234707e-04	3.584860e-06	3.584860e-06
1.800000e-01	2.400000e-01	1.514356e-04	3.270099e-06	3.270099e-06
2.400000e-01	2.800000e-01	1.861325e-04	4.379877e-06	4.379877e-06
2.800000e-01	3.400000e-01	2.108197e-04	3.813960e-06	3.813960e-06
3.400000e-01	4.000000e-01	2.304655e-04	4.051237e-06	4.051237e-06
4.000000e-01	5.000000e-01	2.697869e-04	3.358459e-06	3.358459e-06
5.000000e-01	6.000000e-01	3.002244e-04	3.587590e-06	3.587590e-06
6.000000e-01	7.000000e-01	3.237777e-04	3.709779e-06	3.709779e-06
7.000000e-01	7.500000e-01	3.381568e-04	5.344039e-06	5.344039e-06
7.500000e-01	8.000000e-01	3.368748e-04	5.357422e-06	5.357422e-06
8.000000e-01	8.500000e-01	3.301012e-04	5.345217e-06	5.345217e-06
8.500000e-01	9.000000e-01	3.437156e-04	5.383178e-06	5.383178e-06
9.000000e-01	9.500000e-01	3.315732e-04	5.335456e-06	5.335456e-06
9.500000e-01	1.000000e+00	3.360750e-04	5.351574e-06	5.351574e-06
1.000000e+00	1.050000e+00	3.317598e-04	5.323017e-06	5.323017e-06
1.050000e+00	1.100000e+00	3.292404e-04	5.252457e-06	5.252457e-06
1.100000e+00	1.200000e+00	3.214445e-04	3.681243e-06	3.681243e-06
1.200000e+00	1.400000e+00	2.996244e-04	2.504098e-06	2.504098e-06
1.400000e+00	1.700000e+00	2.551238e-04	1.876937e-06	1.876937e-06
1.700000e+00	2.000000e+00	1.935036e-04	1.649369e-06	1.649369e-06
2.000000e+00	2.400000e+00	1.231496e-04	1.178487e-06	1.178487e-06
2.400000e+00	2.600000e+00	7.701770e-05	1.377471e-06	1.377471e-06
2.600000e+00	2.700000e+00	5.855220e-05	1.766119e-06	1.766119e-06
2.700000e+00	2.900000e+00	4.126844e-05	1.121195e-06	1.121195e-06
2.900000e+00	3.000000e+00	2.887267e-05	1.415168e-06	1.415168e-06
3.000000e+00	3.050000e+00	2.883634e-05	1.922042e-06	1.922042e-06
3.050000e+00	3.100000e+00	2.315922e-05	1.840447e-06	1.840447e-06
3.100000e+00	3.300000e+00	2.014916e-05	8.626313e-07	8.626313e-07
3.300000e+00	3.500000e+00	1.320966e-05	7.651250e-07	7.651250e-07
3.500000e+00	4.000000e+00	7.417570e-06	4.051704e-07	4.051704e-07
4.000000e+00	5.000000e+00	4.765773e-06	2.169810e-07	2.169810e-07
5.000000e+00	6.000000e+00	2.597922e-06	1.503479e-07	1.503479e-07
6.000000e+00	7.000000e+00	1.392537e-06	1.071353e-07	1.071353e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208107]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208107]
Path=Test[MUR1.0_MUF1.0_PDF99208107]
RatioPlot=0
ScaledBy=1.00180340558663980e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.273927e-05	2.438992e-06	2.438992e-06
2.000000e-02	3.000000e-02	2.475325e-05	3.043474e-06	3.043474e-06
3.000000e-02	4.000000e-02	2.595285e-05	3.514066e-06	3.514066e-06
4.000000e-02	6.000000e-02	4.291757e-05	2.923550e-06	2.923550e-06
6.000000e-02	8.000000e-02	5.614170e-05	3.395253e-06	3.395253e-06
8.000000e-02	1.000000e-01	6.963315e-05	3.896121e-06	3.896121e-06
1.000000e-01	1.200000e-01	8.896690e-05	4.268786e-06	4.268786e-06
1.200000e-01	1.400000e-01	9.633015e-05	4.554944e-06	4.554944e-06
1.400000e-01	1.800000e-01	1.225314e-04	3.563404e-06	3.563404e-06
1.800000e-01	2.400000e-01	1.502303e-04	3.250161e-06	3.250161e-06
2.400000e-01	2.800000e-01	1.846908e-04	4.353419e-06	4.353419e-06
2.800000e-01	3.400000e-01	2.092875e-04	3.791936e-06	3.791936e-06
3.400000e-01	4.000000e-01	2.286947e-04	4.027361e-06	4.027361e-06
4.000000e-01	5.000000e-01	2.677683e-04	3.339019e-06	3.339019e-06
5.000000e-01	6.000000e-01	2.979837e-04	3.566937e-06	3.566937e-06
6.000000e-01	7.000000e-01	3.213661e-04	3.688281e-06	3.688281e-06
7.000000e-01	7.500000e-01	3.357064e-04	5.313323e-06	5.313323e-06
7.500000e-01	8.000000e-01	3.343950e-04	5.326821e-06	5.326821e-06
8.000000e-01	8.500000e-01	3.276426e-04	5.314587e-06	5.314587e-06
8.500000e-01	9.000000e-01	3.412096e-04	5.352442e-06	5.352442e-06
9.000000e-01	9.500000e-01	3.290942e-04	5.304106e-06	5.304106e-06
9.500000e-01	1.000000e+00	3.336306e-04	5.320836e-06	5.320836e-06
1.000000e+00	1.050000e+00	3.292630e-04	5.292037e-06	5.292037e-06
1.050000e+00	1.100000e+00	3.269176e-04	5.222690e-06	5.222690e-06
1.100000e+00	1.200000e+00	3.190744e-04	3.659911e-06	3.659911e-06
1.200000e+00	1.400000e+00	2.974940e-04	2.489785e-06	2.489785e-06
1.400000e+00	1.700000e+00	2.532969e-04	1.866109e-06	1.866109e-06
1.700000e+00	2.000000e+00	1.921528e-04	1.639891e-06	1.639891e-06
2.000000e+00	2.400000e+00	1.223332e-04	1.171800e-06	1.171800e-06
2.400000e+00	2.600000e+00	7.653725e-05	1.369814e-06	1.369814e-06
2.600000e+00	2.700000e+00	5.820857e-05	1.756423e-06	1.756423e-06
2.700000e+00	2.900000e+00	4.102471e-05	1.115098e-06	1.115098e-06
2.900000e+00	3.000000e+00	2.871813e-05	1.407378e-06	1.407378e-06
3.000000e+00	3.050000e+00	2.865570e-05	1.910857e-06	1.910857e-06
3.050000e+00	3.100000e+00	2.303020e-05	1.830249e-06	1.830249e-06
3.100000e+00	3.300000e+00	2.004925e-05	8.580159e-07	8.580159e-07
3.300000e+00	3.500000e+00	1.314937e-05	7.608226e-07	7.608226e-07
3.500000e+00	4.000000e+00	7.391460e-06	4.027806e-07	4.027806e-07
4.000000e+00	5.000000e+00	4.747087e-06	2.155411e-07	2.155411e-07
5.000000e+00	6.000000e+00	2.584560e-06	1.491982e-07	1.491982e-07
6.000000e+00	7.000000e+00	1.383317e-06	1.061809e-07	1.061809e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208106]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208106]
Path=Test[MUR1.0_MUF1.0_PDF99208106]
RatioPlot=0
ScaledBy=1.00180341015121240e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.359431e-05	2.609080e-06	2.609080e-06
2.000000e-02	3.000000e-02	2.641700e-05	3.251177e-06	3.251177e-06
3.000000e-02	4.000000e-02	2.770478e-05	3.760517e-06	3.760517e-06
4.000000e-02	6.000000e-02	4.579299e-05	3.125364e-06	3.125364e-06
6.000000e-02	8.000000e-02	5.981605e-05	3.625437e-06	3.625437e-06
8.000000e-02	1.000000e-01	7.436910e-05	4.167610e-06	4.167610e-06
1.000000e-01	1.200000e-01	9.494395e-05	4.560970e-06	4.560970e-06
1.200000e-01	1.400000e-01	1.027238e-04	4.865687e-06	4.865687e-06
1.400000e-01	1.800000e-01	1.306792e-04	3.808182e-06	3.808182e-06
1.800000e-01	2.400000e-01	1.601816e-04	3.472408e-06	3.472408e-06
2.400000e-01	2.800000e-01	1.970179e-04	4.651416e-06	4.651416e-06
2.800000e-01	3.400000e-01	2.233130e-04	4.052106e-06	4.052106e-06
3.400000e-01	4.000000e-01	2.438822e-04	4.303117e-06	4.303117e-06
4.000000e-01	5.000000e-01	2.856221e-04	3.567522e-06	3.567522e-06
5.000000e-01	6.000000e-01	3.177296e-04	3.810824e-06	3.810824e-06
6.000000e-01	7.000000e-01	3.428198e-04	3.940994e-06	3.940994e-06
7.000000e-01	7.500000e-01	3.580634e-04	5.676678e-06	5.676678e-06
7.500000e-01	8.000000e-01	3.567102e-04	5.692263e-06	5.692263e-06
8.000000e-01	8.500000e-01	3.495144e-04	5.678664e-06	5.678664e-06
8.500000e-01	9.000000e-01	3.640910e-04	5.720098e-06	5.720098e-06
9.000000e-01	9.500000e-01	3.511406e-04	5.668285e-06	5.668285e-06
9.500000e-01	1.000000e+00	3.561066e-04	5.686360e-06	5.686360e-06
1.000000e+00	1.050000e+00	3.512254e-04	5.654073e-06	5.654073e-06
1.050000e+00	1.100000e+00	3.488294e-04	5.580712e-06	5.580712e-06
1.100000e+00	1.200000e+00	3.405332e-04	3.910918e-06	3.910918e-06
1.200000e+00	1.400000e+00	3.175000e-04	2.660345e-06	2.660345e-06
1.400000e+00	1.700000e+00	2.703759e-04	1.993959e-06	1.993959e-06
1.700000e+00	2.000000e+00	2.051713e-04	1.752061e-06	1.752061e-06
2.000000e+00	2.400000e+00	1.306591e-04	1.251803e-06	1.251803e-06
2.400000e+00	2.600000e+00	8.176080e-05	1.463102e-06	1.463102e-06
2.600000e+00	2.700000e+00	6.221310e-05	1.876211e-06	1.876211e-06
2.700000e+00	2.900000e+00	4.384510e-05	1.191068e-06	1.191068e-06
2.900000e+00	3.000000e+00	3.070442e-05	1.502689e-06	1.502689e-06
3.000000e+00	3.050000e+00	3.064768e-05	2.040021e-06	2.040021e-06
3.050000e+00	3.100000e+00	2.463048e-05	1.954014e-06	1.954014e-06
3.100000e+00	3.300000e+00	2.143602e-05	9.157741e-07	9.157741e-07
3.300000e+00	3.500000e+00	1.406487e-05	8.118918e-07	8.118918e-07
3.500000e+00	4.000000e+00	7.912652e-06	4.295702e-07	4.295702e-07
4.000000e+00	5.000000e+00	5.072429e-06	2.295842e-07	2.295842e-07
5.000000e+00	6.000000e+00	2.759112e-06	1.586610e-07	1.586610e-07
6.000000e+00	7.000000e+00	1.473689e-06	1.127004e-07	1.127004e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208105]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208105]
Path=Test[MUR1.0_MUF1.0_PDF99208105]
RatioPlot=0
ScaledBy=1.00180340942993561e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.348499e-05	2.591464e-06	2.591464e-06
2.000000e-02	3.000000e-02	2.621178e-05	3.227849e-06	3.227849e-06
3.000000e-02	4.000000e-02	2.748916e-05	3.734789e-06	3.734789e-06
4.000000e-02	6.000000e-02	4.547518e-05	3.104516e-06	3.104516e-06
6.000000e-02	8.000000e-02	5.936515e-05	3.600600e-06	3.600600e-06
8.000000e-02	1.000000e-01	7.380380e-05	4.139000e-06	4.139000e-06
1.000000e-01	1.200000e-01	9.424585e-05	4.530111e-06	4.530111e-06
1.200000e-01	1.400000e-01	1.019916e-04	4.833398e-06	4.833398e-06
1.400000e-01	1.800000e-01	1.297230e-04	3.782438e-06	3.782438e-06
1.800000e-01	2.400000e-01	1.590067e-04	3.448957e-06	3.448957e-06
2.400000e-01	2.800000e-01	1.955712e-04	4.619908e-06	4.619908e-06
2.800000e-01	3.400000e-01	2.216972e-04	4.025237e-06	4.025237e-06
3.400000e-01	4.000000e-01	2.421052e-04	4.274346e-06	4.274346e-06
4.000000e-01	5.000000e-01	2.835663e-04	3.543840e-06	3.543840e-06
5.000000e-01	6.000000e-01	3.154506e-04	3.785570e-06	3.785570e-06
6.000000e-01	7.000000e-01	3.403335e-04	3.914706e-06	3.914706e-06
7.000000e-01	7.500000e-01	3.554790e-04	5.638852e-06	5.638852e-06
7.500000e-01	8.000000e-01	3.541526e-04	5.654256e-06	5.654256e-06
8.000000e-01	8.500000e-01	3.469610e-04	5.640852e-06	5.640852e-06
8.500000e-01	9.000000e-01	3.614554e-04	5.681989e-06	5.681989e-06
9.000000e-01	9.500000e-01	3.486036e-04	5.630291e-06	5.630291e-06
9.500000e-01	1.000000e+00	3.535428e-04	5.648557e-06	5.648557e-06
1.000000e+00	1.050000e+00	3.487042e-04	5.616583e-06	5.616583e-06
1.050000e+00	1.100000e+00	3.463574e-04	5.543802e-06	5.543802e-06
1.100000e+00	1.200000e+00	3.380814e-04	3.884877e-06	3.884877e-06
1.200000e+00	1.400000e+00	3.152399e-04	2.642714e-06	2.642714e-06
1.400000e+00	1.700000e+00	2.684427e-04	1.980646e-06	1.980646e-06
1.700000e+00	2.000000e+00	2.037077e-04	1.740335e-06	1.740335e-06
2.000000e+00	2.400000e+00	1.297437e-04	1.243464e-06	1.243464e-06
2.400000e+00	2.600000e+00	8.120925e-05	1.453455e-06	1.453455e-06
2.600000e+00	2.700000e+00	6.178310e-05	1.863699e-06	1.863699e-06
2.700000e+00	2.900000e+00	4.355008e-05	1.183244e-06	1.183244e-06
2.900000e+00	3.000000e+00	3.050443e-05	1.492756e-06	1.492756e-06
3.000000e+00	3.050000e+00	3.042572e-05	2.026391e-06	2.026391e-06
3.050000e+00	3.100000e+00	2.446398e-05	1.941119e-06	1.941119e-06
3.100000e+00	3.300000e+00	2.129874e-05	9.097328e-07	9.097328e-07
3.300000e+00	3.500000e+00	1.397989e-05	8.065102e-07	8.065102e-07
3.500000e+00	4.000000e+00	7.866608e-06	4.267073e-07	4.267073e-07
4.000000e+00	5.000000e+00	5.041886e-06	2.279864e-07	2.279864e-07
5.000000e+00	6.000000e+00	2.741006e-06	1.574977e-07	1.574977e-07
6.000000e+00	7.000000e+00	1.464044e-06	1.118346e-07	1.118346e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208104]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208104]
Path=Test[MUR1.0_MUF1.0_PDF99208104]
RatioPlot=0
ScaledBy=1.00180340432490254e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.316310e-05	2.521482e-06	2.521482e-06
2.000000e-02	3.000000e-02	2.555034e-05	3.145467e-06	3.145467e-06
3.000000e-02	4.000000e-02	2.677630e-05	3.628577e-06	3.628577e-06
4.000000e-02	6.000000e-02	4.418056e-05	3.019981e-06	3.019981e-06
6.000000e-02	8.000000e-02	5.798370e-05	3.508294e-06	3.508294e-06
8.000000e-02	1.000000e-01	7.196945e-05	4.027773e-06	4.027773e-06
1.000000e-01	1.200000e-01	9.176135e-05	4.409208e-06	4.409208e-06
1.200000e-01	1.400000e-01	9.933950e-05	4.705049e-06	4.705049e-06
1.400000e-01	1.800000e-01	1.264602e-04	3.681531e-06	3.681531e-06
1.800000e-01	2.400000e-01	1.549746e-04	3.357656e-06	3.357656e-06
2.400000e-01	2.800000e-01	1.906063e-04	4.497893e-06	4.497893e-06
2.800000e-01	3.400000e-01	2.160472e-04	3.917121e-06	3.917121e-06
3.400000e-01	4.000000e-01	2.359417e-04	4.160361e-06	4.160361e-06
4.000000e-01	5.000000e-01	2.762698e-04	3.449111e-06	3.449111e-06
5.000000e-01	6.000000e-01	3.073812e-04	3.684321e-06	3.684321e-06
6.000000e-01	7.000000e-01	3.316969e-04	3.810467e-06	3.810467e-06
7.000000e-01	7.500000e-01	3.465376e-04	5.489643e-06	5.489643e-06
7.500000e-01	8.000000e-01	3.450674e-04	5.503889e-06	5.503889e-06
8.000000e-01	8.500000e-01	3.382274e-04	5.490733e-06	5.490733e-06
8.500000e-01	9.000000e-01	3.522334e-04	5.530306e-06	5.530306e-06
9.000000e-01	9.500000e-01	3.396222e-04	5.479718e-06	5.479718e-06
9.500000e-01	1.000000e+00	3.443840e-04	5.497022e-06	5.497022e-06
1.000000e+00	1.050000e+00	3.396818e-04	5.465731e-06	5.465731e-06
1.050000e+00	1.100000e+00	3.373358e-04	5.394275e-06	5.394275e-06
1.100000e+00	1.200000e+00	3.293310e-04	3.780675e-06	3.780675e-06
1.200000e+00	1.400000e+00	3.070653e-04	2.571816e-06	2.571816e-06
1.400000e+00	1.700000e+00	2.614784e-04	1.927819e-06	1.927819e-06
1.700000e+00	2.000000e+00	1.984156e-04	1.694195e-06	1.694195e-06
2.000000e+00	2.400000e+00	1.263372e-04	1.210490e-06	1.210490e-06
2.400000e+00	2.600000e+00	7.901855e-05	1.414786e-06	1.414786e-06
2.600000e+00	2.700000e+00	6.018134e-05	1.814930e-06	1.814930e-06
2.700000e+00	2.900000e+00	4.237747e-05	1.151719e-06	1.151719e-06
2.900000e+00	3.000000e+00	2.967209e-05	1.453456e-06	1.453456e-06
3.000000e+00	3.050000e+00	2.966176e-05	1.973104e-06	1.973104e-06
3.050000e+00	3.100000e+00	2.381678e-05	1.890195e-06	1.890195e-06
3.100000e+00	3.300000e+00	2.071424e-05	8.860920e-07	8.860920e-07
3.300000e+00	3.500000e+00	1.357918e-05	7.854462e-07	7.854462e-07
3.500000e+00	4.000000e+00	7.644268e-06	4.156068e-07	4.156068e-07
4.000000e+00	5.000000e+00	4.904854e-06	2.222689e-07	2.222689e-07
5.000000e+00	6.000000e+00	2.669113e-06	1.537181e-07	1.537181e-07
6.000000e+00	7.000000e+00	1.423557e-06	1.092456e-07	1.092456e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208103]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208103]
Path=Test[MUR1.0_MUF1.0_PDF99208103]
RatioPlot=0
ScaledBy=1.00180341262616504e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.343376e-05	2.580028e-06	2.580028e-06
2.000000e-02	3.000000e-02	2.611968e-05	3.213865e-06	3.213865e-06
3.000000e-02	4.000000e-02	2.741923e-05	3.722498e-06	3.722498e-06
4.000000e-02	6.000000e-02	4.540226e-05	3.091895e-06	3.091895e-06
6.000000e-02	8.000000e-02	5.910735e-05	3.584521e-06	3.584521e-06
8.000000e-02	1.000000e-01	7.350900e-05	4.121216e-06	4.121216e-06
1.000000e-01	1.200000e-01	9.397320e-05	4.511583e-06	4.511583e-06
1.200000e-01	1.400000e-01	1.016781e-04	4.812742e-06	4.812742e-06
1.400000e-01	1.800000e-01	1.292625e-04	3.766650e-06	3.766650e-06
1.800000e-01	2.400000e-01	1.584924e-04	3.434416e-06	3.434416e-06
2.400000e-01	2.800000e-01	1.949104e-04	4.600287e-06	4.600287e-06
2.800000e-01	3.400000e-01	2.208893e-04	4.008389e-06	4.008389e-06
3.400000e-01	4.000000e-01	2.413107e-04	4.256419e-06	4.256419e-06
4.000000e-01	5.000000e-01	2.826221e-04	3.528936e-06	3.528936e-06
5.000000e-01	6.000000e-01	3.144079e-04	3.769684e-06	3.769684e-06
6.000000e-01	7.000000e-01	3.391148e-04	3.897946e-06	3.897946e-06
7.000000e-01	7.500000e-01	3.541390e-04	5.614249e-06	5.614249e-06
7.500000e-01	8.000000e-01	3.529222e-04	5.629699e-06	5.629699e-06
8.000000e-01	8.500000e-01	3.456854e-04	5.616628e-06	5.616628e-06
8.500000e-01	9.000000e-01	3.601390e-04	5.657471e-06	5.657471e-06
9.000000e-01	9.500000e-01	3.474222e-04	5.606613e-06	5.606613e-06
9.500000e-01	1.000000e+00	3.523100e-04	5.624683e-06	5.624683e-06
1.000000e+00	1.050000e+00	3.475696e-04	5.593477e-06	5.593477e-06
1.050000e+00	1.100000e+00	3.451766e-04	5.521004e-06	5.521004e-06
1.100000e+00	1.200000e+00	3.369054e-04	3.868632e-06	3.868632e-06
1.200000e+00	1.400000e+00	3.141149e-04	2.631643e-06	2.631643e-06
1.400000e+00	1.700000e+00	2.674780e-04	1.972259e-06	1.972259e-06
1.700000e+00	2.000000e+00	2.029441e-04	1.732878e-06	1.732878e-06
2.000000e+00	2.400000e+00	1.292410e-04	1.238132e-06	1.238132e-06
2.400000e+00	2.600000e+00	8.090190e-05	1.447274e-06	1.447274e-06
2.600000e+00	2.700000e+00	6.149246e-05	1.855289e-06	1.855289e-06
2.700000e+00	2.900000e+00	4.337278e-05	1.178160e-06	1.178160e-06
2.900000e+00	3.000000e+00	3.037234e-05	1.486366e-06	1.486366e-06
3.000000e+00	3.050000e+00	3.026500e-05	2.017992e-06	2.017992e-06
3.050000e+00	3.100000e+00	2.434272e-05	1.932628e-06	1.932628e-06
3.100000e+00	3.300000e+00	2.120507e-05	9.057185e-07	9.057185e-07
3.300000e+00	3.500000e+00	1.392196e-05	8.031396e-07	8.031396e-07
3.500000e+00	4.000000e+00	7.824706e-06	4.250333e-07	4.250333e-07
4.000000e+00	5.000000e+00	5.016591e-06	2.271646e-07	2.271646e-07
5.000000e+00	6.000000e+00	2.728456e-06	1.570103e-07	1.570103e-07
6.000000e+00	7.000000e+00	1.460707e-06	1.115817e-07	1.115817e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208102]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208102]
Path=Test[MUR1.0_MUF1.0_PDF99208102]
RatioPlot=0
ScaledBy=1.00180339892158344e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.254697e-05	2.396224e-06	2.396224e-06
2.000000e-02	3.000000e-02	2.429099e-05	2.998507e-06	2.998507e-06
3.000000e-02	4.000000e-02	2.547643e-05	3.443134e-06	3.443134e-06
4.000000e-02	6.000000e-02	4.195030e-05	2.874399e-06	2.874399e-06
6.000000e-02	8.000000e-02	5.543740e-05	3.344732e-06	3.344732e-06
8.000000e-02	1.000000e-01	6.871595e-05	3.837620e-06	3.837620e-06
1.000000e-01	1.200000e-01	8.726105e-05	4.198399e-06	4.198399e-06
1.200000e-01	1.400000e-01	9.465150e-05	4.485221e-06	4.485221e-06
1.400000e-01	1.800000e-01	1.206441e-04	3.505448e-06	3.505448e-06
1.800000e-01	2.400000e-01	1.478022e-04	3.199410e-06	3.199410e-06
2.400000e-01	2.800000e-01	1.817192e-04	4.284845e-06	4.284845e-06
2.800000e-01	3.400000e-01	2.059392e-04	3.729476e-06	3.729476e-06
3.400000e-01	4.000000e-01	2.249340e-04	3.961945e-06	3.961945e-06
4.000000e-01	5.000000e-01	2.632896e-04	3.284721e-06	3.284721e-06
5.000000e-01	6.000000e-01	2.930599e-04	3.508691e-06	3.508691e-06
6.000000e-01	7.000000e-01	3.163176e-04	3.628716e-06	3.628716e-06
7.000000e-01	7.500000e-01	3.307092e-04	5.230500e-06	5.230500e-06
7.500000e-01	8.000000e-01	3.290572e-04	5.242390e-06	5.242390e-06
8.000000e-01	8.500000e-01	3.226352e-04	5.229519e-06	5.229519e-06
8.500000e-01	9.000000e-01	3.358448e-04	5.267429e-06	5.267429e-06
9.000000e-01	9.500000e-01	3.236724e-04	5.216762e-06	5.216762e-06
9.500000e-01	1.000000e+00	3.281038e-04	5.232518e-06	5.232518e-06
1.000000e+00	1.050000e+00	3.236996e-04	5.203405e-06	5.203405e-06
1.050000e+00	1.100000e+00	3.213138e-04	5.132830e-06	5.132830e-06
1.100000e+00	1.200000e+00	3.137903e-04	3.598490e-06	3.598490e-06
1.200000e+00	1.400000e+00	2.925114e-04	2.447798e-06	2.447798e-06
1.400000e+00	1.700000e+00	2.490749e-04	1.835150e-06	1.835150e-06
1.700000e+00	2.000000e+00	1.889801e-04	1.613110e-06	1.613110e-06
2.000000e+00	2.400000e+00	1.202817e-04	1.152153e-06	1.152153e-06
2.400000e+00	2.600000e+00	7.520290e-05	1.346478e-06	1.346478e-06
2.600000e+00	2.700000e+00	5.731765e-05	1.728125e-06	1.728125e-06
2.700000e+00	2.900000e+00	4.031518e-05	1.095651e-06	1.095651e-06
2.900000e+00	3.000000e+00	2.821396e-05	1.383082e-06	1.383082e-06
3.000000e+00	3.050000e+00	2.825398e-05	1.878114e-06	1.878114e-06
3.050000e+00	3.100000e+00	2.264708e-05	1.798812e-06	1.798812e-06
3.100000e+00	3.300000e+00	1.972088e-05	8.435136e-07	8.435136e-07
3.300000e+00	3.500000e+00	1.291006e-05	7.470955e-07	7.470955e-07
3.500000e+00	4.000000e+00	7.261734e-06	3.954957e-07	3.954957e-07
4.000000e+00	5.000000e+00	4.657203e-06	2.116096e-07	2.116096e-07
5.000000e+00	6.000000e+00	2.536065e-06	1.464360e-07	1.464360e-07
6.000000e+00	7.000000e+00	1.350973e-06	1.042110e-07	1.042110e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208101]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208101]
Path=Test[MUR1.0_MUF1.0_PDF99208101]
RatioPlot=0
ScaledBy=1.00180341344327009e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.319111e-05	2.526676e-06	2.526676e-06
2.000000e-02	3.000000e-02	2.569874e-05	3.151475e-06	3.151475e-06
3.000000e-02	4.000000e-02	2.694944e-05	3.648452e-06	3.648452e-06
4.000000e-02	6.000000e-02	4.462460e-05	3.028271e-06	3.028271e-06
6.000000e-02	8.000000e-02	5.799835e-05	3.512387e-06	3.512387e-06
8.000000e-02	1.000000e-01	7.204770e-05	4.034826e-06	4.034826e-06
1.000000e-01	1.200000e-01	9.232135e-05	4.420761e-06	4.420761e-06
1.200000e-01	1.400000e-01	9.980700e-05	4.713062e-06	4.713062e-06
1.400000e-01	1.800000e-01	1.268181e-04	3.689416e-06	3.689416e-06
1.800000e-01	2.400000e-01	1.555928e-04	3.364058e-06	3.364058e-06
2.400000e-01	2.800000e-01	1.912643e-04	4.506323e-06	4.506323e-06
2.800000e-01	3.400000e-01	2.166428e-04	3.925339e-06	3.925339e-06
3.400000e-01	4.000000e-01	2.368312e-04	4.169079e-06	4.169079e-06
4.000000e-01	5.000000e-01	2.773498e-04	3.456281e-06	3.456281e-06
5.000000e-01	6.000000e-01	3.085635e-04	3.692288e-06	3.692288e-06
6.000000e-01	7.000000e-01	3.326524e-04	3.817464e-06	3.817464e-06
7.000000e-01	7.500000e-01	3.472544e-04	5.497595e-06	5.497595e-06
7.500000e-01	8.000000e-01	3.462084e-04	5.512595e-06	5.512595e-06
8.000000e-01	8.500000e-01	3.390814e-04	5.500166e-06	5.500166e-06
8.500000e-01	9.000000e-01	3.531944e-04	5.539558e-06	5.539558e-06
9.000000e-01	9.500000e-01	3.408590e-04	5.491477e-06	5.491477e-06
9.500000e-01	1.000000e+00	3.455420e-04	5.508459e-06	5.508459e-06
1.000000e+00	1.050000e+00	3.410662e-04	5.478717e-06	5.478717e-06
1.050000e+00	1.100000e+00	3.386174e-04	5.407668e-06	5.407668e-06
1.100000e+00	1.200000e+00	3.304741e-04	3.789124e-06	3.789124e-06
1.200000e+00	1.400000e+00	3.080808e-04	2.577541e-06	2.577541e-06
1.400000e+00	1.700000e+00	2.623143e-04	1.931708e-06	1.931708e-06
1.700000e+00	2.000000e+00	1.989689e-04	1.697203e-06	1.697203e-06
2.000000e+00	2.400000e+00	1.266620e-04	1.212771e-06	1.212771e-06
2.400000e+00	2.600000e+00	7.926600e-05	1.417551e-06	1.417551e-06
2.600000e+00	2.700000e+00	6.018545e-05	1.816750e-06	1.816750e-06
2.700000e+00	2.900000e+00	4.247498e-05	1.154052e-06	1.154052e-06
2.900000e+00	3.000000e+00	2.971881e-05	1.456188e-06	1.456188e-06
3.000000e+00	3.050000e+00	2.962314e-05	1.977454e-06	1.977454e-06
3.050000e+00	3.100000e+00	2.381442e-05	1.893244e-06	1.893244e-06
3.100000e+00	3.300000e+00	2.073730e-05	8.872966e-07	8.872966e-07
3.300000e+00	3.500000e+00	1.361691e-05	7.872701e-07	7.872701e-07
3.500000e+00	4.000000e+00	7.639754e-06	4.168057e-07	4.168057e-07
4.000000e+00	5.000000e+00	4.907117e-06	2.230505e-07	2.230505e-07
5.000000e+00	6.000000e+00	2.673174e-06	1.544337e-07	1.544337e-07
6.000000e+00	7.000000e+00	1.436524e-06	1.099703e-07	1.099703e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208100]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208100]
Path=Test[MUR1.0_MUF1.0_PDF99208100]
RatioPlot=0
ScaledBy=1.00180341251978221e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.328560e-05	2.537990e-06	2.537990e-06
2.000000e-02	3.000000e-02	2.582295e-05	3.167791e-06	3.167791e-06
3.000000e-02	4.000000e-02	2.707603e-05	3.661258e-06	3.661258e-06
4.000000e-02	6.000000e-02	4.472887e-05	3.040382e-06	3.040382e-06
6.000000e-02	8.000000e-02	5.838160e-05	3.529340e-06	3.529340e-06
8.000000e-02	1.000000e-01	7.250885e-05	4.053471e-06	4.053471e-06
1.000000e-01	1.200000e-01	9.268740e-05	4.439043e-06	4.439043e-06
1.200000e-01	1.400000e-01	1.002168e-04	4.732898e-06	4.732898e-06
1.400000e-01	1.800000e-01	1.274921e-04	3.705638e-06	3.705638e-06
1.800000e-01	2.400000e-01	1.563536e-04	3.378987e-06	3.378987e-06
2.400000e-01	2.800000e-01	1.922514e-04	4.526520e-06	4.526520e-06
2.800000e-01	3.400000e-01	2.177568e-04	3.941867e-06	3.941867e-06
3.400000e-01	4.000000e-01	2.380078e-04	4.186999e-06	4.186999e-06
4.000000e-01	5.000000e-01	2.786328e-04	3.470762e-06	3.470762e-06
5.000000e-01	6.000000e-01	3.100038e-04	3.707564e-06	3.707564e-06
6.000000e-01	7.000000e-01	3.343647e-04	3.834024e-06	3.834024e-06
7.000000e-01	7.500000e-01	3.491106e-04	5.522032e-06	5.522032e-06
7.500000e-01	8.000000e-01	3.478586e-04	5.536926e-06	5.536926e-06
8.000000e-01	8.500000e-01	3.408718e-04	5.524180e-06	5.524180e-06
8.500000e-01	9.000000e-01	3.550144e-04	5.563810e-06	5.563810e-06
9.000000e-01	9.500000e-01	3.424734e-04	5.514862e-06	5.514862e-06
9.500000e-01	1.000000e+00	3.472262e-04	5.531760e-06	5.531760e-06
1.000000e+00	1.050000e+00	3.426208e-04	5.501228e-06	5.501228e-06
1.050000e+00	1.100000e+00	3.401430e-04	5.429715e-06	5.429715e-06
1.100000e+00	1.200000e+00	3.320604e-04	3.805056e-06	3.805056e-06
1.200000e+00	1.400000e+00	3.095295e-04	2.588279e-06	2.588279e-06
1.400000e+00	1.700000e+00	2.635761e-04	1.940064e-06	1.940064e-06
1.700000e+00	2.000000e+00	1.999442e-04	1.704757e-06	1.704757e-06
2.000000e+00	2.400000e+00	1.272680e-04	1.218105e-06	1.218105e-06
2.400000e+00	2.600000e+00	7.959180e-05	1.423706e-06	1.423706e-06
2.600000e+00	2.700000e+00	6.052010e-05	1.825513e-06	1.825513e-06
2.700000e+00	2.900000e+00	4.266128e-05	1.159004e-06	1.159004e-06
2.900000e+00	3.000000e+00	2.984710e-05	1.462731e-06	1.462731e-06
3.000000e+00	3.050000e+00	2.981124e-05	1.986400e-06	1.986400e-06
3.050000e+00	3.100000e+00	2.393956e-05	1.901861e-06	1.901861e-06
3.100000e+00	3.300000e+00	2.082566e-05	8.914637e-07	8.914637e-07
3.300000e+00	3.500000e+00	1.365531e-05	7.908159e-07	7.908159e-07
3.500000e+00	4.000000e+00	7.669766e-06	4.186534e-07	4.186534e-07
4.000000e+00	5.000000e+00	4.927316e-06	2.241377e-07	2.241377e-07
5.000000e+00	6.000000e+00	2.686065e-06	1.552540e-07	1.552540e-07
6.000000e+00	7.000000e+00	1.439051e-06	1.105508e-07	1.105508e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208099]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208099]
Path=Test[MUR1.0_MUF1.0_PDF99208099]
RatioPlot=0
ScaledBy=1.00180340638092104e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.310743e-05	2.514545e-06	2.514545e-06
2.000000e-02	3.000000e-02	2.545947e-05	3.136645e-06	3.136645e-06
3.000000e-02	4.000000e-02	2.670930e-05	3.622614e-06	3.622614e-06
4.000000e-02	6.000000e-02	4.414774e-05	3.014490e-06	3.014490e-06
6.000000e-02	8.000000e-02	5.778935e-05	3.498932e-06	3.498932e-06
8.000000e-02	1.000000e-01	7.176915e-05	4.019663e-06	4.019663e-06
1.000000e-01	1.200000e-01	9.155020e-05	4.400368e-06	4.400368e-06
1.200000e-01	1.400000e-01	9.915595e-05	4.696628e-06	4.696628e-06
1.400000e-01	1.800000e-01	1.261606e-04	3.673522e-06	3.673522e-06
1.800000e-01	2.400000e-01	1.546380e-04	3.350761e-06	3.350761e-06
2.400000e-01	2.800000e-01	1.901390e-04	4.487698e-06	4.487698e-06
2.800000e-01	3.400000e-01	2.155192e-04	3.909284e-06	3.909284e-06
3.400000e-01	4.000000e-01	2.354008e-04	4.151649e-06	4.151649e-06
4.000000e-01	5.000000e-01	2.756792e-04	3.442222e-06	3.442222e-06
5.000000e-01	6.000000e-01	3.067419e-04	3.677026e-06	3.677026e-06
6.000000e-01	7.000000e-01	3.309276e-04	3.802272e-06	3.802272e-06
7.000000e-01	7.500000e-01	3.457494e-04	5.477836e-06	5.477836e-06
7.500000e-01	8.000000e-01	3.443746e-04	5.491931e-06	5.491931e-06
8.000000e-01	8.500000e-01	3.374076e-04	5.478917e-06	5.478917e-06
8.500000e-01	9.000000e-01	3.514198e-04	5.518696e-06	5.518696e-06
9.000000e-01	9.500000e-01	3.388840e-04	5.467873e-06	5.467873e-06
9.500000e-01	1.000000e+00	3.436026e-04	5.485254e-06	5.485254e-06
1.000000e+00	1.050000e+00	3.390014e-04	5.454945e-06	5.454945e-06
1.050000e+00	1.100000e+00	3.366190e-04	5.383075e-06	5.383075e-06
1.100000e+00	1.200000e+00	3.286098e-04	3.772595e-06	3.772595e-06
1.200000e+00	1.400000e+00	3.063804e-04	2.566321e-06	2.566321e-06
1.400000e+00	1.700000e+00	2.608881e-04	1.923466e-06	1.923466e-06
1.700000e+00	2.000000e+00	1.979458e-04	1.690198e-06	1.690198e-06
2.000000e+00	2.400000e+00	1.260478e-04	1.207545e-06	1.207545e-06
2.400000e+00	2.600000e+00	7.888265e-05	1.411446e-06	1.411446e-06
2.600000e+00	2.700000e+00	6.001590e-05	1.809908e-06	1.809908e-06
2.700000e+00	2.900000e+00	4.229064e-05	1.148846e-06	1.148846e-06
2.900000e+00	3.000000e+00	2.961621e-05	1.449580e-06	1.449580e-06
3.000000e+00	3.050000e+00	2.955358e-05	1.968000e-06	1.968000e-06
3.050000e+00	3.100000e+00	2.375338e-05	1.885186e-06	1.885186e-06
3.100000e+00	3.300000e+00	2.068474e-05	8.835662e-07	8.835662e-07
3.300000e+00	3.500000e+00	1.357040e-05	7.831568e-07	7.831568e-07
3.500000e+00	4.000000e+00	7.632108e-06	4.144609e-07	4.144609e-07
4.000000e+00	5.000000e+00	4.892138e-06	2.215396e-07	2.215396e-07
5.000000e+00	6.000000e+00	2.660615e-06	1.531270e-07	1.531270e-07
6.000000e+00	7.000000e+00	1.421438e-06	1.088328e-07	1.088328e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208098]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208098]
Path=Test[MUR1.0_MUF1.0_PDF99208098]
RatioPlot=0
ScaledBy=1.00180341249695070e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.365272e-05	2.616182e-06	2.616182e-06
2.000000e-02	3.000000e-02	2.649395e-05	3.260126e-06	3.260126e-06
3.000000e-02	4.000000e-02	2.780800e-05	3.771689e-06	3.771689e-06
4.000000e-02	6.000000e-02	4.592616e-05	3.132762e-06	3.132762e-06
6.000000e-02	8.000000e-02	6.000260e-05	3.634514e-06	3.634514e-06
8.000000e-02	1.000000e-01	7.462100e-05	4.179032e-06	4.179032e-06
1.000000e-01	1.200000e-01	9.520405e-05	4.572047e-06	4.572047e-06
1.200000e-01	1.400000e-01	1.030088e-04	4.877280e-06	4.877280e-06
1.400000e-01	1.800000e-01	1.310693e-04	3.817795e-06	3.817795e-06
1.800000e-01	2.400000e-01	1.606657e-04	3.481109e-06	3.481109e-06
2.400000e-01	2.800000e-01	1.976246e-04	4.663062e-06	4.663062e-06
2.800000e-01	3.400000e-01	2.239572e-04	4.061812e-06	4.061812e-06
3.400000e-01	4.000000e-01	2.446337e-04	4.313941e-06	4.313941e-06
4.000000e-01	5.000000e-01	2.864651e-04	3.576248e-06	3.576248e-06
5.000000e-01	6.000000e-01	3.186694e-04	3.820048e-06	3.820048e-06
6.000000e-01	7.000000e-01	3.438401e-04	3.950586e-06	3.950586e-06
7.000000e-01	7.500000e-01	3.590708e-04	5.690012e-06	5.690012e-06
7.500000e-01	8.000000e-01	3.577526e-04	5.705862e-06	5.705862e-06
8.000000e-01	8.500000e-01	3.505370e-04	5.692254e-06	5.692254e-06
8.500000e-01	9.000000e-01	3.651692e-04	5.733997e-06	5.733997e-06
9.000000e-01	9.500000e-01	3.521662e-04	5.682038e-06	5.682038e-06
9.500000e-01	1.000000e+00	3.571524e-04	5.700088e-06	5.700088e-06
1.000000e+00	1.050000e+00	3.522540e-04	5.667647e-06	5.667647e-06
1.050000e+00	1.100000e+00	3.498354e-04	5.594385e-06	5.594385e-06
1.100000e+00	1.200000e+00	3.415370e-04	3.920372e-06	3.920372e-06
1.200000e+00	1.400000e+00	3.183958e-04	2.666691e-06	2.666691e-06
1.400000e+00	1.700000e+00	2.711580e-04	1.998842e-06	1.998842e-06
1.700000e+00	2.000000e+00	2.057400e-04	1.756310e-06	1.756310e-06
2.000000e+00	2.400000e+00	1.310108e-04	1.254847e-06	1.254847e-06
2.400000e+00	2.600000e+00	8.196465e-05	1.466632e-06	1.466632e-06
2.600000e+00	2.700000e+00	6.236589e-05	1.880795e-06	1.880795e-06
2.700000e+00	2.900000e+00	4.395292e-05	1.193951e-06	1.193951e-06
2.900000e+00	3.000000e+00	3.077257e-05	1.506484e-06	1.506484e-06
3.000000e+00	3.050000e+00	3.071844e-05	2.045196e-06	2.045196e-06
3.050000e+00	3.100000e+00	2.468660e-05	1.958845e-06	1.958845e-06
3.100000e+00	3.300000e+00	2.148206e-05	9.180501e-07	9.180501e-07
3.300000e+00	3.500000e+00	1.409221e-05	8.140197e-07	8.140197e-07
3.500000e+00	4.000000e+00	7.924614e-06	4.307183e-07	4.307183e-07
4.000000e+00	5.000000e+00	5.081265e-06	2.302875e-07	2.302875e-07
5.000000e+00	6.000000e+00	2.765844e-06	1.592173e-07	1.592173e-07
6.000000e+00	7.000000e+00	1.477763e-06	1.131525e-07	1.131525e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208097]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208097]
Path=Test[MUR1.0_MUF1.0_PDF99208097]
RatioPlot=0
ScaledBy=1.00180341009196540e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.355770e-05	2.602930e-06	2.602930e-06
2.000000e-02	3.000000e-02	2.635797e-05	3.243699e-06	3.243699e-06
3.000000e-02	4.000000e-02	2.763898e-05	3.752130e-06	3.752130e-06
4.000000e-02	6.000000e-02	4.570337e-05	3.118492e-06	3.118492e-06
6.000000e-02	8.000000e-02	5.966975e-05	3.617119e-06	3.617119e-06
8.000000e-02	1.000000e-01	7.418345e-05	4.157929e-06	4.157929e-06
1.000000e-01	1.200000e-01	9.473910e-05	4.550897e-06	4.550897e-06
1.200000e-01	1.400000e-01	1.024973e-04	4.854833e-06	4.854833e-06
1.400000e-01	1.800000e-01	1.303796e-04	3.799599e-06	3.799599e-06
1.800000e-01	2.400000e-01	1.598191e-04	3.464604e-06	3.464604e-06
2.400000e-01	2.800000e-01	1.965630e-04	4.640884e-06	4.640884e-06
2.800000e-01	3.400000e-01	2.227987e-04	4.043112e-06	4.043112e-06
3.400000e-01	4.000000e-01	2.433248e-04	4.293441e-06	4.293441e-06
4.000000e-01	5.000000e-01	2.849751e-04	3.559551e-06	3.559551e-06
5.000000e-01	6.000000e-01	3.170145e-04	3.802348e-06	3.802348e-06
6.000000e-01	7.000000e-01	3.420300e-04	3.932144e-06	3.932144e-06
7.000000e-01	7.500000e-01	3.572408e-04	5.663969e-06	5.663969e-06
7.500000e-01	8.000000e-01	3.558998e-04	5.679470e-06	5.679470e-06
8.000000e-01	8.500000e-01	3.487028e-04	5.665941e-06	5.665941e-06
8.500000e-01	9.000000e-01	3.632484e-04	5.707222e-06	5.707222e-06
9.000000e-01	9.500000e-01	3.503394e-04	5.655564e-06	5.655564e-06
9.500000e-01	1.000000e+00	3.552922e-04	5.673656e-06	5.673656e-06
1.000000e+00	1.050000e+00	3.504378e-04	5.641570e-06	5.641570e-06
1.050000e+00	1.100000e+00	3.480410e-04	5.568290e-06	5.568290e-06
1.100000e+00	1.200000e+00	3.397556e-04	3.902202e-06	3.902202e-06
1.200000e+00	1.400000e+00	3.167795e-04	2.654435e-06	2.654435e-06
1.400000e+00	1.700000e+00	2.697571e-04	1.989478e-06	1.989478e-06
1.700000e+00	2.000000e+00	2.047014e-04	1.748114e-06	1.748114e-06
2.000000e+00	2.400000e+00	1.303615e-04	1.248987e-06	1.248987e-06
2.400000e+00	2.600000e+00	8.158115e-05	1.459838e-06	1.459838e-06
2.600000e+00	2.700000e+00	6.206763e-05	1.871922e-06	1.871922e-06
2.700000e+00	2.900000e+00	4.374698e-05	1.188403e-06	1.188403e-06
2.900000e+00	3.000000e+00	3.063731e-05	1.499294e-06	1.499294e-06
3.000000e+00	3.050000e+00	3.057354e-05	2.035443e-06	2.035443e-06
3.050000e+00	3.100000e+00	2.457390e-05	1.949612e-06	1.949612e-06
3.100000e+00	3.300000e+00	2.138885e-05	9.136955e-07	9.136955e-07
3.300000e+00	3.500000e+00	1.403552e-05	8.100560e-07	8.100560e-07
3.500000e+00	4.000000e+00	7.895994e-06	4.286107e-07	4.286107e-07
4.000000e+00	5.000000e+00	5.061589e-06	2.290580e-07	2.290580e-07
5.000000e+00	6.000000e+00	2.752875e-06	1.582901e-07	1.582901e-07
6.000000e+00	7.000000e+00	1.470707e-06	1.124347e-07	1.124347e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208096]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208096]
Path=Test[MUR1.0_MUF1.0_PDF99208096]
RatioPlot=0
ScaledBy=1.00180340868139613e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.342049e-05	2.574037e-06	2.574037e-06
2.000000e-02	3.000000e-02	2.610861e-05	3.209674e-06	3.209674e-06
3.000000e-02	4.000000e-02	2.736653e-05	3.710955e-06	3.710955e-06
4.000000e-02	6.000000e-02	4.523801e-05	3.084370e-06	3.084370e-06
6.000000e-02	8.000000e-02	5.908035e-05	3.578745e-06	3.578745e-06
8.000000e-02	1.000000e-01	7.339740e-05	4.111636e-06	4.111636e-06
1.000000e-01	1.200000e-01	9.378490e-05	4.501950e-06	4.501950e-06
1.200000e-01	1.400000e-01	1.014615e-04	4.802125e-06	4.802125e-06
1.400000e-01	1.800000e-01	1.290489e-04	3.758292e-06	3.758292e-06
1.800000e-01	2.400000e-01	1.582108e-04	3.427074e-06	3.427074e-06
2.400000e-01	2.800000e-01	1.945610e-04	4.590715e-06	4.590715e-06
2.800000e-01	3.400000e-01	2.204915e-04	3.998905e-06	3.998905e-06
3.400000e-01	4.000000e-01	2.408510e-04	4.246779e-06	4.246779e-06
4.000000e-01	5.000000e-01	2.820687e-04	3.520818e-06	3.520818e-06
5.000000e-01	6.000000e-01	3.137960e-04	3.761034e-06	3.761034e-06
6.000000e-01	7.000000e-01	3.385172e-04	3.889359e-06	3.889359e-06
7.000000e-01	7.500000e-01	3.535436e-04	5.602237e-06	5.602237e-06
7.500000e-01	8.000000e-01	3.522356e-04	5.617325e-06	5.617325e-06
8.000000e-01	8.500000e-01	3.451342e-04	5.604122e-06	5.604122e-06
8.500000e-01	9.000000e-01	3.594792e-04	5.644577e-06	5.644577e-06
9.000000e-01	9.500000e-01	3.467376e-04	5.594064e-06	5.594064e-06
9.500000e-01	1.000000e+00	3.515830e-04	5.611665e-06	5.611665e-06
1.000000e+00	1.050000e+00	3.468574e-04	5.580249e-06	5.580249e-06
1.050000e+00	1.100000e+00	3.444354e-04	5.507575e-06	5.507575e-06
1.100000e+00	1.200000e+00	3.362357e-04	3.859707e-06	3.859707e-06
1.200000e+00	1.400000e+00	3.134896e-04	2.625549e-06	2.625549e-06
1.400000e+00	1.700000e+00	2.669422e-04	1.967840e-06	1.967840e-06
1.700000e+00	2.000000e+00	2.025490e-04	1.729125e-06	1.729125e-06
2.000000e+00	2.400000e+00	1.289737e-04	1.235477e-06	1.235477e-06
2.400000e+00	2.600000e+00	8.069900e-05	1.444002e-06	1.444002e-06
2.600000e+00	2.700000e+00	6.138716e-05	1.851572e-06	1.851572e-06
2.700000e+00	2.900000e+00	4.326969e-05	1.175547e-06	1.175547e-06
2.900000e+00	3.000000e+00	3.029576e-05	1.483221e-06	1.483221e-06
3.000000e+00	3.050000e+00	3.024296e-05	2.013697e-06	2.013697e-06
3.050000e+00	3.100000e+00	2.430192e-05	1.928656e-06	1.928656e-06
3.100000e+00	3.300000e+00	2.114499e-05	9.039299e-07	9.039299e-07
3.300000e+00	3.500000e+00	1.387375e-05	8.015248e-07	8.015248e-07
3.500000e+00	4.000000e+00	7.803584e-06	4.241452e-07	4.241452e-07
4.000000e+00	5.000000e+00	5.005301e-06	2.267746e-07	2.267746e-07
5.000000e+00	6.000000e+00	2.723517e-06	1.568059e-07	1.568059e-07
6.000000e+00	7.000000e+00	1.456352e-06	1.114518e-07	1.114518e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208095]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208095]
Path=Test[MUR1.0_MUF1.0_PDF99208095]
RatioPlot=0
ScaledBy=1.00180341330299013e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.353020e-05	2.592376e-06	2.592376e-06
2.000000e-02	3.000000e-02	2.622699e-05	3.229902e-06	3.229902e-06
3.000000e-02	4.000000e-02	2.754857e-05	3.737067e-06	3.737067e-06
4.000000e-02	6.000000e-02	4.551509e-05	3.104488e-06	3.104488e-06
6.000000e-02	8.000000e-02	5.946780e-05	3.601629e-06	3.601629e-06
8.000000e-02	1.000000e-01	7.397390e-05	4.141734e-06	4.141734e-06
1.000000e-01	1.200000e-01	9.432230e-05	4.530529e-06	4.530529e-06
1.200000e-01	1.400000e-01	1.020891e-04	4.833800e-06	4.833800e-06
1.400000e-01	1.800000e-01	1.299134e-04	3.783457e-06	3.783457e-06
1.800000e-01	2.400000e-01	1.592388e-04	3.449976e-06	3.449976e-06
2.400000e-01	2.800000e-01	1.958723e-04	4.621151e-06	4.621151e-06
2.800000e-01	3.400000e-01	2.219750e-04	4.025538e-06	4.025538e-06
3.400000e-01	4.000000e-01	2.424735e-04	4.275276e-06	4.275276e-06
4.000000e-01	5.000000e-01	2.839122e-04	3.544235e-06	3.544235e-06
5.000000e-01	6.000000e-01	3.158499e-04	3.785824e-06	3.785824e-06
6.000000e-01	7.000000e-01	3.407992e-04	3.915105e-06	3.915105e-06
7.000000e-01	7.500000e-01	3.559338e-04	5.639208e-06	5.639208e-06
7.500000e-01	8.000000e-01	3.545912e-04	5.654808e-06	5.654808e-06
8.000000e-01	8.500000e-01	3.474232e-04	5.641344e-06	5.641344e-06
8.500000e-01	9.000000e-01	3.619460e-04	5.682853e-06	5.682853e-06
9.000000e-01	9.500000e-01	3.490360e-04	5.630811e-06	5.630811e-06
9.500000e-01	1.000000e+00	3.539964e-04	5.648888e-06	5.648888e-06
1.000000e+00	1.050000e+00	3.491220e-04	5.616859e-06	5.616859e-06
1.050000e+00	1.100000e+00	3.467288e-04	5.544153e-06	5.544153e-06
1.100000e+00	1.200000e+00	3.384963e-04	3.885096e-06	3.885096e-06
1.200000e+00	1.400000e+00	3.155531e-04	2.642688e-06	2.642688e-06
1.400000e+00	1.700000e+00	2.687420e-04	1.980867e-06	1.980867e-06
1.700000e+00	2.000000e+00	2.039019e-04	1.740542e-06	1.740542e-06
2.000000e+00	2.400000e+00	1.298405e-04	1.243518e-06	1.243518e-06
2.400000e+00	2.600000e+00	8.123870e-05	1.453481e-06	1.453481e-06
2.600000e+00	2.700000e+00	6.181040e-05	1.863929e-06	1.863929e-06
2.700000e+00	2.900000e+00	4.356020e-05	1.183142e-06	1.183142e-06
2.900000e+00	3.000000e+00	3.049883e-05	1.492884e-06	1.492884e-06
3.000000e+00	3.050000e+00	3.043126e-05	2.026781e-06	2.026781e-06
3.050000e+00	3.100000e+00	2.445958e-05	1.941176e-06	1.941176e-06
3.100000e+00	3.300000e+00	2.129756e-05	9.097883e-07	9.097883e-07
3.300000e+00	3.500000e+00	1.396969e-05	8.066029e-07	8.066029e-07
3.500000e+00	4.000000e+00	7.853410e-06	4.268364e-07	4.268364e-07
4.000000e+00	5.000000e+00	5.034958e-06	2.282036e-07	2.282036e-07
5.000000e+00	6.000000e+00	2.740415e-06	1.577706e-07	1.577706e-07
6.000000e+00	7.000000e+00	1.463916e-06	1.121334e-07	1.121334e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208094]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208094]
Path=Test[MUR1.0_MUF1.0_PDF99208094]
RatioPlot=0
ScaledBy=1.00180341306011172e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.353628e-05	2.593364e-06	2.593364e-06
2.000000e-02	3.000000e-02	2.624596e-05	3.231814e-06	3.231814e-06
3.000000e-02	4.000000e-02	2.756261e-05	3.738530e-06	3.738530e-06
4.000000e-02	6.000000e-02	4.553354e-05	3.105876e-06	3.105876e-06
6.000000e-02	8.000000e-02	5.950305e-05	3.603398e-06	3.603398e-06
8.000000e-02	1.000000e-01	7.401155e-05	4.143684e-06	4.143684e-06
1.000000e-01	1.200000e-01	9.436875e-05	4.532716e-06	4.532716e-06
1.200000e-01	1.400000e-01	1.021382e-04	4.836061e-06	4.836061e-06
1.400000e-01	1.800000e-01	1.299794e-04	3.785125e-06	3.785125e-06
1.800000e-01	2.400000e-01	1.593221e-04	3.451595e-06	3.451595e-06
2.400000e-01	2.800000e-01	1.959669e-04	4.623244e-06	4.623244e-06
2.800000e-01	3.400000e-01	2.220785e-04	4.027232e-06	4.027232e-06
3.400000e-01	4.000000e-01	2.425878e-04	4.277140e-06	4.277140e-06
4.000000e-01	5.000000e-01	2.840502e-04	3.545781e-06	3.545781e-06
5.000000e-01	6.000000e-01	3.160043e-04	3.787489e-06	3.787489e-06
6.000000e-01	7.000000e-01	3.409670e-04	3.916809e-06	3.916809e-06
7.000000e-01	7.500000e-01	3.561100e-04	5.641685e-06	5.641685e-06
7.500000e-01	8.000000e-01	3.547682e-04	5.657245e-06	5.657245e-06
8.000000e-01	8.500000e-01	3.475982e-04	5.643746e-06	5.643746e-06
8.500000e-01	9.000000e-01	3.621218e-04	5.685285e-06	5.685285e-06
9.000000e-01	9.500000e-01	3.492034e-04	5.633235e-06	5.633235e-06
9.500000e-01	1.000000e+00	3.541582e-04	5.651253e-06	5.651253e-06
1.000000e+00	1.050000e+00	3.492906e-04	5.619237e-06	5.619237e-06
1.050000e+00	1.100000e+00	3.468858e-04	5.546379e-06	5.546379e-06
1.100000e+00	1.200000e+00	3.386583e-04	3.886717e-06	3.886717e-06
1.200000e+00	1.400000e+00	3.157003e-04	2.643779e-06	2.643779e-06
1.400000e+00	1.700000e+00	2.688662e-04	1.981683e-06	1.981683e-06
1.700000e+00	2.000000e+00	2.039953e-04	1.741254e-06	1.741254e-06
2.000000e+00	2.400000e+00	1.298981e-04	1.244015e-06	1.244015e-06
2.400000e+00	2.600000e+00	8.127360e-05	1.454031e-06	1.454031e-06
2.600000e+00	2.700000e+00	6.183730e-05	1.864627e-06	1.864627e-06
2.700000e+00	2.900000e+00	4.357788e-05	1.183580e-06	1.183580e-06
2.900000e+00	3.000000e+00	3.051041e-05	1.493424e-06	1.493424e-06
3.000000e+00	3.050000e+00	3.044690e-05	2.027543e-06	2.027543e-06
3.050000e+00	3.100000e+00	2.447012e-05	1.941882e-06	1.941882e-06
3.100000e+00	3.300000e+00	2.130547e-05	9.101054e-07	9.101054e-07
3.300000e+00	3.500000e+00	1.397490e-05	8.068834e-07	8.068834e-07
3.500000e+00	4.000000e+00	7.856134e-06	4.269837e-07	4.269837e-07
4.000000e+00	5.000000e+00	5.036439e-06	2.282834e-07	2.282834e-07
5.000000e+00	6.000000e+00	2.741334e-06	1.578280e-07	1.578280e-07
6.000000e+00	7.000000e+00	1.464456e-06	1.121786e-07	1.121786e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208093]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208093]
Path=Test[MUR1.0_MUF1.0_PDF99208093]
RatioPlot=0
ScaledBy=1.00180340903854428e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.348760e-05	2.587857e-06	2.587857e-06
2.000000e-02	3.000000e-02	2.623548e-05	3.226111e-06	3.226111e-06
3.000000e-02	4.000000e-02	2.750151e-05	3.730702e-06	3.730702e-06
4.000000e-02	6.000000e-02	4.546236e-05	3.100627e-06	3.100627e-06
6.000000e-02	8.000000e-02	5.936700e-05	3.597206e-06	3.597206e-06
8.000000e-02	1.000000e-01	7.377020e-05	4.133482e-06	4.133482e-06
1.000000e-01	1.200000e-01	9.425185e-05	4.525347e-06	4.525347e-06
1.200000e-01	1.400000e-01	1.019620e-04	4.827164e-06	4.827164e-06
1.400000e-01	1.800000e-01	1.296890e-04	3.778023e-06	3.778023e-06
1.800000e-01	2.400000e-01	1.589857e-04	3.444919e-06	3.444919e-06
2.400000e-01	2.800000e-01	1.955276e-04	4.614685e-06	4.614685e-06
2.800000e-01	3.400000e-01	2.216003e-04	4.019947e-06	4.019947e-06
3.400000e-01	4.000000e-01	2.420448e-04	4.269038e-06	4.269038e-06
4.000000e-01	5.000000e-01	2.834701e-04	3.539265e-06	3.539265e-06
5.000000e-01	6.000000e-01	3.153464e-04	3.780720e-06	3.780720e-06
6.000000e-01	7.000000e-01	3.402057e-04	3.909777e-06	3.909777e-06
7.000000e-01	7.500000e-01	3.553084e-04	5.631623e-06	5.631623e-06
7.500000e-01	8.000000e-01	3.539904e-04	5.646907e-06	5.646907e-06
8.000000e-01	8.500000e-01	3.468544e-04	5.633593e-06	5.633593e-06
8.500000e-01	9.000000e-01	3.612836e-04	5.674343e-06	5.674343e-06
9.000000e-01	9.500000e-01	3.484696e-04	5.623454e-06	5.623454e-06
9.500000e-01	1.000000e+00	3.533592e-04	5.641242e-06	5.641242e-06
1.000000e+00	1.050000e+00	3.485808e-04	5.609489e-06	5.609489e-06
1.050000e+00	1.100000e+00	3.461692e-04	5.536584e-06	5.536584e-06
1.100000e+00	1.200000e+00	3.379260e-04	3.880009e-06	3.880009e-06
1.200000e+00	1.400000e+00	3.150716e-04	2.639360e-06	2.639360e-06
1.400000e+00	1.700000e+00	2.682934e-04	1.978191e-06	1.978191e-06
1.700000e+00	2.000000e+00	2.035821e-04	1.738214e-06	1.738214e-06
2.000000e+00	2.400000e+00	1.296380e-04	1.241970e-06	1.241970e-06
2.400000e+00	2.600000e+00	8.111750e-05	1.451600e-06	1.451600e-06
2.600000e+00	2.700000e+00	6.171090e-05	1.861356e-06	1.861356e-06
2.700000e+00	2.900000e+00	4.349730e-05	1.181747e-06	1.181747e-06
2.900000e+00	3.000000e+00	3.045756e-05	1.491003e-06	1.491003e-06
3.000000e+00	3.050000e+00	3.040346e-05	2.024207e-06	2.024207e-06
3.050000e+00	3.100000e+00	2.443224e-05	1.938776e-06	1.938776e-06
3.100000e+00	3.300000e+00	2.125854e-05	9.086670e-07	9.086670e-07
3.300000e+00	3.500000e+00	1.394870e-05	8.056961e-07	8.056961e-07
3.500000e+00	4.000000e+00	7.847104e-06	4.263265e-07	4.263265e-07
4.000000e+00	5.000000e+00	5.032473e-06	2.279085e-07	2.279085e-07
5.000000e+00	6.000000e+00	2.737891e-06	1.575596e-07	1.575596e-07
6.000000e+00	7.000000e+00	1.463544e-06	1.119587e-07	1.119587e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208092]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208092]
Path=Test[MUR1.0_MUF1.0_PDF99208092]
RatioPlot=0
ScaledBy=1.00180341178478495e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.283463e-05	2.458557e-06	2.458557e-06
2.000000e-02	3.000000e-02	2.495344e-05	3.067756e-06	3.067756e-06
3.000000e-02	4.000000e-02	2.619352e-05	3.548297e-06	3.548297e-06
4.000000e-02	6.000000e-02	4.334990e-05	2.947674e-06	2.947674e-06
6.000000e-02	8.000000e-02	5.650385e-05	3.420533e-06	3.420533e-06
8.000000e-02	1.000000e-01	7.014800e-05	3.928742e-06	3.928742e-06
1.000000e-01	1.200000e-01	8.975470e-05	4.304007e-06	4.304007e-06
1.200000e-01	1.400000e-01	9.710975e-05	4.591082e-06	4.591082e-06
1.400000e-01	1.800000e-01	1.234673e-04	3.592020e-06	3.592020e-06
1.800000e-01	2.400000e-01	1.514138e-04	3.275930e-06	3.275930e-06
2.400000e-01	2.800000e-01	1.861128e-04	4.387390e-06	4.387390e-06
2.800000e-01	3.400000e-01	2.108925e-04	3.822300e-06	3.822300e-06
3.400000e-01	4.000000e-01	2.305172e-04	4.059733e-06	4.059733e-06
4.000000e-01	5.000000e-01	2.699253e-04	3.365760e-06	3.365760e-06
5.000000e-01	6.000000e-01	3.003600e-04	3.595543e-06	3.595543e-06
6.000000e-01	7.000000e-01	3.238498e-04	3.717335e-06	3.717335e-06
7.000000e-01	7.500000e-01	3.381830e-04	5.354120e-06	5.354120e-06
7.500000e-01	8.000000e-01	3.370720e-04	5.368330e-06	5.368330e-06
8.000000e-01	8.500000e-01	3.301054e-04	5.356096e-06	5.356096e-06
8.500000e-01	9.000000e-01	3.438438e-04	5.394633e-06	5.394633e-06
9.000000e-01	9.500000e-01	3.317026e-04	5.346057e-06	5.346057e-06
9.500000e-01	1.000000e+00	3.362904e-04	5.363296e-06	5.363296e-06
1.000000e+00	1.050000e+00	3.319548e-04	5.334651e-06	5.334651e-06
1.050000e+00	1.100000e+00	3.295578e-04	5.264990e-06	5.264990e-06
1.100000e+00	1.200000e+00	3.216508e-04	3.689179e-06	3.689179e-06
1.200000e+00	1.400000e+00	2.998468e-04	2.509563e-06	2.509563e-06
1.400000e+00	1.700000e+00	2.553253e-04	1.880824e-06	1.880824e-06
1.700000e+00	2.000000e+00	1.936531e-04	1.652522e-06	1.652522e-06
2.000000e+00	2.400000e+00	1.232884e-04	1.180820e-06	1.180820e-06
2.400000e+00	2.600000e+00	7.716740e-05	1.380398e-06	1.380398e-06
2.600000e+00	2.700000e+00	5.861376e-05	1.769203e-06	1.769203e-06
2.700000e+00	2.900000e+00	4.135144e-05	1.123717e-06	1.123717e-06
2.900000e+00	3.000000e+00	2.894864e-05	1.418032e-06	1.418032e-06
3.000000e+00	3.050000e+00	2.883756e-05	1.925361e-06	1.925361e-06
3.050000e+00	3.100000e+00	2.320548e-05	1.844131e-06	1.844131e-06
3.100000e+00	3.300000e+00	2.020710e-05	8.642034e-07	8.642034e-07
3.300000e+00	3.500000e+00	1.326547e-05	7.665065e-07	7.665065e-07
3.500000e+00	4.000000e+00	7.448308e-06	4.058299e-07	4.058299e-07
4.000000e+00	5.000000e+00	4.780623e-06	2.171256e-07	2.171256e-07
5.000000e+00	6.000000e+00	2.603060e-06	1.502642e-07	1.502642e-07
6.000000e+00	7.000000e+00	1.396502e-06	1.069600e-07	1.069600e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208091]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208091]
Path=Test[MUR1.0_MUF1.0_PDF99208091]
RatioPlot=0
ScaledBy=1.00180340407328133e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.286339e-05	2.458156e-06	2.458156e-06
2.000000e-02	3.000000e-02	2.499176e-05	3.069894e-06	3.069894e-06
3.000000e-02	4.000000e-02	2.618527e-05	3.539986e-06	3.539986e-06
4.000000e-02	6.000000e-02	4.325338e-05	2.946276e-06	2.946276e-06
6.000000e-02	8.000000e-02	5.667145e-05	3.423173e-06	3.423173e-06
8.000000e-02	1.000000e-01	7.027560e-05	3.926786e-06	3.926786e-06
1.000000e-01	1.200000e-01	8.971210e-05	4.302220e-06	4.302220e-06
1.200000e-01	1.400000e-01	9.713140e-05	4.589890e-06	4.589890e-06
1.400000e-01	1.800000e-01	1.236069e-04	3.591489e-06	3.591489e-06
1.800000e-01	2.400000e-01	1.515568e-04	3.276030e-06	3.276030e-06
2.400000e-01	2.800000e-01	1.863394e-04	4.388365e-06	4.388365e-06
2.800000e-01	3.400000e-01	2.110898e-04	3.821233e-06	3.821233e-06
3.400000e-01	4.000000e-01	2.306690e-04	4.058669e-06	4.058669e-06
4.000000e-01	5.000000e-01	2.700378e-04	3.364751e-06	3.364751e-06
5.000000e-01	6.000000e-01	3.005016e-04	3.594309e-06	3.594309e-06
6.000000e-01	7.000000e-01	3.241493e-04	3.717117e-06	3.717117e-06
7.000000e-01	7.500000e-01	3.386274e-04	5.355239e-06	5.355239e-06
7.500000e-01	8.000000e-01	3.372028e-04	5.368466e-06	5.368466e-06
8.000000e-01	8.500000e-01	3.305228e-04	5.356115e-06	5.356115e-06
8.500000e-01	9.000000e-01	3.441474e-04	5.394066e-06	5.394066e-06
9.000000e-01	9.500000e-01	3.319256e-04	5.345827e-06	5.345827e-06
9.500000e-01	1.000000e+00	3.364666e-04	5.362069e-06	5.362069e-06
1.000000e+00	1.050000e+00	3.320352e-04	5.332745e-06	5.332745e-06
1.050000e+00	1.100000e+00	3.296150e-04	5.262400e-06	5.262400e-06
1.100000e+00	1.200000e+00	3.217764e-04	3.688257e-06	3.688257e-06
1.200000e+00	1.400000e+00	2.999940e-04	2.509010e-06	2.509010e-06
1.400000e+00	1.700000e+00	2.554225e-04	1.880671e-06	1.880671e-06
1.700000e+00	2.000000e+00	1.937773e-04	1.652846e-06	1.652846e-06
2.000000e+00	2.400000e+00	1.233460e-04	1.181003e-06	1.181003e-06
2.400000e+00	2.600000e+00	7.713140e-05	1.380420e-06	1.380420e-06
2.600000e+00	2.700000e+00	5.869862e-05	1.770545e-06	1.770545e-06
2.700000e+00	2.900000e+00	4.134533e-05	1.123660e-06	1.123660e-06
2.900000e+00	3.000000e+00	2.893117e-05	1.418363e-06	1.418363e-06
3.000000e+00	3.050000e+00	2.891652e-05	1.926040e-06	1.926040e-06
3.050000e+00	3.100000e+00	2.321134e-05	1.844456e-06	1.844456e-06
3.100000e+00	3.300000e+00	2.019510e-05	8.647844e-07	8.647844e-07
3.300000e+00	3.500000e+00	1.323362e-05	7.668329e-07	7.668329e-07
3.500000e+00	4.000000e+00	7.440516e-06	4.059639e-07	4.059639e-07
4.000000e+00	5.000000e+00	4.780993e-06	2.173515e-07	2.173515e-07
5.000000e+00	6.000000e+00	2.604619e-06	1.505437e-07	1.505437e-07
6.000000e+00	7.000000e+00	1.392890e-06	1.071797e-07	1.071797e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208090]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208090]
Path=Test[MUR1.0_MUF1.0_PDF99208090]
RatioPlot=0
ScaledBy=1.00180340235244860e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.186208e-05	2.257418e-06	2.257418e-06
2.000000e-02	3.000000e-02	2.305014e-05	2.826675e-06	2.826675e-06
3.000000e-02	4.000000e-02	2.416624e-05	3.254300e-06	3.254300e-06
4.000000e-02	6.000000e-02	3.993989e-05	2.709338e-06	2.709338e-06
6.000000e-02	8.000000e-02	5.232940e-05	3.151644e-06	3.151644e-06
8.000000e-02	1.000000e-01	6.471255e-05	3.609185e-06	3.609185e-06
1.000000e-01	1.200000e-01	8.278110e-05	3.960074e-06	3.960074e-06
1.200000e-01	1.400000e-01	8.965290e-05	4.224724e-06	4.224724e-06
1.400000e-01	1.800000e-01	1.140478e-04	3.303755e-06	3.303755e-06
1.800000e-01	2.400000e-01	1.399218e-04	3.014830e-06	3.014830e-06
2.400000e-01	2.800000e-01	1.718811e-04	4.037606e-06	4.037606e-06
2.800000e-01	3.400000e-01	1.946225e-04	3.515248e-06	3.515248e-06
3.400000e-01	4.000000e-01	2.129052e-04	3.734598e-06	3.734598e-06
4.000000e-01	5.000000e-01	2.491532e-04	3.096142e-06	3.096142e-06
5.000000e-01	6.000000e-01	2.773954e-04	3.307593e-06	3.307593e-06
6.000000e-01	7.000000e-01	2.989859e-04	3.419770e-06	3.419770e-06
7.000000e-01	7.500000e-01	3.123334e-04	4.926905e-06	4.926905e-06
7.500000e-01	8.000000e-01	3.110870e-04	4.938161e-06	4.938161e-06
8.000000e-01	8.500000e-01	3.048318e-04	4.927254e-06	4.927254e-06
8.500000e-01	9.000000e-01	3.172898e-04	4.961183e-06	4.961183e-06
9.000000e-01	9.500000e-01	3.061060e-04	4.917333e-06	4.917333e-06
9.500000e-01	1.000000e+00	3.101160e-04	4.931914e-06	4.931914e-06
1.000000e+00	1.050000e+00	3.063698e-04	4.907222e-06	4.907222e-06
1.050000e+00	1.100000e+00	3.039364e-04	4.841415e-06	4.841415e-06
1.100000e+00	1.200000e+00	2.966575e-04	3.393100e-06	3.393100e-06
1.200000e+00	1.400000e+00	2.765258e-04	2.308273e-06	2.308273e-06
1.400000e+00	1.700000e+00	2.354062e-04	1.730133e-06	1.730133e-06
1.700000e+00	2.000000e+00	1.784817e-04	1.520557e-06	1.520557e-06
2.000000e+00	2.400000e+00	1.135487e-04	1.086623e-06	1.086623e-06
2.400000e+00	2.600000e+00	7.099710e-05	1.270358e-06	1.270358e-06
2.600000e+00	2.700000e+00	5.394418e-05	1.628589e-06	1.628589e-06
2.700000e+00	2.900000e+00	3.802087e-05	1.033974e-06	1.033974e-06
2.900000e+00	3.000000e+00	2.658650e-05	1.305702e-06	1.305702e-06
3.000000e+00	3.050000e+00	2.654478e-05	1.773622e-06	1.773622e-06
3.050000e+00	3.100000e+00	2.131906e-05	1.698309e-06	1.698309e-06
3.100000e+00	3.300000e+00	1.855508e-05	7.963118e-07	7.963118e-07
3.300000e+00	3.500000e+00	1.215813e-05	7.064522e-07	7.064522e-07
3.500000e+00	4.000000e+00	6.820082e-06	3.743612e-07	3.743612e-07
4.000000e+00	5.000000e+00	4.392426e-06	2.008045e-07	2.008045e-07
5.000000e+00	6.000000e+00	2.397195e-06	1.394219e-07	1.394219e-07
6.000000e+00	7.000000e+00	1.288123e-06	9.958443e-08	9.958443e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208089]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208089]
Path=Test[MUR1.0_MUF1.0_PDF99208089]
RatioPlot=0
ScaledBy=1.00180340092948404e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.188108e-05	2.263896e-06	2.263896e-06
2.000000e-02	3.000000e-02	2.310195e-05	2.833995e-06	2.833995e-06
3.000000e-02	4.000000e-02	2.420887e-05	3.262943e-06	3.262943e-06
4.000000e-02	6.000000e-02	4.003423e-05	2.717369e-06	2.717369e-06
6.000000e-02	8.000000e-02	5.244150e-05	3.160415e-06	3.160415e-06
8.000000e-02	1.000000e-01	6.485360e-05	3.619390e-06	3.619390e-06
1.000000e-01	1.200000e-01	8.297755e-05	3.971390e-06	3.971390e-06
1.200000e-01	1.400000e-01	8.987010e-05	4.237148e-06	4.237148e-06
1.400000e-01	1.800000e-01	1.143102e-04	3.313184e-06	3.313184e-06
1.800000e-01	2.400000e-01	1.402359e-04	3.023419e-06	3.023419e-06
2.400000e-01	2.800000e-01	1.722699e-04	4.049112e-06	4.049112e-06
2.800000e-01	3.400000e-01	1.950933e-04	3.525597e-06	3.525597e-06
3.400000e-01	4.000000e-01	2.133828e-04	3.745298e-06	3.745298e-06
4.000000e-01	5.000000e-01	2.497395e-04	3.105152e-06	3.105152e-06
5.000000e-01	6.000000e-01	2.780415e-04	3.317246e-06	3.317246e-06
6.000000e-01	7.000000e-01	2.996871e-04	3.429749e-06	3.429749e-06
7.000000e-01	7.500000e-01	3.130930e-04	4.941435e-06	4.941435e-06
7.500000e-01	8.000000e-01	3.118292e-04	4.952723e-06	4.952723e-06
8.000000e-01	8.500000e-01	3.055506e-04	4.941718e-06	4.941718e-06
8.500000e-01	9.000000e-01	3.180466e-04	4.975754e-06	4.975754e-06
9.000000e-01	9.500000e-01	3.068364e-04	4.931682e-06	4.931682e-06
9.500000e-01	1.000000e+00	3.108644e-04	4.946395e-06	4.946395e-06
1.000000e+00	1.050000e+00	3.070938e-04	4.921560e-06	4.921560e-06
1.050000e+00	1.100000e+00	3.046762e-04	4.855493e-06	4.855493e-06
1.100000e+00	1.200000e+00	2.973708e-04	3.403027e-06	3.403027e-06
1.200000e+00	1.400000e+00	2.772134e-04	2.315067e-06	2.315067e-06
1.400000e+00	1.700000e+00	2.359850e-04	1.735155e-06	1.735155e-06
1.700000e+00	2.000000e+00	1.789369e-04	1.524978e-06	1.524978e-06
2.000000e+00	2.400000e+00	1.138500e-04	1.089781e-06	1.089781e-06
2.400000e+00	2.600000e+00	7.119795e-05	1.274073e-06	1.274073e-06
2.600000e+00	2.700000e+00	5.410054e-05	1.633338e-06	1.633338e-06
2.700000e+00	2.900000e+00	3.813105e-05	1.037008e-06	1.037008e-06
2.900000e+00	3.000000e+00	2.666889e-05	1.309424e-06	1.309424e-06
3.000000e+00	3.050000e+00	2.662194e-05	1.778572e-06	1.778572e-06
3.050000e+00	3.100000e+00	2.138474e-05	1.703186e-06	1.703186e-06
3.100000e+00	3.300000e+00	1.861397e-05	7.985812e-07	7.985812e-07
3.300000e+00	3.500000e+00	1.219937e-05	7.083987e-07	7.083987e-07
3.500000e+00	4.000000e+00	6.845922e-06	3.753587e-07	3.753587e-07
4.000000e+00	5.000000e+00	4.407712e-06	2.012664e-07	2.012664e-07
5.000000e+00	6.000000e+00	2.404275e-06	1.396803e-07	1.396803e-07
6.000000e+00	7.000000e+00	1.291373e-06	9.971798e-08	9.971798e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208088]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208088]
Path=Test[MUR1.0_MUF1.0_PDF99208088]
RatioPlot=0
ScaledBy=1.00180340438235503e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.233948e-05	2.353440e-06	2.353440e-06
2.000000e-02	3.000000e-02	2.398266e-05	2.941677e-06	2.941677e-06
3.000000e-02	4.000000e-02	2.516147e-05	3.393041e-06	3.393041e-06
4.000000e-02	6.000000e-02	4.158627e-05	2.822756e-06	2.822756e-06
6.000000e-02	8.000000e-02	5.439765e-05	3.281143e-06	3.281143e-06
8.000000e-02	1.000000e-01	6.736320e-05	3.760225e-06	3.760225e-06
1.000000e-01	1.200000e-01	8.619800e-05	4.124401e-06	4.124401e-06
1.200000e-01	1.400000e-01	9.333700e-05	4.400121e-06	4.400121e-06
1.400000e-01	1.800000e-01	1.186622e-04	3.441531e-06	3.441531e-06
1.800000e-01	2.400000e-01	1.455748e-04	3.139578e-06	3.139578e-06
2.400000e-01	2.800000e-01	1.788672e-04	4.205220e-06	4.205220e-06
2.800000e-01	3.400000e-01	2.025913e-04	3.661803e-06	3.661803e-06
3.400000e-01	4.000000e-01	2.215342e-04	3.889831e-06	3.889831e-06
4.000000e-01	5.000000e-01	2.593337e-04	3.225036e-06	3.225036e-06
5.000000e-01	6.000000e-01	2.886570e-04	3.445261e-06	3.445261e-06
6.000000e-01	7.000000e-01	3.111556e-04	3.562075e-06	3.562075e-06
7.000000e-01	7.500000e-01	3.250256e-04	5.131513e-06	5.131513e-06
7.500000e-01	8.000000e-01	3.237864e-04	5.143937e-06	5.143937e-06
8.000000e-01	8.500000e-01	3.172520e-04	5.132431e-06	5.132431e-06
8.500000e-01	9.000000e-01	3.302772e-04	5.168179e-06	5.168179e-06
9.000000e-01	9.500000e-01	3.186566e-04	5.122792e-06	5.122792e-06
9.500000e-01	1.000000e+00	3.228866e-04	5.137934e-06	5.137934e-06
1.000000e+00	1.050000e+00	3.188720e-04	5.111605e-06	5.111605e-06
1.050000e+00	1.100000e+00	3.164574e-04	5.043893e-06	5.043893e-06
1.100000e+00	1.200000e+00	3.088310e-04	3.534650e-06	3.534650e-06
1.200000e+00	1.400000e+00	2.879129e-04	2.404578e-06	2.404578e-06
1.400000e+00	1.700000e+00	2.451027e-04	1.802234e-06	1.802234e-06
1.700000e+00	2.000000e+00	1.858689e-04	1.583812e-06	1.583812e-06
2.000000e+00	2.400000e+00	1.182724e-04	1.131770e-06	1.131770e-06
2.400000e+00	2.600000e+00	7.396810e-05	1.323025e-06	1.323025e-06
2.600000e+00	2.700000e+00	5.619795e-05	1.695953e-06	1.695953e-06
2.700000e+00	2.900000e+00	3.962149e-05	1.076860e-06	1.076860e-06
2.900000e+00	3.000000e+00	2.770969e-05	1.359474e-06	1.359474e-06
3.000000e+00	3.050000e+00	2.765530e-05	1.846331e-06	1.846331e-06
3.050000e+00	3.100000e+00	2.221472e-05	1.768006e-06	1.768006e-06
3.100000e+00	3.300000e+00	1.934118e-05	8.289377e-07	8.289377e-07
3.300000e+00	3.500000e+00	1.268034e-05	7.352989e-07	7.352989e-07
3.500000e+00	4.000000e+00	7.110800e-06	3.895111e-07	3.895111e-07
4.000000e+00	5.000000e+00	4.576606e-06	2.087631e-07	2.087631e-07
5.000000e+00	6.000000e+00	2.495806e-06	1.448090e-07	1.448090e-07
6.000000e+00	7.000000e+00	1.340915e-06	1.033313e-07	1.033313e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208087]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208087]
Path=Test[MUR1.0_MUF1.0_PDF99208087]
RatioPlot=0
ScaledBy=1.00180340418560727e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.217613e-05	2.323599e-06	2.323599e-06
2.000000e-02	3.000000e-02	2.364586e-05	2.905409e-06	2.905409e-06
3.000000e-02	4.000000e-02	2.478987e-05	3.348406e-06	3.348406e-06
4.000000e-02	6.000000e-02	4.097906e-05	2.787041e-06	2.787041e-06
6.000000e-02	8.000000e-02	5.368010e-05	3.239460e-06	3.239460e-06
8.000000e-02	1.000000e-01	6.648365e-05	3.714285e-06	3.714285e-06
1.000000e-01	1.200000e-01	8.492940e-05	4.071380e-06	4.071380e-06
1.200000e-01	1.400000e-01	9.197065e-05	4.343767e-06	4.343767e-06
1.400000e-01	1.800000e-01	1.170509e-04	3.397735e-06	3.397735e-06
1.800000e-01	2.400000e-01	1.435416e-04	3.100083e-06	3.100083e-06
2.400000e-01	2.800000e-01	1.764164e-04	4.151940e-06	4.151940e-06
2.800000e-01	3.400000e-01	1.998173e-04	3.615560e-06	3.615560e-06
3.400000e-01	4.000000e-01	2.184747e-04	3.840693e-06	3.840693e-06
4.000000e-01	5.000000e-01	2.557067e-04	3.183993e-06	3.183993e-06
5.000000e-01	6.000000e-01	2.846367e-04	3.401313e-06	3.401313e-06
6.000000e-01	7.000000e-01	3.069163e-04	3.516992e-06	3.516992e-06
7.000000e-01	7.500000e-01	3.206036e-04	5.066836e-06	5.066836e-06
7.500000e-01	8.000000e-01	3.193212e-04	5.078872e-06	5.078872e-06
8.000000e-01	8.500000e-01	3.128912e-04	5.067571e-06	5.067571e-06
8.500000e-01	9.000000e-01	3.257708e-04	5.103126e-06	5.103126e-06
9.000000e-01	9.500000e-01	3.142192e-04	5.057115e-06	5.057115e-06
9.500000e-01	1.000000e+00	3.184640e-04	5.072919e-06	5.072919e-06
1.000000e+00	1.050000e+00	3.144430e-04	5.046260e-06	5.046260e-06
1.050000e+00	1.100000e+00	3.120502e-04	4.979208e-06	4.979208e-06
1.100000e+00	1.200000e+00	3.046163e-04	3.489616e-06	3.489616e-06
1.200000e+00	1.400000e+00	2.839589e-04	2.373912e-06	2.373912e-06
1.400000e+00	1.700000e+00	2.417686e-04	1.779367e-06	1.779367e-06
1.700000e+00	2.000000e+00	1.833542e-04	1.563763e-06	1.563763e-06
2.000000e+00	2.400000e+00	1.166942e-04	1.117454e-06	1.117454e-06
2.400000e+00	2.600000e+00	7.298490e-05	1.306380e-06	1.306380e-06
2.600000e+00	2.700000e+00	5.549557e-05	1.675151e-06	1.675151e-06
2.700000e+00	2.900000e+00	3.910622e-05	1.063404e-06	1.063404e-06
2.900000e+00	3.000000e+00	2.736471e-05	1.342596e-06	1.342596e-06
3.000000e+00	3.050000e+00	2.731500e-05	1.823331e-06	1.823331e-06
3.050000e+00	3.100000e+00	2.194662e-05	1.746204e-06	1.746204e-06
3.100000e+00	3.300000e+00	1.910010e-05	8.186625e-07	8.186625e-07
3.300000e+00	3.500000e+00	1.251975e-05	7.261140e-07	7.261140e-07
3.500000e+00	4.000000e+00	7.035604e-06	3.845897e-07	3.845897e-07
4.000000e+00	5.000000e+00	4.523258e-06	2.060377e-07	2.060377e-07
5.000000e+00	6.000000e+00	2.465431e-06	1.428190e-07	1.428190e-07
6.000000e+00	7.000000e+00	1.320954e-06	1.018019e-07	1.018019e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208086]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208086]
Path=Test[MUR1.0_MUF1.0_PDF99208086]
RatioPlot=0
ScaledBy=1.00180340279174598e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.184421e-05	2.252890e-06	2.252890e-06
2.000000e-02	3.000000e-02	2.301111e-05	2.821590e-06	2.821590e-06
3.000000e-02	4.000000e-02	2.412580e-05	3.247882e-06	3.247882e-06
4.000000e-02	6.000000e-02	3.986421e-05	2.703874e-06	2.703874e-06
6.000000e-02	8.000000e-02	5.224005e-05	3.145470e-06	3.145470e-06
8.000000e-02	1.000000e-01	6.460295e-05	3.602161e-06	3.602161e-06
1.000000e-01	1.200000e-01	8.262850e-05	3.952187e-06	3.952187e-06
1.200000e-01	1.400000e-01	8.947940e-05	4.216020e-06	4.216020e-06
1.400000e-01	1.800000e-01	1.138425e-04	3.297157e-06	3.297157e-06
1.800000e-01	2.400000e-01	1.396699e-04	3.008847e-06	3.008847e-06
2.400000e-01	2.800000e-01	1.715748e-04	4.029602e-06	4.029602e-06
2.800000e-01	3.400000e-01	1.942632e-04	3.508121e-06	3.508121e-06
3.400000e-01	4.000000e-01	2.125222e-04	3.727107e-06	3.727107e-06
4.000000e-01	5.000000e-01	2.486888e-04	3.089834e-06	3.089834e-06
5.000000e-01	6.000000e-01	2.768790e-04	3.300832e-06	3.300832e-06
6.000000e-01	7.000000e-01	2.984388e-04	3.412846e-06	3.412846e-06
7.000000e-01	7.500000e-01	3.117530e-04	4.916926e-06	4.916926e-06
7.500000e-01	8.000000e-01	3.105044e-04	4.928123e-06	4.928123e-06
8.000000e-01	8.500000e-01	3.042728e-04	4.917262e-06	4.917262e-06
8.500000e-01	9.000000e-01	3.167020e-04	4.951112e-06	4.951112e-06
9.000000e-01	9.500000e-01	3.055388e-04	4.907386e-06	4.907386e-06
9.500000e-01	1.000000e+00	3.095406e-04	4.921925e-06	4.921925e-06
1.000000e+00	1.050000e+00	3.058008e-04	4.897232e-06	4.897232e-06
1.050000e+00	1.100000e+00	3.033560e-04	4.831503e-06	4.831503e-06
1.100000e+00	1.200000e+00	2.961085e-04	3.386221e-06	3.386221e-06
1.200000e+00	1.400000e+00	2.760020e-04	2.303565e-06	2.303565e-06
1.400000e+00	1.700000e+00	2.349652e-04	1.726643e-06	1.726643e-06
1.700000e+00	2.000000e+00	1.781447e-04	1.517500e-06	1.517500e-06
2.000000e+00	2.400000e+00	1.133292e-04	1.084430e-06	1.084430e-06
2.400000e+00	2.600000e+00	7.085370e-05	1.267778e-06	1.267778e-06
2.600000e+00	2.700000e+00	5.383841e-05	1.625348e-06	1.625348e-06
2.700000e+00	2.900000e+00	3.794386e-05	1.031872e-06	1.031872e-06
2.900000e+00	3.000000e+00	2.653127e-05	1.303087e-06	1.303087e-06
3.000000e+00	3.050000e+00	2.649522e-05	1.770138e-06	1.770138e-06
3.050000e+00	3.100000e+00	2.127626e-05	1.694910e-06	1.694910e-06
3.100000e+00	3.300000e+00	1.851554e-05	7.947110e-07	7.947110e-07
3.300000e+00	3.500000e+00	1.213056e-05	7.050560e-07	7.050560e-07
3.500000e+00	4.000000e+00	6.804778e-06	3.736323e-07	3.736323e-07
4.000000e+00	5.000000e+00	4.382747e-06	2.004370e-07	2.004370e-07
5.000000e+00	6.000000e+00	2.392323e-06	1.391864e-07	1.391864e-07
6.000000e+00	7.000000e+00	1.285425e-06	9.942853e-08	9.942853e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208085]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208085]
Path=Test[MUR1.0_MUF1.0_PDF99208085]
RatioPlot=0
ScaledBy=1.00180340130924738e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.183749e-05	2.257702e-06	2.257702e-06
2.000000e-02	3.000000e-02	2.299309e-05	2.823543e-06	2.823543e-06
3.000000e-02	4.000000e-02	2.411378e-05	3.253372e-06	3.253372e-06
4.000000e-02	6.000000e-02	3.987712e-05	2.708823e-06	2.708823e-06
6.000000e-02	8.000000e-02	5.223955e-05	3.150336e-06	3.150336e-06
8.000000e-02	1.000000e-01	6.461270e-05	3.608536e-06	3.608536e-06
1.000000e-01	1.200000e-01	8.263230e-05	3.958499e-06	3.958499e-06
1.200000e-01	1.400000e-01	8.953345e-05	4.224368e-06	4.224368e-06
1.400000e-01	1.800000e-01	1.138742e-04	3.302987e-06	3.302987e-06
1.800000e-01	2.400000e-01	1.396864e-04	3.013934e-06	3.013934e-06
2.400000e-01	2.800000e-01	1.716156e-04	4.036474e-06	4.036474e-06
2.800000e-01	3.400000e-01	1.943738e-04	3.514978e-06	3.514978e-06
3.400000e-01	4.000000e-01	2.125852e-04	3.734092e-06	3.734092e-06
4.000000e-01	5.000000e-01	2.488255e-04	3.095948e-06	3.095948e-06
5.000000e-01	6.000000e-01	2.770230e-04	3.307404e-06	3.307404e-06
6.000000e-01	7.000000e-01	2.985856e-04	3.419428e-06	3.419428e-06
7.000000e-01	7.500000e-01	3.119276e-04	4.926283e-06	4.926283e-06
7.500000e-01	8.000000e-01	3.107020e-04	4.937721e-06	4.937721e-06
8.000000e-01	8.500000e-01	3.044040e-04	4.926855e-06	4.926855e-06
8.500000e-01	9.000000e-01	3.168922e-04	4.960943e-06	4.960943e-06
9.000000e-01	9.500000e-01	3.057006e-04	4.916557e-06	4.916557e-06
9.500000e-01	1.000000e+00	3.097430e-04	4.931609e-06	4.931609e-06
1.000000e+00	1.050000e+00	3.059592e-04	4.906686e-06	4.906686e-06
1.050000e+00	1.100000e+00	3.036194e-04	4.841446e-06	4.841446e-06
1.100000e+00	1.200000e+00	2.962922e-04	3.392735e-06	3.392735e-06
1.200000e+00	1.400000e+00	2.762282e-04	2.308138e-06	2.308138e-06
1.400000e+00	1.700000e+00	2.351504e-04	1.729953e-06	1.729953e-06
1.700000e+00	2.000000e+00	1.783011e-04	1.520350e-06	1.520350e-06
2.000000e+00	2.400000e+00	1.134651e-04	1.086532e-06	1.086532e-06
2.400000e+00	2.600000e+00	7.097095e-05	1.270350e-06	1.270350e-06
2.600000e+00	2.700000e+00	5.392723e-05	1.628529e-06	1.628529e-06
2.700000e+00	2.900000e+00	3.801472e-05	1.034049e-06	1.034049e-06
2.900000e+00	3.000000e+00	2.659273e-05	1.305698e-06	1.305698e-06
3.000000e+00	3.050000e+00	2.652600e-05	1.773203e-06	1.773203e-06
3.050000e+00	3.100000e+00	2.131960e-05	1.698273e-06	1.698273e-06
3.100000e+00	3.300000e+00	1.856360e-05	7.963291e-07	7.963291e-07
3.300000e+00	3.500000e+00	1.217040e-05	7.063724e-07	7.063724e-07
3.500000e+00	4.000000e+00	6.831260e-06	3.742357e-07	3.742357e-07
4.000000e+00	5.000000e+00	4.397401e-06	2.006106e-07	2.006106e-07
5.000000e+00	6.000000e+00	2.397616e-06	1.391678e-07	1.391678e-07
6.000000e+00	7.000000e+00	1.287390e-06	9.931258e-08	9.931258e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208084]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208084]
Path=Test[MUR1.0_MUF1.0_PDF99208084]
RatioPlot=0
ScaledBy=1.00180340485803754e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.248356e-05	2.387125e-06	2.387125e-06
2.000000e-02	3.000000e-02	2.427453e-05	2.983063e-06	2.983063e-06
3.000000e-02	4.000000e-02	2.544372e-05	3.440738e-06	3.440738e-06
4.000000e-02	6.000000e-02	4.207340e-05	2.863082e-06	2.863082e-06
6.000000e-02	8.000000e-02	5.505345e-05	3.326238e-06	3.326238e-06
8.000000e-02	1.000000e-01	6.822390e-05	3.815449e-06	3.815449e-06
1.000000e-01	1.200000e-01	8.719035e-05	4.182053e-06	4.182053e-06
1.200000e-01	1.400000e-01	9.441865e-05	4.462211e-06	4.462211e-06
1.400000e-01	1.800000e-01	1.201155e-04	3.489974e-06	3.489974e-06
1.800000e-01	2.400000e-01	1.472948e-04	3.183941e-06	3.183941e-06
2.400000e-01	2.800000e-01	1.810313e-04	4.264141e-06	4.264141e-06
2.800000e-01	3.400000e-01	2.050805e-04	3.713759e-06	3.713759e-06
3.400000e-01	4.000000e-01	2.241802e-04	3.944692e-06	3.944692e-06
4.000000e-01	5.000000e-01	2.624593e-04	3.270472e-06	3.270472e-06
5.000000e-01	6.000000e-01	2.921207e-04	3.493747e-06	3.493747e-06
6.000000e-01	7.000000e-01	3.149914e-04	3.612409e-06	3.612409e-06
7.000000e-01	7.500000e-01	3.290324e-04	5.204047e-06	5.204047e-06
7.500000e-01	8.000000e-01	3.277716e-04	5.216747e-06	5.216747e-06
8.000000e-01	8.500000e-01	3.211228e-04	5.204956e-06	5.204956e-06
8.500000e-01	9.000000e-01	3.343772e-04	5.241742e-06	5.241742e-06
9.000000e-01	9.500000e-01	3.225142e-04	5.194432e-06	5.194432e-06
9.500000e-01	1.000000e+00	3.269010e-04	5.210700e-06	5.210700e-06
1.000000e+00	1.050000e+00	3.227448e-04	5.183171e-06	5.183171e-06
1.050000e+00	1.100000e+00	3.203446e-04	5.114485e-06	5.114485e-06
1.100000e+00	1.200000e+00	3.126836e-04	3.584277e-06	3.584277e-06
1.200000e+00	1.400000e+00	2.915054e-04	2.438317e-06	2.438317e-06
1.400000e+00	1.700000e+00	2.481896e-04	1.827507e-06	1.827507e-06
1.700000e+00	2.000000e+00	1.882414e-04	1.605948e-06	1.605948e-06
2.000000e+00	2.400000e+00	1.198287e-04	1.147571e-06	1.147571e-06
2.400000e+00	2.600000e+00	7.496600e-05	1.341508e-06	1.341508e-06
2.600000e+00	2.700000e+00	5.699265e-05	1.719925e-06	1.719925e-06
2.700000e+00	2.900000e+00	4.017076e-05	1.091974e-06	1.091974e-06
2.900000e+00	3.000000e+00	2.811797e-05	1.378361e-06	1.378361e-06
3.000000e+00	3.050000e+00	2.805118e-05	1.871617e-06	1.871617e-06
3.050000e+00	3.100000e+00	2.254834e-05	1.792649e-06	1.792649e-06
3.100000e+00	3.300000e+00	1.962480e-05	8.403409e-07	8.403409e-07
3.300000e+00	3.500000e+00	1.287050e-05	7.452503e-07	7.452503e-07
3.500000e+00	4.000000e+00	7.232660e-06	3.946195e-07	3.946195e-07
4.000000e+00	5.000000e+00	4.646648e-06	2.112663e-07	2.112663e-07
5.000000e+00	6.000000e+00	2.530691e-06	1.463250e-07	1.463250e-07
6.000000e+00	7.000000e+00	1.355999e-06	1.042216e-07	1.042216e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208083]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208083]
Path=Test[MUR1.0_MUF1.0_PDF99208083]
RatioPlot=0
ScaledBy=1.00180340834285940e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.282438e-05	2.447021e-06	2.447021e-06
2.000000e-02	3.000000e-02	2.490915e-05	3.056941e-06	3.056941e-06
3.000000e-02	4.000000e-02	2.612900e-05	3.528174e-06	3.528174e-06
4.000000e-02	6.000000e-02	4.316088e-05	2.933535e-06	2.933535e-06
6.000000e-02	8.000000e-02	5.644455e-05	3.407527e-06	3.407527e-06
8.000000e-02	1.000000e-01	7.001465e-05	3.909838e-06	3.909838e-06
1.000000e-01	1.200000e-01	8.948720e-05	4.284237e-06	4.284237e-06
1.200000e-01	1.400000e-01	9.682050e-05	4.569198e-06	4.569198e-06
1.400000e-01	1.800000e-01	1.231737e-04	3.575788e-06	3.575788e-06
1.800000e-01	2.400000e-01	1.510665e-04	3.261481e-06	3.261481e-06
2.400000e-01	2.800000e-01	1.856917e-04	4.368755e-06	4.368755e-06
2.800000e-01	3.400000e-01	2.103433e-04	3.804271e-06	3.804271e-06
3.400000e-01	4.000000e-01	2.299268e-04	4.040891e-06	4.040891e-06
4.000000e-01	5.000000e-01	2.691431e-04	3.349866e-06	3.349866e-06
5.000000e-01	6.000000e-01	2.995046e-04	3.578424e-06	3.578424e-06
6.000000e-01	7.000000e-01	3.229989e-04	3.700358e-06	3.700358e-06
7.000000e-01	7.500000e-01	3.373652e-04	5.330600e-06	5.330600e-06
7.500000e-01	8.000000e-01	3.360504e-04	5.344087e-06	5.344087e-06
8.000000e-01	8.500000e-01	3.293294e-04	5.331875e-06	5.331875e-06
8.500000e-01	9.000000e-01	3.429088e-04	5.369675e-06	5.369675e-06
9.000000e-01	9.500000e-01	3.308006e-04	5.322232e-06	5.322232e-06
9.500000e-01	1.000000e+00	3.352956e-04	5.338225e-06	5.338225e-06
1.000000e+00	1.050000e+00	3.309554e-04	5.309643e-06	5.309643e-06
1.050000e+00	1.100000e+00	3.284806e-04	5.239651e-06	5.239651e-06
1.100000e+00	1.200000e+00	3.206719e-04	3.672129e-06	3.672129e-06
1.200000e+00	1.400000e+00	2.989202e-04	2.497938e-06	2.497938e-06
1.400000e+00	1.700000e+00	2.545199e-04	1.872364e-06	1.872364e-06
1.700000e+00	2.000000e+00	1.930545e-04	1.645426e-06	1.645426e-06
2.000000e+00	2.400000e+00	1.228571e-04	1.175685e-06	1.175685e-06
2.400000e+00	2.600000e+00	7.682750e-05	1.374231e-06	1.374231e-06
2.600000e+00	2.700000e+00	5.841523e-05	1.762095e-06	1.762095e-06
2.700000e+00	2.900000e+00	4.116901e-05	1.118606e-06	1.118606e-06
2.900000e+00	3.000000e+00	2.879835e-05	1.411959e-06	1.411959e-06
3.000000e+00	3.050000e+00	2.877018e-05	1.917704e-06	1.917704e-06
3.050000e+00	3.100000e+00	2.309900e-05	1.836206e-06	1.836206e-06
3.100000e+00	3.300000e+00	2.010131e-05	8.607603e-07	8.607603e-07
3.300000e+00	3.500000e+00	1.317553e-05	7.634528e-07	7.634528e-07
3.500000e+00	4.000000e+00	7.396770e-06	4.043056e-07	4.043056e-07
4.000000e+00	5.000000e+00	4.754628e-06	2.165599e-07	2.165599e-07
5.000000e+00	6.000000e+00	2.592557e-06	1.500900e-07	1.500900e-07
6.000000e+00	7.000000e+00	1.389525e-06	1.069664e-07	1.069664e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208082]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208082]
Path=Test[MUR1.0_MUF1.0_PDF99208082]
RatioPlot=0
ScaledBy=1.00180340642010123e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.265799e-05	2.417969e-06	2.417969e-06
2.000000e-02	3.000000e-02	2.459948e-05	3.020986e-06	3.020986e-06
3.000000e-02	4.000000e-02	2.579363e-05	3.485608e-06	3.485608e-06
4.000000e-02	6.000000e-02	4.263115e-05	2.899350e-06	2.899350e-06
6.000000e-02	8.000000e-02	5.576680e-05	3.368052e-06	3.368052e-06
8.000000e-02	1.000000e-01	6.914125e-05	3.863955e-06	3.863955e-06
1.000000e-01	1.200000e-01	8.836705e-05	4.234604e-06	4.234604e-06
1.200000e-01	1.400000e-01	9.565140e-05	4.517296e-06	4.517296e-06
1.400000e-01	1.800000e-01	1.216839e-04	3.534108e-06	3.534108e-06
1.800000e-01	2.400000e-01	1.492289e-04	3.223835e-06	3.223835e-06
2.400000e-01	2.800000e-01	1.834214e-04	4.317970e-06	4.317970e-06
2.800000e-01	3.400000e-01	2.077820e-04	3.760360e-06	3.760360e-06
3.400000e-01	4.000000e-01	2.271273e-04	3.994208e-06	3.994208e-06
4.000000e-01	5.000000e-01	2.658894e-04	3.311349e-06	3.311349e-06
5.000000e-01	6.000000e-01	2.959103e-04	3.537345e-06	3.537345e-06
6.000000e-01	7.000000e-01	3.191007e-04	3.657686e-06	3.657686e-06
7.000000e-01	7.500000e-01	3.333110e-04	5.269219e-06	5.269219e-06
7.500000e-01	8.000000e-01	3.320214e-04	5.282301e-06	5.282301e-06
8.000000e-01	8.500000e-01	3.253342e-04	5.270301e-06	5.270301e-06
8.500000e-01	9.000000e-01	3.387564e-04	5.307616e-06	5.307616e-06
9.000000e-01	9.500000e-01	3.267672e-04	5.260226e-06	5.260226e-06
9.500000e-01	1.000000e+00	3.312094e-04	5.276358e-06	5.276358e-06
1.000000e+00	1.050000e+00	3.269582e-04	5.248284e-06	5.248284e-06
1.050000e+00	1.100000e+00	3.245222e-04	5.178921e-06	5.178921e-06
1.100000e+00	1.200000e+00	3.167840e-04	3.629508e-06	3.629508e-06
1.200000e+00	1.400000e+00	2.953132e-04	2.469018e-06	2.469018e-06
1.400000e+00	1.700000e+00	2.514402e-04	1.850602e-06	1.850602e-06
1.700000e+00	2.000000e+00	1.907137e-04	1.626276e-06	1.626276e-06
2.000000e+00	2.400000e+00	1.213853e-04	1.162051e-06	1.162051e-06
2.400000e+00	2.600000e+00	7.592405e-05	1.358368e-06	1.358368e-06
2.600000e+00	2.700000e+00	5.772519e-05	1.741658e-06	1.741658e-06
2.700000e+00	2.900000e+00	4.068468e-05	1.105701e-06	1.105701e-06
2.900000e+00	3.000000e+00	2.846853e-05	1.395674e-06	1.395674e-06
3.000000e+00	3.050000e+00	2.842076e-05	1.895353e-06	1.895353e-06
3.050000e+00	3.100000e+00	2.283214e-05	1.815107e-06	1.815107e-06
3.100000e+00	3.300000e+00	1.987065e-05	8.508682e-07	8.508682e-07
3.300000e+00	3.500000e+00	1.302817e-05	7.546327e-07	7.546327e-07
3.500000e+00	4.000000e+00	7.317750e-06	3.996104e-07	3.996104e-07
4.000000e+00	5.000000e+00	4.702561e-06	2.139895e-07	2.139895e-07
5.000000e+00	6.000000e+00	2.562645e-06	1.482574e-07	1.482574e-07
6.000000e+00	7.000000e+00	1.373272e-06	1.056266e-07	1.056266e-07
# END HISTO1D


# BEGIN HISTO1D /Test
ErrorBars=1
LineColor=blue
LineStyle=solid
MainPlot=1
Name=Test
Path=Test
RatioPlot=0
ScaledBy=1.00180340642010123e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e-02	2.000000e-02	1.265783e-05	2.417938e-06	2.417938e-06
2.000000e-02	3.000000e-02	2.459917e-05	3.020948e-06	3.020948e-06
3.000000e-02	4.000000e-02	2.579331e-05	3.485565e-06	3.485565e-06
4.000000e-02	6.000000e-02	4.263061e-05	2.899314e-06	2.899314e-06
6.000000e-02	8.000000e-02	5.576610e-05	3.368010e-06	3.368010e-06
8.000000e-02	1.000000e-01	6.914040e-05	3.863907e-06	3.863907e-06
1.000000e-01	1.200000e-01	8.836595e-05	4.234550e-06	4.234550e-06
1.200000e-01	1.400000e-01	9.565020e-05	4.517239e-06	4.517239e-06
1.400000e-01	1.800000e-01	1.216823e-04	3.534064e-06	3.534064e-06
1.800000e-01	2.400000e-01	1.492270e-04	3.223795e-06	3.223795e-06
2.400000e-01	2.800000e-01	1.834191e-04	4.317915e-06	4.317915e-06
2.800000e-01	3.400000e-01	2.077795e-04	3.760313e-06	3.760313e-06
3.400000e-01	4.000000e-01	2.271243e-04	3.994158e-06	3.994158e-06
4.000000e-01	5.000000e-01	2.658860e-04	3.311308e-06	3.311308e-06
5.000000e-01	6.000000e-01	2.959066e-04	3.537300e-06	3.537300e-06
6.000000e-01	7.000000e-01	3.190967e-04	3.657640e-06	3.657640e-06
7.000000e-01	7.500000e-01	3.333068e-04	5.269152e-06	5.269152e-06
7.500000e-01	8.000000e-01	3.320172e-04	5.282234e-06	5.282234e-06
8.000000e-01	8.500000e-01	3.253300e-04	5.270235e-06	5.270235e-06
8.500000e-01	9.000000e-01	3.387522e-04	5.307549e-06	5.307549e-06
9.000000e-01	9.500000e-01	3.267630e-04	5.260160e-06	5.260160e-06
9.500000e-01	1.000000e+00	3.312052e-04	5.276292e-06	5.276292e-06
1.000000e+00	1.050000e+00	3.269540e-04	5.248218e-06	5.248218e-06
1.050000e+00	1.100000e+00	3.245180e-04	5.178856e-06	5.178856e-06
1.100000e+00	1.200000e+00	3.167800e-04	3.629463e-06	3.629463e-06
1.200000e+00	1.400000e+00	2.953095e-04	2.468987e-06	2.468987e-06
1.400000e+00	1.700000e+00	2.514370e-04	1.850579e-06	1.850579e-06
1.700000e+00	2.000000e+00	1.907113e-04	1.626256e-06	1.626256e-06
2.000000e+00	2.400000e+00	1.213838e-04	1.162036e-06	1.162036e-06
2.400000e+00	2.600000e+00	7.592310e-05	1.358351e-06	1.358351e-06
2.600000e+00	2.700000e+00	5.772447e-05	1.741636e-06	1.741636e-06
2.700000e+00	2.900000e+00	4.068417e-05	1.105687e-06	1.105687e-06
2.900000e+00	3.000000e+00	2.846817e-05	1.395657e-06	1.395657e-06
3.000000e+00	3.050000e+00	2.842040e-05	1.895329e-06	1.895329e-06
3.050000e+00	3.100000e+00	2.283186e-05	1.815085e-06	1.815085e-06
3.100000e+00	3.300000e+00	1.987040e-05	8.508577e-07	8.508577e-07
3.300000e+00	3.500000e+00	1.302801e-05	7.546233e-07	7.546233e-07
3.500000e+00	4.000000e+00	7.317656e-06	3.996054e-07	3.996054e-07
4.000000e+00	5.000000e+00	4.702502e-06	2.139868e-07	2.139868e-07
5.000000e+00	6.000000e+00	2.562613e-06	1.482556e-07	1.482556e-07
6.000000e+00	7.000000e+00	1.373255e-06	1.056252e-07	1.056252e-07
# END HISTO1D



==> anc/Fig16_pt.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=1
RatioPlot=0
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=3.0
RatioPlotYMin=0.3
LegendXPos=0.50
LegendYPos=0.94
Title=$\text{PbPb} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV (0-10\%, $1.2 < m_{\rm ee} < 2.6$ GeV)
XLabel=
YLabel=$\text{d}\sigma / N_\text{coll}\text{d} p_{T,ee}$ [mb / GeV]
RatioPlotYLabel=Shape Ratio
PlotXTickLabels=0
RatioPlotXTickLabels=0
DrawOnly=Test[_VarBand] TTest[_VarBand] Test TTest
LegendOnly=Test TTest
# END PLOT

# BEGIN HISTO1D /Test[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
ErrorBandColor=red!30
ErrorBandOpacity=0.5
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[_VarBand]
Path=Test[_VarBand]
RatioPlot=0
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.478910e-05	1.601315e-05	2.206016e-05
6.000000e-01	9.000000e-01	5.155840e-05	2.367208e-05	3.279039e-05
9.000000e-01	1.200000e+00	5.591627e-05	2.541974e-05	3.532629e-05
1.200000e+00	1.600000e+00	5.407472e-05	2.392902e-05	3.318825e-05
1.600000e+00	2.000000e+00	4.688013e-05	2.012988e-05	2.847739e-05
2.000000e+00	2.500000e+00	3.612614e-05	1.470586e-05	2.111515e-05
2.500000e+00	3.000000e+00	2.708152e-05	1.059326e-05	1.539969e-05
3.000000e+00	5.000000e+00	1.155356e-05	4.042337e-06	6.149954e-06
5.000000e+00	8.000000e+00	2.303496e-06	6.420572e-07	1.092571e-06
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208120]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208120]
Path=Test[MUR1.0_MUF1.0_PDF99208120]
RatioPlot=0
ScaledBy=1.00180340200500791e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.237383e-05	6.131330e-07	6.131330e-07
6.000000e-01	9.000000e-01	4.800157e-05	7.498058e-07	7.498058e-07
9.000000e-01	1.200000e+00	5.206367e-05	7.557136e-07	7.557136e-07
1.200000e+00	1.600000e+00	5.036492e-05	6.221802e-07	6.221802e-07
1.600000e+00	2.000000e+00	4.370365e-05	5.499016e-07	5.499016e-07
2.000000e+00	2.500000e+00	3.371332e-05	4.025951e-07	4.025951e-07
2.500000e+00	3.000000e+00	2.529144e-05	3.189441e-07	3.189441e-07
3.000000e+00	5.000000e+00	1.081479e-05	9.000868e-08	9.000868e-08
5.000000e+00	8.000000e+00	2.166974e-06	2.586558e-08	2.586558e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208119]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208119]
Path=Test[MUR1.0_MUF1.0_PDF99208119]
RatioPlot=0
ScaledBy=1.00180341104536313e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.752020e-05	7.099037e-07	7.099037e-07
6.000000e-01	9.000000e-01	5.557910e-05	8.681334e-07	8.681334e-07
9.000000e-01	1.200000e+00	6.027103e-05	8.747419e-07	8.747419e-07
1.200000e+00	1.600000e+00	5.826590e-05	7.197742e-07	7.197742e-07
1.600000e+00	2.000000e+00	5.046620e-05	6.357857e-07	6.357857e-07
2.000000e+00	2.500000e+00	3.884702e-05	4.647561e-07	4.647561e-07
2.500000e+00	3.000000e+00	2.909890e-05	3.676900e-07	3.676900e-07
3.000000e+00	5.000000e+00	1.238359e-05	1.033683e-07	1.033683e-07
5.000000e+00	8.000000e+00	2.455897e-06	2.942106e-08	2.942106e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208118]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208118]
Path=Test[MUR1.0_MUF1.0_PDF99208118]
RatioPlot=0
ScaledBy=1.00180340629786754e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.457963e-05	6.544329e-07	6.544329e-07
6.000000e-01	9.000000e-01	5.125087e-05	8.003027e-07	8.003027e-07
9.000000e-01	1.200000e+00	5.558143e-05	8.064890e-07	8.064890e-07
1.200000e+00	1.600000e+00	5.375505e-05	6.638239e-07	6.638239e-07
1.600000e+00	2.000000e+00	4.660700e-05	5.865353e-07	5.865353e-07
2.000000e+00	2.500000e+00	3.592024e-05	4.291036e-07	4.291036e-07
2.500000e+00	3.000000e+00	2.692828e-05	3.397327e-07	3.397327e-07
3.000000e+00	5.000000e+00	1.149103e-05	9.571156e-08	9.571156e-08
5.000000e+00	8.000000e+00	2.292005e-06	2.738250e-08	2.738250e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208117]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208117]
Path=Test[MUR1.0_MUF1.0_PDF99208117]
RatioPlot=0
ScaledBy=1.00180340654896058e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.499320e-05	6.624144e-07	6.624144e-07
6.000000e-01	9.000000e-01	5.185810e-05	8.100660e-07	8.100660e-07
9.000000e-01	1.200000e+00	5.624260e-05	8.163523e-07	8.163523e-07
1.200000e+00	1.600000e+00	5.438632e-05	6.718985e-07	6.718985e-07
1.600000e+00	2.000000e+00	4.714638e-05	5.936794e-07	5.936794e-07
2.000000e+00	2.500000e+00	3.632696e-05	4.343036e-07	4.343036e-07
2.500000e+00	3.000000e+00	2.723094e-05	3.438249e-07	3.438249e-07
3.000000e+00	5.000000e+00	1.161457e-05	9.683687e-08	9.683687e-08
5.000000e+00	8.000000e+00	2.314711e-06	2.769276e-08	2.769276e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208116]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208116]
Path=Test[MUR1.0_MUF1.0_PDF99208116]
RatioPlot=0
ScaledBy=1.00180340600822478e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.461940e-05	6.551231e-07	6.551231e-07
6.000000e-01	9.000000e-01	5.131390e-05	8.011547e-07	8.011547e-07
9.000000e-01	1.200000e+00	5.565117e-05	8.073615e-07	8.073615e-07
1.200000e+00	1.600000e+00	5.382522e-05	6.645815e-07	6.645815e-07
1.600000e+00	2.000000e+00	4.667410e-05	5.872288e-07	5.872288e-07
2.000000e+00	2.500000e+00	3.597728e-05	4.296865e-07	4.296865e-07
2.500000e+00	3.000000e+00	2.697414e-05	3.402379e-07	3.402379e-07
3.000000e+00	5.000000e+00	1.151587e-05	9.589558e-08	9.589558e-08
5.000000e+00	8.000000e+00	2.299248e-06	2.746613e-08	2.746613e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208115]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208115]
Path=Test[MUR1.0_MUF1.0_PDF99208115]
RatioPlot=0
ScaledBy=1.00180340690434103e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.499820e-05	6.625962e-07	6.625962e-07
6.000000e-01	9.000000e-01	5.186043e-05	8.102807e-07	8.102807e-07
9.000000e-01	1.200000e+00	5.624340e-05	8.165526e-07	8.165526e-07
1.200000e+00	1.600000e+00	5.438312e-05	6.720130e-07	6.720130e-07
1.600000e+00	2.000000e+00	4.713553e-05	5.937508e-07	5.937508e-07
2.000000e+00	2.500000e+00	3.631138e-05	4.342624e-07	4.342624e-07
2.500000e+00	3.000000e+00	2.721524e-05	3.437367e-07	3.437367e-07
3.000000e+00	5.000000e+00	1.160112e-05	9.675975e-08	9.675975e-08
5.000000e+00	8.000000e+00	2.309123e-06	2.763234e-08	2.763234e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208114]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208114]
Path=Test[MUR1.0_MUF1.0_PDF99208114]
RatioPlot=0
ScaledBy=1.00180341248486726e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.426837e-05	6.470964e-07	6.470964e-07
6.000000e-01	9.000000e-01	5.078177e-05	7.912261e-07	7.912261e-07
9.000000e-01	1.200000e+00	5.508973e-05	7.973583e-07	7.973583e-07
1.200000e+00	1.600000e+00	5.331365e-05	6.565838e-07	6.565838e-07
1.600000e+00	2.000000e+00	4.624495e-05	5.801441e-07	5.801441e-07
2.000000e+00	2.500000e+00	3.568478e-05	4.248515e-07	4.248515e-07
2.500000e+00	3.000000e+00	2.676682e-05	3.366172e-07	3.366172e-07
3.000000e+00	5.000000e+00	1.145787e-05	9.510200e-08	9.510200e-08
5.000000e+00	8.000000e+00	2.299776e-06	2.739043e-08	2.739043e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208113]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208113]
Path=Test[MUR1.0_MUF1.0_PDF99208113]
RatioPlot=0
ScaledBy=1.00180340213167478e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.463843e-05	6.569904e-07	6.569904e-07
6.000000e-01	9.000000e-01	5.134413e-05	8.035979e-07	8.035979e-07
9.000000e-01	1.200000e+00	5.566580e-05	8.098077e-07	8.098077e-07
1.200000e+00	1.600000e+00	5.379480e-05	6.662739e-07	6.662739e-07
1.600000e+00	2.000000e+00	4.661633e-05	5.887140e-07	5.887140e-07
2.000000e+00	2.500000e+00	3.587906e-05	4.303065e-07	4.303065e-07
2.500000e+00	3.000000e+00	2.687818e-05	3.404257e-07	3.404257e-07
3.000000e+00	5.000000e+00	1.143359e-05	9.564702e-08	9.564702e-08
5.000000e+00	8.000000e+00	2.266398e-06	2.719567e-08	2.719567e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208112]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208112]
Path=Test[MUR1.0_MUF1.0_PDF99208112]
RatioPlot=0
ScaledBy=1.00180340462230618e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.416753e-05	6.471009e-07	6.471009e-07
6.000000e-01	9.000000e-01	5.064433e-05	7.913547e-07	7.913547e-07
9.000000e-01	1.200000e+00	5.492693e-05	7.975621e-07	7.975621e-07
1.200000e+00	1.600000e+00	5.311055e-05	6.564518e-07	6.564518e-07
1.600000e+00	2.000000e+00	4.604813e-05	5.800900e-07	5.800900e-07
2.000000e+00	2.500000e+00	3.548356e-05	4.244251e-07	4.244251e-07
2.500000e+00	3.000000e+00	2.660256e-05	3.360324e-07	3.360324e-07
3.000000e+00	5.000000e+00	1.134803e-05	9.466237e-08	9.466237e-08
5.000000e+00	8.000000e+00	2.262797e-06	2.708926e-08	2.708926e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208111]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208111]
Path=Test[MUR1.0_MUF1.0_PDF99208111]
RatioPlot=0
ScaledBy=1.00180340870675832e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.554167e-05	6.722810e-07	6.722810e-07
6.000000e-01	9.000000e-01	5.266503e-05	8.221127e-07	8.221127e-07
9.000000e-01	1.200000e+00	5.711447e-05	8.283957e-07	8.283957e-07
1.200000e+00	1.600000e+00	5.524062e-05	6.818322e-07	6.818322e-07
1.600000e+00	2.000000e+00	4.788478e-05	6.023779e-07	6.023779e-07
2.000000e+00	2.500000e+00	3.690064e-05	4.406243e-07	4.406243e-07
2.500000e+00	3.000000e+00	2.765830e-05	3.488174e-07	3.488174e-07
3.000000e+00	5.000000e+00	1.179996e-05	9.824573e-08	9.824573e-08
5.000000e+00	8.000000e+00	2.351978e-06	2.808595e-08	2.808595e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208110]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208110]
Path=Test[MUR1.0_MUF1.0_PDF99208110]
RatioPlot=0
ScaledBy=1.00180340664324595e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.506127e-05	6.638591e-07	6.638591e-07
6.000000e-01	9.000000e-01	5.196133e-05	8.118478e-07	8.118478e-07
9.000000e-01	1.200000e+00	5.635097e-05	8.181154e-07	8.181154e-07
1.200000e+00	1.600000e+00	5.448702e-05	6.733230e-07	6.733230e-07
1.600000e+00	2.000000e+00	4.723340e-05	5.949174e-07	5.949174e-07
2.000000e+00	2.500000e+00	3.638848e-05	4.351243e-07	4.351243e-07
2.500000e+00	3.000000e+00	2.727486e-05	3.444321e-07	3.444321e-07
3.000000e+00	5.000000e+00	1.162913e-05	9.696788e-08	9.696788e-08
5.000000e+00	8.000000e+00	2.315679e-06	2.769738e-08	2.769738e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208109]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208109]
Path=Test[MUR1.0_MUF1.0_PDF99208109]
RatioPlot=0
ScaledBy=1.00180340642924262e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.469383e-05	6.564693e-07	6.564693e-07
6.000000e-01	9.000000e-01	5.141670e-05	8.027883e-07	8.027883e-07
9.000000e-01	1.200000e+00	5.576350e-05	8.090120e-07	8.090120e-07
1.200000e+00	1.600000e+00	5.393265e-05	6.659083e-07	6.659083e-07
1.600000e+00	2.000000e+00	4.675703e-05	5.883832e-07	5.883832e-07
2.000000e+00	2.500000e+00	3.603706e-05	4.305044e-07	4.305044e-07
2.500000e+00	3.000000e+00	2.701566e-05	3.408566e-07	3.408566e-07
3.000000e+00	5.000000e+00	1.152916e-05	9.604571e-08	9.604571e-08
5.000000e+00	8.000000e+00	2.300211e-06	2.749557e-08	2.749557e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208108]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208108]
Path=Test[MUR1.0_MUF1.0_PDF99208108]
RatioPlot=0
ScaledBy=1.00180340866176259e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.530500e-05	6.678959e-07	6.678959e-07
6.000000e-01	9.000000e-01	5.231453e-05	8.167150e-07	8.167150e-07
9.000000e-01	1.200000e+00	5.673870e-05	8.230211e-07	8.230211e-07
1.200000e+00	1.600000e+00	5.487225e-05	6.774183e-07	6.774183e-07
1.600000e+00	2.000000e+00	4.756573e-05	5.985126e-07	5.985126e-07
2.000000e+00	2.500000e+00	3.665304e-05	4.378479e-07	4.378479e-07
2.500000e+00	3.000000e+00	2.747534e-05	3.466355e-07	3.466355e-07
3.000000e+00	5.000000e+00	1.172144e-05	9.764868e-08	9.764868e-08
5.000000e+00	8.000000e+00	2.336667e-06	2.793162e-08	2.793162e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208107]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208107]
Path=Test[MUR1.0_MUF1.0_PDF99208107]
RatioPlot=0
ScaledBy=1.00180340558663980e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.508840e-05	6.644264e-07	6.644264e-07
6.000000e-01	9.000000e-01	5.200257e-05	8.125827e-07	8.125827e-07
9.000000e-01	1.200000e+00	5.639333e-05	8.188607e-07	8.188607e-07
1.200000e+00	1.600000e+00	5.452647e-05	6.739043e-07	6.739043e-07
1.600000e+00	2.000000e+00	4.726238e-05	5.954301e-07	5.954301e-07
2.000000e+00	2.500000e+00	3.640788e-05	4.354793e-07	4.354793e-07
2.500000e+00	3.000000e+00	2.728642e-05	3.446895e-07	3.446895e-07
3.000000e+00	5.000000e+00	1.163079e-05	9.701758e-08	9.701758e-08
5.000000e+00	8.000000e+00	2.314813e-06	2.770001e-08	2.770001e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208106]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208106]
Path=Test[MUR1.0_MUF1.0_PDF99208106]
RatioPlot=0
ScaledBy=1.00180341015121240e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.757320e-05	7.110965e-07	7.110965e-07
6.000000e-01	9.000000e-01	5.565813e-05	8.696211e-07	8.696211e-07
9.000000e-01	1.200000e+00	6.035423e-05	8.762375e-07	8.762375e-07
1.200000e+00	1.600000e+00	5.834077e-05	7.209635e-07	7.209635e-07
1.600000e+00	2.000000e+00	5.052755e-05	6.368381e-07	6.368381e-07
2.000000e+00	2.500000e+00	3.888798e-05	4.654711e-07	4.654711e-07
2.500000e+00	3.000000e+00	2.912682e-05	3.682228e-07	3.682228e-07
3.000000e+00	5.000000e+00	1.239050e-05	1.034815e-07	1.034815e-07
5.000000e+00	8.000000e+00	2.455329e-06	2.942995e-08	2.942995e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208105]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208105]
Path=Test[MUR1.0_MUF1.0_PDF99208105]
RatioPlot=0
ScaledBy=1.00180340942993561e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.731520e-05	7.064861e-07	7.064861e-07
6.000000e-01	9.000000e-01	5.528020e-05	8.639852e-07	8.639852e-07
9.000000e-01	1.200000e+00	5.994200e-05	8.705747e-07	8.705747e-07
1.200000e+00	1.600000e+00	5.793772e-05	7.162818e-07	7.162818e-07
1.600000e+00	2.000000e+00	5.017903e-05	6.327162e-07	6.327162e-07
2.000000e+00	2.500000e+00	3.861490e-05	4.624160e-07	4.624160e-07
2.500000e+00	3.000000e+00	2.892146e-05	3.657786e-07	3.657786e-07
3.000000e+00	5.000000e+00	1.229998e-05	1.027704e-07	1.027704e-07
5.000000e+00	8.000000e+00	2.435983e-06	2.920908e-08	2.920908e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208104]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208104]
Path=Test[MUR1.0_MUF1.0_PDF99208104]
RatioPlot=0
ScaledBy=1.00180340432490254e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.628317e-05	6.867309e-07	6.867309e-07
6.000000e-01	9.000000e-01	5.375683e-05	8.400178e-07	8.400178e-07
9.000000e-01	1.200000e+00	5.829500e-05	8.464294e-07	8.464294e-07
1.200000e+00	1.600000e+00	5.635275e-05	6.964831e-07	6.964831e-07
1.600000e+00	2.000000e+00	4.882380e-05	6.153314e-07	6.153314e-07
2.000000e+00	2.500000e+00	3.759740e-05	4.499448e-07	4.499448e-07
2.500000e+00	3.000000e+00	2.816656e-05	3.560913e-07	3.560913e-07
3.000000e+00	5.000000e+00	1.199393e-05	1.001471e-07	1.001471e-07
5.000000e+00	8.000000e+00	2.383227e-06	2.855887e-08	2.855887e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208103]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208103]
Path=Test[MUR1.0_MUF1.0_PDF99208103]
RatioPlot=0
ScaledBy=1.00180341262616504e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.715953e-05	7.034438e-07	7.034438e-07
6.000000e-01	9.000000e-01	5.504993e-05	8.601309e-07	8.601309e-07
9.000000e-01	1.200000e+00	5.969443e-05	8.667074e-07	8.667074e-07
1.200000e+00	1.600000e+00	5.770777e-05	7.131628e-07	7.131628e-07
1.600000e+00	2.000000e+00	4.998390e-05	6.299355e-07	6.299355e-07
2.000000e+00	2.500000e+00	3.846906e-05	4.604068e-07	4.604068e-07
2.500000e+00	3.000000e+00	2.881638e-05	3.641923e-07	3.641923e-07
3.000000e+00	5.000000e+00	1.225984e-05	1.023607e-07	1.023607e-07
5.000000e+00	8.000000e+00	2.428976e-06	2.910195e-08	2.910195e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208102]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208102]
Path=Test[MUR1.0_MUF1.0_PDF99208102]
RatioPlot=0
ScaledBy=1.00180339892158344e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.449183e-05	6.521729e-07	6.521729e-07
6.000000e-01	9.000000e-01	5.110957e-05	7.982763e-07	7.982763e-07
9.000000e-01	1.200000e+00	5.544327e-05	8.043172e-07	8.043172e-07
1.200000e+00	1.600000e+00	5.358317e-05	6.619308e-07	6.619308e-07
1.600000e+00	2.000000e+00	4.644393e-05	5.849309e-07	5.849309e-07
2.000000e+00	2.500000e+00	3.579208e-05	4.280555e-07	4.280555e-07
2.500000e+00	3.000000e+00	2.682620e-05	3.390923e-07	3.390923e-07
3.000000e+00	5.000000e+00	1.143572e-05	9.548653e-08	9.548653e-08
5.000000e+00	8.000000e+00	2.282648e-06	2.737398e-08	2.737398e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208101]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208101]
Path=Test[MUR1.0_MUF1.0_PDF99208101]
RatioPlot=0
ScaledBy=1.00180341344327009e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.636743e-05	6.884877e-07	6.884877e-07
6.000000e-01	9.000000e-01	5.388807e-05	8.416390e-07	8.416390e-07
9.000000e-01	1.200000e+00	5.842950e-05	8.481501e-07	8.481501e-07
1.200000e+00	1.600000e+00	5.651382e-05	6.980158e-07	6.980158e-07
1.600000e+00	2.000000e+00	4.896810e-05	6.165746e-07	6.165746e-07
2.000000e+00	2.500000e+00	3.770532e-05	4.507864e-07	4.507864e-07
2.500000e+00	3.000000e+00	2.825606e-05	3.566722e-07	3.566722e-07
3.000000e+00	5.000000e+00	1.203812e-05	1.003620e-07	1.003620e-07
5.000000e+00	8.000000e+00	2.390690e-06	2.859773e-08	2.859773e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208100]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208100]
Path=Test[MUR1.0_MUF1.0_PDF99208100]
RatioPlot=0
ScaledBy=1.00180341251978221e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.652507e-05	6.910616e-07	6.910616e-07
6.000000e-01	9.000000e-01	5.410987e-05	8.449337e-07	8.449337e-07
9.000000e-01	1.200000e+00	5.867987e-05	8.514199e-07	8.514199e-07
1.200000e+00	1.600000e+00	5.675490e-05	7.007259e-07	7.007259e-07
1.600000e+00	2.000000e+00	4.917813e-05	6.189977e-07	6.189977e-07
2.000000e+00	2.500000e+00	3.788030e-05	4.526705e-07	4.526705e-07
2.500000e+00	3.000000e+00	2.838744e-05	3.582435e-07	3.582435e-07
3.000000e+00	5.000000e+00	1.210005e-05	1.008389e-07	1.008389e-07
5.000000e+00	8.000000e+00	2.406943e-06	2.877931e-08	2.877931e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208099]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208099]
Path=Test[MUR1.0_MUF1.0_PDF99208099]
RatioPlot=0
ScaledBy=1.00180340638092104e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.621413e-05	6.853217e-07	6.853217e-07
6.000000e-01	9.000000e-01	5.365853e-05	8.382628e-07	8.382628e-07
9.000000e-01	1.200000e+00	5.819113e-05	8.446667e-07	8.446667e-07
1.200000e+00	1.600000e+00	5.624257e-05	6.950356e-07	6.950356e-07
1.600000e+00	2.000000e+00	4.872633e-05	6.140223e-07	6.140223e-07
2.000000e+00	2.500000e+00	3.751402e-05	4.489354e-07	4.489354e-07
2.500000e+00	3.000000e+00	2.810486e-05	3.552621e-07	3.552621e-07
3.000000e+00	5.000000e+00	1.196247e-05	9.989633e-08	9.989633e-08
5.000000e+00	8.000000e+00	2.375024e-06	2.846703e-08	2.846703e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208098]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208098]
Path=Test[MUR1.0_MUF1.0_PDF99208098]
RatioPlot=0
ScaledBy=1.00180341249695070e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.766530e-05	7.126805e-07	7.126805e-07
6.000000e-01	9.000000e-01	5.578820e-05	8.715122e-07	8.715122e-07
9.000000e-01	1.200000e+00	6.050107e-05	8.781439e-07	8.781439e-07
1.200000e+00	1.600000e+00	5.848930e-05	7.225686e-07	7.225686e-07
1.600000e+00	2.000000e+00	5.065605e-05	6.382327e-07	6.382327e-07
2.000000e+00	2.500000e+00	3.899350e-05	4.665491e-07	4.665491e-07
2.500000e+00	3.000000e+00	2.920946e-05	3.691073e-07	3.691073e-07
3.000000e+00	5.000000e+00	1.242844e-05	1.037579e-07	1.037579e-07
5.000000e+00	8.000000e+00	2.464464e-06	2.952969e-08	2.952969e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208097]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208097]
Path=Test[MUR1.0_MUF1.0_PDF99208097]
RatioPlot=0
ScaledBy=1.00180341009196540e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.748763e-05	7.095250e-07	7.095250e-07
6.000000e-01	9.000000e-01	5.553320e-05	8.676877e-07	8.676877e-07
9.000000e-01	1.200000e+00	6.021807e-05	8.742974e-07	8.742974e-07
1.200000e+00	1.600000e+00	5.820857e-05	7.193678e-07	7.193678e-07
1.600000e+00	2.000000e+00	5.041385e-05	6.354317e-07	6.354317e-07
2.000000e+00	2.500000e+00	3.879940e-05	4.644334e-07	4.644334e-07
2.500000e+00	3.000000e+00	2.906052e-05	3.673948e-07	3.673948e-07
3.000000e+00	5.000000e+00	1.236224e-05	1.032476e-07	1.032476e-07
5.000000e+00	8.000000e+00	2.449508e-06	2.936005e-08	2.936005e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208096]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208096]
Path=Test[MUR1.0_MUF1.0_PDF99208096]
RatioPlot=0
ScaledBy=1.00180340868139613e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.706463e-05	7.015396e-07	7.015396e-07
6.000000e-01	9.000000e-01	5.491383e-05	8.578909e-07	8.578909e-07
9.000000e-01	1.200000e+00	5.954297e-05	8.644453e-07	8.644453e-07
1.200000e+00	1.600000e+00	5.756595e-05	7.113096e-07	7.113096e-07
1.600000e+00	2.000000e+00	4.986665e-05	6.283458e-07	6.283458e-07
2.000000e+00	2.500000e+00	3.838704e-05	4.593303e-07	4.593303e-07
2.500000e+00	3.000000e+00	2.875530e-05	3.634009e-07	3.634009e-07
3.000000e+00	5.000000e+00	1.223985e-05	1.021734e-07	1.021734e-07
5.000000e+00	8.000000e+00	2.427977e-06	2.908533e-08	2.908533e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208095]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208095]
Path=Test[MUR1.0_MUF1.0_PDF99208095]
RatioPlot=0
ScaledBy=1.00180341330299013e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.732580e-05	7.061700e-07	7.061700e-07
6.000000e-01	9.000000e-01	5.528307e-05	8.635944e-07	8.635944e-07
9.000000e-01	1.200000e+00	5.995960e-05	8.701608e-07	8.701608e-07
1.200000e+00	1.600000e+00	5.796110e-05	7.160121e-07	7.160121e-07
1.600000e+00	2.000000e+00	5.019933e-05	6.324406e-07	6.324406e-07
2.000000e+00	2.500000e+00	3.864482e-05	4.623354e-07	4.623354e-07
2.500000e+00	3.000000e+00	2.895010e-05	3.657993e-07	3.657993e-07
3.000000e+00	5.000000e+00	1.231804e-05	1.028322e-07	1.028322e-07
5.000000e+00	8.000000e+00	2.443293e-06	2.927421e-08	2.927421e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208094]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208094]
Path=Test[MUR1.0_MUF1.0_PDF99208094]
RatioPlot=0
ScaledBy=1.00180341306011172e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.734240e-05	7.064338e-07	7.064338e-07
6.000000e-01	9.000000e-01	5.530847e-05	8.639237e-07	8.639237e-07
9.000000e-01	1.200000e+00	5.998667e-05	8.704932e-07	8.704932e-07
1.200000e+00	1.600000e+00	5.798727e-05	7.162861e-07	7.162861e-07
1.600000e+00	2.000000e+00	5.022185e-05	6.326803e-07	6.326803e-07
2.000000e+00	2.500000e+00	3.866194e-05	4.625158e-07	4.625158e-07
2.500000e+00	3.000000e+00	2.896304e-05	3.659474e-07	3.659474e-07
3.000000e+00	5.000000e+00	1.232360e-05	1.028767e-07	1.028767e-07
5.000000e+00	8.000000e+00	2.444567e-06	2.929021e-08	2.929021e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208093]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208093]
Path=Test[MUR1.0_MUF1.0_PDF99208093]
RatioPlot=0
ScaledBy=1.00180340903854428e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.726407e-05	7.053473e-07	7.053473e-07
6.000000e-01	9.000000e-01	5.520677e-05	8.625507e-07	8.625507e-07
9.000000e-01	1.200000e+00	5.986060e-05	8.691321e-07	8.691321e-07
1.200000e+00	1.600000e+00	5.787082e-05	7.151474e-07	7.151474e-07
1.600000e+00	2.000000e+00	5.012743e-05	6.317277e-07	6.317277e-07
2.000000e+00	2.500000e+00	3.858452e-05	4.617720e-07	4.617720e-07
2.500000e+00	3.000000e+00	2.890140e-05	3.653110e-07	3.653110e-07
3.000000e+00	5.000000e+00	1.229959e-05	1.026923e-07	1.026923e-07
5.000000e+00	8.000000e+00	2.438750e-06	2.922025e-08	2.922025e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208092]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208092]
Path=Test[MUR1.0_MUF1.0_PDF99208092]
RatioPlot=0
ScaledBy=1.00180341178478495e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.538480e-05	6.699493e-07	6.699493e-07
6.000000e-01	9.000000e-01	5.243500e-05	8.191426e-07	8.191426e-07
9.000000e-01	1.200000e+00	5.686777e-05	8.255229e-07	8.255229e-07
1.200000e+00	1.600000e+00	5.498502e-05	6.793848e-07	6.793848e-07
1.600000e+00	2.000000e+00	4.764850e-05	6.001978e-07	6.001978e-07
2.000000e+00	2.500000e+00	3.669804e-05	4.389046e-07	4.389046e-07
2.500000e+00	3.000000e+00	2.750562e-05	3.473427e-07	3.473427e-07
3.000000e+00	5.000000e+00	1.171842e-05	9.774854e-08	9.774854e-08
5.000000e+00	8.000000e+00	2.329262e-06	2.788154e-08	2.788154e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208091]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208091]
Path=Test[MUR1.0_MUF1.0_PDF99208091]
RatioPlot=0
ScaledBy=1.00180340407328133e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.536600e-05	6.693430e-07	6.693430e-07
6.000000e-01	9.000000e-01	5.240893e-05	8.186426e-07	8.186426e-07
9.000000e-01	1.200000e+00	5.683333e-05	8.249188e-07	8.249188e-07
1.200000e+00	1.600000e+00	5.495947e-05	6.789270e-07	6.789270e-07
1.600000e+00	2.000000e+00	4.764128e-05	5.998743e-07	5.998743e-07
2.000000e+00	2.500000e+00	3.670716e-05	4.388066e-07	4.388066e-07
2.500000e+00	3.000000e+00	2.751016e-05	3.473755e-07	3.473755e-07
3.000000e+00	5.000000e+00	1.173304e-05	9.781549e-08	9.781549e-08
5.000000e+00	8.000000e+00	2.338024e-06	2.796353e-08	2.796353e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208090]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208090]
Path=Test[MUR1.0_MUF1.0_PDF99208090]
RatioPlot=0
ScaledBy=1.00180340235244860e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.244588e-05	6.143694e-07	6.143694e-07
6.000000e-01	9.000000e-01	4.810760e-05	7.513103e-07	7.513103e-07
9.000000e-01	1.200000e+00	5.217947e-05	7.572259e-07	7.572259e-07
1.200000e+00	1.600000e+00	5.047920e-05	6.234411e-07	6.234411e-07
1.600000e+00	2.000000e+00	4.380355e-05	5.510103e-07	5.510103e-07
2.000000e+00	2.500000e+00	3.379262e-05	4.034259e-07	4.034259e-07
2.500000e+00	3.000000e+00	2.535148e-05	3.196149e-07	3.196149e-07
3.000000e+00	5.000000e+00	1.084253e-05	9.021291e-08	9.021291e-08
5.000000e+00	8.000000e+00	2.173274e-06	2.593350e-08	2.593350e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208089]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208089]
Path=Test[MUR1.0_MUF1.0_PDF99208089]
RatioPlot=0
ScaledBy=1.00180340092948404e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.254335e-05	6.163312e-07	6.163312e-07
6.000000e-01	9.000000e-01	4.825427e-05	7.537344e-07	7.537344e-07
9.000000e-01	1.200000e+00	5.233527e-05	7.596658e-07	7.596658e-07
1.200000e+00	1.600000e+00	5.062482e-05	6.254148e-07	6.254148e-07
1.600000e+00	2.000000e+00	4.392738e-05	5.527555e-07	5.527555e-07
2.000000e+00	2.500000e+00	3.388178e-05	4.046490e-07	4.046490e-07
2.500000e+00	3.000000e+00	2.541544e-05	3.205508e-07	3.205508e-07
3.000000e+00	5.000000e+00	1.086611e-05	9.044728e-08	9.044728e-08
5.000000e+00	8.000000e+00	2.176265e-06	2.597975e-08	2.597975e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208088]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208088]
Path=Test[MUR1.0_MUF1.0_PDF99208088]
RatioPlot=0
ScaledBy=1.00180340438235503e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.384850e-05	6.407535e-07	6.407535e-07
6.000000e-01	9.000000e-01	5.018213e-05	7.835639e-07	7.835639e-07
9.000000e-01	1.200000e+00	5.442110e-05	7.896607e-07	7.896607e-07
1.200000e+00	1.600000e+00	5.264032e-05	6.500439e-07	6.500439e-07
1.600000e+00	2.000000e+00	4.565913e-05	5.744251e-07	5.744251e-07
2.000000e+00	2.500000e+00	3.520280e-05	4.203624e-07	4.203624e-07
2.500000e+00	3.000000e+00	2.639822e-05	3.328913e-07	3.328913e-07
3.000000e+00	5.000000e+00	1.127558e-05	9.385619e-08	9.385619e-08
5.000000e+00	8.000000e+00	2.253262e-06	2.689882e-08	2.689882e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208087]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208087]
Path=Test[MUR1.0_MUF1.0_PDF99208087]
RatioPlot=0
ScaledBy=1.00180340418560727e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.340780e-05	6.326227e-07	6.326227e-07
6.000000e-01	9.000000e-01	4.951627e-05	7.736571e-07	7.736571e-07
9.000000e-01	1.200000e+00	5.370713e-05	7.797086e-07	7.797086e-07
1.200000e+00	1.600000e+00	5.194160e-05	6.418189e-07	6.418189e-07
1.600000e+00	2.000000e+00	4.504555e-05	5.671811e-07	5.671811e-07
2.000000e+00	2.500000e+00	3.472686e-05	4.150657e-07	4.150657e-07
2.500000e+00	3.000000e+00	2.604046e-05	3.287011e-07	3.287011e-07
3.000000e+00	5.000000e+00	1.111830e-05	9.265088e-08	9.265088e-08
5.000000e+00	8.000000e+00	2.221133e-06	2.655236e-08	2.655236e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208086]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208086]
Path=Test[MUR1.0_MUF1.0_PDF99208086]
RatioPlot=0
ScaledBy=1.00180340279174598e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.238030e-05	6.130651e-07	6.130651e-07
6.000000e-01	9.000000e-01	4.800790e-05	7.497054e-07	7.497054e-07
9.000000e-01	1.200000e+00	5.207313e-05	7.556110e-07	7.556110e-07
1.200000e+00	1.600000e+00	5.037797e-05	6.221223e-07	6.221223e-07
1.600000e+00	2.000000e+00	4.371570e-05	5.498444e-07	5.498444e-07
2.000000e+00	2.500000e+00	3.372706e-05	4.025918e-07	4.025918e-07
2.500000e+00	3.000000e+00	2.530302e-05	3.189670e-07	3.189670e-07
3.000000e+00	5.000000e+00	1.082317e-05	9.004075e-08	9.004075e-08
5.000000e+00	8.000000e+00	2.170025e-06	2.589231e-08	2.589231e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208085]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208085]
Path=Test[MUR1.0_MUF1.0_PDF99208085]
RatioPlot=0
ScaledBy=1.00180340130924738e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.244087e-05	6.146367e-07	6.146367e-07
6.000000e-01	9.000000e-01	4.810307e-05	7.516687e-07	7.516687e-07
9.000000e-01	1.200000e+00	5.217033e-05	7.575857e-07	7.575857e-07
1.200000e+00	1.600000e+00	5.046182e-05	6.236745e-07	6.236745e-07
1.600000e+00	2.000000e+00	4.378390e-05	5.512206e-07	5.512206e-07
2.000000e+00	2.500000e+00	3.376722e-05	4.034887e-07	4.034887e-07
2.500000e+00	3.000000e+00	2.532884e-05	3.196041e-07	3.196041e-07
3.000000e+00	5.000000e+00	1.082454e-05	9.014888e-08	9.014888e-08
5.000000e+00	8.000000e+00	2.166406e-06	2.587436e-08	2.587436e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208084]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208084]
Path=Test[MUR1.0_MUF1.0_PDF99208084]
RatioPlot=0
ScaledBy=1.00180340485803754e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.434113e-05	6.502322e-07	6.502322e-07
6.000000e-01	9.000000e-01	5.090130e-05	7.952040e-07	7.952040e-07
9.000000e-01	1.200000e+00	5.520147e-05	8.013823e-07	8.013823e-07
1.200000e+00	1.600000e+00	5.337887e-05	6.595897e-07	6.595897e-07
1.600000e+00	2.000000e+00	4.627948e-05	5.828249e-07	5.828249e-07
2.000000e+00	2.500000e+00	3.566174e-05	4.263827e-07	4.263827e-07
2.500000e+00	3.000000e+00	2.673316e-05	3.375643e-07	3.375643e-07
3.000000e+00	5.000000e+00	1.140351e-05	9.507923e-08	9.507923e-08
5.000000e+00	8.000000e+00	2.273454e-06	2.719505e-08	2.719505e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208083]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208083]
Path=Test[MUR1.0_MUF1.0_PDF99208083]
RatioPlot=0
ScaledBy=1.00180340834285940e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.521300e-05	6.662413e-07	6.662413e-07
6.000000e-01	9.000000e-01	5.217940e-05	8.147067e-07	8.147067e-07
9.000000e-01	1.200000e+00	5.659217e-05	8.209954e-07	8.209954e-07
1.200000e+00	1.600000e+00	5.473342e-05	6.757547e-07	6.757547e-07
1.600000e+00	2.000000e+00	4.744850e-05	5.970549e-07	5.970549e-07
2.000000e+00	2.500000e+00	3.656632e-05	4.367848e-07	4.367848e-07
2.500000e+00	3.000000e+00	2.741174e-05	3.458050e-07	3.458050e-07
3.000000e+00	5.000000e+00	1.169626e-05	9.741874e-08	9.741874e-08
5.000000e+00	8.000000e+00	2.332253e-06	2.786787e-08	2.786787e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208082]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208082]
Path=Test[MUR1.0_MUF1.0_PDF99208082]
RatioPlot=0
ScaledBy=1.00180340642010123e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.478953e-05	6.584829e-07	6.584829e-07
6.000000e-01	9.000000e-01	5.155903e-05	8.052568e-07	8.052568e-07
9.000000e-01	1.200000e+00	5.591700e-05	8.114940e-07	8.114940e-07
1.200000e+00	1.600000e+00	5.407540e-05	6.679210e-07	6.679210e-07
1.600000e+00	2.000000e+00	4.688070e-05	5.901607e-07	5.901607e-07
2.000000e+00	2.500000e+00	3.612660e-05	4.317423e-07	4.317423e-07
2.500000e+00	3.000000e+00	2.708186e-05	3.418093e-07	3.418093e-07
3.000000e+00	5.000000e+00	1.155371e-05	9.628255e-08	9.628255e-08
5.000000e+00	8.000000e+00	2.303525e-06	2.753993e-08	2.753993e-08
# END HISTO1D


# BEGIN HISTO1D /Test
ErrorBars=1
LineColor=red
LineStyle=solid
MainPlot=1
Name=Test
Path=Test
RatioPlot=0
ScaledBy=1.00180340642010123e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.478910e-05	6.584747e-07	6.584747e-07
6.000000e-01	9.000000e-01	5.155840e-05	8.052466e-07	8.052466e-07
9.000000e-01	1.200000e+00	5.591627e-05	8.114838e-07	8.114838e-07
1.200000e+00	1.600000e+00	5.407472e-05	6.679127e-07	6.679127e-07
1.600000e+00	2.000000e+00	4.688013e-05	5.901533e-07	5.901533e-07
2.000000e+00	2.500000e+00	3.612614e-05	4.317369e-07	4.317369e-07
2.500000e+00	3.000000e+00	2.708152e-05	3.418050e-07	3.418050e-07
3.000000e+00	5.000000e+00	1.155356e-05	9.628135e-08	9.628135e-08
5.000000e+00	8.000000e+00	2.303496e-06	2.753959e-08	2.753959e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
ErrorBandColor=blue!30
ErrorBandOpacity=0.5
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[_VarBand]
Path=TTest[_VarBand]
RatioPlot=0
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.556817e-05	2.097645e-05	2.890724e-05
6.000000e-01	9.000000e-01	6.659290e-05	3.065093e-05	4.241037e-05
9.000000e-01	1.200000e+00	7.562853e-05	3.444556e-05	4.786340e-05
1.200000e+00	1.600000e+00	7.667537e-05	3.401543e-05	4.717652e-05
1.600000e+00	2.000000e+00	7.160030e-05	3.080371e-05	4.354931e-05
2.000000e+00	2.500000e+00	6.077190e-05	2.482584e-05	3.559116e-05
2.500000e+00	3.000000e+00	5.086058e-05	1.995163e-05	2.900873e-05
3.000000e+00	5.000000e+00	2.746748e-05	9.571716e-06	1.457948e-05
5.000000e+00	8.000000e+00	8.076330e-06	2.236788e-06	3.825327e-06
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208120]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208120]
Path=TTest[MUR1.0_MUF1.0_PDF99208120]
RatioPlot=0
ScaledBy=1.00180340200500791e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.240630e-05	7.970039e-07	7.970039e-07
6.000000e-01	9.000000e-01	6.199623e-05	9.587372e-07	9.587372e-07
9.000000e-01	1.200000e+00	7.041590e-05	1.014400e-06	1.014400e-06
1.200000e+00	1.600000e+00	7.141210e-05	8.802805e-07	8.802805e-07
1.600000e+00	2.000000e+00	6.674455e-05	8.366589e-07	8.366589e-07
2.000000e+00	2.500000e+00	5.670772e-05	6.759296e-07	6.759296e-07
2.500000e+00	3.000000e+00	4.749734e-05	5.983767e-07	5.983767e-07
3.000000e+00	5.000000e+00	2.571308e-05	2.108274e-07	2.108274e-07
5.000000e+00	8.000000e+00	7.599543e-06	8.776338e-08	8.776338e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208119]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208119]
Path=TTest[MUR1.0_MUF1.0_PDF99208119]
RatioPlot=0
ScaledBy=1.00180341104536313e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.914350e-05	9.227424e-07	9.227424e-07
6.000000e-01	9.000000e-01	7.178983e-05	1.109930e-06	1.109930e-06
9.000000e-01	1.200000e+00	8.152073e-05	1.174081e-06	1.174081e-06
1.200000e+00	1.600000e+00	8.262210e-05	1.018370e-06	1.018370e-06
1.600000e+00	2.000000e+00	7.708260e-05	9.673417e-07	9.673417e-07
2.000000e+00	2.500000e+00	6.535536e-05	7.803017e-07	7.803017e-07
2.500000e+00	3.000000e+00	5.465092e-05	6.897710e-07	6.897710e-07
3.000000e+00	5.000000e+00	2.943843e-05	2.420099e-07	2.420099e-07
5.000000e+00	8.000000e+00	8.608457e-06	9.973864e-08	9.973864e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208118]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208118]
Path=TTest[MUR1.0_MUF1.0_PDF99208118]
RatioPlot=0
ScaledBy=1.00180340629786754e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.529397e-05	8.506627e-07	8.506627e-07
6.000000e-01	9.000000e-01	6.619523e-05	1.023255e-06	1.023255e-06
9.000000e-01	1.200000e+00	7.517537e-05	1.082526e-06	1.082526e-06
1.200000e+00	1.600000e+00	7.622145e-05	9.392001e-07	9.392001e-07
1.600000e+00	2.000000e+00	7.118293e-05	8.924016e-07	8.924016e-07
2.000000e+00	2.500000e+00	6.042500e-05	7.204460e-07	7.204460e-07
2.500000e+00	3.000000e+00	5.057248e-05	6.373621e-07	6.373621e-07
3.000000e+00	5.000000e+00	2.731886e-05	2.241388e-07	2.241388e-07
5.000000e+00	8.000000e+00	8.036090e-06	9.287020e-08	9.287020e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208117]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208117]
Path=TTest[MUR1.0_MUF1.0_PDF99208117]
RatioPlot=0
ScaledBy=1.00180340654896058e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.583537e-05	8.610385e-07	8.610385e-07
6.000000e-01	9.000000e-01	6.698050e-05	1.035736e-06	1.035736e-06
9.000000e-01	1.200000e+00	7.607010e-05	1.095742e-06	1.095742e-06
1.200000e+00	1.600000e+00	7.711787e-05	9.506337e-07	9.506337e-07
1.600000e+00	2.000000e+00	7.200725e-05	9.032722e-07	9.032722e-07
2.000000e+00	2.500000e+00	6.111020e-05	7.291672e-07	7.291672e-07
2.500000e+00	3.000000e+00	5.114152e-05	6.450206e-07	6.450206e-07
3.000000e+00	5.000000e+00	2.761247e-05	2.267683e-07	2.267683e-07
5.000000e+00	8.000000e+00	8.115600e-06	9.392134e-08	9.392134e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208116]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208116]
Path=TTest[MUR1.0_MUF1.0_PDF99208116]
RatioPlot=0
ScaledBy=1.00180340600822478e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.534613e-05	8.515558e-07	8.515558e-07
6.000000e-01	9.000000e-01	6.627517e-05	1.024342e-06	1.024342e-06
9.000000e-01	1.200000e+00	7.526943e-05	1.083700e-06	1.083700e-06
1.200000e+00	1.600000e+00	7.632027e-05	9.402699e-07	9.402699e-07
1.600000e+00	2.000000e+00	7.128458e-05	8.934568e-07	8.934568e-07
2.000000e+00	2.500000e+00	6.052006e-05	7.214255e-07	7.214255e-07
2.500000e+00	3.000000e+00	5.065890e-05	6.383143e-07	6.383143e-07
3.000000e+00	5.000000e+00	2.737843e-05	2.245823e-07	2.245823e-07
5.000000e+00	8.000000e+00	8.061857e-06	9.316266e-08	9.316266e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208115]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208115]
Path=TTest[MUR1.0_MUF1.0_PDF99208115]
RatioPlot=0
ScaledBy=1.00180340690434103e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.584183e-05	8.612795e-07	8.612795e-07
6.000000e-01	9.000000e-01	6.698533e-05	1.036013e-06	1.036013e-06
9.000000e-01	1.200000e+00	7.607163e-05	1.096005e-06	1.096005e-06
1.200000e+00	1.600000e+00	7.711427e-05	9.507980e-07	9.507980e-07
1.600000e+00	2.000000e+00	7.199168e-05	9.033801e-07	9.033801e-07
2.000000e+00	2.500000e+00	6.108514e-05	7.290962e-07	7.290962e-07
2.500000e+00	3.000000e+00	5.111174e-05	6.448485e-07	6.448485e-07
3.000000e+00	5.000000e+00	2.757987e-05	2.265721e-07	2.265721e-07
5.000000e+00	8.000000e+00	8.095557e-06	9.370578e-08	9.370578e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208114]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208114]
Path=TTest[MUR1.0_MUF1.0_PDF99208114]
RatioPlot=0
ScaledBy=1.00180341248486726e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.488530e-05	8.410608e-07	8.410608e-07
6.000000e-01	9.000000e-01	6.557543e-05	1.011522e-06	1.011522e-06
9.000000e-01	1.200000e+00	7.450680e-05	1.070328e-06	1.070328e-06
1.200000e+00	1.600000e+00	7.558840e-05	9.289258e-07	9.289258e-07
1.600000e+00	2.000000e+00	7.062818e-05	8.826997e-07	8.826997e-07
2.000000e+00	2.500000e+00	6.002492e-05	7.133740e-07	7.133740e-07
2.500000e+00	3.000000e+00	5.027048e-05	6.315863e-07	6.315863e-07
3.000000e+00	5.000000e+00	2.724264e-05	2.227890e-07	2.227890e-07
5.000000e+00	8.000000e+00	8.064483e-06	9.292949e-08	9.292949e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208113]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208113]
Path=TTest[MUR1.0_MUF1.0_PDF99208113]
RatioPlot=0
ScaledBy=1.00180340213167478e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.537277e-05	8.540669e-07	8.540669e-07
6.000000e-01	9.000000e-01	6.632913e-05	1.027579e-06	1.027579e-06
9.000000e-01	1.200000e+00	7.529397e-05	1.086916e-06	1.086916e-06
1.200000e+00	1.600000e+00	7.628515e-05	9.426837e-07	9.426837e-07
1.600000e+00	2.000000e+00	7.119863e-05	8.956785e-07	8.956785e-07
2.000000e+00	2.500000e+00	6.035948e-05	7.223728e-07	7.223728e-07
2.500000e+00	3.000000e+00	5.047836e-05	6.385759e-07	6.385759e-07
3.000000e+00	5.000000e+00	2.717977e-05	2.239128e-07	2.239128e-07
5.000000e+00	8.000000e+00	7.945427e-06	9.221492e-08	9.221492e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208112]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208112]
Path=TTest[MUR1.0_MUF1.0_PDF99208112]
RatioPlot=0
ScaledBy=1.00180340462230618e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.475493e-05	8.411598e-07	8.411598e-07
6.000000e-01	9.000000e-01	6.541427e-05	1.011842e-06	1.011842e-06
9.000000e-01	1.200000e+00	7.429063e-05	1.070511e-06	1.070511e-06
1.200000e+00	1.600000e+00	7.530900e-05	9.287751e-07	9.287751e-07
1.600000e+00	2.000000e+00	7.032870e-05	8.825853e-07	8.825853e-07
2.000000e+00	2.500000e+00	5.969008e-05	7.125509e-07	7.125509e-07
2.500000e+00	3.000000e+00	4.996134e-05	6.303924e-07	6.303924e-07
3.000000e+00	5.000000e+00	2.697916e-05	2.216824e-07	2.216824e-07
5.000000e+00	8.000000e+00	7.934323e-06	9.188870e-08	9.188870e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208111]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208111]
Path=TTest[MUR1.0_MUF1.0_PDF99208111]
RatioPlot=0
ScaledBy=1.00180340870675832e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.655287e-05	8.738333e-07	8.738333e-07
6.000000e-01	9.000000e-01	6.802013e-05	1.051105e-06	1.051105e-06
9.000000e-01	1.200000e+00	7.724890e-05	1.111938e-06	1.111938e-06
1.200000e+00	1.600000e+00	7.832785e-05	9.646823e-07	9.646823e-07
1.600000e+00	2.000000e+00	7.313593e-05	9.165175e-07	9.165175e-07
2.000000e+00	2.500000e+00	6.207586e-05	7.398200e-07	7.398200e-07
2.500000e+00	3.000000e+00	5.194370e-05	6.544142e-07	6.544142e-07
3.000000e+00	5.000000e+00	2.805290e-05	2.300661e-07	2.300661e-07
5.000000e+00	8.000000e+00	8.245533e-06	9.524064e-08	9.524064e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208110]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208110]
Path=TTest[MUR1.0_MUF1.0_PDF99208110]
RatioPlot=0
ScaledBy=1.00180340664324595e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.592460e-05	8.629177e-07	8.629177e-07
6.000000e-01	9.000000e-01	6.711543e-05	1.038031e-06	1.038031e-06
9.000000e-01	1.200000e+00	7.621777e-05	1.098117e-06	1.098117e-06
1.200000e+00	1.600000e+00	7.726145e-05	9.526447e-07	9.526447e-07
1.600000e+00	2.000000e+00	7.214030e-05	9.051540e-07	9.051540e-07
2.000000e+00	2.500000e+00	6.121408e-05	7.305362e-07	7.305362e-07
2.500000e+00	3.000000e+00	5.122344e-05	6.461557e-07	6.461557e-07
3.000000e+00	5.000000e+00	2.764675e-05	2.270639e-07	2.270639e-07
5.000000e+00	8.000000e+00	8.118753e-06	9.393116e-08	9.393116e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208109]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208109]
Path=TTest[MUR1.0_MUF1.0_PDF99208109]
RatioPlot=0
ScaledBy=1.00180340642924262e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.544343e-05	8.533087e-07	8.533087e-07
6.000000e-01	9.000000e-01	6.640843e-05	1.026417e-06	1.026417e-06
9.000000e-01	1.200000e+00	7.542093e-05	1.085900e-06	1.085900e-06
1.200000e+00	1.600000e+00	7.647302e-05	9.421544e-07	9.421544e-07
1.600000e+00	2.000000e+00	7.141228e-05	8.952144e-07	8.952144e-07
2.000000e+00	2.500000e+00	6.062164e-05	7.228026e-07	7.228026e-07
2.500000e+00	3.000000e+00	5.073724e-05	6.394692e-07	6.394692e-07
3.000000e+00	5.000000e+00	2.740967e-05	2.249264e-07	2.249264e-07
5.000000e+00	8.000000e+00	8.064943e-06	9.325639e-08	9.325639e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208108]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208108]
Path=TTest[MUR1.0_MUF1.0_PDF99208108]
RatioPlot=0
ScaledBy=1.00180340866176259e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.624320e-05	8.681419e-07	8.681419e-07
6.000000e-01	9.000000e-01	6.756787e-05	1.044202e-06	1.044202e-06
9.000000e-01	1.200000e+00	7.674067e-05	1.104704e-06	1.104704e-06
1.200000e+00	1.600000e+00	7.780567e-05	9.584333e-07	9.584333e-07
1.600000e+00	2.000000e+00	7.264850e-05	9.106341e-07	9.106341e-07
2.000000e+00	2.500000e+00	6.165900e-05	7.351367e-07	7.351367e-07
2.500000e+00	3.000000e+00	5.160066e-05	6.503098e-07	6.503098e-07
3.000000e+00	5.000000e+00	2.786660e-05	2.286750e-07	2.286750e-07
5.000000e+00	8.000000e+00	8.192423e-06	9.472821e-08	9.472821e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208107]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208107]
Path=TTest[MUR1.0_MUF1.0_PDF99208107]
RatioPlot=0
ScaledBy=1.00180340558663980e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.596047e-05	8.636697e-07	8.636697e-07
6.000000e-01	9.000000e-01	6.716980e-05	1.038979e-06	1.038979e-06
9.000000e-01	1.200000e+00	7.627480e-05	1.099105e-06	1.099105e-06
1.200000e+00	1.600000e+00	7.731785e-05	9.534742e-07	9.534742e-07
1.600000e+00	2.000000e+00	7.218473e-05	9.059267e-07	9.059267e-07
2.000000e+00	2.500000e+00	6.124710e-05	7.311287e-07	7.311287e-07
2.500000e+00	3.000000e+00	5.124542e-05	6.466328e-07	6.466328e-07
3.000000e+00	5.000000e+00	2.765029e-05	2.271721e-07	2.271721e-07
5.000000e+00	8.000000e+00	8.115523e-06	9.393614e-08	9.393614e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208106]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208106]
Path=TTest[MUR1.0_MUF1.0_PDF99208106]
RatioPlot=0
ScaledBy=1.00180341015121240e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.921303e-05	9.243040e-07	9.243040e-07
6.000000e-01	9.000000e-01	7.189377e-05	1.111849e-06	1.111849e-06
9.000000e-01	1.200000e+00	8.163380e-05	1.176079e-06	1.176079e-06
1.200000e+00	1.600000e+00	8.272930e-05	1.020058e-06	1.020058e-06
1.600000e+00	2.000000e+00	7.717653e-05	9.689376e-07	9.689376e-07
2.000000e+00	2.500000e+00	6.542486e-05	7.814932e-07	7.814932e-07
2.500000e+00	3.000000e+00	5.470330e-05	6.907590e-07	6.907590e-07
3.000000e+00	5.000000e+00	2.945448e-05	2.422641e-07	2.422641e-07
5.000000e+00	8.000000e+00	8.606283e-06	9.976472e-08	9.976472e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208105]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208105]
Path=TTest[MUR1.0_MUF1.0_PDF99208105]
RatioPlot=0
ScaledBy=1.00180340942993561e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.887570e-05	9.183228e-07	9.183228e-07
6.000000e-01	9.000000e-01	7.140743e-05	1.104662e-06	1.104662e-06
9.000000e-01	1.200000e+00	8.107690e-05	1.168473e-06	1.168473e-06
1.200000e+00	1.600000e+00	8.215850e-05	1.013431e-06	1.013431e-06
1.600000e+00	2.000000e+00	7.664393e-05	9.626581e-07	9.626581e-07
2.000000e+00	2.500000e+00	6.496540e-05	7.763448e-07	7.763448e-07
2.500000e+00	3.000000e+00	5.431742e-05	6.861632e-07	6.861632e-07
3.000000e+00	5.000000e+00	2.923907e-05	2.405919e-07	2.405919e-07
5.000000e+00	8.000000e+00	8.538547e-06	9.901604e-08	9.901604e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208104]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208104]
Path=TTest[MUR1.0_MUF1.0_PDF99208104]
RatioPlot=0
ScaledBy=1.00180340432490254e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.752420e-05	8.926727e-07	8.926727e-07
6.000000e-01	9.000000e-01	6.943670e-05	1.074051e-06	1.074051e-06
9.000000e-01	1.200000e+00	7.884667e-05	1.136085e-06	1.136085e-06
1.200000e+00	1.600000e+00	7.990972e-05	9.854485e-07	9.854485e-07
1.600000e+00	2.000000e+00	7.457115e-05	9.362074e-07	9.362074e-07
2.000000e+00	2.500000e+00	6.325114e-05	7.554421e-07	7.554421e-07
2.500000e+00	3.000000e+00	5.289930e-05	6.680021e-07	6.680021e-07
3.000000e+00	5.000000e+00	2.851267e-05	2.344806e-07	2.344806e-07
5.000000e+00	8.000000e+00	8.354257e-06	9.683222e-08	9.683222e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208103]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208103]
Path=TTest[MUR1.0_MUF1.0_PDF99208103]
RatioPlot=0
ScaledBy=1.00180341262616504e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.867180e-05	9.143435e-07	9.143435e-07
6.000000e-01	9.000000e-01	7.110833e-05	1.099704e-06	1.099704e-06
9.000000e-01	1.200000e+00	8.074213e-05	1.163294e-06	1.163294e-06
1.200000e+00	1.600000e+00	8.183080e-05	1.008998e-06	1.008998e-06
1.600000e+00	2.000000e+00	7.634628e-05	9.584359e-07	9.584359e-07
2.000000e+00	2.500000e+00	6.471940e-05	7.729691e-07	7.729691e-07
2.500000e+00	3.000000e+00	5.411986e-05	6.832054e-07	6.832054e-07
3.000000e+00	5.000000e+00	2.914402e-05	2.396425e-07	2.396425e-07
5.000000e+00	8.000000e+00	8.514287e-06	9.865569e-08	9.865569e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208102]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208102]
Path=TTest[MUR1.0_MUF1.0_PDF99208102]
RatioPlot=0
ScaledBy=1.00180339892158344e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.517920e-05	8.478093e-07	8.478093e-07
6.000000e-01	9.000000e-01	6.601267e-05	1.020703e-06	1.020703e-06
9.000000e-01	1.200000e+00	7.499060e-05	1.079575e-06	1.079575e-06
1.200000e+00	1.600000e+00	7.598175e-05	9.365966e-07	9.365966e-07
1.600000e+00	2.000000e+00	7.093245e-05	8.899526e-07	8.899526e-07
2.000000e+00	2.500000e+00	6.021214e-05	7.187247e-07	7.187247e-07
2.500000e+00	3.000000e+00	5.038294e-05	6.361129e-07	6.361129e-07
3.000000e+00	5.000000e+00	2.718822e-05	2.236266e-07	2.236266e-07
5.000000e+00	8.000000e+00	8.003313e-06	9.287024e-08	9.287024e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208101]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208101]
Path=TTest[MUR1.0_MUF1.0_PDF99208101]
RatioPlot=0
ScaledBy=1.00180341344327009e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.763430e-05	8.948744e-07	8.948744e-07
6.000000e-01	9.000000e-01	6.960343e-05	1.076037e-06	1.076037e-06
9.000000e-01	1.200000e+00	7.902873e-05	1.138413e-06	1.138413e-06
1.200000e+00	1.600000e+00	8.013397e-05	9.875494e-07	9.875494e-07
1.600000e+00	2.000000e+00	7.479440e-05	9.381188e-07	9.381188e-07
2.000000e+00	2.500000e+00	6.343190e-05	7.568387e-07	7.568387e-07
2.500000e+00	3.000000e+00	5.306706e-05	6.691374e-07	6.691374e-07
3.000000e+00	5.000000e+00	2.861760e-05	2.349891e-07	2.349891e-07
5.000000e+00	8.000000e+00	8.380690e-06	9.695363e-08	9.695363e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208100]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208100]
Path=TTest[MUR1.0_MUF1.0_PDF99208100]
RatioPlot=0
ScaledBy=1.00180341251978221e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.783973e-05	8.982235e-07	8.982235e-07
6.000000e-01	9.000000e-01	6.988783e-05	1.080250e-06	1.080250e-06
9.000000e-01	1.200000e+00	7.936590e-05	1.142815e-06	1.142815e-06
1.200000e+00	1.600000e+00	8.047587e-05	9.914119e-07	9.914119e-07
1.600000e+00	2.000000e+00	7.511433e-05	9.418210e-07	9.418210e-07
2.000000e+00	2.500000e+00	6.372606e-05	7.600384e-07	7.600384e-07
2.500000e+00	3.000000e+00	5.331368e-05	6.720893e-07	6.720893e-07
3.000000e+00	5.000000e+00	2.876555e-05	2.361194e-07	2.361194e-07
5.000000e+00	8.000000e+00	8.437607e-06	9.757488e-08	9.757488e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208099]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208099]
Path=TTest[MUR1.0_MUF1.0_PDF99208099]
RatioPlot=0
ScaledBy=1.00180340638092104e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.743447e-05	8.908377e-07	8.908377e-07
6.000000e-01	9.000000e-01	6.931060e-05	1.071794e-06	1.071794e-06
9.000000e-01	1.200000e+00	7.870880e-05	1.133710e-06	1.133710e-06
1.200000e+00	1.600000e+00	7.975385e-05	9.833781e-07	9.833781e-07
1.600000e+00	2.000000e+00	7.442270e-05	9.342116e-07	9.342116e-07
2.000000e+00	2.500000e+00	6.311144e-05	7.537172e-07	7.537172e-07
2.500000e+00	3.000000e+00	5.278400e-05	6.664416e-07	6.664416e-07
3.000000e+00	5.000000e+00	2.843802e-05	2.338933e-07	2.338933e-07
5.000000e+00	8.000000e+00	8.325937e-06	9.652837e-08	9.652837e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208098]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208098]
Path=TTest[MUR1.0_MUF1.0_PDF99208098]
RatioPlot=0
ScaledBy=1.00180341249695070e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.933273e-05	9.263465e-07	9.263465e-07
6.000000e-01	9.000000e-01	7.206053e-05	1.114246e-06	1.114246e-06
9.000000e-01	1.200000e+00	8.183173e-05	1.178645e-06	1.178645e-06
1.200000e+00	1.600000e+00	8.293910e-05	1.022333e-06	1.022333e-06
1.600000e+00	2.000000e+00	7.737373e-05	9.710835e-07	9.710835e-07
2.000000e+00	2.500000e+00	6.560268e-05	7.833232e-07	7.833232e-07
2.500000e+00	3.000000e+00	5.485828e-05	6.924331e-07	6.924331e-07
3.000000e+00	5.000000e+00	2.954505e-05	2.429210e-07	2.429210e-07
5.000000e+00	8.000000e+00	8.638430e-06	1.001048e-07	1.001048e-07
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208097]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208097]
Path=TTest[MUR1.0_MUF1.0_PDF99208097]
RatioPlot=0
ScaledBy=1.00180341009196540e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.910123e-05	9.222621e-07	9.222621e-07
6.000000e-01	9.000000e-01	7.173257e-05	1.109378e-06	1.109378e-06
9.000000e-01	1.200000e+00	8.144980e-05	1.173475e-06	1.173475e-06
1.200000e+00	1.600000e+00	8.254185e-05	1.017796e-06	1.017796e-06
1.600000e+00	2.000000e+00	7.700263e-05	9.667933e-07	9.667933e-07
2.000000e+00	2.500000e+00	6.527564e-05	7.797441e-07	7.797441e-07
2.500000e+00	3.000000e+00	5.457878e-05	6.892042e-07	6.892042e-07
3.000000e+00	5.000000e+00	2.938729e-05	2.417157e-07	2.417157e-07
5.000000e+00	8.000000e+00	8.585930e-06	9.952828e-08	9.952828e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208096]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208096]
Path=TTest[MUR1.0_MUF1.0_PDF99208096]
RatioPlot=0
ScaledBy=1.00180340868139613e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.854757e-05	9.118827e-07	9.118827e-07
6.000000e-01	9.000000e-01	7.093130e-05	1.096858e-06	1.096858e-06
9.000000e-01	1.200000e+00	8.053540e-05	1.160259e-06	1.160259e-06
1.200000e+00	1.600000e+00	8.162930e-05	1.006391e-06	1.006391e-06
1.600000e+00	2.000000e+00	7.616603e-05	9.560103e-07	9.560103e-07
2.000000e+00	2.500000e+00	6.458048e-05	7.711819e-07	7.711819e-07
2.500000e+00	3.000000e+00	5.400538e-05	6.817228e-07	6.817228e-07
3.000000e+00	5.000000e+00	2.909663e-05	2.392115e-07	2.392115e-07
5.000000e+00	8.000000e+00	8.510813e-06	9.860272e-08	9.860272e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208095]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208095]
Path=TTest[MUR1.0_MUF1.0_PDF99208095]
RatioPlot=0
ScaledBy=1.00180341330299013e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.888810e-05	9.178868e-07	9.178868e-07
6.000000e-01	9.000000e-01	7.140783e-05	1.104123e-06	1.104123e-06
9.000000e-01	1.200000e+00	8.110023e-05	1.167936e-06	1.167936e-06
1.200000e+00	1.600000e+00	8.219040e-05	1.013058e-06	1.013058e-06
1.600000e+00	2.000000e+00	7.667583e-05	9.622756e-07	9.622756e-07
2.000000e+00	2.500000e+00	6.501604e-05	7.762461e-07	7.762461e-07
2.500000e+00	3.000000e+00	5.437100e-05	6.862268e-07	6.862268e-07
3.000000e+00	5.000000e+00	2.928301e-05	2.407597e-07	2.407597e-07
5.000000e+00	8.000000e+00	8.564420e-06	9.924535e-08	9.924535e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208094]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208094]
Path=TTest[MUR1.0_MUF1.0_PDF99208094]
RatioPlot=0
ScaledBy=1.00180341306011172e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.890983e-05	9.182299e-07	9.182299e-07
6.000000e-01	9.000000e-01	7.144040e-05	1.104542e-06	1.104542e-06
9.000000e-01	1.200000e+00	8.113683e-05	1.168382e-06	1.168382e-06
1.200000e+00	1.600000e+00	8.222747e-05	1.013446e-06	1.013446e-06
1.600000e+00	2.000000e+00	7.671025e-05	9.626402e-07	9.626402e-07
2.000000e+00	2.500000e+00	6.504492e-05	7.765506e-07	7.765506e-07
2.500000e+00	3.000000e+00	5.439546e-05	6.865051e-07	6.865051e-07
3.000000e+00	5.000000e+00	2.929625e-05	2.408650e-07	2.408650e-07
5.000000e+00	8.000000e+00	8.568900e-06	9.930036e-08	9.930036e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208093]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208093]
Path=TTest[MUR1.0_MUF1.0_PDF99208093]
RatioPlot=0
ScaledBy=1.00180340903854428e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.880867e-05	9.168318e-07	9.168318e-07
6.000000e-01	9.000000e-01	7.131023e-05	1.102815e-06	1.102815e-06
9.000000e-01	1.200000e+00	8.096523e-05	1.166546e-06	1.166546e-06
1.200000e+00	1.600000e+00	8.206200e-05	1.011823e-06	1.011823e-06
1.600000e+00	2.000000e+00	7.656468e-05	9.611559e-07	9.611559e-07
2.000000e+00	2.500000e+00	6.491314e-05	7.752798e-07	7.752798e-07
2.500000e+00	3.000000e+00	5.427980e-05	6.853026e-07	6.853026e-07
3.000000e+00	5.000000e+00	2.923846e-05	2.404210e-07	2.404210e-07
5.000000e+00	8.000000e+00	8.548410e-06	9.905662e-08	9.905662e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208092]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208092]
Path=TTest[MUR1.0_MUF1.0_PDF99208092]
RatioPlot=0
ScaledBy=1.00180341178478495e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.634793e-05	8.708201e-07	8.708201e-07
6.000000e-01	9.000000e-01	6.772840e-05	1.047315e-06	1.047315e-06
9.000000e-01	1.200000e+00	7.691797e-05	1.108037e-06	1.108037e-06
1.200000e+00	1.600000e+00	7.796755e-05	9.612037e-07	9.612037e-07
1.600000e+00	2.000000e+00	7.277685e-05	9.131949e-07	9.131949e-07
2.000000e+00	2.500000e+00	6.173646e-05	7.368647e-07	7.368647e-07
2.500000e+00	3.000000e+00	5.165748e-05	6.516171e-07	6.516171e-07
3.000000e+00	5.000000e+00	2.785830e-05	2.288793e-07	2.288793e-07
5.000000e+00	8.000000e+00	8.166143e-06	9.454601e-08	9.454601e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208091]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208091]
Path=TTest[MUR1.0_MUF1.0_PDF99208091]
RatioPlot=0
ScaledBy=1.00180340407328133e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.632350e-05	8.700482e-07	8.700482e-07
6.000000e-01	9.000000e-01	6.769177e-05	1.046715e-06	1.046715e-06
9.000000e-01	1.200000e+00	7.686820e-05	1.107247e-06	1.107247e-06
1.200000e+00	1.600000e+00	7.793097e-05	9.605910e-07	9.605910e-07
1.600000e+00	2.000000e+00	7.276295e-05	9.126948e-07	9.126948e-07
2.000000e+00	2.500000e+00	6.175028e-05	7.367488e-07	7.367488e-07
2.500000e+00	3.000000e+00	5.166570e-05	6.516812e-07	6.516812e-07
3.000000e+00	5.000000e+00	2.789381e-05	2.290532e-07	2.290532e-07
5.000000e+00	8.000000e+00	8.196823e-06	9.483174e-08	9.483174e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208090]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208090]
Path=TTest[MUR1.0_MUF1.0_PDF99208090]
RatioPlot=0
ScaledBy=1.00180340235244860e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.250057e-05	7.986047e-07	7.986047e-07
6.000000e-01	9.000000e-01	6.213220e-05	9.606508e-07	9.606508e-07
9.000000e-01	1.200000e+00	7.057227e-05	1.016433e-06	1.016433e-06
1.200000e+00	1.600000e+00	7.157367e-05	8.820622e-07	8.820622e-07
1.600000e+00	2.000000e+00	6.689705e-05	8.383470e-07	8.383470e-07
2.000000e+00	2.500000e+00	5.684094e-05	6.773312e-07	6.773312e-07
2.500000e+00	3.000000e+00	4.761020e-05	5.996404e-07	5.996404e-07
3.000000e+00	5.000000e+00	2.577915e-05	2.113100e-07	2.113100e-07
5.000000e+00	8.000000e+00	7.621643e-06	8.799454e-08	8.799454e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208089]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208089]
Path=TTest[MUR1.0_MUF1.0_PDF99208089]
RatioPlot=0
ScaledBy=1.00180340092948404e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.262860e-05	8.011627e-07	8.011627e-07
6.000000e-01	9.000000e-01	6.232283e-05	9.637620e-07	9.637620e-07
9.000000e-01	1.200000e+00	7.078343e-05	1.019700e-06	1.019700e-06
1.200000e+00	1.600000e+00	7.178100e-05	8.848545e-07	8.848545e-07
1.600000e+00	2.000000e+00	6.708600e-05	8.409916e-07	8.409916e-07
2.000000e+00	2.500000e+00	5.699122e-05	6.793741e-07	6.793741e-07
2.500000e+00	3.000000e+00	4.773050e-05	6.013865e-07	6.013865e-07
3.000000e+00	5.000000e+00	2.583488e-05	2.118499e-07	2.118499e-07
5.000000e+00	8.000000e+00	7.631963e-06	8.814791e-08	8.814791e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208088]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208088]
Path=TTest[MUR1.0_MUF1.0_PDF99208088]
RatioPlot=0
ScaledBy=1.00180340438235503e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.433720e-05	8.328895e-07	8.328895e-07
6.000000e-01	9.000000e-01	6.481380e-05	1.001874e-06	1.001874e-06
9.000000e-01	1.200000e+00	7.360547e-05	1.059953e-06	1.059953e-06
1.200000e+00	1.600000e+00	7.463927e-05	9.196953e-07	9.196953e-07
1.600000e+00	2.000000e+00	6.973335e-05	8.739690e-07	8.739690e-07
2.000000e+00	2.500000e+00	5.921572e-05	7.057631e-07	7.057631e-07
2.500000e+00	3.000000e+00	4.957666e-05	6.245400e-07	6.245400e-07
3.000000e+00	5.000000e+00	2.680733e-05	2.198123e-07	2.198123e-07
5.000000e+00	8.000000e+00	7.901070e-06	9.124516e-08	9.124516e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208087]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208087]
Path=TTest[MUR1.0_MUF1.0_PDF99208087]
RatioPlot=0
ScaledBy=1.00180340418560727e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.375970e-05	8.223323e-07	8.223323e-07
6.000000e-01	9.000000e-01	6.395487e-05	9.892137e-07	9.892137e-07
9.000000e-01	1.200000e+00	7.263967e-05	1.046579e-06	1.046579e-06
1.200000e+00	1.600000e+00	7.365022e-05	9.080790e-07	9.080790e-07
1.600000e+00	2.000000e+00	6.879645e-05	8.629553e-07	8.629553e-07
2.000000e+00	2.500000e+00	5.841596e-05	6.968667e-07	6.968667e-07
2.500000e+00	3.000000e+00	4.890464e-05	6.166575e-07	6.166575e-07
3.000000e+00	5.000000e+00	2.643367e-05	2.169873e-07	2.169873e-07
5.000000e+00	8.000000e+00	7.788393e-06	9.007246e-08	9.007246e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208086]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208086]
Path=TTest[MUR1.0_MUF1.0_PDF99208086]
RatioPlot=0
ScaledBy=1.00180340279174598e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.241453e-05	7.969055e-07	7.969055e-07
6.000000e-01	9.000000e-01	6.200283e-05	9.585917e-07	9.585917e-07
9.000000e-01	1.200000e+00	7.042817e-05	1.014268e-06	1.014268e-06
1.200000e+00	1.600000e+00	7.142992e-05	8.801978e-07	8.801978e-07
1.600000e+00	2.000000e+00	6.676295e-05	8.365767e-07	8.365767e-07
2.000000e+00	2.500000e+00	5.673066e-05	6.759367e-07	6.759367e-07
2.500000e+00	3.000000e+00	4.751920e-05	5.984275e-07	5.984275e-07
3.000000e+00	5.000000e+00	2.573327e-05	2.109102e-07	2.109102e-07
5.000000e+00	8.000000e+00	7.610270e-06	8.785570e-08	8.785570e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208085]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208085]
Path=TTest[MUR1.0_MUF1.0_PDF99208085]
RatioPlot=0
ScaledBy=1.00180340130924738e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.249437e-05	7.989712e-07	7.989712e-07
6.000000e-01	9.000000e-01	6.212973e-05	9.611391e-07	9.611391e-07
9.000000e-01	1.200000e+00	7.056090e-05	1.016904e-06	1.016904e-06
1.200000e+00	1.600000e+00	7.155062e-05	8.823966e-07	8.823966e-07
1.600000e+00	2.000000e+00	6.686743e-05	8.386604e-07	8.386604e-07
2.000000e+00	2.500000e+00	5.679900e-05	6.774139e-07	6.774139e-07
2.500000e+00	3.000000e+00	4.756748e-05	5.996030e-07	5.996030e-07
3.000000e+00	5.000000e+00	2.573579e-05	2.111423e-07	2.111423e-07
5.000000e+00	8.000000e+00	7.597383e-06	8.778846e-08	8.778846e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208084]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208084]
Path=TTest[MUR1.0_MUF1.0_PDF99208084]
RatioPlot=0
ScaledBy=1.00180340485803754e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.498220e-05	8.452235e-07	8.452235e-07
6.000000e-01	9.000000e-01	6.574583e-05	1.016763e-06	1.016763e-06
9.000000e-01	1.200000e+00	7.466200e-05	1.075651e-06	1.075651e-06
1.200000e+00	1.600000e+00	7.568947e-05	9.332149e-07	9.332149e-07
1.600000e+00	2.000000e+00	7.068228e-05	8.867486e-07	8.867486e-07
2.000000e+00	2.500000e+00	5.999026e-05	7.158539e-07	7.158539e-07
2.500000e+00	3.000000e+00	5.020634e-05	6.332750e-07	6.332750e-07
3.000000e+00	5.000000e+00	2.711081e-05	2.226535e-07	2.226535e-07
5.000000e+00	8.000000e+00	7.971323e-06	9.224013e-08	9.224013e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208083]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208083]
Path=TTest[MUR1.0_MUF1.0_PDF99208083]
RatioPlot=0
ScaledBy=1.00180340834285940e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.612267e-05	8.659914e-07	8.659914e-07
6.000000e-01	9.000000e-01	6.739320e-05	1.041640e-06	1.041640e-06
9.000000e-01	1.200000e+00	7.654233e-05	1.101995e-06	1.101995e-06
1.200000e+00	1.600000e+00	7.760857e-05	9.560835e-07	9.560835e-07
1.600000e+00	2.000000e+00	7.246913e-05	9.084162e-07	9.084162e-07
2.000000e+00	2.500000e+00	6.151272e-05	7.333569e-07	7.333569e-07
2.500000e+00	3.000000e+00	5.148078e-05	6.487551e-07	6.487551e-07
3.000000e+00	5.000000e+00	2.780670e-05	2.281362e-07	2.281362e-07
5.000000e+00	8.000000e+00	8.176840e-06	9.451006e-08	9.451006e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208082]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208082]
Path=TTest[MUR1.0_MUF1.0_PDF99208082]
RatioPlot=0
ScaledBy=1.00180340642010123e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.556877e-05	8.559276e-07	8.559276e-07
6.000000e-01	9.000000e-01	6.659373e-05	1.029588e-06	1.029588e-06
9.000000e-01	1.200000e+00	7.562947e-05	1.089232e-06	1.089232e-06
1.200000e+00	1.600000e+00	7.667635e-05	9.450017e-07	9.450017e-07
1.600000e+00	2.000000e+00	7.160123e-05	8.979181e-07	8.979181e-07
2.000000e+00	2.500000e+00	6.077266e-05	7.248716e-07	7.248716e-07
2.500000e+00	3.000000e+00	5.086122e-05	6.412485e-07	6.412485e-07
3.000000e+00	5.000000e+00	2.746783e-05	2.254731e-07	2.254731e-07
5.000000e+00	8.000000e+00	8.076433e-06	9.340357e-08	9.340357e-08
# END HISTO1D


# BEGIN HISTO1D /TTest
ErrorBars=1
LineColor=blue
LineStyle=solid
MainPlot=1
Name=TTest
Path=TTest
RatioPlot=0
ScaledBy=1.00180340642010123e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.556817e-05	8.559168e-07	8.559168e-07
6.000000e-01	9.000000e-01	6.659290e-05	1.029575e-06	1.029575e-06
9.000000e-01	1.200000e+00	7.562853e-05	1.089218e-06	1.089218e-06
1.200000e+00	1.600000e+00	7.667537e-05	9.449897e-07	9.449897e-07
1.600000e+00	2.000000e+00	7.160030e-05	8.979066e-07	8.979066e-07
2.000000e+00	2.500000e+00	6.077190e-05	7.248625e-07	7.248625e-07
2.500000e+00	3.000000e+00	5.086058e-05	6.412404e-07	6.412404e-07
3.000000e+00	5.000000e+00	2.746748e-05	2.254702e-07	2.254702e-07
5.000000e+00	8.000000e+00	8.076330e-06	9.340240e-08	9.340240e-08
# END HISTO1D



==> anc/Fig16_pt_ratio.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=0
RatioPlot=1
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=6
RatioPlotYMin=0.7
LegendXPos=0.50
LegendYPos=0.94
Title=
XLabel=$p_{T,ee}$ [GeV]
YLabel=$\text{d}\sigma / N_\text{coll}\text{d} p_{T,ee}$ [mb / GeV]
DrawOnly=TTest[_VarBand] Test[_VarBand] TTest Test
LegendOnly=TTest Test
RatioPlotReference=TTest
RatioPlotYLabel=Ratio
# END PLOT

# BEGIN HISTO1D /TTest[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
ErrorBandColor=red!30
ErrorBandOpacity=0.5
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[_VarBand]
Path=TTest[_VarBand]
RatioPlot=0
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.478910e-05	1.601315e-05	2.206016e-05
6.000000e-01	9.000000e-01	5.155840e-05	2.367208e-05	3.279039e-05
9.000000e-01	1.200000e+00	5.591627e-05	2.541974e-05	3.532629e-05
1.200000e+00	1.600000e+00	5.407472e-05	2.392902e-05	3.318825e-05
1.600000e+00	2.000000e+00	4.688013e-05	2.012988e-05	2.847739e-05
2.000000e+00	2.500000e+00	3.612614e-05	1.470586e-05	2.111515e-05
2.500000e+00	3.000000e+00	2.708152e-05	1.059326e-05	1.539969e-05
3.000000e+00	5.000000e+00	1.155356e-05	4.042337e-06	6.149954e-06
5.000000e+00	8.000000e+00	2.303496e-06	6.420572e-07	1.092571e-06
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208120]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208120]
Path=TTest[MUR1.0_MUF1.0_PDF99208120]
RatioPlot=0
ScaledBy=1.00180340200500791e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.237383e-05	6.131330e-07	6.131330e-07
6.000000e-01	9.000000e-01	4.800157e-05	7.498058e-07	7.498058e-07
9.000000e-01	1.200000e+00	5.206367e-05	7.557136e-07	7.557136e-07
1.200000e+00	1.600000e+00	5.036492e-05	6.221802e-07	6.221802e-07
1.600000e+00	2.000000e+00	4.370365e-05	5.499016e-07	5.499016e-07
2.000000e+00	2.500000e+00	3.371332e-05	4.025951e-07	4.025951e-07
2.500000e+00	3.000000e+00	2.529144e-05	3.189441e-07	3.189441e-07
3.000000e+00	5.000000e+00	1.081479e-05	9.000868e-08	9.000868e-08
5.000000e+00	8.000000e+00	2.166974e-06	2.586558e-08	2.586558e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208119]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208119]
Path=TTest[MUR1.0_MUF1.0_PDF99208119]
RatioPlot=0
ScaledBy=1.00180341104536313e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.752020e-05	7.099037e-07	7.099037e-07
6.000000e-01	9.000000e-01	5.557910e-05	8.681334e-07	8.681334e-07
9.000000e-01	1.200000e+00	6.027103e-05	8.747419e-07	8.747419e-07
1.200000e+00	1.600000e+00	5.826590e-05	7.197742e-07	7.197742e-07
1.600000e+00	2.000000e+00	5.046620e-05	6.357857e-07	6.357857e-07
2.000000e+00	2.500000e+00	3.884702e-05	4.647561e-07	4.647561e-07
2.500000e+00	3.000000e+00	2.909890e-05	3.676900e-07	3.676900e-07
3.000000e+00	5.000000e+00	1.238359e-05	1.033683e-07	1.033683e-07
5.000000e+00	8.000000e+00	2.455897e-06	2.942106e-08	2.942106e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208118]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208118]
Path=TTest[MUR1.0_MUF1.0_PDF99208118]
RatioPlot=0
ScaledBy=1.00180340629786754e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.457963e-05	6.544329e-07	6.544329e-07
6.000000e-01	9.000000e-01	5.125087e-05	8.003027e-07	8.003027e-07
9.000000e-01	1.200000e+00	5.558143e-05	8.064890e-07	8.064890e-07
1.200000e+00	1.600000e+00	5.375505e-05	6.638239e-07	6.638239e-07
1.600000e+00	2.000000e+00	4.660700e-05	5.865353e-07	5.865353e-07
2.000000e+00	2.500000e+00	3.592024e-05	4.291036e-07	4.291036e-07
2.500000e+00	3.000000e+00	2.692828e-05	3.397327e-07	3.397327e-07
3.000000e+00	5.000000e+00	1.149103e-05	9.571156e-08	9.571156e-08
5.000000e+00	8.000000e+00	2.292005e-06	2.738250e-08	2.738250e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208117]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208117]
Path=TTest[MUR1.0_MUF1.0_PDF99208117]
RatioPlot=0
ScaledBy=1.00180340654896058e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.499320e-05	6.624144e-07	6.624144e-07
6.000000e-01	9.000000e-01	5.185810e-05	8.100660e-07	8.100660e-07
9.000000e-01	1.200000e+00	5.624260e-05	8.163523e-07	8.163523e-07
1.200000e+00	1.600000e+00	5.438632e-05	6.718985e-07	6.718985e-07
1.600000e+00	2.000000e+00	4.714638e-05	5.936794e-07	5.936794e-07
2.000000e+00	2.500000e+00	3.632696e-05	4.343036e-07	4.343036e-07
2.500000e+00	3.000000e+00	2.723094e-05	3.438249e-07	3.438249e-07
3.000000e+00	5.000000e+00	1.161457e-05	9.683687e-08	9.683687e-08
5.000000e+00	8.000000e+00	2.314711e-06	2.769276e-08	2.769276e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208116]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208116]
Path=TTest[MUR1.0_MUF1.0_PDF99208116]
RatioPlot=0
ScaledBy=1.00180340600822478e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.461940e-05	6.551231e-07	6.551231e-07
6.000000e-01	9.000000e-01	5.131390e-05	8.011547e-07	8.011547e-07
9.000000e-01	1.200000e+00	5.565117e-05	8.073615e-07	8.073615e-07
1.200000e+00	1.600000e+00	5.382522e-05	6.645815e-07	6.645815e-07
1.600000e+00	2.000000e+00	4.667410e-05	5.872288e-07	5.872288e-07
2.000000e+00	2.500000e+00	3.597728e-05	4.296865e-07	4.296865e-07
2.500000e+00	3.000000e+00	2.697414e-05	3.402379e-07	3.402379e-07
3.000000e+00	5.000000e+00	1.151587e-05	9.589558e-08	9.589558e-08
5.000000e+00	8.000000e+00	2.299248e-06	2.746613e-08	2.746613e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208115]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208115]
Path=TTest[MUR1.0_MUF1.0_PDF99208115]
RatioPlot=0
ScaledBy=1.00180340690434103e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.499820e-05	6.625962e-07	6.625962e-07
6.000000e-01	9.000000e-01	5.186043e-05	8.102807e-07	8.102807e-07
9.000000e-01	1.200000e+00	5.624340e-05	8.165526e-07	8.165526e-07
1.200000e+00	1.600000e+00	5.438312e-05	6.720130e-07	6.720130e-07
1.600000e+00	2.000000e+00	4.713553e-05	5.937508e-07	5.937508e-07
2.000000e+00	2.500000e+00	3.631138e-05	4.342624e-07	4.342624e-07
2.500000e+00	3.000000e+00	2.721524e-05	3.437367e-07	3.437367e-07
3.000000e+00	5.000000e+00	1.160112e-05	9.675975e-08	9.675975e-08
5.000000e+00	8.000000e+00	2.309123e-06	2.763234e-08	2.763234e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208114]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208114]
Path=TTest[MUR1.0_MUF1.0_PDF99208114]
RatioPlot=0
ScaledBy=1.00180341248486726e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.426837e-05	6.470964e-07	6.470964e-07
6.000000e-01	9.000000e-01	5.078177e-05	7.912261e-07	7.912261e-07
9.000000e-01	1.200000e+00	5.508973e-05	7.973583e-07	7.973583e-07
1.200000e+00	1.600000e+00	5.331365e-05	6.565838e-07	6.565838e-07
1.600000e+00	2.000000e+00	4.624495e-05	5.801441e-07	5.801441e-07
2.000000e+00	2.500000e+00	3.568478e-05	4.248515e-07	4.248515e-07
2.500000e+00	3.000000e+00	2.676682e-05	3.366172e-07	3.366172e-07
3.000000e+00	5.000000e+00	1.145787e-05	9.510200e-08	9.510200e-08
5.000000e+00	8.000000e+00	2.299776e-06	2.739043e-08	2.739043e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208113]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208113]
Path=TTest[MUR1.0_MUF1.0_PDF99208113]
RatioPlot=0
ScaledBy=1.00180340213167478e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.463843e-05	6.569904e-07	6.569904e-07
6.000000e-01	9.000000e-01	5.134413e-05	8.035979e-07	8.035979e-07
9.000000e-01	1.200000e+00	5.566580e-05	8.098077e-07	8.098077e-07
1.200000e+00	1.600000e+00	5.379480e-05	6.662739e-07	6.662739e-07
1.600000e+00	2.000000e+00	4.661633e-05	5.887140e-07	5.887140e-07
2.000000e+00	2.500000e+00	3.587906e-05	4.303065e-07	4.303065e-07
2.500000e+00	3.000000e+00	2.687818e-05	3.404257e-07	3.404257e-07
3.000000e+00	5.000000e+00	1.143359e-05	9.564702e-08	9.564702e-08
5.000000e+00	8.000000e+00	2.266398e-06	2.719567e-08	2.719567e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208112]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208112]
Path=TTest[MUR1.0_MUF1.0_PDF99208112]
RatioPlot=0
ScaledBy=1.00180340462230618e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.416753e-05	6.471009e-07	6.471009e-07
6.000000e-01	9.000000e-01	5.064433e-05	7.913547e-07	7.913547e-07
9.000000e-01	1.200000e+00	5.492693e-05	7.975621e-07	7.975621e-07
1.200000e+00	1.600000e+00	5.311055e-05	6.564518e-07	6.564518e-07
1.600000e+00	2.000000e+00	4.604813e-05	5.800900e-07	5.800900e-07
2.000000e+00	2.500000e+00	3.548356e-05	4.244251e-07	4.244251e-07
2.500000e+00	3.000000e+00	2.660256e-05	3.360324e-07	3.360324e-07
3.000000e+00	5.000000e+00	1.134803e-05	9.466237e-08	9.466237e-08
5.000000e+00	8.000000e+00	2.262797e-06	2.708926e-08	2.708926e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208111]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208111]
Path=TTest[MUR1.0_MUF1.0_PDF99208111]
RatioPlot=0
ScaledBy=1.00180340870675832e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.554167e-05	6.722810e-07	6.722810e-07
6.000000e-01	9.000000e-01	5.266503e-05	8.221127e-07	8.221127e-07
9.000000e-01	1.200000e+00	5.711447e-05	8.283957e-07	8.283957e-07
1.200000e+00	1.600000e+00	5.524062e-05	6.818322e-07	6.818322e-07
1.600000e+00	2.000000e+00	4.788478e-05	6.023779e-07	6.023779e-07
2.000000e+00	2.500000e+00	3.690064e-05	4.406243e-07	4.406243e-07
2.500000e+00	3.000000e+00	2.765830e-05	3.488174e-07	3.488174e-07
3.000000e+00	5.000000e+00	1.179996e-05	9.824573e-08	9.824573e-08
5.000000e+00	8.000000e+00	2.351978e-06	2.808595e-08	2.808595e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208110]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208110]
Path=TTest[MUR1.0_MUF1.0_PDF99208110]
RatioPlot=0
ScaledBy=1.00180340664324595e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.506127e-05	6.638591e-07	6.638591e-07
6.000000e-01	9.000000e-01	5.196133e-05	8.118478e-07	8.118478e-07
9.000000e-01	1.200000e+00	5.635097e-05	8.181154e-07	8.181154e-07
1.200000e+00	1.600000e+00	5.448702e-05	6.733230e-07	6.733230e-07
1.600000e+00	2.000000e+00	4.723340e-05	5.949174e-07	5.949174e-07
2.000000e+00	2.500000e+00	3.638848e-05	4.351243e-07	4.351243e-07
2.500000e+00	3.000000e+00	2.727486e-05	3.444321e-07	3.444321e-07
3.000000e+00	5.000000e+00	1.162913e-05	9.696788e-08	9.696788e-08
5.000000e+00	8.000000e+00	2.315679e-06	2.769738e-08	2.769738e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208109]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208109]
Path=TTest[MUR1.0_MUF1.0_PDF99208109]
RatioPlot=0
ScaledBy=1.00180340642924262e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.469383e-05	6.564693e-07	6.564693e-07
6.000000e-01	9.000000e-01	5.141670e-05	8.027883e-07	8.027883e-07
9.000000e-01	1.200000e+00	5.576350e-05	8.090120e-07	8.090120e-07
1.200000e+00	1.600000e+00	5.393265e-05	6.659083e-07	6.659083e-07
1.600000e+00	2.000000e+00	4.675703e-05	5.883832e-07	5.883832e-07
2.000000e+00	2.500000e+00	3.603706e-05	4.305044e-07	4.305044e-07
2.500000e+00	3.000000e+00	2.701566e-05	3.408566e-07	3.408566e-07
3.000000e+00	5.000000e+00	1.152916e-05	9.604571e-08	9.604571e-08
5.000000e+00	8.000000e+00	2.300211e-06	2.749557e-08	2.749557e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208108]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208108]
Path=TTest[MUR1.0_MUF1.0_PDF99208108]
RatioPlot=0
ScaledBy=1.00180340866176259e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.530500e-05	6.678959e-07	6.678959e-07
6.000000e-01	9.000000e-01	5.231453e-05	8.167150e-07	8.167150e-07
9.000000e-01	1.200000e+00	5.673870e-05	8.230211e-07	8.230211e-07
1.200000e+00	1.600000e+00	5.487225e-05	6.774183e-07	6.774183e-07
1.600000e+00	2.000000e+00	4.756573e-05	5.985126e-07	5.985126e-07
2.000000e+00	2.500000e+00	3.665304e-05	4.378479e-07	4.378479e-07
2.500000e+00	3.000000e+00	2.747534e-05	3.466355e-07	3.466355e-07
3.000000e+00	5.000000e+00	1.172144e-05	9.764868e-08	9.764868e-08
5.000000e+00	8.000000e+00	2.336667e-06	2.793162e-08	2.793162e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208107]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208107]
Path=TTest[MUR1.0_MUF1.0_PDF99208107]
RatioPlot=0
ScaledBy=1.00180340558663980e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.508840e-05	6.644264e-07	6.644264e-07
6.000000e-01	9.000000e-01	5.200257e-05	8.125827e-07	8.125827e-07
9.000000e-01	1.200000e+00	5.639333e-05	8.188607e-07	8.188607e-07
1.200000e+00	1.600000e+00	5.452647e-05	6.739043e-07	6.739043e-07
1.600000e+00	2.000000e+00	4.726238e-05	5.954301e-07	5.954301e-07
2.000000e+00	2.500000e+00	3.640788e-05	4.354793e-07	4.354793e-07
2.500000e+00	3.000000e+00	2.728642e-05	3.446895e-07	3.446895e-07
3.000000e+00	5.000000e+00	1.163079e-05	9.701758e-08	9.701758e-08
5.000000e+00	8.000000e+00	2.314813e-06	2.770001e-08	2.770001e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208106]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208106]
Path=TTest[MUR1.0_MUF1.0_PDF99208106]
RatioPlot=0
ScaledBy=1.00180341015121240e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.757320e-05	7.110965e-07	7.110965e-07
6.000000e-01	9.000000e-01	5.565813e-05	8.696211e-07	8.696211e-07
9.000000e-01	1.200000e+00	6.035423e-05	8.762375e-07	8.762375e-07
1.200000e+00	1.600000e+00	5.834077e-05	7.209635e-07	7.209635e-07
1.600000e+00	2.000000e+00	5.052755e-05	6.368381e-07	6.368381e-07
2.000000e+00	2.500000e+00	3.888798e-05	4.654711e-07	4.654711e-07
2.500000e+00	3.000000e+00	2.912682e-05	3.682228e-07	3.682228e-07
3.000000e+00	5.000000e+00	1.239050e-05	1.034815e-07	1.034815e-07
5.000000e+00	8.000000e+00	2.455329e-06	2.942995e-08	2.942995e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208105]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208105]
Path=TTest[MUR1.0_MUF1.0_PDF99208105]
RatioPlot=0
ScaledBy=1.00180340942993561e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.731520e-05	7.064861e-07	7.064861e-07
6.000000e-01	9.000000e-01	5.528020e-05	8.639852e-07	8.639852e-07
9.000000e-01	1.200000e+00	5.994200e-05	8.705747e-07	8.705747e-07
1.200000e+00	1.600000e+00	5.793772e-05	7.162818e-07	7.162818e-07
1.600000e+00	2.000000e+00	5.017903e-05	6.327162e-07	6.327162e-07
2.000000e+00	2.500000e+00	3.861490e-05	4.624160e-07	4.624160e-07
2.500000e+00	3.000000e+00	2.892146e-05	3.657786e-07	3.657786e-07
3.000000e+00	5.000000e+00	1.229998e-05	1.027704e-07	1.027704e-07
5.000000e+00	8.000000e+00	2.435983e-06	2.920908e-08	2.920908e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208104]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208104]
Path=TTest[MUR1.0_MUF1.0_PDF99208104]
RatioPlot=0
ScaledBy=1.00180340432490254e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.628317e-05	6.867309e-07	6.867309e-07
6.000000e-01	9.000000e-01	5.375683e-05	8.400178e-07	8.400178e-07
9.000000e-01	1.200000e+00	5.829500e-05	8.464294e-07	8.464294e-07
1.200000e+00	1.600000e+00	5.635275e-05	6.964831e-07	6.964831e-07
1.600000e+00	2.000000e+00	4.882380e-05	6.153314e-07	6.153314e-07
2.000000e+00	2.500000e+00	3.759740e-05	4.499448e-07	4.499448e-07
2.500000e+00	3.000000e+00	2.816656e-05	3.560913e-07	3.560913e-07
3.000000e+00	5.000000e+00	1.199393e-05	1.001471e-07	1.001471e-07
5.000000e+00	8.000000e+00	2.383227e-06	2.855887e-08	2.855887e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208103]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208103]
Path=TTest[MUR1.0_MUF1.0_PDF99208103]
RatioPlot=0
ScaledBy=1.00180341262616504e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.715953e-05	7.034438e-07	7.034438e-07
6.000000e-01	9.000000e-01	5.504993e-05	8.601309e-07	8.601309e-07
9.000000e-01	1.200000e+00	5.969443e-05	8.667074e-07	8.667074e-07
1.200000e+00	1.600000e+00	5.770777e-05	7.131628e-07	7.131628e-07
1.600000e+00	2.000000e+00	4.998390e-05	6.299355e-07	6.299355e-07
2.000000e+00	2.500000e+00	3.846906e-05	4.604068e-07	4.604068e-07
2.500000e+00	3.000000e+00	2.881638e-05	3.641923e-07	3.641923e-07
3.000000e+00	5.000000e+00	1.225984e-05	1.023607e-07	1.023607e-07
5.000000e+00	8.000000e+00	2.428976e-06	2.910195e-08	2.910195e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208102]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208102]
Path=TTest[MUR1.0_MUF1.0_PDF99208102]
RatioPlot=0
ScaledBy=1.00180339892158344e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.449183e-05	6.521729e-07	6.521729e-07
6.000000e-01	9.000000e-01	5.110957e-05	7.982763e-07	7.982763e-07
9.000000e-01	1.200000e+00	5.544327e-05	8.043172e-07	8.043172e-07
1.200000e+00	1.600000e+00	5.358317e-05	6.619308e-07	6.619308e-07
1.600000e+00	2.000000e+00	4.644393e-05	5.849309e-07	5.849309e-07
2.000000e+00	2.500000e+00	3.579208e-05	4.280555e-07	4.280555e-07
2.500000e+00	3.000000e+00	2.682620e-05	3.390923e-07	3.390923e-07
3.000000e+00	5.000000e+00	1.143572e-05	9.548653e-08	9.548653e-08
5.000000e+00	8.000000e+00	2.282648e-06	2.737398e-08	2.737398e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208101]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208101]
Path=TTest[MUR1.0_MUF1.0_PDF99208101]
RatioPlot=0
ScaledBy=1.00180341344327009e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.636743e-05	6.884877e-07	6.884877e-07
6.000000e-01	9.000000e-01	5.388807e-05	8.416390e-07	8.416390e-07
9.000000e-01	1.200000e+00	5.842950e-05	8.481501e-07	8.481501e-07
1.200000e+00	1.600000e+00	5.651382e-05	6.980158e-07	6.980158e-07
1.600000e+00	2.000000e+00	4.896810e-05	6.165746e-07	6.165746e-07
2.000000e+00	2.500000e+00	3.770532e-05	4.507864e-07	4.507864e-07
2.500000e+00	3.000000e+00	2.825606e-05	3.566722e-07	3.566722e-07
3.000000e+00	5.000000e+00	1.203812e-05	1.003620e-07	1.003620e-07
5.000000e+00	8.000000e+00	2.390690e-06	2.859773e-08	2.859773e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208100]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208100]
Path=TTest[MUR1.0_MUF1.0_PDF99208100]
RatioPlot=0
ScaledBy=1.00180341251978221e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.652507e-05	6.910616e-07	6.910616e-07
6.000000e-01	9.000000e-01	5.410987e-05	8.449337e-07	8.449337e-07
9.000000e-01	1.200000e+00	5.867987e-05	8.514199e-07	8.514199e-07
1.200000e+00	1.600000e+00	5.675490e-05	7.007259e-07	7.007259e-07
1.600000e+00	2.000000e+00	4.917813e-05	6.189977e-07	6.189977e-07
2.000000e+00	2.500000e+00	3.788030e-05	4.526705e-07	4.526705e-07
2.500000e+00	3.000000e+00	2.838744e-05	3.582435e-07	3.582435e-07
3.000000e+00	5.000000e+00	1.210005e-05	1.008389e-07	1.008389e-07
5.000000e+00	8.000000e+00	2.406943e-06	2.877931e-08	2.877931e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208099]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208099]
Path=TTest[MUR1.0_MUF1.0_PDF99208099]
RatioPlot=0
ScaledBy=1.00180340638092104e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.621413e-05	6.853217e-07	6.853217e-07
6.000000e-01	9.000000e-01	5.365853e-05	8.382628e-07	8.382628e-07
9.000000e-01	1.200000e+00	5.819113e-05	8.446667e-07	8.446667e-07
1.200000e+00	1.600000e+00	5.624257e-05	6.950356e-07	6.950356e-07
1.600000e+00	2.000000e+00	4.872633e-05	6.140223e-07	6.140223e-07
2.000000e+00	2.500000e+00	3.751402e-05	4.489354e-07	4.489354e-07
2.500000e+00	3.000000e+00	2.810486e-05	3.552621e-07	3.552621e-07
3.000000e+00	5.000000e+00	1.196247e-05	9.989633e-08	9.989633e-08
5.000000e+00	8.000000e+00	2.375024e-06	2.846703e-08	2.846703e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208098]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208098]
Path=TTest[MUR1.0_MUF1.0_PDF99208098]
RatioPlot=0
ScaledBy=1.00180341249695070e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.766530e-05	7.126805e-07	7.126805e-07
6.000000e-01	9.000000e-01	5.578820e-05	8.715122e-07	8.715122e-07
9.000000e-01	1.200000e+00	6.050107e-05	8.781439e-07	8.781439e-07
1.200000e+00	1.600000e+00	5.848930e-05	7.225686e-07	7.225686e-07
1.600000e+00	2.000000e+00	5.065605e-05	6.382327e-07	6.382327e-07
2.000000e+00	2.500000e+00	3.899350e-05	4.665491e-07	4.665491e-07
2.500000e+00	3.000000e+00	2.920946e-05	3.691073e-07	3.691073e-07
3.000000e+00	5.000000e+00	1.242844e-05	1.037579e-07	1.037579e-07
5.000000e+00	8.000000e+00	2.464464e-06	2.952969e-08	2.952969e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208097]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208097]
Path=TTest[MUR1.0_MUF1.0_PDF99208097]
RatioPlot=0
ScaledBy=1.00180341009196540e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.748763e-05	7.095250e-07	7.095250e-07
6.000000e-01	9.000000e-01	5.553320e-05	8.676877e-07	8.676877e-07
9.000000e-01	1.200000e+00	6.021807e-05	8.742974e-07	8.742974e-07
1.200000e+00	1.600000e+00	5.820857e-05	7.193678e-07	7.193678e-07
1.600000e+00	2.000000e+00	5.041385e-05	6.354317e-07	6.354317e-07
2.000000e+00	2.500000e+00	3.879940e-05	4.644334e-07	4.644334e-07
2.500000e+00	3.000000e+00	2.906052e-05	3.673948e-07	3.673948e-07
3.000000e+00	5.000000e+00	1.236224e-05	1.032476e-07	1.032476e-07
5.000000e+00	8.000000e+00	2.449508e-06	2.936005e-08	2.936005e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208096]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208096]
Path=TTest[MUR1.0_MUF1.0_PDF99208096]
RatioPlot=0
ScaledBy=1.00180340868139613e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.706463e-05	7.015396e-07	7.015396e-07
6.000000e-01	9.000000e-01	5.491383e-05	8.578909e-07	8.578909e-07
9.000000e-01	1.200000e+00	5.954297e-05	8.644453e-07	8.644453e-07
1.200000e+00	1.600000e+00	5.756595e-05	7.113096e-07	7.113096e-07
1.600000e+00	2.000000e+00	4.986665e-05	6.283458e-07	6.283458e-07
2.000000e+00	2.500000e+00	3.838704e-05	4.593303e-07	4.593303e-07
2.500000e+00	3.000000e+00	2.875530e-05	3.634009e-07	3.634009e-07
3.000000e+00	5.000000e+00	1.223985e-05	1.021734e-07	1.021734e-07
5.000000e+00	8.000000e+00	2.427977e-06	2.908533e-08	2.908533e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208095]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208095]
Path=TTest[MUR1.0_MUF1.0_PDF99208095]
RatioPlot=0
ScaledBy=1.00180341330299013e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.732580e-05	7.061700e-07	7.061700e-07
6.000000e-01	9.000000e-01	5.528307e-05	8.635944e-07	8.635944e-07
9.000000e-01	1.200000e+00	5.995960e-05	8.701608e-07	8.701608e-07
1.200000e+00	1.600000e+00	5.796110e-05	7.160121e-07	7.160121e-07
1.600000e+00	2.000000e+00	5.019933e-05	6.324406e-07	6.324406e-07
2.000000e+00	2.500000e+00	3.864482e-05	4.623354e-07	4.623354e-07
2.500000e+00	3.000000e+00	2.895010e-05	3.657993e-07	3.657993e-07
3.000000e+00	5.000000e+00	1.231804e-05	1.028322e-07	1.028322e-07
5.000000e+00	8.000000e+00	2.443293e-06	2.927421e-08	2.927421e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208094]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208094]
Path=TTest[MUR1.0_MUF1.0_PDF99208094]
RatioPlot=0
ScaledBy=1.00180341306011172e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.734240e-05	7.064338e-07	7.064338e-07
6.000000e-01	9.000000e-01	5.530847e-05	8.639237e-07	8.639237e-07
9.000000e-01	1.200000e+00	5.998667e-05	8.704932e-07	8.704932e-07
1.200000e+00	1.600000e+00	5.798727e-05	7.162861e-07	7.162861e-07
1.600000e+00	2.000000e+00	5.022185e-05	6.326803e-07	6.326803e-07
2.000000e+00	2.500000e+00	3.866194e-05	4.625158e-07	4.625158e-07
2.500000e+00	3.000000e+00	2.896304e-05	3.659474e-07	3.659474e-07
3.000000e+00	5.000000e+00	1.232360e-05	1.028767e-07	1.028767e-07
5.000000e+00	8.000000e+00	2.444567e-06	2.929021e-08	2.929021e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208093]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208093]
Path=TTest[MUR1.0_MUF1.0_PDF99208093]
RatioPlot=0
ScaledBy=1.00180340903854428e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.726407e-05	7.053473e-07	7.053473e-07
6.000000e-01	9.000000e-01	5.520677e-05	8.625507e-07	8.625507e-07
9.000000e-01	1.200000e+00	5.986060e-05	8.691321e-07	8.691321e-07
1.200000e+00	1.600000e+00	5.787082e-05	7.151474e-07	7.151474e-07
1.600000e+00	2.000000e+00	5.012743e-05	6.317277e-07	6.317277e-07
2.000000e+00	2.500000e+00	3.858452e-05	4.617720e-07	4.617720e-07
2.500000e+00	3.000000e+00	2.890140e-05	3.653110e-07	3.653110e-07
3.000000e+00	5.000000e+00	1.229959e-05	1.026923e-07	1.026923e-07
5.000000e+00	8.000000e+00	2.438750e-06	2.922025e-08	2.922025e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208092]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208092]
Path=TTest[MUR1.0_MUF1.0_PDF99208092]
RatioPlot=0
ScaledBy=1.00180341178478495e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.538480e-05	6.699493e-07	6.699493e-07
6.000000e-01	9.000000e-01	5.243500e-05	8.191426e-07	8.191426e-07
9.000000e-01	1.200000e+00	5.686777e-05	8.255229e-07	8.255229e-07
1.200000e+00	1.600000e+00	5.498502e-05	6.793848e-07	6.793848e-07
1.600000e+00	2.000000e+00	4.764850e-05	6.001978e-07	6.001978e-07
2.000000e+00	2.500000e+00	3.669804e-05	4.389046e-07	4.389046e-07
2.500000e+00	3.000000e+00	2.750562e-05	3.473427e-07	3.473427e-07
3.000000e+00	5.000000e+00	1.171842e-05	9.774854e-08	9.774854e-08
5.000000e+00	8.000000e+00	2.329262e-06	2.788154e-08	2.788154e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208091]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208091]
Path=TTest[MUR1.0_MUF1.0_PDF99208091]
RatioPlot=0
ScaledBy=1.00180340407328133e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.536600e-05	6.693430e-07	6.693430e-07
6.000000e-01	9.000000e-01	5.240893e-05	8.186426e-07	8.186426e-07
9.000000e-01	1.200000e+00	5.683333e-05	8.249188e-07	8.249188e-07
1.200000e+00	1.600000e+00	5.495947e-05	6.789270e-07	6.789270e-07
1.600000e+00	2.000000e+00	4.764128e-05	5.998743e-07	5.998743e-07
2.000000e+00	2.500000e+00	3.670716e-05	4.388066e-07	4.388066e-07
2.500000e+00	3.000000e+00	2.751016e-05	3.473755e-07	3.473755e-07
3.000000e+00	5.000000e+00	1.173304e-05	9.781549e-08	9.781549e-08
5.000000e+00	8.000000e+00	2.338024e-06	2.796353e-08	2.796353e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208090]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208090]
Path=TTest[MUR1.0_MUF1.0_PDF99208090]
RatioPlot=0
ScaledBy=1.00180340235244860e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.244588e-05	6.143694e-07	6.143694e-07
6.000000e-01	9.000000e-01	4.810760e-05	7.513103e-07	7.513103e-07
9.000000e-01	1.200000e+00	5.217947e-05	7.572259e-07	7.572259e-07
1.200000e+00	1.600000e+00	5.047920e-05	6.234411e-07	6.234411e-07
1.600000e+00	2.000000e+00	4.380355e-05	5.510103e-07	5.510103e-07
2.000000e+00	2.500000e+00	3.379262e-05	4.034259e-07	4.034259e-07
2.500000e+00	3.000000e+00	2.535148e-05	3.196149e-07	3.196149e-07
3.000000e+00	5.000000e+00	1.084253e-05	9.021291e-08	9.021291e-08
5.000000e+00	8.000000e+00	2.173274e-06	2.593350e-08	2.593350e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208089]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208089]
Path=TTest[MUR1.0_MUF1.0_PDF99208089]
RatioPlot=0
ScaledBy=1.00180340092948404e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.254335e-05	6.163312e-07	6.163312e-07
6.000000e-01	9.000000e-01	4.825427e-05	7.537344e-07	7.537344e-07
9.000000e-01	1.200000e+00	5.233527e-05	7.596658e-07	7.596658e-07
1.200000e+00	1.600000e+00	5.062482e-05	6.254148e-07	6.254148e-07
1.600000e+00	2.000000e+00	4.392738e-05	5.527555e-07	5.527555e-07
2.000000e+00	2.500000e+00	3.388178e-05	4.046490e-07	4.046490e-07
2.500000e+00	3.000000e+00	2.541544e-05	3.205508e-07	3.205508e-07
3.000000e+00	5.000000e+00	1.086611e-05	9.044728e-08	9.044728e-08
5.000000e+00	8.000000e+00	2.176265e-06	2.597975e-08	2.597975e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208088]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208088]
Path=TTest[MUR1.0_MUF1.0_PDF99208088]
RatioPlot=0
ScaledBy=1.00180340438235503e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.384850e-05	6.407535e-07	6.407535e-07
6.000000e-01	9.000000e-01	5.018213e-05	7.835639e-07	7.835639e-07
9.000000e-01	1.200000e+00	5.442110e-05	7.896607e-07	7.896607e-07
1.200000e+00	1.600000e+00	5.264032e-05	6.500439e-07	6.500439e-07
1.600000e+00	2.000000e+00	4.565913e-05	5.744251e-07	5.744251e-07
2.000000e+00	2.500000e+00	3.520280e-05	4.203624e-07	4.203624e-07
2.500000e+00	3.000000e+00	2.639822e-05	3.328913e-07	3.328913e-07
3.000000e+00	5.000000e+00	1.127558e-05	9.385619e-08	9.385619e-08
5.000000e+00	8.000000e+00	2.253262e-06	2.689882e-08	2.689882e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208087]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208087]
Path=TTest[MUR1.0_MUF1.0_PDF99208087]
RatioPlot=0
ScaledBy=1.00180340418560727e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.340780e-05	6.326227e-07	6.326227e-07
6.000000e-01	9.000000e-01	4.951627e-05	7.736571e-07	7.736571e-07
9.000000e-01	1.200000e+00	5.370713e-05	7.797086e-07	7.797086e-07
1.200000e+00	1.600000e+00	5.194160e-05	6.418189e-07	6.418189e-07
1.600000e+00	2.000000e+00	4.504555e-05	5.671811e-07	5.671811e-07
2.000000e+00	2.500000e+00	3.472686e-05	4.150657e-07	4.150657e-07
2.500000e+00	3.000000e+00	2.604046e-05	3.287011e-07	3.287011e-07
3.000000e+00	5.000000e+00	1.111830e-05	9.265088e-08	9.265088e-08
5.000000e+00	8.000000e+00	2.221133e-06	2.655236e-08	2.655236e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208086]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208086]
Path=TTest[MUR1.0_MUF1.0_PDF99208086]
RatioPlot=0
ScaledBy=1.00180340279174598e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.238030e-05	6.130651e-07	6.130651e-07
6.000000e-01	9.000000e-01	4.800790e-05	7.497054e-07	7.497054e-07
9.000000e-01	1.200000e+00	5.207313e-05	7.556110e-07	7.556110e-07
1.200000e+00	1.600000e+00	5.037797e-05	6.221223e-07	6.221223e-07
1.600000e+00	2.000000e+00	4.371570e-05	5.498444e-07	5.498444e-07
2.000000e+00	2.500000e+00	3.372706e-05	4.025918e-07	4.025918e-07
2.500000e+00	3.000000e+00	2.530302e-05	3.189670e-07	3.189670e-07
3.000000e+00	5.000000e+00	1.082317e-05	9.004075e-08	9.004075e-08
5.000000e+00	8.000000e+00	2.170025e-06	2.589231e-08	2.589231e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208085]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208085]
Path=TTest[MUR1.0_MUF1.0_PDF99208085]
RatioPlot=0
ScaledBy=1.00180340130924738e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.244087e-05	6.146367e-07	6.146367e-07
6.000000e-01	9.000000e-01	4.810307e-05	7.516687e-07	7.516687e-07
9.000000e-01	1.200000e+00	5.217033e-05	7.575857e-07	7.575857e-07
1.200000e+00	1.600000e+00	5.046182e-05	6.236745e-07	6.236745e-07
1.600000e+00	2.000000e+00	4.378390e-05	5.512206e-07	5.512206e-07
2.000000e+00	2.500000e+00	3.376722e-05	4.034887e-07	4.034887e-07
2.500000e+00	3.000000e+00	2.532884e-05	3.196041e-07	3.196041e-07
3.000000e+00	5.000000e+00	1.082454e-05	9.014888e-08	9.014888e-08
5.000000e+00	8.000000e+00	2.166406e-06	2.587436e-08	2.587436e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208084]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208084]
Path=TTest[MUR1.0_MUF1.0_PDF99208084]
RatioPlot=0
ScaledBy=1.00180340485803754e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.434113e-05	6.502322e-07	6.502322e-07
6.000000e-01	9.000000e-01	5.090130e-05	7.952040e-07	7.952040e-07
9.000000e-01	1.200000e+00	5.520147e-05	8.013823e-07	8.013823e-07
1.200000e+00	1.600000e+00	5.337887e-05	6.595897e-07	6.595897e-07
1.600000e+00	2.000000e+00	4.627948e-05	5.828249e-07	5.828249e-07
2.000000e+00	2.500000e+00	3.566174e-05	4.263827e-07	4.263827e-07
2.500000e+00	3.000000e+00	2.673316e-05	3.375643e-07	3.375643e-07
3.000000e+00	5.000000e+00	1.140351e-05	9.507923e-08	9.507923e-08
5.000000e+00	8.000000e+00	2.273454e-06	2.719505e-08	2.719505e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208083]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208083]
Path=TTest[MUR1.0_MUF1.0_PDF99208083]
RatioPlot=0
ScaledBy=1.00180340834285940e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.521300e-05	6.662413e-07	6.662413e-07
6.000000e-01	9.000000e-01	5.217940e-05	8.147067e-07	8.147067e-07
9.000000e-01	1.200000e+00	5.659217e-05	8.209954e-07	8.209954e-07
1.200000e+00	1.600000e+00	5.473342e-05	6.757547e-07	6.757547e-07
1.600000e+00	2.000000e+00	4.744850e-05	5.970549e-07	5.970549e-07
2.000000e+00	2.500000e+00	3.656632e-05	4.367848e-07	4.367848e-07
2.500000e+00	3.000000e+00	2.741174e-05	3.458050e-07	3.458050e-07
3.000000e+00	5.000000e+00	1.169626e-05	9.741874e-08	9.741874e-08
5.000000e+00	8.000000e+00	2.332253e-06	2.786787e-08	2.786787e-08
# END HISTO1D


# BEGIN HISTO1D /TTest[MUR1.0_MUF1.0_PDF99208082]
ErrorBars=1
LineColor=red!30
LineStyle=solid
MainPlot=1
Name=TTest[MUR1.0_MUF1.0_PDF99208082]
Path=TTest[MUR1.0_MUF1.0_PDF99208082]
RatioPlot=0
ScaledBy=1.00180340642010123e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.478953e-05	6.584829e-07	6.584829e-07
6.000000e-01	9.000000e-01	5.155903e-05	8.052568e-07	8.052568e-07
9.000000e-01	1.200000e+00	5.591700e-05	8.114940e-07	8.114940e-07
1.200000e+00	1.600000e+00	5.407540e-05	6.679210e-07	6.679210e-07
1.600000e+00	2.000000e+00	4.688070e-05	5.901607e-07	5.901607e-07
2.000000e+00	2.500000e+00	3.612660e-05	4.317423e-07	4.317423e-07
2.500000e+00	3.000000e+00	2.708186e-05	3.418093e-07	3.418093e-07
3.000000e+00	5.000000e+00	1.155371e-05	9.628255e-08	9.628255e-08
5.000000e+00	8.000000e+00	2.303525e-06	2.753993e-08	2.753993e-08
# END HISTO1D


# BEGIN HISTO1D /TTest
ErrorBars=1
LineColor=red
LineStyle=solid
MainPlot=1
Name=TTest
Path=TTest
RatioPlot=0
ScaledBy=1.00180340642010123e-17
Title=$b\bar b$ NLO+PY8 $\times R^{b,c \to e}_{AA}$
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	3.478910e-05	6.584747e-07	6.584747e-07
6.000000e-01	9.000000e-01	5.155840e-05	8.052466e-07	8.052466e-07
9.000000e-01	1.200000e+00	5.591627e-05	8.114838e-07	8.114838e-07
1.200000e+00	1.600000e+00	5.407472e-05	6.679127e-07	6.679127e-07
1.600000e+00	2.000000e+00	4.688013e-05	5.901533e-07	5.901533e-07
2.000000e+00	2.500000e+00	3.612614e-05	4.317369e-07	4.317369e-07
2.500000e+00	3.000000e+00	2.708152e-05	3.418050e-07	3.418050e-07
3.000000e+00	5.000000e+00	1.155356e-05	9.628135e-08	9.628135e-08
5.000000e+00	8.000000e+00	2.303496e-06	2.753959e-08	2.753959e-08
# END HISTO1D


# BEGIN HISTO1D /Test[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
ErrorBandColor=blue!30
ErrorBandOpacity=0.5
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[_VarBand]
Path=Test[_VarBand]
RatioPlot=0
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.556817e-05	2.097645e-05	2.890724e-05
6.000000e-01	9.000000e-01	6.659290e-05	3.065093e-05	4.241037e-05
9.000000e-01	1.200000e+00	7.562853e-05	3.444556e-05	4.786340e-05
1.200000e+00	1.600000e+00	7.667537e-05	3.401543e-05	4.717652e-05
1.600000e+00	2.000000e+00	7.160030e-05	3.080371e-05	4.354931e-05
2.000000e+00	2.500000e+00	6.077190e-05	2.482584e-05	3.559116e-05
2.500000e+00	3.000000e+00	5.086058e-05	1.995163e-05	2.900873e-05
3.000000e+00	5.000000e+00	2.746748e-05	9.571716e-06	1.457948e-05
5.000000e+00	8.000000e+00	8.076330e-06	2.236788e-06	3.825327e-06
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208120]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208120]
Path=Test[MUR1.0_MUF1.0_PDF99208120]
RatioPlot=0
ScaledBy=1.00180340200500791e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.240630e-05	7.970039e-07	7.970039e-07
6.000000e-01	9.000000e-01	6.199623e-05	9.587372e-07	9.587372e-07
9.000000e-01	1.200000e+00	7.041590e-05	1.014400e-06	1.014400e-06
1.200000e+00	1.600000e+00	7.141210e-05	8.802805e-07	8.802805e-07
1.600000e+00	2.000000e+00	6.674455e-05	8.366589e-07	8.366589e-07
2.000000e+00	2.500000e+00	5.670772e-05	6.759296e-07	6.759296e-07
2.500000e+00	3.000000e+00	4.749734e-05	5.983767e-07	5.983767e-07
3.000000e+00	5.000000e+00	2.571308e-05	2.108274e-07	2.108274e-07
5.000000e+00	8.000000e+00	7.599543e-06	8.776338e-08	8.776338e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208119]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208119]
Path=Test[MUR1.0_MUF1.0_PDF99208119]
RatioPlot=0
ScaledBy=1.00180341104536313e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.914350e-05	9.227424e-07	9.227424e-07
6.000000e-01	9.000000e-01	7.178983e-05	1.109930e-06	1.109930e-06
9.000000e-01	1.200000e+00	8.152073e-05	1.174081e-06	1.174081e-06
1.200000e+00	1.600000e+00	8.262210e-05	1.018370e-06	1.018370e-06
1.600000e+00	2.000000e+00	7.708260e-05	9.673417e-07	9.673417e-07
2.000000e+00	2.500000e+00	6.535536e-05	7.803017e-07	7.803017e-07
2.500000e+00	3.000000e+00	5.465092e-05	6.897710e-07	6.897710e-07
3.000000e+00	5.000000e+00	2.943843e-05	2.420099e-07	2.420099e-07
5.000000e+00	8.000000e+00	8.608457e-06	9.973864e-08	9.973864e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208118]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208118]
Path=Test[MUR1.0_MUF1.0_PDF99208118]
RatioPlot=0
ScaledBy=1.00180340629786754e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.529397e-05	8.506627e-07	8.506627e-07
6.000000e-01	9.000000e-01	6.619523e-05	1.023255e-06	1.023255e-06
9.000000e-01	1.200000e+00	7.517537e-05	1.082526e-06	1.082526e-06
1.200000e+00	1.600000e+00	7.622145e-05	9.392001e-07	9.392001e-07
1.600000e+00	2.000000e+00	7.118293e-05	8.924016e-07	8.924016e-07
2.000000e+00	2.500000e+00	6.042500e-05	7.204460e-07	7.204460e-07
2.500000e+00	3.000000e+00	5.057248e-05	6.373621e-07	6.373621e-07
3.000000e+00	5.000000e+00	2.731886e-05	2.241388e-07	2.241388e-07
5.000000e+00	8.000000e+00	8.036090e-06	9.287020e-08	9.287020e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208117]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208117]
Path=Test[MUR1.0_MUF1.0_PDF99208117]
RatioPlot=0
ScaledBy=1.00180340654896058e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.583537e-05	8.610385e-07	8.610385e-07
6.000000e-01	9.000000e-01	6.698050e-05	1.035736e-06	1.035736e-06
9.000000e-01	1.200000e+00	7.607010e-05	1.095742e-06	1.095742e-06
1.200000e+00	1.600000e+00	7.711787e-05	9.506337e-07	9.506337e-07
1.600000e+00	2.000000e+00	7.200725e-05	9.032722e-07	9.032722e-07
2.000000e+00	2.500000e+00	6.111020e-05	7.291672e-07	7.291672e-07
2.500000e+00	3.000000e+00	5.114152e-05	6.450206e-07	6.450206e-07
3.000000e+00	5.000000e+00	2.761247e-05	2.267683e-07	2.267683e-07
5.000000e+00	8.000000e+00	8.115600e-06	9.392134e-08	9.392134e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208116]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208116]
Path=Test[MUR1.0_MUF1.0_PDF99208116]
RatioPlot=0
ScaledBy=1.00180340600822478e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.534613e-05	8.515558e-07	8.515558e-07
6.000000e-01	9.000000e-01	6.627517e-05	1.024342e-06	1.024342e-06
9.000000e-01	1.200000e+00	7.526943e-05	1.083700e-06	1.083700e-06
1.200000e+00	1.600000e+00	7.632027e-05	9.402699e-07	9.402699e-07
1.600000e+00	2.000000e+00	7.128458e-05	8.934568e-07	8.934568e-07
2.000000e+00	2.500000e+00	6.052006e-05	7.214255e-07	7.214255e-07
2.500000e+00	3.000000e+00	5.065890e-05	6.383143e-07	6.383143e-07
3.000000e+00	5.000000e+00	2.737843e-05	2.245823e-07	2.245823e-07
5.000000e+00	8.000000e+00	8.061857e-06	9.316266e-08	9.316266e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208115]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208115]
Path=Test[MUR1.0_MUF1.0_PDF99208115]
RatioPlot=0
ScaledBy=1.00180340690434103e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.584183e-05	8.612795e-07	8.612795e-07
6.000000e-01	9.000000e-01	6.698533e-05	1.036013e-06	1.036013e-06
9.000000e-01	1.200000e+00	7.607163e-05	1.096005e-06	1.096005e-06
1.200000e+00	1.600000e+00	7.711427e-05	9.507980e-07	9.507980e-07
1.600000e+00	2.000000e+00	7.199168e-05	9.033801e-07	9.033801e-07
2.000000e+00	2.500000e+00	6.108514e-05	7.290962e-07	7.290962e-07
2.500000e+00	3.000000e+00	5.111174e-05	6.448485e-07	6.448485e-07
3.000000e+00	5.000000e+00	2.757987e-05	2.265721e-07	2.265721e-07
5.000000e+00	8.000000e+00	8.095557e-06	9.370578e-08	9.370578e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208114]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208114]
Path=Test[MUR1.0_MUF1.0_PDF99208114]
RatioPlot=0
ScaledBy=1.00180341248486726e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.488530e-05	8.410608e-07	8.410608e-07
6.000000e-01	9.000000e-01	6.557543e-05	1.011522e-06	1.011522e-06
9.000000e-01	1.200000e+00	7.450680e-05	1.070328e-06	1.070328e-06
1.200000e+00	1.600000e+00	7.558840e-05	9.289258e-07	9.289258e-07
1.600000e+00	2.000000e+00	7.062818e-05	8.826997e-07	8.826997e-07
2.000000e+00	2.500000e+00	6.002492e-05	7.133740e-07	7.133740e-07
2.500000e+00	3.000000e+00	5.027048e-05	6.315863e-07	6.315863e-07
3.000000e+00	5.000000e+00	2.724264e-05	2.227890e-07	2.227890e-07
5.000000e+00	8.000000e+00	8.064483e-06	9.292949e-08	9.292949e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208113]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208113]
Path=Test[MUR1.0_MUF1.0_PDF99208113]
RatioPlot=0
ScaledBy=1.00180340213167478e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.537277e-05	8.540669e-07	8.540669e-07
6.000000e-01	9.000000e-01	6.632913e-05	1.027579e-06	1.027579e-06
9.000000e-01	1.200000e+00	7.529397e-05	1.086916e-06	1.086916e-06
1.200000e+00	1.600000e+00	7.628515e-05	9.426837e-07	9.426837e-07
1.600000e+00	2.000000e+00	7.119863e-05	8.956785e-07	8.956785e-07
2.000000e+00	2.500000e+00	6.035948e-05	7.223728e-07	7.223728e-07
2.500000e+00	3.000000e+00	5.047836e-05	6.385759e-07	6.385759e-07
3.000000e+00	5.000000e+00	2.717977e-05	2.239128e-07	2.239128e-07
5.000000e+00	8.000000e+00	7.945427e-06	9.221492e-08	9.221492e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208112]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208112]
Path=Test[MUR1.0_MUF1.0_PDF99208112]
RatioPlot=0
ScaledBy=1.00180340462230618e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.475493e-05	8.411598e-07	8.411598e-07
6.000000e-01	9.000000e-01	6.541427e-05	1.011842e-06	1.011842e-06
9.000000e-01	1.200000e+00	7.429063e-05	1.070511e-06	1.070511e-06
1.200000e+00	1.600000e+00	7.530900e-05	9.287751e-07	9.287751e-07
1.600000e+00	2.000000e+00	7.032870e-05	8.825853e-07	8.825853e-07
2.000000e+00	2.500000e+00	5.969008e-05	7.125509e-07	7.125509e-07
2.500000e+00	3.000000e+00	4.996134e-05	6.303924e-07	6.303924e-07
3.000000e+00	5.000000e+00	2.697916e-05	2.216824e-07	2.216824e-07
5.000000e+00	8.000000e+00	7.934323e-06	9.188870e-08	9.188870e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208111]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208111]
Path=Test[MUR1.0_MUF1.0_PDF99208111]
RatioPlot=0
ScaledBy=1.00180340870675832e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.655287e-05	8.738333e-07	8.738333e-07
6.000000e-01	9.000000e-01	6.802013e-05	1.051105e-06	1.051105e-06
9.000000e-01	1.200000e+00	7.724890e-05	1.111938e-06	1.111938e-06
1.200000e+00	1.600000e+00	7.832785e-05	9.646823e-07	9.646823e-07
1.600000e+00	2.000000e+00	7.313593e-05	9.165175e-07	9.165175e-07
2.000000e+00	2.500000e+00	6.207586e-05	7.398200e-07	7.398200e-07
2.500000e+00	3.000000e+00	5.194370e-05	6.544142e-07	6.544142e-07
3.000000e+00	5.000000e+00	2.805290e-05	2.300661e-07	2.300661e-07
5.000000e+00	8.000000e+00	8.245533e-06	9.524064e-08	9.524064e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208110]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208110]
Path=Test[MUR1.0_MUF1.0_PDF99208110]
RatioPlot=0
ScaledBy=1.00180340664324595e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.592460e-05	8.629177e-07	8.629177e-07
6.000000e-01	9.000000e-01	6.711543e-05	1.038031e-06	1.038031e-06
9.000000e-01	1.200000e+00	7.621777e-05	1.098117e-06	1.098117e-06
1.200000e+00	1.600000e+00	7.726145e-05	9.526447e-07	9.526447e-07
1.600000e+00	2.000000e+00	7.214030e-05	9.051540e-07	9.051540e-07
2.000000e+00	2.500000e+00	6.121408e-05	7.305362e-07	7.305362e-07
2.500000e+00	3.000000e+00	5.122344e-05	6.461557e-07	6.461557e-07
3.000000e+00	5.000000e+00	2.764675e-05	2.270639e-07	2.270639e-07
5.000000e+00	8.000000e+00	8.118753e-06	9.393116e-08	9.393116e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208109]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208109]
Path=Test[MUR1.0_MUF1.0_PDF99208109]
RatioPlot=0
ScaledBy=1.00180340642924262e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.544343e-05	8.533087e-07	8.533087e-07
6.000000e-01	9.000000e-01	6.640843e-05	1.026417e-06	1.026417e-06
9.000000e-01	1.200000e+00	7.542093e-05	1.085900e-06	1.085900e-06
1.200000e+00	1.600000e+00	7.647302e-05	9.421544e-07	9.421544e-07
1.600000e+00	2.000000e+00	7.141228e-05	8.952144e-07	8.952144e-07
2.000000e+00	2.500000e+00	6.062164e-05	7.228026e-07	7.228026e-07
2.500000e+00	3.000000e+00	5.073724e-05	6.394692e-07	6.394692e-07
3.000000e+00	5.000000e+00	2.740967e-05	2.249264e-07	2.249264e-07
5.000000e+00	8.000000e+00	8.064943e-06	9.325639e-08	9.325639e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208108]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208108]
Path=Test[MUR1.0_MUF1.0_PDF99208108]
RatioPlot=0
ScaledBy=1.00180340866176259e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.624320e-05	8.681419e-07	8.681419e-07
6.000000e-01	9.000000e-01	6.756787e-05	1.044202e-06	1.044202e-06
9.000000e-01	1.200000e+00	7.674067e-05	1.104704e-06	1.104704e-06
1.200000e+00	1.600000e+00	7.780567e-05	9.584333e-07	9.584333e-07
1.600000e+00	2.000000e+00	7.264850e-05	9.106341e-07	9.106341e-07
2.000000e+00	2.500000e+00	6.165900e-05	7.351367e-07	7.351367e-07
2.500000e+00	3.000000e+00	5.160066e-05	6.503098e-07	6.503098e-07
3.000000e+00	5.000000e+00	2.786660e-05	2.286750e-07	2.286750e-07
5.000000e+00	8.000000e+00	8.192423e-06	9.472821e-08	9.472821e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208107]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208107]
Path=Test[MUR1.0_MUF1.0_PDF99208107]
RatioPlot=0
ScaledBy=1.00180340558663980e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.596047e-05	8.636697e-07	8.636697e-07
6.000000e-01	9.000000e-01	6.716980e-05	1.038979e-06	1.038979e-06
9.000000e-01	1.200000e+00	7.627480e-05	1.099105e-06	1.099105e-06
1.200000e+00	1.600000e+00	7.731785e-05	9.534742e-07	9.534742e-07
1.600000e+00	2.000000e+00	7.218473e-05	9.059267e-07	9.059267e-07
2.000000e+00	2.500000e+00	6.124710e-05	7.311287e-07	7.311287e-07
2.500000e+00	3.000000e+00	5.124542e-05	6.466328e-07	6.466328e-07
3.000000e+00	5.000000e+00	2.765029e-05	2.271721e-07	2.271721e-07
5.000000e+00	8.000000e+00	8.115523e-06	9.393614e-08	9.393614e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208106]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208106]
Path=Test[MUR1.0_MUF1.0_PDF99208106]
RatioPlot=0
ScaledBy=1.00180341015121240e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.921303e-05	9.243040e-07	9.243040e-07
6.000000e-01	9.000000e-01	7.189377e-05	1.111849e-06	1.111849e-06
9.000000e-01	1.200000e+00	8.163380e-05	1.176079e-06	1.176079e-06
1.200000e+00	1.600000e+00	8.272930e-05	1.020058e-06	1.020058e-06
1.600000e+00	2.000000e+00	7.717653e-05	9.689376e-07	9.689376e-07
2.000000e+00	2.500000e+00	6.542486e-05	7.814932e-07	7.814932e-07
2.500000e+00	3.000000e+00	5.470330e-05	6.907590e-07	6.907590e-07
3.000000e+00	5.000000e+00	2.945448e-05	2.422641e-07	2.422641e-07
5.000000e+00	8.000000e+00	8.606283e-06	9.976472e-08	9.976472e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208105]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208105]
Path=Test[MUR1.0_MUF1.0_PDF99208105]
RatioPlot=0
ScaledBy=1.00180340942993561e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.887570e-05	9.183228e-07	9.183228e-07
6.000000e-01	9.000000e-01	7.140743e-05	1.104662e-06	1.104662e-06
9.000000e-01	1.200000e+00	8.107690e-05	1.168473e-06	1.168473e-06
1.200000e+00	1.600000e+00	8.215850e-05	1.013431e-06	1.013431e-06
1.600000e+00	2.000000e+00	7.664393e-05	9.626581e-07	9.626581e-07
2.000000e+00	2.500000e+00	6.496540e-05	7.763448e-07	7.763448e-07
2.500000e+00	3.000000e+00	5.431742e-05	6.861632e-07	6.861632e-07
3.000000e+00	5.000000e+00	2.923907e-05	2.405919e-07	2.405919e-07
5.000000e+00	8.000000e+00	8.538547e-06	9.901604e-08	9.901604e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208104]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208104]
Path=Test[MUR1.0_MUF1.0_PDF99208104]
RatioPlot=0
ScaledBy=1.00180340432490254e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.752420e-05	8.926727e-07	8.926727e-07
6.000000e-01	9.000000e-01	6.943670e-05	1.074051e-06	1.074051e-06
9.000000e-01	1.200000e+00	7.884667e-05	1.136085e-06	1.136085e-06
1.200000e+00	1.600000e+00	7.990972e-05	9.854485e-07	9.854485e-07
1.600000e+00	2.000000e+00	7.457115e-05	9.362074e-07	9.362074e-07
2.000000e+00	2.500000e+00	6.325114e-05	7.554421e-07	7.554421e-07
2.500000e+00	3.000000e+00	5.289930e-05	6.680021e-07	6.680021e-07
3.000000e+00	5.000000e+00	2.851267e-05	2.344806e-07	2.344806e-07
5.000000e+00	8.000000e+00	8.354257e-06	9.683222e-08	9.683222e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208103]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208103]
Path=Test[MUR1.0_MUF1.0_PDF99208103]
RatioPlot=0
ScaledBy=1.00180341262616504e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.867180e-05	9.143435e-07	9.143435e-07
6.000000e-01	9.000000e-01	7.110833e-05	1.099704e-06	1.099704e-06
9.000000e-01	1.200000e+00	8.074213e-05	1.163294e-06	1.163294e-06
1.200000e+00	1.600000e+00	8.183080e-05	1.008998e-06	1.008998e-06
1.600000e+00	2.000000e+00	7.634628e-05	9.584359e-07	9.584359e-07
2.000000e+00	2.500000e+00	6.471940e-05	7.729691e-07	7.729691e-07
2.500000e+00	3.000000e+00	5.411986e-05	6.832054e-07	6.832054e-07
3.000000e+00	5.000000e+00	2.914402e-05	2.396425e-07	2.396425e-07
5.000000e+00	8.000000e+00	8.514287e-06	9.865569e-08	9.865569e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208102]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208102]
Path=Test[MUR1.0_MUF1.0_PDF99208102]
RatioPlot=0
ScaledBy=1.00180339892158344e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.517920e-05	8.478093e-07	8.478093e-07
6.000000e-01	9.000000e-01	6.601267e-05	1.020703e-06	1.020703e-06
9.000000e-01	1.200000e+00	7.499060e-05	1.079575e-06	1.079575e-06
1.200000e+00	1.600000e+00	7.598175e-05	9.365966e-07	9.365966e-07
1.600000e+00	2.000000e+00	7.093245e-05	8.899526e-07	8.899526e-07
2.000000e+00	2.500000e+00	6.021214e-05	7.187247e-07	7.187247e-07
2.500000e+00	3.000000e+00	5.038294e-05	6.361129e-07	6.361129e-07
3.000000e+00	5.000000e+00	2.718822e-05	2.236266e-07	2.236266e-07
5.000000e+00	8.000000e+00	8.003313e-06	9.287024e-08	9.287024e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208101]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208101]
Path=Test[MUR1.0_MUF1.0_PDF99208101]
RatioPlot=0
ScaledBy=1.00180341344327009e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.763430e-05	8.948744e-07	8.948744e-07
6.000000e-01	9.000000e-01	6.960343e-05	1.076037e-06	1.076037e-06
9.000000e-01	1.200000e+00	7.902873e-05	1.138413e-06	1.138413e-06
1.200000e+00	1.600000e+00	8.013397e-05	9.875494e-07	9.875494e-07
1.600000e+00	2.000000e+00	7.479440e-05	9.381188e-07	9.381188e-07
2.000000e+00	2.500000e+00	6.343190e-05	7.568387e-07	7.568387e-07
2.500000e+00	3.000000e+00	5.306706e-05	6.691374e-07	6.691374e-07
3.000000e+00	5.000000e+00	2.861760e-05	2.349891e-07	2.349891e-07
5.000000e+00	8.000000e+00	8.380690e-06	9.695363e-08	9.695363e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208100]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208100]
Path=Test[MUR1.0_MUF1.0_PDF99208100]
RatioPlot=0
ScaledBy=1.00180341251978221e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.783973e-05	8.982235e-07	8.982235e-07
6.000000e-01	9.000000e-01	6.988783e-05	1.080250e-06	1.080250e-06
9.000000e-01	1.200000e+00	7.936590e-05	1.142815e-06	1.142815e-06
1.200000e+00	1.600000e+00	8.047587e-05	9.914119e-07	9.914119e-07
1.600000e+00	2.000000e+00	7.511433e-05	9.418210e-07	9.418210e-07
2.000000e+00	2.500000e+00	6.372606e-05	7.600384e-07	7.600384e-07
2.500000e+00	3.000000e+00	5.331368e-05	6.720893e-07	6.720893e-07
3.000000e+00	5.000000e+00	2.876555e-05	2.361194e-07	2.361194e-07
5.000000e+00	8.000000e+00	8.437607e-06	9.757488e-08	9.757488e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208099]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208099]
Path=Test[MUR1.0_MUF1.0_PDF99208099]
RatioPlot=0
ScaledBy=1.00180340638092104e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.743447e-05	8.908377e-07	8.908377e-07
6.000000e-01	9.000000e-01	6.931060e-05	1.071794e-06	1.071794e-06
9.000000e-01	1.200000e+00	7.870880e-05	1.133710e-06	1.133710e-06
1.200000e+00	1.600000e+00	7.975385e-05	9.833781e-07	9.833781e-07
1.600000e+00	2.000000e+00	7.442270e-05	9.342116e-07	9.342116e-07
2.000000e+00	2.500000e+00	6.311144e-05	7.537172e-07	7.537172e-07
2.500000e+00	3.000000e+00	5.278400e-05	6.664416e-07	6.664416e-07
3.000000e+00	5.000000e+00	2.843802e-05	2.338933e-07	2.338933e-07
5.000000e+00	8.000000e+00	8.325937e-06	9.652837e-08	9.652837e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208098]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208098]
Path=Test[MUR1.0_MUF1.0_PDF99208098]
RatioPlot=0
ScaledBy=1.00180341249695070e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.933273e-05	9.263465e-07	9.263465e-07
6.000000e-01	9.000000e-01	7.206053e-05	1.114246e-06	1.114246e-06
9.000000e-01	1.200000e+00	8.183173e-05	1.178645e-06	1.178645e-06
1.200000e+00	1.600000e+00	8.293910e-05	1.022333e-06	1.022333e-06
1.600000e+00	2.000000e+00	7.737373e-05	9.710835e-07	9.710835e-07
2.000000e+00	2.500000e+00	6.560268e-05	7.833232e-07	7.833232e-07
2.500000e+00	3.000000e+00	5.485828e-05	6.924331e-07	6.924331e-07
3.000000e+00	5.000000e+00	2.954505e-05	2.429210e-07	2.429210e-07
5.000000e+00	8.000000e+00	8.638430e-06	1.001048e-07	1.001048e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208097]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208097]
Path=Test[MUR1.0_MUF1.0_PDF99208097]
RatioPlot=0
ScaledBy=1.00180341009196540e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.910123e-05	9.222621e-07	9.222621e-07
6.000000e-01	9.000000e-01	7.173257e-05	1.109378e-06	1.109378e-06
9.000000e-01	1.200000e+00	8.144980e-05	1.173475e-06	1.173475e-06
1.200000e+00	1.600000e+00	8.254185e-05	1.017796e-06	1.017796e-06
1.600000e+00	2.000000e+00	7.700263e-05	9.667933e-07	9.667933e-07
2.000000e+00	2.500000e+00	6.527564e-05	7.797441e-07	7.797441e-07
2.500000e+00	3.000000e+00	5.457878e-05	6.892042e-07	6.892042e-07
3.000000e+00	5.000000e+00	2.938729e-05	2.417157e-07	2.417157e-07
5.000000e+00	8.000000e+00	8.585930e-06	9.952828e-08	9.952828e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208096]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208096]
Path=Test[MUR1.0_MUF1.0_PDF99208096]
RatioPlot=0
ScaledBy=1.00180340868139613e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.854757e-05	9.118827e-07	9.118827e-07
6.000000e-01	9.000000e-01	7.093130e-05	1.096858e-06	1.096858e-06
9.000000e-01	1.200000e+00	8.053540e-05	1.160259e-06	1.160259e-06
1.200000e+00	1.600000e+00	8.162930e-05	1.006391e-06	1.006391e-06
1.600000e+00	2.000000e+00	7.616603e-05	9.560103e-07	9.560103e-07
2.000000e+00	2.500000e+00	6.458048e-05	7.711819e-07	7.711819e-07
2.500000e+00	3.000000e+00	5.400538e-05	6.817228e-07	6.817228e-07
3.000000e+00	5.000000e+00	2.909663e-05	2.392115e-07	2.392115e-07
5.000000e+00	8.000000e+00	8.510813e-06	9.860272e-08	9.860272e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208095]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208095]
Path=Test[MUR1.0_MUF1.0_PDF99208095]
RatioPlot=0
ScaledBy=1.00180341330299013e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.888810e-05	9.178868e-07	9.178868e-07
6.000000e-01	9.000000e-01	7.140783e-05	1.104123e-06	1.104123e-06
9.000000e-01	1.200000e+00	8.110023e-05	1.167936e-06	1.167936e-06
1.200000e+00	1.600000e+00	8.219040e-05	1.013058e-06	1.013058e-06
1.600000e+00	2.000000e+00	7.667583e-05	9.622756e-07	9.622756e-07
2.000000e+00	2.500000e+00	6.501604e-05	7.762461e-07	7.762461e-07
2.500000e+00	3.000000e+00	5.437100e-05	6.862268e-07	6.862268e-07
3.000000e+00	5.000000e+00	2.928301e-05	2.407597e-07	2.407597e-07
5.000000e+00	8.000000e+00	8.564420e-06	9.924535e-08	9.924535e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208094]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208094]
Path=Test[MUR1.0_MUF1.0_PDF99208094]
RatioPlot=0
ScaledBy=1.00180341306011172e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.890983e-05	9.182299e-07	9.182299e-07
6.000000e-01	9.000000e-01	7.144040e-05	1.104542e-06	1.104542e-06
9.000000e-01	1.200000e+00	8.113683e-05	1.168382e-06	1.168382e-06
1.200000e+00	1.600000e+00	8.222747e-05	1.013446e-06	1.013446e-06
1.600000e+00	2.000000e+00	7.671025e-05	9.626402e-07	9.626402e-07
2.000000e+00	2.500000e+00	6.504492e-05	7.765506e-07	7.765506e-07
2.500000e+00	3.000000e+00	5.439546e-05	6.865051e-07	6.865051e-07
3.000000e+00	5.000000e+00	2.929625e-05	2.408650e-07	2.408650e-07
5.000000e+00	8.000000e+00	8.568900e-06	9.930036e-08	9.930036e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208093]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208093]
Path=Test[MUR1.0_MUF1.0_PDF99208093]
RatioPlot=0
ScaledBy=1.00180340903854428e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.880867e-05	9.168318e-07	9.168318e-07
6.000000e-01	9.000000e-01	7.131023e-05	1.102815e-06	1.102815e-06
9.000000e-01	1.200000e+00	8.096523e-05	1.166546e-06	1.166546e-06
1.200000e+00	1.600000e+00	8.206200e-05	1.011823e-06	1.011823e-06
1.600000e+00	2.000000e+00	7.656468e-05	9.611559e-07	9.611559e-07
2.000000e+00	2.500000e+00	6.491314e-05	7.752798e-07	7.752798e-07
2.500000e+00	3.000000e+00	5.427980e-05	6.853026e-07	6.853026e-07
3.000000e+00	5.000000e+00	2.923846e-05	2.404210e-07	2.404210e-07
5.000000e+00	8.000000e+00	8.548410e-06	9.905662e-08	9.905662e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208092]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208092]
Path=Test[MUR1.0_MUF1.0_PDF99208092]
RatioPlot=0
ScaledBy=1.00180341178478495e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.634793e-05	8.708201e-07	8.708201e-07
6.000000e-01	9.000000e-01	6.772840e-05	1.047315e-06	1.047315e-06
9.000000e-01	1.200000e+00	7.691797e-05	1.108037e-06	1.108037e-06
1.200000e+00	1.600000e+00	7.796755e-05	9.612037e-07	9.612037e-07
1.600000e+00	2.000000e+00	7.277685e-05	9.131949e-07	9.131949e-07
2.000000e+00	2.500000e+00	6.173646e-05	7.368647e-07	7.368647e-07
2.500000e+00	3.000000e+00	5.165748e-05	6.516171e-07	6.516171e-07
3.000000e+00	5.000000e+00	2.785830e-05	2.288793e-07	2.288793e-07
5.000000e+00	8.000000e+00	8.166143e-06	9.454601e-08	9.454601e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208091]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208091]
Path=Test[MUR1.0_MUF1.0_PDF99208091]
RatioPlot=0
ScaledBy=1.00180340407328133e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.632350e-05	8.700482e-07	8.700482e-07
6.000000e-01	9.000000e-01	6.769177e-05	1.046715e-06	1.046715e-06
9.000000e-01	1.200000e+00	7.686820e-05	1.107247e-06	1.107247e-06
1.200000e+00	1.600000e+00	7.793097e-05	9.605910e-07	9.605910e-07
1.600000e+00	2.000000e+00	7.276295e-05	9.126948e-07	9.126948e-07
2.000000e+00	2.500000e+00	6.175028e-05	7.367488e-07	7.367488e-07
2.500000e+00	3.000000e+00	5.166570e-05	6.516812e-07	6.516812e-07
3.000000e+00	5.000000e+00	2.789381e-05	2.290532e-07	2.290532e-07
5.000000e+00	8.000000e+00	8.196823e-06	9.483174e-08	9.483174e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208090]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208090]
Path=Test[MUR1.0_MUF1.0_PDF99208090]
RatioPlot=0
ScaledBy=1.00180340235244860e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.250057e-05	7.986047e-07	7.986047e-07
6.000000e-01	9.000000e-01	6.213220e-05	9.606508e-07	9.606508e-07
9.000000e-01	1.200000e+00	7.057227e-05	1.016433e-06	1.016433e-06
1.200000e+00	1.600000e+00	7.157367e-05	8.820622e-07	8.820622e-07
1.600000e+00	2.000000e+00	6.689705e-05	8.383470e-07	8.383470e-07
2.000000e+00	2.500000e+00	5.684094e-05	6.773312e-07	6.773312e-07
2.500000e+00	3.000000e+00	4.761020e-05	5.996404e-07	5.996404e-07
3.000000e+00	5.000000e+00	2.577915e-05	2.113100e-07	2.113100e-07
5.000000e+00	8.000000e+00	7.621643e-06	8.799454e-08	8.799454e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208089]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208089]
Path=Test[MUR1.0_MUF1.0_PDF99208089]
RatioPlot=0
ScaledBy=1.00180340092948404e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.262860e-05	8.011627e-07	8.011627e-07
6.000000e-01	9.000000e-01	6.232283e-05	9.637620e-07	9.637620e-07
9.000000e-01	1.200000e+00	7.078343e-05	1.019700e-06	1.019700e-06
1.200000e+00	1.600000e+00	7.178100e-05	8.848545e-07	8.848545e-07
1.600000e+00	2.000000e+00	6.708600e-05	8.409916e-07	8.409916e-07
2.000000e+00	2.500000e+00	5.699122e-05	6.793741e-07	6.793741e-07
2.500000e+00	3.000000e+00	4.773050e-05	6.013865e-07	6.013865e-07
3.000000e+00	5.000000e+00	2.583488e-05	2.118499e-07	2.118499e-07
5.000000e+00	8.000000e+00	7.631963e-06	8.814791e-08	8.814791e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208088]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208088]
Path=Test[MUR1.0_MUF1.0_PDF99208088]
RatioPlot=0
ScaledBy=1.00180340438235503e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.433720e-05	8.328895e-07	8.328895e-07
6.000000e-01	9.000000e-01	6.481380e-05	1.001874e-06	1.001874e-06
9.000000e-01	1.200000e+00	7.360547e-05	1.059953e-06	1.059953e-06
1.200000e+00	1.600000e+00	7.463927e-05	9.196953e-07	9.196953e-07
1.600000e+00	2.000000e+00	6.973335e-05	8.739690e-07	8.739690e-07
2.000000e+00	2.500000e+00	5.921572e-05	7.057631e-07	7.057631e-07
2.500000e+00	3.000000e+00	4.957666e-05	6.245400e-07	6.245400e-07
3.000000e+00	5.000000e+00	2.680733e-05	2.198123e-07	2.198123e-07
5.000000e+00	8.000000e+00	7.901070e-06	9.124516e-08	9.124516e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208087]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208087]
Path=Test[MUR1.0_MUF1.0_PDF99208087]
RatioPlot=0
ScaledBy=1.00180340418560727e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.375970e-05	8.223323e-07	8.223323e-07
6.000000e-01	9.000000e-01	6.395487e-05	9.892137e-07	9.892137e-07
9.000000e-01	1.200000e+00	7.263967e-05	1.046579e-06	1.046579e-06
1.200000e+00	1.600000e+00	7.365022e-05	9.080790e-07	9.080790e-07
1.600000e+00	2.000000e+00	6.879645e-05	8.629553e-07	8.629553e-07
2.000000e+00	2.500000e+00	5.841596e-05	6.968667e-07	6.968667e-07
2.500000e+00	3.000000e+00	4.890464e-05	6.166575e-07	6.166575e-07
3.000000e+00	5.000000e+00	2.643367e-05	2.169873e-07	2.169873e-07
5.000000e+00	8.000000e+00	7.788393e-06	9.007246e-08	9.007246e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208086]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208086]
Path=Test[MUR1.0_MUF1.0_PDF99208086]
RatioPlot=0
ScaledBy=1.00180340279174598e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.241453e-05	7.969055e-07	7.969055e-07
6.000000e-01	9.000000e-01	6.200283e-05	9.585917e-07	9.585917e-07
9.000000e-01	1.200000e+00	7.042817e-05	1.014268e-06	1.014268e-06
1.200000e+00	1.600000e+00	7.142992e-05	8.801978e-07	8.801978e-07
1.600000e+00	2.000000e+00	6.676295e-05	8.365767e-07	8.365767e-07
2.000000e+00	2.500000e+00	5.673066e-05	6.759367e-07	6.759367e-07
2.500000e+00	3.000000e+00	4.751920e-05	5.984275e-07	5.984275e-07
3.000000e+00	5.000000e+00	2.573327e-05	2.109102e-07	2.109102e-07
5.000000e+00	8.000000e+00	7.610270e-06	8.785570e-08	8.785570e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208085]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208085]
Path=Test[MUR1.0_MUF1.0_PDF99208085]
RatioPlot=0
ScaledBy=1.00180340130924738e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.249437e-05	7.989712e-07	7.989712e-07
6.000000e-01	9.000000e-01	6.212973e-05	9.611391e-07	9.611391e-07
9.000000e-01	1.200000e+00	7.056090e-05	1.016904e-06	1.016904e-06
1.200000e+00	1.600000e+00	7.155062e-05	8.823966e-07	8.823966e-07
1.600000e+00	2.000000e+00	6.686743e-05	8.386604e-07	8.386604e-07
2.000000e+00	2.500000e+00	5.679900e-05	6.774139e-07	6.774139e-07
2.500000e+00	3.000000e+00	4.756748e-05	5.996030e-07	5.996030e-07
3.000000e+00	5.000000e+00	2.573579e-05	2.111423e-07	2.111423e-07
5.000000e+00	8.000000e+00	7.597383e-06	8.778846e-08	8.778846e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208084]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208084]
Path=Test[MUR1.0_MUF1.0_PDF99208084]
RatioPlot=0
ScaledBy=1.00180340485803754e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.498220e-05	8.452235e-07	8.452235e-07
6.000000e-01	9.000000e-01	6.574583e-05	1.016763e-06	1.016763e-06
9.000000e-01	1.200000e+00	7.466200e-05	1.075651e-06	1.075651e-06
1.200000e+00	1.600000e+00	7.568947e-05	9.332149e-07	9.332149e-07
1.600000e+00	2.000000e+00	7.068228e-05	8.867486e-07	8.867486e-07
2.000000e+00	2.500000e+00	5.999026e-05	7.158539e-07	7.158539e-07
2.500000e+00	3.000000e+00	5.020634e-05	6.332750e-07	6.332750e-07
3.000000e+00	5.000000e+00	2.711081e-05	2.226535e-07	2.226535e-07
5.000000e+00	8.000000e+00	7.971323e-06	9.224013e-08	9.224013e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208083]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208083]
Path=Test[MUR1.0_MUF1.0_PDF99208083]
RatioPlot=0
ScaledBy=1.00180340834285940e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.612267e-05	8.659914e-07	8.659914e-07
6.000000e-01	9.000000e-01	6.739320e-05	1.041640e-06	1.041640e-06
9.000000e-01	1.200000e+00	7.654233e-05	1.101995e-06	1.101995e-06
1.200000e+00	1.600000e+00	7.760857e-05	9.560835e-07	9.560835e-07
1.600000e+00	2.000000e+00	7.246913e-05	9.084162e-07	9.084162e-07
2.000000e+00	2.500000e+00	6.151272e-05	7.333569e-07	7.333569e-07
2.500000e+00	3.000000e+00	5.148078e-05	6.487551e-07	6.487551e-07
3.000000e+00	5.000000e+00	2.780670e-05	2.281362e-07	2.281362e-07
5.000000e+00	8.000000e+00	8.176840e-06	9.451006e-08	9.451006e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208082]
ErrorBars=1
LineColor=blue!30
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208082]
Path=Test[MUR1.0_MUF1.0_PDF99208082]
RatioPlot=0
ScaledBy=1.00180340642010123e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.556877e-05	8.559276e-07	8.559276e-07
6.000000e-01	9.000000e-01	6.659373e-05	1.029588e-06	1.029588e-06
9.000000e-01	1.200000e+00	7.562947e-05	1.089232e-06	1.089232e-06
1.200000e+00	1.600000e+00	7.667635e-05	9.450017e-07	9.450017e-07
1.600000e+00	2.000000e+00	7.160123e-05	8.979181e-07	8.979181e-07
2.000000e+00	2.500000e+00	6.077266e-05	7.248716e-07	7.248716e-07
2.500000e+00	3.000000e+00	5.086122e-05	6.412485e-07	6.412485e-07
3.000000e+00	5.000000e+00	2.746783e-05	2.254731e-07	2.254731e-07
5.000000e+00	8.000000e+00	8.076433e-06	9.340357e-08	9.340357e-08
# END HISTO1D


# BEGIN HISTO1D /Test
ErrorBars=1
LineColor=blue
LineStyle=solid
MainPlot=1
Name=Test
Path=Test
RatioPlot=0
ScaledBy=1.00180340642010123e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
3.000000e-01	6.000000e-01	4.556817e-05	8.559168e-07	8.559168e-07
6.000000e-01	9.000000e-01	6.659290e-05	1.029575e-06	1.029575e-06
9.000000e-01	1.200000e+00	7.562853e-05	1.089218e-06	1.089218e-06
1.200000e+00	1.600000e+00	7.667537e-05	9.449897e-07	9.449897e-07
1.600000e+00	2.000000e+00	7.160030e-05	8.979066e-07	8.979066e-07
2.000000e+00	2.500000e+00	6.077190e-05	7.248625e-07	7.248625e-07
2.500000e+00	3.000000e+00	5.086058e-05	6.412404e-07	6.412404e-07
3.000000e+00	5.000000e+00	2.746748e-05	2.254702e-07	2.254702e-07
5.000000e+00	8.000000e+00	8.076330e-06	9.340240e-08	9.340240e-08
# END HISTO1D



==> anc/Fig1_bb.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=1
RatioPlot=0
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=3.0
RatioPlotYMin=0.3
Title=$\text{pp} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV ($p_{T,ee} < 8$ GeV)
XLabel=$m_{ee}$ [GeV]
YLabel=$\text{d}\sigma / \text{d} m_{ee}$ [mb / GeV]
LegendXPos=0.50
LegendYPos=0.94
PlotSizeY=10
YMin=0.00001
DrawOnly=/ALICE_2020_I1797621/d01-x01-y01 //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_bb.yoda/ALICE_2020_I1797621/d01-x01-y01 Test Test111 Test113 Test221 Test223 Test331 Test333 Test443
LegendOnly=/ALICE_2020_I1797621/d01-x01-y01 //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_bb.yoda/ALICE_2020_I1797621/d01-x01-y01 Test Test111 Test113 Test221 Test223 Test331 Test333 Test443
# END PLOT

# BEGIN HISTO1D /ALICE_2020_I1797621/d01-x01-y01
ConnectBins=0
ErrorBars=1
IsRef=1
Path=/ALICE_2020_I1797621/d01-x01-y01
PolyMarker=*
Title=ALICE Run 2
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.518660e+00	2.580980e-01	2.580980e-01
4.000000e-02	9.000000e-02	3.898320e-01	2.870816e-02	2.870816e-02
9.000000e-02	1.400000e-01	6.133520e-02	4.666125e-03	4.666125e-03
1.400000e-01	1.900000e-01	2.493610e-02	1.423581e-03	1.423581e-03
1.900000e-01	2.400000e-01	1.719990e-02	1.149278e-03	1.149278e-03
2.400000e-01	2.900000e-01	1.358410e-02	1.046736e-03	1.046736e-03
2.900000e-01	3.400000e-01	9.866030e-03	9.953335e-04	9.953335e-04
3.400000e-01	3.900000e-01	9.627080e-03	9.717893e-04	9.717893e-04
3.900000e-01	4.400000e-01	6.946300e-03	9.414595e-04	9.414595e-04
4.400000e-01	5.000000e-01	5.462560e-03	8.853850e-04	8.853850e-04
5.000000e-01	6.000000e-01	4.775910e-03	6.524574e-04	6.524574e-04
6.000000e-01	7.000000e-01	5.669830e-03	6.449575e-04	6.449575e-04
7.000000e-01	7.500000e-01	7.686590e-03	8.775598e-04	8.775598e-04
7.500000e-01	8.000000e-01	9.537090e-03	8.486023e-04	8.486023e-04
8.000000e-01	9.500000e-01	2.885930e-03	3.551415e-04	3.551415e-04
9.500000e-01	1.000000e+00	3.854040e-03	6.014972e-04	6.014972e-04
1.000000e+00	1.050000e+00	5.332850e-03	6.438401e-04	6.438401e-04
1.050000e+00	1.100000e+00	1.111010e-03	4.158159e-04	4.158159e-04
1.100000e+00	1.400000e+00	1.212530e-03	1.416764e-04	1.416764e-04
1.400000e+00	1.700000e+00	6.835560e-04	8.776365e-05	8.776365e-05
1.700000e+00	2.000000e+00	4.689260e-04	5.846943e-05	5.846943e-05
2.000000e+00	2.400000e+00	2.834040e-04	3.504974e-05	3.504974e-05
2.400000e+00	2.700000e+00	2.494680e-04	2.891614e-05	2.891614e-05
2.700000e+00	3.000000e+00	3.282720e-04	2.967787e-05	2.967787e-05
3.000000e+00	3.100000e+00	8.572700e-04	7.150135e-05	7.150135e-05
3.100000e+00	3.300000e+00	1.938050e-04	2.512794e-05	2.512794e-05
3.300000e+00	3.500000e+00	3.391260e-05	1.508702e-05	1.508702e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_bb.yoda/ALICE_2020_I1797621/d01-x01-y01
ConnectGaps=1
ErrorBars=1
ErrorBreakdown={0: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 1: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 2: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 3: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 4: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 5: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 6: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 7: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 8: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 9: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 10: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 11: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 12: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 13: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 14: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 15: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 16: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 17: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 18: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 19: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 20: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 21: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 22: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 23: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 24: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 25: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 26: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 27: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 28: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 29: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 30: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 31: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 32: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 33: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 34: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 35: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 36: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 37: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 38: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 39: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 40: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 41: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 42: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 43: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 44: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 45: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 46: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 47: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 48: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 49: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 50: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 51: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 52: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 53: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 54: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 55: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 56: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 57: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 58: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 59: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 60: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 61: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 62: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 63: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 64: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 65: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 66: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 67: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 68: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 69: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 70: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 71: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 72: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 73: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 74: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 75: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 76: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 77: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 78: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 79: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 80: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 81: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 82: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 83: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 84: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 85: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 86: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}}
LineColor=red
LineStyle=solid
Path=//home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_bb.yoda/ALICE_2020_I1797621/d01-x01-y01
Title=$b\bar b$ ALICE-MC
# xlow	 xhigh	 val	 errminus	 errplus
9.999734e-03	9.999736e-03	1.007454e-05	1.000000e-09	1.000000e-09
2.556324e-02	2.556324e-02	1.641721e-05	1.000000e-09	1.000000e-09
2.999996e-02	2.999996e-02	1.880139e-05	1.000000e-09	1.000000e-09
3.592210e-02	3.592210e-02	2.288623e-05	1.000000e-09	1.000000e-09
4.130895e-02	4.130895e-02	2.739653e-05	1.000000e-09	1.000000e-09
4.505603e-02	4.505603e-02	3.047716e-05	1.000000e-09	1.000000e-09
4.835288e-02	4.835288e-02	3.292429e-05	1.000000e-09	1.000000e-09
4.999943e-02	4.999943e-02	3.402591e-05	1.000000e-09	1.000000e-09
5.387299e-02	5.387299e-02	3.630505e-05	1.000000e-09	1.000000e-09
6.999740e-02	6.999740e-02	4.466309e-05	1.000000e-09	1.000000e-09
8.500227e-02	8.500227e-02	5.529722e-05	1.000000e-09	1.000000e-09
9.171042e-02	9.171042e-02	6.135320e-05	1.000000e-09	1.000000e-09
9.841857e-02	9.841857e-02	6.802197e-05	1.000000e-09	1.000000e-09
1.024992e-01	1.024992e-01	7.163967e-05	1.000000e-09	1.000000e-09
1.049987e-01	1.049987e-01	7.350794e-05	1.000000e-09	1.000000e-09
1.092751e-01	1.092751e-01	7.596745e-05	1.000000e-09	1.000000e-09
1.300018e-01	1.300018e-01	8.260982e-05	1.000000e-09	1.000000e-09
1.486582e-01	1.486582e-01	9.075536e-05	1.000000e-09	1.000000e-09
1.499983e-01	1.499983e-01	9.146466e-05	1.000000e-09	1.000000e-09
1.588371e-01	1.588371e-01	9.703802e-05	1.000000e-09	1.000000e-09
1.735483e-01	1.735483e-01	1.079184e-04	1.000000e-09	1.000000e-09
1.750014e-01	1.750014e-01	1.089277e-04	1.000000e-09	1.000000e-09
1.915421e-01	1.915421e-01	1.204001e-04	1.000000e-09	1.000000e-09
2.011188e-01	2.011188e-01	1.263498e-04	1.000000e-09	1.000000e-09
2.049961e-01	2.049961e-01	1.284066e-04	1.000000e-09	1.000000e-09
2.299992e-01	2.299992e-01	1.369117e-04	1.000000e-09	1.000000e-09
2.410213e-01	2.410213e-01	1.430043e-04	1.000000e-09	1.000000e-09
2.605209e-01	2.605209e-01	1.561951e-04	1.000000e-09	1.000000e-09
2.650005e-01	2.650005e-01	1.588292e-04	1.000000e-09	1.000000e-09
2.774531e-01	2.774531e-01	1.646649e-04	1.000000e-09	1.000000e-09
3.249974e-01	3.249974e-01	1.797870e-04	1.000000e-09	1.000000e-09
3.749961e-01	3.749961e-01	2.017575e-04	1.000000e-09	1.000000e-09
4.080023e-01	4.080023e-01	2.155912e-04	1.000000e-09	1.000000e-09
4.149965e-01	4.149965e-01	2.181730e-04	1.000000e-09	1.000000e-09
4.369053e-01	4.369053e-01	2.245368e-04	1.000000e-09	1.000000e-09
4.700019e-01	4.700019e-01	2.322217e-04	1.000000e-09	1.000000e-09
5.500028e-01	5.500028e-01	2.527866e-04	1.000000e-09	1.000000e-09
5.710608e-01	5.710608e-01	2.607931e-04	1.000000e-09	1.000000e-09
5.921489e-01	5.921489e-01	2.689645e-04	1.000000e-09	1.000000e-09
6.045564e-01	6.045564e-01	2.713459e-04	1.000000e-09	1.000000e-09
6.099997e-01	6.099997e-01	2.713906e-04	1.000000e-09	1.000000e-09
6.299961e-01	6.299961e-01	2.677045e-04	1.000000e-09	1.000000e-09
6.393996e-01	6.393996e-01	2.701860e-04	1.000000e-09	1.000000e-09
6.500001e-01	6.500001e-01	2.753655e-04	1.000000e-09	1.000000e-09
6.592379e-01	6.592379e-01	2.828262e-04	1.000000e-09	1.000000e-09
6.664731e-01	6.664731e-01	2.883431e-04	1.000000e-09	1.000000e-09
6.699966e-01	6.699966e-01	2.893663e-04	1.000000e-09	1.000000e-09
6.900006e-01	6.900006e-01	2.777235e-04	1.000000e-09	1.000000e-09
7.000967e-01	7.000967e-01	2.750368e-04	1.000000e-09	1.000000e-09
7.117136e-01	7.117136e-01	2.748330e-04	1.000000e-09	1.000000e-09
7.499975e-01	7.499975e-01	2.810262e-04	1.000000e-09	1.000000e-09
8.250896e-01	8.250896e-01	2.850835e-04	1.000000e-09	1.000000e-09
8.500024e-01	8.500024e-01	2.846259e-04	1.000000e-09	1.000000e-09
9.295289e-01	9.295289e-01	2.723200e-04	1.000000e-09	1.000000e-09
9.499997e-01	9.499997e-01	2.700302e-04	1.000000e-09	1.000000e-09
9.832092e-01	9.832092e-01	2.691973e-04	1.000000e-09	1.000000e-09
1.049997e+00	1.049997e+00	2.700302e-04	1.000000e-09	1.000000e-09
1.111101e+00	1.111101e+00	2.665931e-04	1.000000e-09	1.000000e-09
1.179507e+00	1.179507e+00	2.594324e-04	1.000000e-09	1.000000e-09
1.251053e+00	1.251053e+00	2.490453e-04	1.000000e-09	1.000000e-09
1.334088e+00	1.334088e+00	2.344708e-04	1.000000e-09	1.000000e-09
1.427174e+00	1.427174e+00	2.165435e-04	1.000000e-09	1.000000e-09
1.549999e+00	1.549999e+00	1.928516e-04	1.000000e-09	1.000000e-09
1.664881e+00	1.664881e+00	1.713703e-04	1.000000e-09	1.000000e-09
1.762439e+00	1.762439e+00	1.532192e-04	1.000000e-09	1.000000e-09
1.861412e+00	1.861412e+00	1.352413e-04	1.000000e-09	1.000000e-09
1.958338e+00	1.958338e+00	1.183350e-04	1.000000e-09	1.000000e-09
2.054202e+00	2.054202e+00	1.025278e-04	1.000000e-09	1.000000e-09
2.146279e+00	2.146279e+00	8.837227e-05	1.000000e-09	1.000000e-09
2.237686e+00	2.237686e+00	7.543735e-05	1.000000e-09	1.000000e-09
2.299994e+00	2.299994e+00	6.729737e-05	1.000000e-09	1.000000e-09
2.369876e+00	2.369876e+00	5.862325e-05	1.000000e-09	1.000000e-09
2.450525e+00	2.450525e+00	4.929387e-05	1.000000e-09	1.000000e-09
2.772433e+00	2.772433e+00	2.383978e-05	1.000000e-09	1.000000e-09
2.799996e+00	2.799996e+00	2.252059e-05	1.000000e-09	1.000000e-09
2.847058e+00	2.847058e+00	2.058137e-05	1.000000e-09	1.000000e-09
2.926540e+00	2.926540e+00	1.793450e-05	1.000000e-09	1.000000e-09
2.999215e+00	2.999215e+00	1.575666e-05	1.000000e-09	1.000000e-09
3.037665e+00	3.037665e+00	1.458793e-05	1.000000e-09	1.000000e-09
3.073788e+00	3.073788e+00	1.344816e-05	1.000000e-09	1.000000e-09
3.099996e+00	3.099996e+00	1.258991e-05	1.000000e-09	1.000000e-09
3.249999e+00	3.249999e+00	8.032221e-06	1.000000e-09	1.000000e-09
3.281703e+00	3.281703e+00	7.547850e-06	1.000000e-09	1.000000e-09
3.313632e+00	3.313632e+00	7.171123e-06	1.000000e-09	1.000000e-09
3.345298e+00	3.345298e+00	6.893371e-06	1.000000e-09	1.000000e-09
3.376377e+00	3.376377e+00	6.704072e-06	1.000000e-09	1.000000e-09
3.399995e+00	3.399995e+00	6.611109e-06	1.000000e-09	1.000000e-09
# END HISTO1D


# BEGIN HISTO1D /Test
ErrorBars=1
LineColor=blue
LineStyle=solid
Name=Test
Path=Test
Scale=0.75
ScaledBy=1.00000000000000007e-17
Title=$b\bar b$ x 0.75 (open b,c)
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.741827e-05	1.606951e-06	1.606951e-06
4.000000e-02	9.000000e-02	6.069926e-05	2.305006e-06	2.305006e-06
9.000000e-02	1.400000e-01	1.001209e-04	2.975464e-06	2.975464e-06
1.400000e-01	1.900000e-01	1.285247e-04	3.453628e-06	3.453628e-06
1.900000e-01	2.400000e-01	1.651161e-04	3.830931e-06	3.830931e-06
2.400000e-01	2.900000e-01	1.950362e-04	4.169676e-06	4.169676e-06
2.900000e-01	3.400000e-01	2.257648e-04	4.480760e-06	4.480760e-06
3.400000e-01	3.900000e-01	2.438584e-04	4.668786e-06	4.668786e-06
3.900000e-01	4.400000e-01	2.665006e-04	4.902308e-06	4.902308e-06
4.400000e-01	5.000000e-01	2.931777e-04	4.702811e-06	4.702811e-06
5.000000e-01	6.000000e-01	3.146152e-04	3.794250e-06	3.794250e-06
6.000000e-01	7.000000e-01	3.337954e-04	3.910615e-06	3.910615e-06
7.000000e-01	7.500000e-01	3.561596e-04	5.678569e-06	5.678569e-06
7.500000e-01	8.000000e-01	3.451418e-04	5.644844e-06	5.644844e-06
8.000000e-01	9.500000e-01	3.625277e-04	3.304928e-06	3.304928e-06
9.500000e-01	1.000000e+00	3.550478e-04	5.686547e-06	5.686547e-06
1.000000e+00	1.050000e+00	3.576758e-04	5.640544e-06	5.640544e-06
1.050000e+00	1.100000e+00	3.549466e-04	5.631026e-06	5.631026e-06
1.100000e+00	1.400000e+00	3.261132e-04	2.195973e-06	2.195973e-06
1.400000e+00	1.700000e+00	2.714199e-04	1.995669e-06	1.995669e-06
1.700000e+00	2.000000e+00	2.051190e-04	1.745471e-06	1.745471e-06
2.000000e+00	2.400000e+00	1.329344e-04	1.253565e-06	1.253565e-06
2.400000e+00	2.700000e+00	7.664483e-05	1.154994e-06	1.154994e-06
2.700000e+00	3.000000e+00	4.243727e-05	9.431801e-07	9.431801e-07
3.000000e+00	3.100000e+00	2.883341e-05	1.429951e-06	1.429951e-06
3.100000e+00	3.300000e+00	2.106280e-05	9.096431e-07	9.096431e-07
3.300000e+00	3.500000e+00	1.504846e-05	8.118514e-07	8.118514e-07
# END HISTO1D


# BEGIN HISTO1D /Test111
ErrorBars=1
LineColor=green
LineStyle=solid
Name=Test111
Path=Test111
Scale=0.75
ScaledBy=1.00000000000000007e-17
Title=$b\bar b$ x 0.75 ($\pi^0$)
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.737914e-02	3.326451e-05	3.326451e-05
4.000000e-02	9.000000e-02	1.842205e-03	1.014671e-05	1.014671e-05
9.000000e-02	1.400000e-01	1.557661e-04	4.590995e-06	4.590995e-06
1.400000e-01	1.900000e-01	-3.537842e-06	3.730088e-06	3.730088e-06
1.900000e-01	2.400000e-01	1.566758e-06	4.031227e-06	4.031227e-06
2.400000e-01	2.900000e-01	-4.043246e-07	4.182216e-06	4.182216e-06
2.900000e-01	3.400000e-01	6.418656e-06	4.321886e-06	4.321886e-06
3.400000e-01	3.900000e-01	-1.971084e-06	4.472058e-06	4.472058e-06
3.900000e-01	4.400000e-01	-9.451092e-06	4.556369e-06	4.556369e-06
4.400000e-01	5.000000e-01	1.052930e-06	4.280231e-06	4.280231e-06
5.000000e-01	6.000000e-01	-4.675006e-06	3.323068e-06	3.323068e-06
6.000000e-01	7.000000e-01	-2.577572e-06	3.215192e-06	3.215192e-06
7.000000e-01	7.500000e-01	-6.064872e-07	4.380882e-06	4.380882e-06
7.500000e-01	8.000000e-01	-1.768920e-06	4.241197e-06	4.241197e-06
8.000000e-01	9.500000e-01	3.234598e-06	2.293557e-06	2.293557e-06
9.500000e-01	1.000000e+00	1.617299e-06	3.672810e-06	3.672810e-06
1.000000e+00	1.050000e+00	-1.516218e-06	3.540909e-06	3.540909e-06
1.050000e+00	1.100000e+00	2.779732e-06	3.466548e-06	3.466548e-06
1.100000e+00	1.400000e+00	1.364596e-06	1.231349e-06	1.231349e-06
1.400000e+00	1.700000e+00	1.322479e-06	9.730615e-07	9.730615e-07
1.700000e+00	2.000000e+00	-1.000000e-13	7.722961e-07	7.722961e-07
2.000000e+00	2.400000e+00	-1.832097e-07	5.035071e-07	5.035071e-07
2.400000e+00	2.700000e+00	-6.149107e-07	4.527938e-07	4.527938e-07
2.700000e+00	3.000000e+00	2.105858e-07	3.651828e-07	3.651828e-07
3.000000e+00	3.100000e+00	-1.516218e-07	5.472639e-07	5.472639e-07
3.100000e+00	3.300000e+00	-1.137164e-07	3.522013e-07	3.522013e-07
3.300000e+00	3.500000e+00	2.021624e-07	3.040323e-07	3.040323e-07
# END HISTO1D


# BEGIN HISTO1D /Test113
ErrorBars=1
LineColor=orange
LineStyle=solid
Name=Test113
Path=Test113
Scale=0.75
ScaledBy=1.00000000000000007e-17
Title=$b\bar b$ x 0.75 ($\rho^0$)
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.411490e-06	4.642450e-07	4.642450e-07
4.000000e-02	9.000000e-02	3.032436e-07	1.637703e-07	1.637703e-07
9.000000e-02	1.400000e-01	1.516218e-07	1.237987e-07	1.237987e-07
1.400000e-01	1.900000e-01	5.054060e-08	1.473499e-07	1.473499e-07
1.900000e-01	2.400000e-01	0.000000e+00	-nan	-nan
2.400000e-01	2.900000e-01	-2.527030e-07	1.473499e-07	1.473499e-07
2.900000e-01	3.400000e-01	4.548654e-07	2.052969e-07	2.052969e-07
3.400000e-01	3.900000e-01	2.021624e-07	1.924529e-07	1.924529e-07
3.900000e-01	4.400000e-01	5.054060e-08	2.021624e-07	2.021624e-07
4.400000e-01	5.000000e-01	1.684687e-07	1.975470e-07	1.975470e-07
5.000000e-01	6.000000e-01	5.054060e-07	1.588214e-07	1.588214e-07
6.000000e-01	7.000000e-01	1.945813e-06	2.768223e-07	2.768223e-07
7.000000e-01	7.500000e-01	8.692984e-06	7.120666e-07	7.120666e-07
7.500000e-01	8.000000e-01	1.132109e-05	7.698114e-07	7.698114e-07
8.000000e-01	9.500000e-01	4.178023e-06	2.868918e-07	2.868918e-07
9.500000e-01	1.000000e+00	1.314056e-06	3.176428e-07	3.176428e-07
1.000000e+00	1.050000e+00	9.097308e-07	2.968588e-07	2.968588e-07
1.050000e+00	1.100000e+00	1.314056e-06	2.859008e-07	2.859008e-07
1.100000e+00	1.400000e+00	6.401810e-07	9.436501e-08	9.436501e-08
1.400000e+00	1.700000e+00	5.896403e-08	5.805451e-08	5.805451e-08
1.700000e+00	2.000000e+00	-7.581090e-08	3.421614e-08	3.421614e-08
2.000000e+00	2.400000e+00	6.317575e-08	2.753767e-08	2.753767e-08
2.400000e+00	2.700000e+00	8.423433e-09	3.037112e-08	3.037112e-08
2.700000e+00	3.000000e+00	-1.684687e-08	1.975470e-08	1.975470e-08
3.000000e+00	3.100000e+00	-5.054060e-08	2.527030e-08	2.527030e-08
3.100000e+00	3.300000e+00	1.263515e-08	2.963205e-08	2.963205e-08
3.300000e+00	3.500000e+00	-2.527030e-08	1.263515e-08	1.263515e-08
# END HISTO1D


# BEGIN HISTO1D /Test221
ErrorBars=1
LineColor=lilac
LineStyle=solid
Name=Test221
Path=Test221
Scale=0.75
ScaledBy=1.00000000000000007e-17
Title=$b\bar b$ x 0.75 ($\eta$)
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.735258e-03	1.320562e-05	1.320562e-05
4.000000e-02	9.000000e-02	3.830472e-04	4.625086e-06	4.625086e-06
9.000000e-02	1.400000e-01	1.581415e-04	3.304134e-06	3.304134e-06
1.400000e-01	1.900000e-01	9.521850e-05	2.851628e-06	2.851628e-06
1.900000e-01	2.400000e-01	6.757278e-05	2.644100e-06	2.644100e-06
2.400000e-01	2.900000e-01	4.604248e-05	2.512839e-06	2.512839e-06
2.900000e-01	3.400000e-01	3.259868e-05	2.397085e-06	2.397085e-06
3.400000e-01	3.900000e-01	1.768921e-05	2.310816e-06	2.310816e-06
3.900000e-01	4.400000e-01	9.248930e-06	2.257701e-06	2.257701e-06
4.400000e-01	5.000000e-01	4.632888e-06	2.056207e-06	2.056207e-06
5.000000e-01	6.000000e-01	-1.263513e-07	1.548515e-06	1.548515e-06
6.000000e-01	7.000000e-01	1.086623e-06	1.494904e-06	1.494904e-06
7.000000e-01	7.500000e-01	-8.086496e-07	1.993633e-06	1.993633e-06
7.500000e-01	8.000000e-01	-1.415137e-06	1.916882e-06	1.916882e-06
8.000000e-01	9.500000e-01	9.771187e-07	1.034197e-06	1.034197e-06
9.500000e-01	1.000000e+00	-5.559466e-07	1.665924e-06	1.665924e-06
1.000000e+00	1.050000e+00	-8.591902e-07	1.605808e-06	1.605808e-06
1.050000e+00	1.100000e+00	3.234598e-06	1.566351e-06	1.566351e-06
1.100000e+00	1.400000e+00	1.347750e-07	5.460958e-07	5.460958e-07
1.400000e+00	1.700000e+00	8.423437e-08	4.328858e-07	4.328858e-07
1.700000e+00	2.000000e+00	-3.790547e-07	3.407068e-07	3.407068e-07
2.000000e+00	2.400000e+00	8.212848e-08	2.269936e-07	2.269936e-07
2.400000e+00	2.700000e+00	-2.695499e-07	2.041705e-07	2.041705e-07
2.700000e+00	3.000000e+00	1.684687e-08	1.626835e-07	1.626835e-07
3.000000e+00	3.100000e+00	-4.043248e-07	2.377289e-07	2.377289e-07
3.100000e+00	3.300000e+00	1.389867e-07	1.542317e-07	1.542317e-07
3.300000e+00	3.500000e+00	2.779733e-07	1.448916e-07	1.448916e-07
# END HISTO1D


# BEGIN HISTO1D /Test223
ErrorBars=1
LineColor=red
LineStyle=dashed
Name=Test223
Path=Test223
Scale=0.75
ScaledBy=1.00000000000000007e-17
Title=$b\bar b$ x 0.75 ($\omega$)
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.366113e-03	9.326933e-06	9.326933e-06
4.000000e-02	9.000000e-02	1.535929e-04	2.965144e-06	2.965144e-06
9.000000e-02	1.400000e-01	3.275030e-05	1.725057e-06	1.725057e-06
1.400000e-01	1.900000e-01	1.450515e-05	1.490734e-06	1.490734e-06
1.900000e-01	2.400000e-01	1.025974e-05	1.472632e-06	1.472632e-06
2.400000e-01	2.900000e-01	5.508926e-06	1.479554e-06	1.479554e-06
2.900000e-01	3.400000e-01	8.490820e-06	1.565127e-06	1.565127e-06
3.400000e-01	3.900000e-01	1.263515e-06	1.516639e-06	1.516639e-06
3.900000e-01	4.400000e-01	-1.010812e-06	1.548721e-06	1.548721e-06
4.400000e-01	5.000000e-01	1.095046e-06	1.453195e-06	1.453195e-06
5.000000e-01	6.000000e-01	9.097308e-07	1.117050e-06	1.117050e-06
6.000000e-01	7.000000e-01	1.238245e-06	1.072872e-06	1.072872e-06
7.000000e-01	7.500000e-01	3.942166e-06	1.449026e-06	1.449026e-06
7.500000e-01	8.000000e-01	6.135628e-05	2.264760e-06	2.264760e-06
8.000000e-01	9.500000e-01	1.111893e-06	7.414535e-07	7.414535e-07
9.500000e-01	1.000000e+00	-1.111893e-06	1.173369e-06	1.173369e-06
1.000000e+00	1.050000e+00	-9.097308e-07	1.112467e-06	1.112467e-06
1.050000e+00	1.100000e+00	-9.097308e-07	1.102086e-06	1.102086e-06
1.100000e+00	1.400000e+00	2.021624e-07	3.944650e-07	3.944650e-07
1.400000e+00	1.700000e+00	-8.423433e-08	3.027753e-07	3.027753e-07
1.700000e+00	2.000000e+00	4.043247e-07	2.383995e-07	2.383995e-07
2.000000e+00	2.400000e+00	-3.095613e-07	1.599482e-07	1.599482e-07
2.400000e+00	2.700000e+00	-3.032436e-07	1.512704e-07	1.512704e-07
2.700000e+00	3.000000e+00	3.369373e-08	1.179281e-07	1.179281e-07
3.000000e+00	3.100000e+00	-1.263515e-07	1.598234e-07	1.598234e-07
3.100000e+00	3.300000e+00	1.263515e-08	1.195341e-07	1.195341e-07
3.300000e+00	3.500000e+00	-2.527030e-08	9.370478e-08	9.370478e-08
# END HISTO1D


# BEGIN HISTO1D /Test331
ErrorBars=1
LineColor=blue
LineStyle=dashed
Name=Test331
Path=Test331
Scale=0.75
ScaledBy=1.00000000000000007e-17
Title=$b\bar b$ x 0.75 ($\eta'$)
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.045070e-04	4.409875e-06	4.409875e-06
4.000000e-02	9.000000e-02	3.962384e-05	1.539623e-06	1.539623e-06
9.000000e-02	1.400000e-01	1.561705e-05	1.128426e-06	1.128426e-06
1.400000e-01	1.900000e-01	9.905958e-06	1.024616e-06	1.024616e-06
1.900000e-01	2.400000e-01	6.671360e-06	9.549364e-07	9.549364e-07
2.400000e-01	2.900000e-01	4.144330e-06	9.132338e-07	9.132338e-07
2.900000e-01	3.400000e-01	3.234598e-06	9.264245e-07	9.264245e-07
3.400000e-01	3.900000e-01	1.566759e-06	8.898591e-07	8.898591e-07
3.900000e-01	4.400000e-01	1.516218e-07	8.327703e-07	8.327703e-07
4.400000e-01	5.000000e-01	-4.632888e-07	7.879400e-07	7.879400e-07
5.000000e-01	6.000000e-01	2.980232e-24	5.756971e-07	5.756971e-07
6.000000e-01	7.000000e-01	-5.054060e-08	5.642128e-07	5.642128e-07
7.000000e-01	7.500000e-01	1.263515e-06	7.648181e-07	7.648181e-07
7.500000e-01	8.000000e-01	1.465677e-06	7.253940e-07	7.253940e-07
8.000000e-01	9.500000e-01	4.885591e-07	3.922101e-07	3.922101e-07
9.500000e-01	1.000000e+00	-2.021624e-07	6.001364e-07	6.001364e-07
1.000000e+00	1.050000e+00	-1.010812e-07	5.706837e-07	5.706837e-07
1.050000e+00	1.100000e+00	-9.097308e-07	5.396259e-07	5.396259e-07
1.100000e+00	1.400000e+00	-1.768921e-07	1.879766e-07	1.879766e-07
1.400000e+00	1.700000e+00	-1.431984e-07	1.497382e-07	1.497382e-07
1.700000e+00	2.000000e+00	-8.423433e-09	1.191253e-07	1.191253e-07
2.000000e+00	2.400000e+00	-4.422303e-08	6.670952e-08	6.670952e-08
2.400000e+00	2.700000e+00	-2.527030e-08	6.103357e-08	6.103357e-08
2.700000e+00	3.000000e+00	-7.581090e-08	4.727640e-08	4.727640e-08
3.000000e+00	3.100000e+00	2.527030e-08	6.685893e-08	6.685893e-08
3.100000e+00	3.300000e+00	-1.263515e-08	4.467200e-08	4.467200e-08
3.300000e+00	3.500000e+00	1.263515e-08	3.683747e-08	3.683747e-08
# END HISTO1D


# BEGIN HISTO1D /Test333
ErrorBars=1
LineColor=green
LineStyle=dashed
Name=Test333
Path=Test333
Scale=0.75
ScaledBy=1.00000000000000007e-17
Title=$b\bar b$ x 0.75 ($\phi$)
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	7.587407e-05	2.198026e-06	2.198026e-06
4.000000e-02	9.000000e-02	9.046768e-06	7.564224e-07	7.564224e-07
9.000000e-02	1.400000e-01	3.537842e-07	4.406027e-07	4.406027e-07
1.400000e-01	1.900000e-01	5.054060e-07	4.136926e-07	4.136926e-07
1.900000e-01	2.400000e-01	1.010812e-07	4.477908e-07	4.477908e-07
2.400000e-01	2.900000e-01	1.516218e-07	4.548654e-07	4.548654e-07
2.900000e-01	3.400000e-01	-1.010812e-07	4.741129e-07	4.741129e-07
3.400000e-01	3.900000e-01	5.559466e-07	4.391510e-07	4.391510e-07
3.900000e-01	4.400000e-01	-8.086496e-07	4.645888e-07	4.645888e-07
4.400000e-01	5.000000e-01	7.159918e-07	4.387064e-07	4.387064e-07
5.000000e-01	6.000000e-01	1.010812e-07	3.285139e-07	3.285139e-07
6.000000e-01	7.000000e-01	2.527030e-08	2.830950e-07	2.830950e-07
7.000000e-01	7.500000e-01	7.581090e-07	4.288512e-07	4.288512e-07
7.500000e-01	8.000000e-01	3.032436e-07	3.963491e-07	3.963491e-07
8.000000e-01	9.500000e-01	-3.537842e-07	1.868408e-07	1.868408e-07
9.500000e-01	1.000000e+00	2.021624e-07	3.196468e-07	3.196468e-07
1.000000e+00	1.050000e+00	3.224490e-05	1.325186e-06	1.325186e-06
1.050000e+00	1.100000e+00	2.021624e-07	2.745057e-07	2.745057e-07
1.100000e+00	1.400000e+00	-7.581090e-08	1.000227e-07	1.000227e-07
1.400000e+00	1.700000e+00	5.054060e-08	7.924297e-08	7.924297e-08
1.700000e+00	2.000000e+00	-1.347749e-07	6.470161e-08	6.470161e-08
2.000000e+00	2.400000e+00	1.137164e-07	4.642450e-08	4.642450e-08
2.400000e+00	2.700000e+00	-1.684687e-08	3.950941e-08	3.950941e-08
2.700000e+00	3.000000e+00	-5.896403e-08	3.151760e-08	3.151760e-08
3.000000e+00	3.100000e+00	0.000000e+00	-nan	-nan
3.100000e+00	3.300000e+00	3.790545e-08	2.680320e-08	2.680320e-08
3.300000e+00	3.500000e+00	7.581090e-08	3.460278e-08	3.460278e-08
# END HISTO1D


# BEGIN HISTO1D /Test443
ErrorBars=1
LineColor=orange
LineStyle=dashed
Name=Test443
Path=Test443
Scale=0.75
ScaledBy=1.00000000000000007e-17
Title=$b\bar b$ x 0.75 ($J$/$\psi$)
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.976425e-05	1.951302e-06	1.951302e-06
4.000000e-02	9.000000e-02	6.671360e-06	6.372927e-07	6.372927e-07
9.000000e-02	1.400000e-01	5.559466e-07	3.464889e-07	3.464889e-07
1.400000e-01	1.900000e-01	2.021624e-07	3.483270e-07	3.483270e-07
1.900000e-01	2.400000e-01	2.021624e-07	3.798959e-07	3.798959e-07
2.400000e-01	2.900000e-01	4.043248e-07	4.303377e-07	4.303377e-07
2.900000e-01	3.400000e-01	-3.537842e-07	4.258627e-07	4.258627e-07
3.400000e-01	3.900000e-01	-6.570278e-07	4.303377e-07	4.303377e-07
3.900000e-01	4.400000e-01	6.570278e-07	4.090355e-07	4.090355e-07
4.400000e-01	5.000000e-01	-4.211717e-08	4.039737e-07	4.039737e-07
5.000000e-01	6.000000e-01	-7.581090e-08	3.418503e-07	3.418503e-07
6.000000e-01	7.000000e-01	2.527030e-08	3.427830e-07	3.427830e-07
7.000000e-01	7.500000e-01	-6.570278e-07	4.808002e-07	4.808002e-07
7.500000e-01	8.000000e-01	8.591902e-07	5.154150e-07	5.154150e-07
8.000000e-01	9.500000e-01	4.548654e-07	3.094967e-07	3.094967e-07
9.500000e-01	1.000000e+00	-1.010812e-07	4.900093e-07	4.900093e-07
1.000000e+00	1.050000e+00	-1.516218e-07	4.873959e-07	4.873959e-07
1.050000e+00	1.100000e+00	-5.054060e-07	5.513328e-07	5.513328e-07
1.100000e+00	1.400000e+00	-1.347749e-07	2.006652e-07	2.006652e-07
1.400000e+00	1.700000e+00	-5.896403e-08	1.889179e-07	1.889179e-07
1.700000e+00	2.000000e+00	-4.295950e-07	1.618089e-07	1.618089e-07
2.000000e+00	2.400000e+00	1.200339e-07	1.325938e-07	1.325938e-07
2.400000e+00	2.700000e+00	-1.263515e-07	1.384111e-07	1.384111e-07
2.700000e+00	3.000000e+00	7.581090e-08	1.229359e-07	1.229359e-07
3.000000e+00	3.100000e+00	3.584592e-04	3.015595e-06	3.015595e-06
3.100000e+00	3.300000e+00	-1.263515e-07	1.260352e-07	1.260352e-07
3.300000e+00	3.500000e+00	-1.263515e-08	1.269817e-07	1.269817e-07
# END HISTO1D



==> anc/Fig1_cc.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=1
RatioPlot=0
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=3.0
RatioPlotYMin=0.3
Title=$\text{pp} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV ($p_{T,ee} < 8$ GeV)
XLabel=$m_{ee}$ [GeV]
YLabel=$\text{d}\sigma / \text{d} m_{ee}$ [mb / GeV]
LegendXPos=0.50
LegendYPos=0.94
PlotSizeY=10
YMin=0.00001
DrawOnly=/ALICE_2020_I1797621/d01-x01-y01 //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cc.yoda/ALICE_2020_I1797621/d01-x01-y01 Test Test111 Test113 Test221 Test223 Test331 Test333 Test443
LegendOnly=/ALICE_2020_I1797621/d01-x01-y01 //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cc.yoda/ALICE_2020_I1797621/d01-x01-y01 Test Test111 Test113 Test221 Test223 Test331 Test333 Test443
# END PLOT

# BEGIN HISTO1D /ALICE_2020_I1797621/d01-x01-y01
ConnectBins=0
ErrorBars=1
IsRef=1
Path=/ALICE_2020_I1797621/d01-x01-y01
PolyMarker=*
Title=ALICE Run 2
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.518660e+00	2.580980e-01	2.580980e-01
4.000000e-02	9.000000e-02	3.898320e-01	2.870816e-02	2.870816e-02
9.000000e-02	1.400000e-01	6.133520e-02	4.666125e-03	4.666125e-03
1.400000e-01	1.900000e-01	2.493610e-02	1.423581e-03	1.423581e-03
1.900000e-01	2.400000e-01	1.719990e-02	1.149278e-03	1.149278e-03
2.400000e-01	2.900000e-01	1.358410e-02	1.046736e-03	1.046736e-03
2.900000e-01	3.400000e-01	9.866030e-03	9.953335e-04	9.953335e-04
3.400000e-01	3.900000e-01	9.627080e-03	9.717893e-04	9.717893e-04
3.900000e-01	4.400000e-01	6.946300e-03	9.414595e-04	9.414595e-04
4.400000e-01	5.000000e-01	5.462560e-03	8.853850e-04	8.853850e-04
5.000000e-01	6.000000e-01	4.775910e-03	6.524574e-04	6.524574e-04
6.000000e-01	7.000000e-01	5.669830e-03	6.449575e-04	6.449575e-04
7.000000e-01	7.500000e-01	7.686590e-03	8.775598e-04	8.775598e-04
7.500000e-01	8.000000e-01	9.537090e-03	8.486023e-04	8.486023e-04
8.000000e-01	9.500000e-01	2.885930e-03	3.551415e-04	3.551415e-04
9.500000e-01	1.000000e+00	3.854040e-03	6.014972e-04	6.014972e-04
1.000000e+00	1.050000e+00	5.332850e-03	6.438401e-04	6.438401e-04
1.050000e+00	1.100000e+00	1.111010e-03	4.158159e-04	4.158159e-04
1.100000e+00	1.400000e+00	1.212530e-03	1.416764e-04	1.416764e-04
1.400000e+00	1.700000e+00	6.835560e-04	8.776365e-05	8.776365e-05
1.700000e+00	2.000000e+00	4.689260e-04	5.846943e-05	5.846943e-05
2.000000e+00	2.400000e+00	2.834040e-04	3.504974e-05	3.504974e-05
2.400000e+00	2.700000e+00	2.494680e-04	2.891614e-05	2.891614e-05
2.700000e+00	3.000000e+00	3.282720e-04	2.967787e-05	2.967787e-05
3.000000e+00	3.100000e+00	8.572700e-04	7.150135e-05	7.150135e-05
3.100000e+00	3.300000e+00	1.938050e-04	2.512794e-05	2.512794e-05
3.300000e+00	3.500000e+00	3.391260e-05	1.508702e-05	1.508702e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cc.yoda/ALICE_2020_I1797621/d01-x01-y01
ConnectGaps=1
ErrorBars=1
ErrorBreakdown={0: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 1: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 2: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 3: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 4: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 5: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 6: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 7: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 8: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 9: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 10: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 11: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 12: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 13: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 14: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 15: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 16: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 17: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 18: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 19: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 20: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 21: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 22: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 23: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 24: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 25: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 26: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 27: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 28: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 29: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 30: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 31: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 32: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 33: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 34: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 35: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 36: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 37: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 38: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 39: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 40: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 41: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 42: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 43: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 44: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 45: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 46: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 47: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 48: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 49: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 50: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 51: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 52: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 53: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 54: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 55: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 56: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 57: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 58: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 59: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 60: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 61: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 62: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 63: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 64: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 65: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 66: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 67: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 68: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 69: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}, 70: {"": {up: 1.0000000000000001e-09, dn: 1.0000000000000001e-09}}}
LineColor=red
LineStyle=solid
Path=//home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cc.yoda/ALICE_2020_I1797621/d01-x01-y01
Title=$c\bar c$ ALICE-MC
# xlow	 xhigh	 val	 errminus	 errplus
9.999734e-03	9.999736e-03	7.169576e-05	1.000000e-09	1.000000e-09
1.178782e-02	1.178782e-02	8.486199e-05	1.000000e-09	1.000000e-09
1.407432e-02	1.407432e-02	1.001115e-04	1.000000e-09	1.000000e-09
1.683964e-02	1.683964e-02	1.175625e-04	1.000000e-09	1.000000e-09
2.006347e-02	2.006347e-02	1.372787e-04	1.000000e-09	1.000000e-09
2.358995e-02	2.358995e-02	1.584371e-04	1.000000e-09	1.000000e-09
2.759301e-02	2.759301e-02	1.821050e-04	1.000000e-09	1.000000e-09
2.999996e-02	2.999996e-02	1.961605e-04	1.000000e-09	1.000000e-09
3.426050e-02	3.426050e-02	2.201228e-04	1.000000e-09	1.000000e-09
3.961799e-02	3.961799e-02	2.490145e-04	1.000000e-09	1.000000e-09
4.806001e-02	4.806001e-02	2.949015e-04	1.000000e-09	1.000000e-09
4.999943e-02	4.999943e-02	3.059509e-04	1.000000e-09	1.000000e-09
6.999740e-02	6.999740e-02	4.234964e-04	1.000000e-09	1.000000e-09
7.429633e-02	7.429633e-02	4.624456e-04	1.000000e-09	1.000000e-09
8.013867e-02	8.013867e-02	5.249346e-04	1.000000e-09	1.000000e-09
8.313513e-02	8.313513e-02	5.527162e-04	1.000000e-09	1.000000e-09
8.500227e-02	8.500227e-02	5.667100e-04	1.000000e-09	1.000000e-09
8.839022e-02	8.839022e-02	5.852134e-04	1.000000e-09	1.000000e-09
1.049987e-01	1.049987e-01	6.292407e-04	1.000000e-09	1.000000e-09
1.194691e-01	1.194691e-01	6.925110e-04	1.000000e-09	1.000000e-09
1.300018e-01	1.300018e-01	7.481462e-04	1.000000e-09	1.000000e-09
1.430793e-01	1.430793e-01	8.328208e-04	1.000000e-09	1.000000e-09
1.499983e-01	1.499983e-01	8.763915e-04	1.000000e-09	1.000000e-09
1.588070e-01	1.588070e-01	9.201547e-04	1.000000e-09	1.000000e-09
1.750014e-01	1.750014e-01	9.852325e-04	1.000000e-09	1.000000e-09
1.905634e-01	1.905634e-01	1.045224e-03	1.000000e-09	1.000000e-09
2.049961e-01	2.049961e-01	1.092367e-03	1.000000e-09	1.000000e-09
2.299992e-01	2.299992e-01	1.147388e-03	1.000000e-09	1.000000e-09
2.406449e-01	2.406449e-01	1.189741e-03	1.000000e-09	1.000000e-09
2.620266e-01	2.620266e-01	1.297398e-03	1.000000e-09	1.000000e-09
2.650005e-01	2.650005e-01	1.310395e-03	1.000000e-09	1.000000e-09
2.820080e-01	2.820080e-01	1.372095e-03	1.000000e-09	1.000000e-09
3.099624e-01	3.099624e-01	1.447810e-03	1.000000e-09	1.000000e-09
3.249974e-01	3.249974e-01	1.485506e-03	1.000000e-09	1.000000e-09
3.749961e-01	3.749961e-01	1.601019e-03	1.000000e-09	1.000000e-09
4.149965e-01	4.149965e-01	1.714039e-03	1.000000e-09	1.000000e-09
4.614341e-01	4.614341e-01	1.856783e-03	1.000000e-09	1.000000e-09
4.700019e-01	4.700019e-01	1.878786e-03	1.000000e-09	1.000000e-09
4.959912e-01	4.959912e-01	1.925640e-03	1.000000e-09	1.000000e-09
5.500028e-01	5.500028e-01	1.983278e-03	1.000000e-09	1.000000e-09
5.708048e-01	5.708048e-01	2.025966e-03	1.000000e-09	1.000000e-09
5.913960e-01	5.913960e-01	2.066932e-03	1.000000e-09	1.000000e-09
6.037282e-01	6.037282e-01	2.070341e-03	1.000000e-09	1.000000e-09
6.099997e-01	6.099997e-01	2.061660e-03	1.000000e-09	1.000000e-09
6.299961e-01	6.299961e-01	1.999108e-03	1.000000e-09	1.000000e-09
6.457313e-01	6.457313e-01	2.001662e-03	1.000000e-09	1.000000e-09
6.500001e-01	6.500001e-01	1.995734e-03	1.000000e-09	1.000000e-09
6.687092e-01	6.687092e-01	1.903636e-03	1.000000e-09	1.000000e-09
6.699966e-01	6.699966e-01	1.900424e-03	1.000000e-09	1.000000e-09
6.781201e-01	6.781201e-01	1.898625e-03	1.000000e-09	1.000000e-09
6.900006e-01	6.900006e-01	1.912597e-03	1.000000e-09	1.000000e-09
7.148154e-01	7.148154e-01	1.902696e-03	1.000000e-09	1.000000e-09
7.499975e-01	7.499975e-01	1.859079e-03	1.000000e-09	1.000000e-09
7.858119e-01	7.858119e-01	1.796816e-03	1.000000e-09	1.000000e-09
8.500024e-01	8.500024e-01	1.661965e-03	1.000000e-09	1.000000e-09
9.354466e-01	9.354466e-01	1.511678e-03	1.000000e-09	1.000000e-09
9.499997e-01	9.499997e-01	1.483488e-03	1.000000e-09	1.000000e-09
1.049997e+00	1.049997e+00	1.268858e-03	1.000000e-09	1.000000e-09
1.401832e+00	1.401832e+00	7.318395e-04	1.000000e-09	1.000000e-09
1.549999e+00	1.549999e+00	5.733784e-04	1.000000e-09	1.000000e-09
1.666213e+00	1.666213e+00	4.672709e-04	1.000000e-09	1.000000e-09
2.299994e+00	2.299994e+00	1.420942e-04	1.000000e-09	1.000000e-09
2.429821e+00	2.429821e+00	1.141647e-04	1.000000e-09	1.000000e-09
2.799996e+00	2.799996e+00	6.248046e-05	1.000000e-09	1.000000e-09
3.069481e+00	3.069481e+00	3.943395e-05	1.000000e-09	1.000000e-09
3.099996e+00	3.099996e+00	3.767776e-05	1.000000e-09	1.000000e-09
3.207221e+00	3.207221e+00	3.237292e-05	1.000000e-09	1.000000e-09
3.249999e+00	3.249999e+00	3.088409e-05	1.000000e-09	1.000000e-09
3.301948e+00	3.301948e+00	2.962924e-05	1.000000e-09	1.000000e-09
3.349387e+00	3.349387e+00	2.888214e-05	1.000000e-09	1.000000e-09
3.399995e+00	3.399995e+00	2.847108e-05	1.000000e-09	1.000000e-09
# END HISTO1D


# BEGIN HISTO1D /Test
ErrorBars=1
LineColor=blue
LineStyle=solid
Name=Test
Path=Test
Scale=2.5
ScaledBy=1.06927609954596937e-17
Title=$c\bar c$ x 2.5 (open c)
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.775140e-05	7.746301e-06	7.746301e-06
4.000000e-02	9.000000e-02	1.447622e-04	1.239408e-05	1.239408e-05
9.000000e-02	1.400000e-01	2.312174e-04	1.583137e-05	1.583137e-05
1.400000e-01	1.900000e-01	3.588896e-04	1.951925e-05	1.951925e-05
1.900000e-01	2.400000e-01	4.252388e-04	2.117090e-05	2.117090e-05
2.400000e-01	2.900000e-01	5.066676e-04	2.300122e-05	2.300122e-05
2.900000e-01	3.400000e-01	5.187310e-04	2.328506e-05	2.328506e-05
3.400000e-01	3.900000e-01	5.750274e-04	2.478816e-05	2.478816e-05
3.900000e-01	4.400000e-01	6.353450e-04	2.587531e-05	2.587531e-05
4.400000e-01	5.000000e-01	7.263240e-04	2.517417e-05	2.517417e-05
5.000000e-01	6.000000e-01	7.373822e-04	1.985294e-05	1.985294e-05
6.000000e-01	7.000000e-01	8.022236e-04	2.052250e-05	2.052250e-05
7.000000e-01	7.500000e-01	7.660330e-04	2.862879e-05	2.862879e-05
7.500000e-01	8.000000e-01	7.358742e-04	2.807630e-05	2.807630e-05
8.000000e-01	9.500000e-01	6.738813e-04	1.546177e-05	1.546177e-05
9.500000e-01	1.000000e+00	6.162444e-04	2.576768e-05	2.576768e-05
1.000000e+00	1.050000e+00	5.559268e-04	2.444950e-05	2.444950e-05
1.050000e+00	1.100000e+00	5.509004e-04	2.451142e-05	2.451142e-05
1.100000e+00	1.400000e+00	4.369673e-04	8.829360e-06	8.829360e-06
1.400000e+00	1.700000e+00	2.764555e-04	7.109480e-06	7.109480e-06
1.700000e+00	2.000000e+00	1.648680e-04	5.502390e-06	5.502390e-06
2.000000e+00	2.400000e+00	9.286393e-05	3.615911e-06	3.615911e-06
2.400000e+00	2.700000e+00	5.311297e-05	3.218507e-06	3.218507e-06
2.700000e+00	3.000000e+00	3.216937e-05	2.445294e-06	2.445294e-06
3.000000e+00	3.100000e+00	2.563497e-05	4.083518e-06	4.083518e-06
3.100000e+00	3.300000e+00	1.306881e-05	2.296550e-06	2.296550e-06
3.300000e+00	3.500000e+00	1.708997e-05	2.275828e-06	2.275828e-06
# END HISTO1D


# BEGIN HISTO1D /Test111
ErrorBars=1
LineColor=green
LineStyle=solid
Name=Test111
Path=Test111
Scale=2.5
ScaledBy=1.06927609954596937e-17
Title=$c\bar c$ x 2.5 ($\pi^0$)
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.243887e-01	4.080656e-04	4.080656e-04
4.000000e-02	9.000000e-02	1.310399e-02	1.220551e-04	1.220551e-04
9.000000e-02	1.400000e-01	1.169155e-03	4.990142e-05	4.990142e-05
1.400000e-01	1.900000e-01	-5.227522e-05	3.355329e-05	3.355329e-05
1.900000e-01	2.400000e-01	9.047630e-06	3.639937e-05	3.639937e-05
2.400000e-01	2.900000e-01	-4.021172e-05	3.760789e-05	3.760789e-05
2.900000e-01	3.400000e-01	4.021176e-06	3.817466e-05	3.817466e-05
3.400000e-01	3.900000e-01	-3.015878e-06	3.884387e-05	3.884387e-05
3.900000e-01	4.400000e-01	-2.714290e-05	4.013624e-05	4.013624e-05
4.400000e-01	5.000000e-01	8.461215e-05	3.792585e-05	3.792585e-05
5.000000e-01	6.000000e-01	2.111115e-05	2.887046e-05	2.887046e-05
6.000000e-01	7.000000e-01	-3.216937e-05	2.613519e-05	2.613519e-05
7.000000e-01	7.500000e-01	6.232816e-05	3.451830e-05	3.451830e-05
7.500000e-01	8.000000e-01	-1.105822e-05	3.250533e-05	3.250533e-05
8.000000e-01	9.500000e-01	-2.680781e-06	1.673812e-05	1.673812e-05
9.500000e-01	1.000000e+00	-1.608468e-05	2.483907e-05	2.483907e-05
1.000000e+00	1.050000e+00	4.925934e-05	2.372576e-05	2.372576e-05
1.050000e+00	1.100000e+00	-2.855628e-12	2.221902e-05	2.221902e-05
1.100000e+00	1.400000e+00	-3.183425e-06	7.444146e-06	7.444146e-06
1.400000e+00	1.700000e+00	-1.172841e-06	5.293057e-06	5.293057e-06
1.700000e+00	2.000000e+00	3.183427e-06	3.835368e-06	3.835368e-06
2.000000e+00	2.400000e+00	-2.638893e-06	2.413880e-06	2.413880e-06
2.400000e+00	2.700000e+00	1.675488e-07	2.082599e-06	2.082599e-06
2.700000e+00	3.000000e+00	-1.507939e-06	1.712772e-06	1.712772e-06
3.000000e+00	3.100000e+00	1.507939e-06	2.538240e-06	2.538240e-06
3.100000e+00	3.300000e+00	2.261909e-06	1.657590e-06	1.657590e-06
3.300000e+00	3.500000e+00	1.256616e-06	1.151708e-06	1.151708e-06
# END HISTO1D


# BEGIN HISTO1D /Test113
ErrorBars=1
LineColor=orange
LineStyle=solid
Name=Test113
Path=Test113
Scale=2.5
ScaledBy=1.06927609954596937e-17
Title=$c\bar c$ x 2.5 ($\rho^0$)
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.759262e-05	5.026464e-06	5.026464e-06
4.000000e-02	9.000000e-02	3.015878e-06	2.132548e-06	2.132548e-06
9.000000e-02	1.400000e-01	1.005293e-06	1.589507e-06	1.589507e-06
1.400000e-01	1.900000e-01	-1.005293e-06	2.357621e-06	2.357621e-06
1.900000e-01	2.400000e-01	0.000000e+00	0.000000e+00	0.000000e+00
2.400000e-01	2.900000e-01	2.010586e-06	2.247903e-06	2.247903e-06
2.900000e-01	3.400000e-01	1.005293e-06	1.589507e-06	1.589507e-06
3.400000e-01	3.900000e-01	1.005293e-06	1.589507e-06	1.589507e-06
3.900000e-01	4.400000e-01	1.005293e-06	2.357621e-06	2.357621e-06
4.400000e-01	5.000000e-01	3.350977e-06	1.964684e-06	1.964684e-06
5.000000e-01	6.000000e-01	5.529110e-06	2.190985e-06	2.190985e-06
6.000000e-01	7.000000e-01	2.764555e-05	4.523817e-06	4.523817e-06
7.000000e-01	7.500000e-01	8.142872e-05	9.483913e-06	9.483913e-06
7.500000e-01	8.000000e-01	1.176193e-04	1.152804e-05	1.152804e-05
8.000000e-01	9.500000e-01	5.395071e-05	4.495806e-06	4.495806e-06
9.500000e-01	1.000000e+00	2.211644e-05	5.271800e-06	5.271800e-06
1.000000e+00	1.050000e+00	1.708998e-05	4.715241e-06	4.715241e-06
1.050000e+00	1.100000e+00	1.105822e-05	3.554246e-06	3.554246e-06
1.100000e+00	1.400000e+00	6.031757e-06	1.178810e-06	1.178810e-06
1.400000e+00	1.700000e+00	1.005293e-06	4.588512e-07	4.588512e-07
1.700000e+00	2.000000e+00	-3.350977e-07	3.350975e-07	3.350975e-07
2.000000e+00	2.400000e+00	-2.513233e-07	1.986884e-07	1.986884e-07
2.400000e+00	2.700000e+00	0.000000e+00	0.000000e+00	0.000000e+00
2.700000e+00	3.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
3.000000e+00	3.100000e+00	-5.026463e-07	3.554247e-07	3.554247e-07
3.100000e+00	3.300000e+00	0.000000e+00	0.000000e+00	0.000000e+00
3.300000e+00	3.500000e+00	0.000000e+00	0.000000e+00	0.000000e+00
# END HISTO1D


# BEGIN HISTO1D /Test221
ErrorBars=1
LineColor=lilac
LineStyle=solid
Name=Test221
Path=Test221
Scale=2.5
ScaledBy=1.06927609954596937e-17
Title=$c\bar c$ x 2.5 ($\eta$)
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.912067e-02	1.600003e-04	1.600003e-04
4.000000e-02	9.000000e-02	2.715296e-03	5.504379e-05	5.504379e-05
9.000000e-02	1.400000e-01	1.158097e-03	3.802214e-05	3.802214e-05
1.400000e-01	1.900000e-01	7.117472e-04	3.200401e-05	3.200401e-05
1.900000e-01	2.400000e-01	4.915882e-04	2.781411e-05	2.781411e-05
2.400000e-01	2.900000e-01	3.518524e-04	2.619554e-05	2.619554e-05
2.900000e-01	3.400000e-01	2.684132e-04	2.416888e-05	2.416888e-05
3.400000e-01	3.900000e-01	1.729104e-04	2.280265e-05	2.280265e-05
3.900000e-01	4.400000e-01	8.444460e-05	2.192138e-05	2.192138e-05
4.400000e-01	5.000000e-01	6.618177e-05	1.913103e-05	1.913103e-05
5.000000e-01	6.000000e-01	8.544990e-06	1.382506e-05	1.382506e-05
6.000000e-01	7.000000e-01	1.055558e-05	1.281009e-05	1.281009e-05
7.000000e-01	7.500000e-01	2.111114e-05	1.591096e-05	1.591096e-05
7.500000e-01	8.000000e-01	-7.037046e-06	1.468898e-05	1.468898e-05
8.000000e-01	9.500000e-01	1.005294e-06	7.951070e-06	7.951070e-06
9.500000e-01	1.000000e+00	-2.613760e-05	1.092027e-05	1.092027e-05
1.000000e+00	1.050000e+00	2.211644e-05	1.068641e-05	1.068641e-05
1.050000e+00	1.100000e+00	-1.005292e-06	1.073359e-05	1.073359e-05
1.100000e+00	1.400000e+00	5.864207e-06	3.500527e-06	3.500527e-06
1.400000e+00	1.700000e+00	-6.701957e-07	2.470990e-06	2.470990e-06
1.700000e+00	2.000000e+00	-1.675488e-07	1.667090e-06	1.667090e-06
2.000000e+00	2.400000e+00	-7.539693e-07	1.020880e-06	1.020880e-06
2.400000e+00	2.700000e+00	-3.350973e-07	7.947537e-07	7.947537e-07
2.700000e+00	3.000000e+00	6.701950e-07	7.303282e-07	7.303282e-07
3.000000e+00	3.100000e+00	-1.507939e-06	1.066274e-06	1.066274e-06
3.100000e+00	3.300000e+00	1.005293e-06	6.649387e-07	6.649387e-07
3.300000e+00	3.500000e+00	2.010585e-06	7.108493e-07	7.108493e-07
# END HISTO1D


# BEGIN HISTO1D /Test223
ErrorBars=1
LineColor=red
LineStyle=dashed
Name=Test223
Path=Test223
Scale=2.5
ScaledBy=1.06927609954596937e-17
Title=$c\bar c$ x 2.5 ($\omega$)
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	9.160730e-03	1.107641e-04	1.107641e-04
4.000000e-02	9.000000e-02	1.093759e-03	3.552825e-05	3.552825e-05
9.000000e-02	1.400000e-01	2.452914e-04	2.000507e-05	2.000507e-05
1.400000e-01	1.900000e-01	9.851870e-05	1.562252e-05	1.562252e-05
1.900000e-01	2.400000e-01	7.740754e-05	1.648803e-05	1.648803e-05
2.400000e-01	2.900000e-01	4.925934e-05	1.511286e-05	1.511286e-05
2.900000e-01	3.400000e-01	5.428580e-05	1.448110e-05	1.448110e-05
3.400000e-01	3.900000e-01	3.619054e-05	1.485998e-05	1.485998e-05
3.900000e-01	4.400000e-01	3.116408e-05	1.583137e-05	1.583137e-05
4.400000e-01	5.000000e-01	1.340391e-05	1.348221e-05	1.348221e-05
5.000000e-01	6.000000e-01	1.708998e-05	1.031344e-05	1.031344e-05
6.000000e-01	7.000000e-01	-7.037050e-06	8.871388e-06	8.871388e-06
7.000000e-01	7.500000e-01	-4.021172e-06	1.180952e-05	1.180952e-05
7.500000e-01	8.000000e-01	7.207950e-04	2.992330e-05	2.992330e-05
8.000000e-01	9.500000e-01	1.373900e-05	6.096566e-06	6.096566e-06
9.500000e-01	1.000000e+00	-4.021172e-06	8.104929e-06	8.104929e-06
1.000000e+00	1.050000e+00	-8.042344e-06	7.455452e-06	7.455452e-06
1.050000e+00	1.100000e+00	-3.015878e-06	7.947538e-06	7.947538e-06
1.100000e+00	1.400000e+00	-2.848329e-06	2.453889e-06	2.453889e-06
1.400000e+00	1.700000e+00	-2.848330e-06	1.785004e-06	1.785004e-06
1.700000e+00	2.000000e+00	-1.843037e-06	1.242575e-06	1.242575e-06
2.000000e+00	2.400000e+00	-1.048292e-13	6.996542e-07	6.996542e-07
2.400000e+00	2.700000e+00	1.507939e-06	7.768918e-07	7.768918e-07
2.700000e+00	3.000000e+00	-3.350977e-07	4.432925e-07	4.432925e-07
3.000000e+00	3.100000e+00	5.026463e-07	7.947537e-07	7.947537e-07
3.100000e+00	3.300000e+00	2.491681e-14	6.156135e-07	6.156135e-07
3.300000e+00	3.500000e+00	1.256616e-06	6.407509e-07	6.407509e-07
# END HISTO1D


# BEGIN HISTO1D /Test331
ErrorBars=1
LineColor=blue
LineStyle=dashed
Name=Test331
Path=Test331
Scale=2.5
ScaledBy=1.06927609954596937e-17
Title=$c\bar c$ x 2.5 ($\eta'$)
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.589619e-03	4.542106e-05	4.542106e-05
4.000000e-02	9.000000e-02	2.292068e-04	1.620986e-05	1.620986e-05
9.000000e-02	1.400000e-01	8.544988e-05	1.117187e-05	1.117187e-05
1.400000e-01	1.900000e-01	5.830698e-05	9.430482e-06	9.430482e-06
1.900000e-01	2.400000e-01	3.417996e-05	8.289856e-06	8.289856e-06
2.400000e-01	2.900000e-01	2.211644e-05	7.455452e-06	7.455452e-06
2.900000e-01	3.400000e-01	1.206351e-05	7.214333e-06	7.214333e-06
3.400000e-01	3.900000e-01	1.608468e-05	6.553707e-06	6.553707e-06
3.900000e-01	4.400000e-01	5.026464e-06	7.421485e-06	7.421485e-06
4.400000e-01	5.000000e-01	1.843037e-05	6.569750e-06	6.569750e-06
5.000000e-01	6.000000e-01	1.507939e-06	4.741956e-06	4.741956e-06
6.000000e-01	7.000000e-01	4.021171e-06	4.021171e-06	4.021171e-06
7.000000e-01	7.500000e-01	8.042340e-06	5.551911e-06	5.551911e-06
7.500000e-01	8.000000e-01	2.312174e-05	6.397643e-06	6.397643e-06
8.000000e-01	9.500000e-01	2.010585e-06	2.742892e-06	2.742892e-06
9.500000e-01	1.000000e+00	3.015878e-06	3.957841e-06	3.957841e-06
1.000000e+00	1.050000e+00	6.031756e-06	3.893482e-06	3.893482e-06
1.050000e+00	1.100000e+00	2.010586e-06	3.334179e-06	3.334179e-06
1.100000e+00	1.400000e+00	2.010586e-06	1.085840e-06	1.085840e-06
1.400000e+00	1.700000e+00	8.377443e-07	8.035358e-07	8.035358e-07
1.700000e+00	2.000000e+00	3.350977e-07	5.164200e-07	5.164200e-07
2.000000e+00	2.400000e+00	-3.769848e-07	2.665685e-07	2.665685e-07
2.400000e+00	2.700000e+00	1.675488e-07	1.675488e-07	1.675488e-07
2.700000e+00	3.000000e+00	-1.675488e-07	1.184749e-07	1.184749e-07
3.000000e+00	3.100000e+00	0.000000e+00	0.000000e+00	0.000000e+00
3.100000e+00	3.300000e+00	0.000000e+00	0.000000e+00	0.000000e+00
3.300000e+00	3.500000e+00	2.513232e-07	2.513232e-07	2.513232e-07
# END HISTO1D


# BEGIN HISTO1D /Test333
ErrorBars=1
LineColor=green
LineStyle=dashed
Name=Test333
Path=Test333
Scale=2.5
ScaledBy=1.06927609954596937e-17
Title=$c\bar c$ x 2.5 ($\phi$)
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.996037e-04	2.289663e-05	2.289663e-05
4.000000e-02	9.000000e-02	4.021172e-05	6.706140e-06	6.706140e-06
9.000000e-02	1.400000e-01	4.021172e-06	3.624635e-06	3.624635e-06
1.400000e-01	1.900000e-01	-1.005292e-06	2.753107e-06	2.753107e-06
1.900000e-01	2.400000e-01	1.005292e-06	3.179015e-06	3.179015e-06
2.400000e-01	2.900000e-01	9.047634e-06	4.265096e-06	4.265096e-06
2.900000e-01	3.400000e-01	2.010586e-06	3.554246e-06	3.554246e-06
3.400000e-01	3.900000e-01	-2.010586e-06	3.179015e-06	3.179015e-06
3.900000e-01	4.400000e-01	-5.026464e-06	3.015878e-06	3.015878e-06
4.400000e-01	5.000000e-01	-8.377452e-07	3.603273e-06	3.603273e-06
5.000000e-01	6.000000e-01	-4.021171e-06	2.563004e-06	2.563004e-06
6.000000e-01	7.000000e-01	-1.005292e-06	2.357620e-06	2.357620e-06
7.000000e-01	7.500000e-01	1.005293e-05	3.554246e-06	3.554246e-06
7.500000e-01	8.000000e-01	3.015878e-06	2.462454e-06	2.462454e-06
8.000000e-01	9.500000e-01	-2.010586e-06	1.421699e-06	1.421699e-06
9.500000e-01	1.000000e+00	-2.550908e-13	1.005293e-06	1.005293e-06
1.000000e+00	1.050000e+00	2.764556e-04	1.758544e-05	1.758544e-05
1.050000e+00	1.100000e+00	-1.005293e-06	2.563004e-06	2.563004e-06
1.100000e+00	1.400000e+00	6.701953e-07	6.041058e-07	6.041058e-07
1.400000e+00	1.700000e+00	-5.026463e-07	4.104090e-07	4.104090e-07
1.700000e+00	2.000000e+00	-1.675488e-07	2.369498e-07	2.369498e-07
2.000000e+00	2.400000e+00	0.000000e+00	0.000000e+00	0.000000e+00
2.400000e+00	2.700000e+00	0.000000e+00	0.000000e+00	0.000000e+00
2.700000e+00	3.000000e+00	-1.013816e-14	2.052045e-07	2.052045e-07
3.000000e+00	3.100000e+00	0.000000e+00	0.000000e+00	0.000000e+00
3.100000e+00	3.300000e+00	-5.275595e-14	3.078068e-07	3.078068e-07
3.300000e+00	3.500000e+00	0.000000e+00	0.000000e+00	0.000000e+00
# END HISTO1D


# BEGIN HISTO1D /Test443
ErrorBars=1
LineColor=orange
LineStyle=dashed
Name=Test443
Path=Test443
Scale=2.5
ScaledBy=1.06927609954596937e-17
Title=$c\bar c$ x 2.5 ($J$/$\psi$)
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.769847e-06	2.176523e-06	2.176523e-06
4.000000e-02	9.000000e-02	0.000000e+00	0.000000e+00	0.000000e+00
9.000000e-02	1.400000e-01	0.000000e+00	0.000000e+00	0.000000e+00
1.400000e-01	1.900000e-01	-1.005293e-06	7.108494e-07	7.108494e-07
1.900000e-01	2.400000e-01	0.000000e+00	0.000000e+00	0.000000e+00
2.400000e-01	2.900000e-01	1.005293e-06	1.005293e-06	1.005293e-06
2.900000e-01	3.400000e-01	0.000000e+00	0.000000e+00	0.000000e+00
3.400000e-01	3.900000e-01	0.000000e+00	0.000000e+00	0.000000e+00
3.900000e-01	4.400000e-01	1.005293e-06	1.005293e-06	1.005293e-06
4.400000e-01	5.000000e-01	0.000000e+00	0.000000e+00	0.000000e+00
5.000000e-01	6.000000e-01	0.000000e+00	0.000000e+00	0.000000e+00
6.000000e-01	7.000000e-01	0.000000e+00	0.000000e+00	0.000000e+00
7.000000e-01	7.500000e-01	0.000000e+00	0.000000e+00	0.000000e+00
7.500000e-01	8.000000e-01	2.010586e-06	1.421699e-06	1.421699e-06
8.000000e-01	9.500000e-01	0.000000e+00	-nan	-nan
9.500000e-01	1.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
1.000000e+00	1.050000e+00	0.000000e+00	0.000000e+00	0.000000e+00
1.050000e+00	1.100000e+00	0.000000e+00	0.000000e+00	0.000000e+00
1.100000e+00	1.400000e+00	-1.675488e-07	1.184749e-07	1.184749e-07
1.400000e+00	1.700000e+00	-1.675488e-07	1.184749e-07	1.184749e-07
1.700000e+00	2.000000e+00	1.479736e-14	2.902030e-07	2.902030e-07
2.000000e+00	2.400000e+00	-2.513233e-07	1.256616e-07	1.256616e-07
2.400000e+00	2.700000e+00	3.350977e-07	3.134551e-07	3.134551e-07
2.700000e+00	3.000000e+00	-4.024113e-14	2.052045e-07	2.052045e-07
3.000000e+00	3.100000e+00	2.563497e-05	3.589613e-06	3.589613e-06
3.100000e+00	3.300000e+00	0.000000e+00	0.000000e+00	0.000000e+00
3.300000e+00	3.500000e+00	0.000000e+00	0.000000e+00	0.000000e+00
# END HISTO1D



==> anc/Fig2_pPb.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=1
RatioPlot=0
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=3.0
RatioPlotYMin=0.3
LegendXPos=0.42
LegendYPos=0.94
Title=$\text{pPb} \to e^+e^- (X)$ at $\sqrt s = 5.02 $ TeV ($p_{T,ee} < 8$ GeV)
XLabel=
YLabel=$\text{d}\sigma / \text{d} m_{ee}$ [mb / GeV]
PlotXTickLabels=0
RatioPlotXTickLabels=0
XMin=1.0
DrawOnly=Test2[_VarBand] Test1[_VarBand] /ALICE_2020_I1797621/d02-x01-y01 Test2 Test1
LegendOnly=/ALICE_2020_I1797621/d02-x01-y01 Test2 Test1
# END PLOT

# BEGIN HISTO1D /ALICE_2020_I1797621/d02-x01-y01
ConnectBins=0
ErrorBars=1
IsRef=1
Path=/ALICE_2020_I1797621/d02-x01-y01
PolyMarker=*
Title=ALICE Run 2
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.309860e+02	5.946686e+01	5.946686e+01
4.000000e-02	9.000000e-02	5.880990e+01	6.590656e+00	6.590656e+00
9.000000e-02	1.400000e-01	8.271400e+00	9.393442e-01	9.393442e-01
1.400000e-01	1.900000e-01	3.481260e+00	2.109529e-01	2.109529e-01
1.900000e-01	2.400000e-01	2.815930e+00	1.886146e-01	1.886146e-01
2.400000e-01	2.900000e-01	1.993560e+00	1.807237e-01	1.807237e-01
2.900000e-01	3.400000e-01	1.552740e+00	1.574002e-01	1.574002e-01
3.400000e-01	3.900000e-01	1.289870e+00	1.566860e-01	1.566860e-01
3.900000e-01	4.400000e-01	1.064370e+00	1.602346e-01	1.602346e-01
4.400000e-01	5.000000e-01	7.172070e-01	1.473838e-01	1.473838e-01
5.000000e-01	6.000000e-01	7.436390e-01	1.147615e-01	1.147615e-01
6.000000e-01	7.000000e-01	9.085560e-01	1.153162e-01	1.153162e-01
7.000000e-01	7.500000e-01	1.234720e+00	1.572116e-01	1.572116e-01
7.500000e-01	8.000000e-01	1.298100e+00	1.420677e-01	1.420677e-01
8.000000e-01	9.500000e-01	5.553910e-01	7.091712e-02	7.091712e-02
9.500000e-01	1.000000e+00	6.479830e-01	1.086219e-01	1.086219e-01
1.000000e+00	1.050000e+00	8.066340e-01	9.945937e-02	9.945937e-02
1.050000e+00	1.100000e+00	3.457700e-01	9.420548e-02	9.420548e-02
1.100000e+00	1.400000e+00	2.910790e-01	2.908944e-02	2.908944e-02
1.400000e+00	1.700000e+00	1.719400e-01	1.819583e-02	1.819583e-02
1.700000e+00	2.000000e+00	9.180710e-02	1.146262e-02	1.146262e-02
2.000000e+00	2.400000e+00	6.414840e-02	6.635464e-03	6.635464e-03
2.400000e+00	2.700000e+00	4.983690e-02	5.159708e-03	5.159708e-03
2.700000e+00	3.000000e+00	5.208130e-02	4.462787e-03	4.462787e-03
3.000000e+00	3.100000e+00	1.520110e-01	1.002415e-02	1.002415e-02
3.100000e+00	3.300000e+00	3.223060e-02	3.621954e-03	3.621954e-03
3.300000e+00	3.500000e+00	7.950900e-03	2.464607e-03	2.464607e-03
# END HISTO1D


# BEGIN HISTO1D /Test2[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
BandComponentPDF=MUR1.0_MUF1.0_PDF.*
ErrorBandColor=purple
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=purple
LineStyle=solid
Name=Test2[_VarBand]
Path=Test2[_VarBand]
PlotOrder=2
Title=$\gamma^*/Z $ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.346802e-04	7.811020e-04	7.668844e-04
4.000000e-02	9.000000e-02	7.509770e-04	3.982482e-04	3.933920e-04
9.000000e-02	1.400000e-01	3.754886e-04	3.839285e-04	3.829654e-04
1.400000e-01	1.900000e-01	2.065186e-03	7.469054e-04	7.180574e-04
1.900000e-01	2.400000e-01	1.689698e-03	7.645289e-04	7.484763e-04
2.400000e-01	2.900000e-01	3.191652e-03	1.056223e-03	1.049855e-03
2.900000e-01	3.400000e-01	4.318118e-03	1.339956e-03	1.360035e-03
3.400000e-01	3.900000e-01	1.239112e-02	2.936241e-03	3.055815e-03
3.900000e-01	4.400000e-01	1.952541e-02	8.140154e-03	6.222991e-03
4.400000e-01	5.000000e-01	5.726200e-02	1.831871e-02	1.509324e-02
5.000000e-01	6.000000e-01	5.515928e-01	2.276760e-01	1.687860e-01
6.000000e-01	7.000000e-01	3.440414e-01	1.694929e-01	1.167137e-01
7.000000e-01	7.500000e-01	2.793634e-01	1.534743e-01	1.018040e-01
7.500000e-01	8.000000e-01	2.219138e-01	1.085844e-01	7.562109e-02
8.000000e-01	9.500000e-01	1.679686e-01	8.354026e-02	5.918368e-02
9.500000e-01	1.000000e+00	1.327352e-01	5.956277e-02	4.337950e-02
1.000000e+00	1.050000e+00	1.152750e-01	4.756010e-02	3.788611e-02
1.050000e+00	1.100000e+00	1.051368e-01	3.902779e-02	3.288625e-02
1.100000e+00	1.400000e+00	7.199993e-02	2.523430e-02	2.112661e-02
1.400000e+00	1.700000e+00	3.829983e-02	1.274883e-02	1.080657e-02
1.700000e+00	2.000000e+00	2.115252e-02	5.933968e-03	5.534689e-03
2.000000e+00	2.400000e+00	1.398695e-02	4.697567e-03	4.136480e-03
2.400000e+00	2.700000e+00	7.791387e-03	2.704104e-03	2.317363e-03
2.700000e+00	3.000000e+00	6.633630e-03	1.543410e-03	1.612829e-03
3.000000e+00	3.100000e+00	3.661013e-03	1.907378e-03	1.442885e-03
3.100000e+00	3.300000e+00	4.740543e-03	1.154290e-03	1.174875e-03
3.300000e+00	3.500000e+00	3.238588e-03	7.324888e-04	7.541058e-04
3.500000e+00	4.000000e+00	2.478224e-03	5.824738e-04	6.323820e-04
4.000000e+00	5.000000e+00	1.342372e-03	4.057471e-04	3.630335e-04
5.000000e+00	6.000000e+00	5.820072e-04	1.885716e-04	1.671770e-04
6.000000e+00	7.000000e+00	2.534548e-04	8.292662e-05	8.400090e-05
# END HISTO1D


# BEGIN HISTO1D /Test2
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2
Path=Test2
PlotOrder=2
ScaledBy=2.08002496029952710e-13
Title=$\gamma^*/Z $ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.346802e-04	7.604513e-04	7.604513e-04
4.000000e-02	9.000000e-02	7.509770e-04	3.754886e-04	3.754886e-04
9.000000e-02	1.400000e-01	3.754886e-04	3.754886e-04	3.754886e-04
1.400000e-01	1.900000e-01	2.065186e-03	6.637765e-04	6.637765e-04
1.900000e-01	2.400000e-01	1.689698e-03	6.898168e-04	6.898168e-04
2.400000e-01	2.900000e-01	3.191652e-03	9.292868e-04	9.292868e-04
2.900000e-01	3.400000e-01	4.318118e-03	1.110710e-03	1.110710e-03
3.400000e-01	3.900000e-01	1.239112e-02	1.820249e-03	1.820249e-03
3.900000e-01	4.400000e-01	1.952541e-02	2.504822e-03	2.504822e-03
4.400000e-01	5.000000e-01	5.726200e-02	3.876767e-03	3.876767e-03
5.000000e-01	6.000000e-01	5.515928e-01	9.632765e-03	9.632765e-03
6.000000e-01	7.000000e-01	3.440414e-01	7.801561e-03	7.801561e-03
7.000000e-01	7.500000e-01	2.793634e-01	9.838232e-03	9.838232e-03
7.500000e-01	8.000000e-01	2.219138e-01	8.781938e-03	8.781938e-03
8.000000e-01	9.500000e-01	1.679686e-01	4.302218e-03	4.302218e-03
9.500000e-01	1.000000e+00	1.327352e-01	6.347311e-03	6.347311e-03
1.000000e+00	1.050000e+00	1.152750e-01	5.925110e-03	5.925110e-03
1.050000e+00	1.100000e+00	1.051368e-01	5.505744e-03	5.505744e-03
1.100000e+00	1.400000e+00	7.199993e-02	1.838979e-03	1.838979e-03
1.400000e+00	1.700000e+00	3.829983e-02	1.314769e-03	1.314769e-03
1.700000e+00	2.000000e+00	2.115252e-02	9.695074e-04	9.695074e-04
2.000000e+00	2.400000e+00	1.398695e-02	6.552165e-04	6.552165e-04
2.400000e+00	2.700000e+00	7.791387e-03	5.828814e-04	5.828814e-04
2.700000e+00	3.000000e+00	6.633630e-03	5.103362e-04	5.103362e-04
3.000000e+00	3.100000e+00	3.661013e-03	7.331649e-04	7.331649e-04
3.100000e+00	3.300000e+00	4.740543e-03	5.076913e-04	5.076913e-04
3.300000e+00	3.500000e+00	3.238588e-03	4.427941e-04	4.427941e-04
3.500000e+00	4.000000e+00	2.478224e-03	2.404300e-04	2.404300e-04
4.000000e+00	5.000000e+00	1.342372e-03	1.317558e-04	1.317558e-04
5.000000e+00	6.000000e+00	5.820072e-04	8.500485e-05	8.500485e-05
6.000000e+00	7.000000e+00	2.534548e-04	6.010750e-05	6.010750e-05
# END HISTO1D


# BEGIN HISTO1D /Test1[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
BandComponentPDF=MUR1.0_MUF1.0_PDF.*
ErrorBandColor=gray
ErrorBandOpacity=0.5
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=gray
LineStyle=solid
Name=Test1[_VarBand]
Path=Test1[_VarBand]
PlotOrder=1
Title=$\gamma^*/Z $ NLO LHE
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	0.000000e+00	0.000000e+00	0.000000e+00
4.000000e-02	9.000000e-02	0.000000e+00	0.000000e+00	0.000000e+00
9.000000e-02	1.400000e-01	0.000000e+00	0.000000e+00	0.000000e+00
1.400000e-01	1.900000e-01	0.000000e+00	0.000000e+00	0.000000e+00
1.900000e-01	2.400000e-01	0.000000e+00	0.000000e+00	0.000000e+00
2.400000e-01	2.900000e-01	0.000000e+00	0.000000e+00	0.000000e+00
2.900000e-01	3.400000e-01	1.877420e-04	1.973849e-04	1.988860e-04
3.400000e-01	3.900000e-01	9.387100e-04	4.905933e-04	4.981218e-04
3.900000e-01	4.400000e-01	1.501936e-03	6.708093e-04	6.866694e-04
4.400000e-01	5.000000e-01	3.441937e-03	1.120295e-03	1.129922e-03
5.000000e-01	6.000000e-01	4.129386e-01	1.170402e-01	1.052319e-01
6.000000e-01	7.000000e-01	2.956937e-01	1.215610e-01	9.243507e-02
7.000000e-01	7.500000e-01	2.455666e-01	1.130582e-01	7.913736e-02
7.500000e-01	8.000000e-01	2.080182e-01	9.113790e-02	6.777303e-02
8.000000e-01	9.500000e-01	1.553879e-01	6.917080e-02	5.034929e-02
9.500000e-01	1.000000e+00	1.261626e-01	5.004952e-02	3.855316e-02
1.000000e+00	1.050000e+00	1.032581e-01	4.981682e-02	3.444513e-02
1.050000e+00	1.100000e+00	9.480972e-02	3.868933e-02	2.989345e-02
1.100000e+00	1.400000e+00	6.439553e-02	2.441202e-02	1.946605e-02
1.400000e+00	1.700000e+00	3.711033e-02	1.266172e-02	1.056494e-02
1.700000e+00	2.000000e+00	1.955646e-02	6.051732e-03	5.456641e-03
2.000000e+00	2.400000e+00	1.311848e-02	4.640380e-03	3.943449e-03
2.400000e+00	2.700000e+00	7.853877e-03	2.882881e-03	2.327205e-03
2.700000e+00	3.000000e+00	6.195487e-03	1.545142e-03	1.663791e-03
3.000000e+00	3.100000e+00	4.130324e-03	1.264705e-03	1.274286e-03
3.100000e+00	3.300000e+00	3.754841e-03	1.202187e-03	1.086939e-03
3.300000e+00	3.500000e+00	3.097743e-03	7.115764e-04	7.184857e-04
3.500000e+00	4.000000e+00	2.384324e-03	5.281208e-04	5.566322e-04
4.000000e+00	5.000000e+00	1.455001e-03	4.849762e-04	4.309164e-04
5.000000e+00	6.000000e+00	6.758713e-04	1.830326e-04	1.706600e-04
6.000000e+00	7.000000e+00	2.722259e-04	8.089393e-05	8.117629e-05
# END HISTO1D


# BEGIN HISTO1D /Test1
ErrorBars=1
LineColor=gray
LineStyle=solid
Name=Test1
Path=Test1
PlotOrder=1
ScaledBy=2.08000000000000376e-13
Title=$\gamma^*/Z $ NLO LHE
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	0.000000e+00	0.000000e+00	0.000000e+00
4.000000e-02	9.000000e-02	0.000000e+00	0.000000e+00	0.000000e+00
9.000000e-02	1.400000e-01	0.000000e+00	0.000000e+00	0.000000e+00
1.400000e-01	1.900000e-01	0.000000e+00	0.000000e+00	0.000000e+00
1.900000e-01	2.400000e-01	0.000000e+00	0.000000e+00	0.000000e+00
2.400000e-01	2.900000e-01	0.000000e+00	0.000000e+00	0.000000e+00
2.900000e-01	3.400000e-01	1.877420e-04	1.877421e-04	1.877421e-04
3.400000e-01	3.900000e-01	9.387100e-04	4.198040e-04	4.198040e-04
3.900000e-01	4.400000e-01	1.501936e-03	5.310147e-04	5.310147e-04
4.400000e-01	5.000000e-01	3.441937e-03	7.338235e-04	7.338235e-04
5.000000e-01	6.000000e-01	4.129386e-01	7.747061e-03	7.747061e-03
6.000000e-01	7.000000e-01	2.956937e-01	6.940110e-03	6.940110e-03
7.000000e-01	7.500000e-01	2.455666e-01	9.011619e-03	9.011619e-03
7.500000e-01	8.000000e-01	2.080182e-01	8.204994e-03	8.204994e-03
8.000000e-01	9.500000e-01	1.553879e-01	4.047475e-03	4.047475e-03
9.500000e-01	1.000000e+00	1.261626e-01	6.066131e-03	6.066131e-03
1.000000e+00	1.050000e+00	1.032581e-01	5.688305e-03	5.688305e-03
1.050000e+00	1.100000e+00	9.480972e-02	5.346530e-03	5.346530e-03
1.100000e+00	1.400000e+00	6.439553e-02	1.749463e-03	1.749463e-03
1.400000e+00	1.700000e+00	3.711033e-02	1.279465e-03	1.279465e-03
1.700000e+00	2.000000e+00	1.955646e-02	9.371444e-04	9.371444e-04
2.000000e+00	2.400000e+00	1.311848e-02	6.388232e-04	6.388232e-04
2.400000e+00	2.700000e+00	7.853877e-03	5.912135e-04	5.912135e-04
2.700000e+00	3.000000e+00	6.195487e-03	4.967188e-04	4.967188e-04
3.000000e+00	3.100000e+00	4.130324e-03	7.149004e-04	7.149004e-04
3.100000e+00	3.300000e+00	3.754841e-03	4.693551e-04	4.693551e-04
3.300000e+00	3.500000e+00	3.097743e-03	4.198040e-04	4.198040e-04
3.500000e+00	4.000000e+00	2.384324e-03	2.352401e-04	2.352401e-04
4.000000e+00	5.000000e+00	1.455001e-03	1.363555e-04	1.363555e-04
5.000000e+00	6.000000e+00	6.758713e-04	9.101133e-05	9.101133e-05
6.000000e+00	7.000000e+00	2.722259e-04	6.010679e-05	6.010679e-05
# END HISTO1D



==> anc/Fig2_pPb_pdf.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=0
RatioPlot=1
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=1.5
RatioPlotYMin=0.5
LegendXPos=0.50
LegendYPos=0.94
Title=
XLabel=$m_{ee}$ [GeV]
YLabel=$\text{d}\sigma / \text{d} m_{ee}$ [mb / GeV]
RatioPlotYLabel=PDF Ratio
XMin=1.0
DrawOnly=Test2[_VarBand] Test2
LegendOnly=Test2
RatioPlotReference=Test2
# END PLOT

# BEGIN HISTO1D /Test2[_VarBand]
BandComponentPDF=MUR1.0_MUF1.0_PDF.*
ErrorBandColor=purple
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=purple
LineStyle=solid
Name=Test2[_VarBand]
Path=Test2[_VarBand]
PlotOrder=2
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.346802e-04	7.605963e-04	7.605963e-04
4.000000e-02	9.000000e-02	7.509770e-04	3.810171e-04	3.810171e-04
9.000000e-02	1.400000e-01	3.754886e-04	3.780602e-04	3.780602e-04
1.400000e-01	1.900000e-01	2.065186e-03	6.832030e-04	6.832030e-04
1.900000e-01	2.400000e-01	1.689698e-03	7.077151e-04	7.077151e-04
2.400000e-01	2.900000e-01	3.191652e-03	9.776976e-04	9.776976e-04
2.900000e-01	3.400000e-01	4.318118e-03	1.182934e-03	1.182934e-03
3.400000e-01	3.900000e-01	1.239112e-02	2.300965e-03	2.300965e-03
3.900000e-01	4.400000e-01	1.952541e-02	3.514236e-03	3.514236e-03
4.400000e-01	5.000000e-01	5.726200e-02	7.754873e-03	7.754873e-03
5.000000e-01	6.000000e-01	5.515928e-01	7.177296e-02	7.177296e-02
6.000000e-01	7.000000e-01	3.440414e-01	4.780502e-02	4.780502e-02
7.000000e-01	7.500000e-01	2.793634e-01	4.053355e-02	4.053355e-02
7.500000e-01	8.000000e-01	2.219138e-01	3.119503e-02	3.119503e-02
8.000000e-01	9.500000e-01	1.679686e-01	2.310336e-02	2.310336e-02
9.500000e-01	1.000000e+00	1.327352e-01	1.773696e-02	1.773696e-02
1.000000e+00	1.050000e+00	1.152750e-01	1.565045e-02	1.565045e-02
1.050000e+00	1.100000e+00	1.051368e-01	1.401505e-02	1.401505e-02
1.100000e+00	1.400000e+00	7.199993e-02	8.748030e-03	8.748030e-03
1.400000e+00	1.700000e+00	3.829983e-02	4.597400e-03	4.597400e-03
1.700000e+00	2.000000e+00	2.115252e-02	2.527025e-03	2.527025e-03
2.000000e+00	2.400000e+00	1.398695e-02	1.661664e-03	1.661664e-03
2.400000e+00	2.700000e+00	7.791387e-03	1.075394e-03	1.075394e-03
2.700000e+00	3.000000e+00	6.633630e-03	8.450134e-04	8.450134e-04
3.000000e+00	3.100000e+00	3.661013e-03	8.566936e-04	8.566936e-04
3.100000e+00	3.300000e+00	4.740543e-03	6.897159e-04	6.897159e-04
3.300000e+00	3.500000e+00	3.238588e-03	5.335239e-04	5.335239e-04
3.500000e+00	4.000000e+00	2.478224e-03	3.384306e-04	3.384306e-04
4.000000e+00	5.000000e+00	1.342372e-03	1.908334e-04	1.908334e-04
5.000000e+00	6.000000e+00	5.820072e-04	1.039806e-04	1.039806e-04
6.000000e+00	7.000000e+00	2.534548e-04	6.587401e-05	6.587401e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR2.0_MUF2.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR2.0_MUF2.0_PDF99208082]
Path=Test2[MUR2.0_MUF2.0_PDF99208082]
PlotOrder=2
ScaledBy=2.08007119671527208e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.967383e-04	8.463259e-04	8.463259e-04
4.000000e-02	9.000000e-02	8.173600e-04	4.120548e-04	4.120548e-04
9.000000e-02	1.400000e-01	4.014412e-04	3.803407e-04	3.803407e-04
1.400000e-01	1.900000e-01	2.285670e-03	7.427218e-04	7.427218e-04
1.900000e-01	2.400000e-01	1.908898e-03	7.398129e-04	7.398129e-04
2.400000e-01	2.900000e-01	3.574148e-03	9.413626e-04	9.413626e-04
2.900000e-01	3.400000e-01	4.989208e-03	1.178712e-03	1.178712e-03
3.400000e-01	3.900000e-01	1.440198e-02	1.952724e-03	1.952724e-03
3.900000e-01	4.400000e-01	2.466114e-02	2.782293e-03	2.782293e-03
4.400000e-01	5.000000e-01	7.021067e-02	4.224936e-03	4.224936e-03
5.000000e-01	6.000000e-01	7.043585e-01	1.081193e-02	1.081193e-02
6.000000e-01	7.000000e-01	4.505157e-01	8.617954e-03	8.617954e-03
7.000000e-01	7.500000e-01	3.688484e-01	1.137060e-02	1.137060e-02
7.500000e-01	8.000000e-01	2.908008e-01	9.865921e-03	9.865921e-03
8.000000e-01	9.500000e-01	2.224566e-01	5.089935e-03	5.089935e-03
9.500000e-01	1.000000e+00	1.723228e-01	7.525535e-03	7.525535e-03
1.000000e+00	1.050000e+00	1.497775e-01	6.973943e-03	6.973943e-03
1.050000e+00	1.100000e+00	1.348872e-01	6.318250e-03	6.318250e-03
1.100000e+00	1.400000e+00	9.123027e-02	2.096757e-03	2.096757e-03
1.400000e+00	1.700000e+00	4.807970e-02	1.494409e-03	1.494409e-03
1.700000e+00	2.000000e+00	2.607664e-02	1.087250e-03	1.087250e-03
2.000000e+00	2.400000e+00	1.777500e-02	9.489415e-04	9.489415e-04
2.400000e+00	2.700000e+00	9.844117e-03	6.660038e-04	6.660038e-04
2.700000e+00	3.000000e+00	8.007373e-03	5.789372e-04	5.789372e-04
3.000000e+00	3.100000e+00	4.822044e-03	8.502101e-04	8.502101e-04
3.100000e+00	3.300000e+00	5.691660e-03	5.786335e-04	5.786335e-04
3.300000e+00	3.500000e+00	3.771531e-03	4.874595e-04	4.874595e-04
3.500000e+00	4.000000e+00	3.012426e-03	2.910271e-04	2.910271e-04
4.000000e+00	5.000000e+00	1.651202e-03	1.498788e-04	1.498788e-04
5.000000e+00	6.000000e+00	7.129124e-04	9.835852e-05	9.835852e-05
6.000000e+00	7.000000e+00	3.055774e-04	6.595229e-05	6.595229e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR2.0_MUF1.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR2.0_MUF1.0_PDF99208082]
Path=Test2[MUR2.0_MUF1.0_PDF99208082]
PlotOrder=2
ScaledBy=2.08348846846325253e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.085385e-04	7.375085e-04	7.375085e-04
4.000000e-02	9.000000e-02	7.115446e-04	3.587853e-04	3.587853e-04
9.000000e-02	1.400000e-01	3.455590e-04	3.280844e-04	3.280844e-04
1.400000e-01	1.900000e-01	2.019092e-03	6.554565e-04	6.554565e-04
1.900000e-01	2.400000e-01	1.641601e-03	6.114472e-04	6.114472e-04
2.400000e-01	2.900000e-01	3.216576e-03	7.745985e-04	7.745985e-04
2.900000e-01	3.400000e-01	4.569924e-03	9.404018e-04	9.404018e-04
3.400000e-01	3.900000e-01	1.341602e-02	1.684004e-03	1.684004e-03
3.900000e-01	4.400000e-01	2.404704e-02	2.407595e-03	2.407595e-03
4.400000e-01	5.000000e-01	6.732993e-02	3.599807e-03	3.599807e-03
5.000000e-01	6.000000e-01	6.867551e-01	9.679236e-03	9.679236e-03
6.000000e-01	7.000000e-01	4.465475e-01	7.700647e-03	7.700647e-03
7.000000e-01	7.500000e-01	3.727502e-01	1.305024e-02	1.305024e-02
7.500000e-01	8.000000e-01	2.871092e-01	8.851389e-03	8.851389e-03
8.000000e-01	9.500000e-01	2.192215e-01	4.768179e-03	4.768179e-03
9.500000e-01	1.000000e+00	1.683564e-01	7.725992e-03	7.725992e-03
1.000000e+00	1.050000e+00	1.440710e-01	6.204976e-03	6.204976e-03
1.050000e+00	1.100000e+00	1.278161e-01	5.720444e-03	5.720444e-03
1.100000e+00	1.400000e+00	8.669617e-02	1.898451e-03	1.898451e-03
1.400000e+00	1.700000e+00	4.560883e-02	1.340478e-03	1.340478e-03
1.700000e+00	2.000000e+00	2.440816e-02	9.556363e-04	9.556363e-04
2.000000e+00	2.400000e+00	1.670303e-02	8.934435e-04	8.934435e-04
2.400000e+00	2.700000e+00	9.308463e-03	6.039563e-04	6.039563e-04
2.700000e+00	3.000000e+00	7.287687e-03	5.089542e-04	5.089542e-04
3.000000e+00	3.100000e+00	4.729394e-03	7.794099e-04	7.794099e-04
3.100000e+00	3.300000e+00	5.284860e-03	5.401345e-04	5.401345e-04
3.300000e+00	3.500000e+00	3.458223e-03	4.267962e-04	4.267962e-04
3.500000e+00	4.000000e+00	2.755460e-03	2.581991e-04	2.581991e-04
4.000000e+00	5.000000e+00	1.558474e-03	1.349780e-04	1.349780e-04
5.000000e+00	6.000000e+00	6.775352e-04	9.196430e-05	9.196430e-05
6.000000e+00	7.000000e+00	2.814628e-04	5.840725e-05	5.840725e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF2.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF2.0_PDF99208082]
Path=Test2[MUR1.0_MUF2.0_PDF99208082]
PlotOrder=2
ScaledBy=2.08001594524446721e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.687795e-05	8.937054e-04	8.937054e-04
4.000000e-02	9.000000e-02	8.488710e-04	4.255226e-04	4.255226e-04
9.000000e-02	1.400000e-01	4.365870e-04	4.364467e-04	4.364467e-04
1.400000e-01	1.900000e-01	2.286184e-03	7.450925e-04	7.450925e-04
1.900000e-01	2.400000e-01	1.933329e-03	8.657815e-04	8.657815e-04
2.400000e-01	2.900000e-01	3.406060e-03	1.214806e-03	1.214806e-03
2.900000e-01	3.400000e-01	4.433080e-03	1.497405e-03	1.497405e-03
3.400000e-01	3.900000e-01	1.234915e-02	2.474426e-03	2.474426e-03
3.900000e-01	4.400000e-01	1.715988e-02	3.411040e-03	3.411040e-03
4.400000e-01	5.000000e-01	5.284767e-02	5.272004e-03	5.272004e-03
5.000000e-01	6.000000e-01	4.807595e-01	1.345387e-02	1.345387e-02
6.000000e-01	7.000000e-01	2.847097e-01	1.101622e-02	1.101622e-02
7.000000e-01	7.500000e-01	2.194590e-01	1.702787e-02	1.702787e-02
7.500000e-01	8.000000e-01	1.863645e-01	1.202167e-02	1.202167e-02
8.000000e-01	9.500000e-01	1.412119e-01	6.015840e-03	6.015840e-03
9.500000e-01	1.000000e+00	1.151709e-01	9.603397e-03	9.603397e-03
1.000000e+00	1.050000e+00	1.039757e-01	7.861618e-03	7.861618e-03
1.050000e+00	1.100000e+00	9.862538e-02	7.133016e-03	7.133016e-03
1.100000e+00	1.400000e+00	6.771493e-02	2.362402e-03	2.362402e-03
1.400000e+00	1.700000e+00	3.647043e-02	1.650300e-03	1.650300e-03
1.700000e+00	2.000000e+00	2.083741e-02	1.181325e-03	1.181325e-03
2.000000e+00	2.400000e+00	1.357903e-02	8.346762e-04	8.346762e-04
2.400000e+00	2.700000e+00	7.518517e-03	7.008521e-04	7.008521e-04
2.700000e+00	3.000000e+00	6.963343e-03	5.901064e-04	5.901064e-04
3.000000e+00	3.100000e+00	3.221608e-03	9.309847e-04	9.309847e-04
3.100000e+00	3.300000e+00	4.829899e-03	5.814602e-04	5.814602e-04
3.300000e+00	3.500000e+00	3.393844e-03	5.155376e-04	5.155376e-04
3.500000e+00	4.000000e+00	2.565080e-03	2.763288e-04	2.763288e-04
4.000000e+00	5.000000e+00	1.329781e-03	1.524642e-04	1.524642e-04
5.000000e+00	6.000000e+00	5.720862e-04	9.507403e-05	9.507403e-05
6.000000e+00	7.000000e+00	2.647592e-04	6.817987e-05	6.817987e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF0.5_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF0.5_PDF99208082]
Path=Test2[MUR1.0_MUF0.5_PDF99208082]
PlotOrder=2
ScaledBy=2.07986567934449286e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.326848e-04	6.347534e-04	6.347534e-04
4.000000e-02	9.000000e-02	6.350994e-04	3.182804e-04	3.182804e-04
9.000000e-02	1.400000e-01	3.086188e-04	3.143414e-04	3.143414e-04
1.400000e-01	1.900000e-01	1.763356e-03	5.644116e-04	5.644116e-04
1.900000e-01	2.400000e-01	1.400486e-03	5.371508e-04	5.371508e-04
2.400000e-01	2.900000e-01	2.792008e-03	7.104993e-04	7.104993e-04
2.900000e-01	3.400000e-01	3.833726e-03	8.233463e-04	8.233463e-04
3.400000e-01	3.900000e-01	1.130929e-02	1.426078e-03	1.426078e-03
3.900000e-01	4.400000e-01	1.909097e-02	1.957209e-03	1.957209e-03
4.400000e-01	5.000000e-01	5.454687e-02	2.981603e-03	2.981603e-03
5.000000e-01	6.000000e-01	5.400996e-01	7.686921e-03	7.686921e-03
6.000000e-01	7.000000e-01	3.464376e-01	6.256959e-03	6.256959e-03
7.000000e-01	7.500000e-01	2.899642e-01	1.037717e-02	1.037717e-02
7.500000e-01	8.000000e-01	2.229142e-01	7.071139e-03	7.071139e-03
8.000000e-01	9.500000e-01	1.689314e-01	3.559159e-03	3.559159e-03
9.500000e-01	1.000000e+00	1.315427e-01	5.616145e-03	5.616145e-03
1.000000e+00	1.050000e+00	1.120226e-01	4.782648e-03	4.782648e-03
1.050000e+00	1.100000e+00	9.996780e-02	4.519051e-03	4.519051e-03
1.100000e+00	1.400000e+00	6.864283e-02	1.522942e-03	1.522942e-03
1.400000e+00	1.700000e+00	3.647077e-02	1.090663e-03	1.090663e-03
1.700000e+00	2.000000e+00	1.976690e-02	8.041264e-04	8.041264e-04
2.000000e+00	2.400000e+00	1.322893e-02	5.896550e-04	5.896550e-04
2.400000e+00	2.700000e+00	7.426143e-03	4.995934e-04	4.995934e-04
2.700000e+00	3.000000e+00	5.968310e-03	4.322963e-04	4.322963e-04
3.000000e+00	3.100000e+00	3.701739e-03	6.205162e-04	6.205162e-04
3.100000e+00	3.300000e+00	4.386884e-03	4.525363e-04	4.525363e-04
3.300000e+00	3.500000e+00	2.932635e-03	3.731194e-04	3.731194e-04
3.500000e+00	4.000000e+00	2.257756e-03	2.058964e-04	2.058964e-04
4.000000e+00	5.000000e+00	1.276689e-03	1.142639e-04	1.142639e-04
5.000000e+00	6.000000e+00	5.592237e-04	7.673846e-05	7.673846e-05
6.000000e+00	7.000000e+00	2.327330e-04	5.170985e-05	5.170985e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR0.5_MUF1.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR0.5_MUF1.0_PDF99208082]
Path=Test2[MUR0.5_MUF1.0_PDF99208082]
PlotOrder=2
ScaledBy=2.07999867721819746e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.164590e-04	8.331424e-04	8.331424e-04
4.000000e-02	9.000000e-02	7.952044e-04	4.039025e-04	4.039025e-04
9.000000e-02	1.400000e-01	4.133000e-04	4.419607e-04	4.419607e-04
1.400000e-01	1.900000e-01	2.091550e-03	6.917982e-04	6.917982e-04
1.900000e-01	2.400000e-01	1.727926e-03	8.474753e-04	8.474753e-04
2.400000e-01	2.900000e-01	3.084206e-03	1.277198e-03	1.277198e-03
2.900000e-01	3.400000e-01	3.839440e-03	1.503010e-03	1.503010e-03
3.400000e-01	3.900000e-01	1.056710e-02	2.592988e-03	2.592988e-03
3.900000e-01	4.400000e-01	1.218291e-02	3.610936e-03	3.610936e-03
4.400000e-01	5.000000e-01	4.066570e-02	5.552277e-03	5.552277e-03
5.000000e-01	6.000000e-01	3.355257e-01	1.465800e-02	1.465800e-02
6.000000e-01	7.000000e-01	1.814298e-01	1.181443e-02	1.181443e-02
7.000000e-01	7.500000e-01	1.313384e-01	2.022750e-02	2.022750e-02
7.500000e-01	8.000000e-01	1.179069e-01	1.311061e-02	1.311061e-02
8.000000e-01	9.500000e-01	8.768653e-02	6.882516e-03	6.882516e-03
9.500000e-01	1.000000e+00	7.587464e-02	1.164590e-02	1.164590e-02
1.000000e+00	1.050000e+00	7.036366e-02	8.726229e-03	8.726229e-03
1.050000e+00	1.100000e+00	6.871226e-02	7.961879e-03	7.961879e-03
1.100000e+00	1.400000e+00	4.833050e-02	2.556255e-03	2.556255e-03
1.400000e+00	1.700000e+00	2.640880e-02	1.770583e-03	1.770583e-03
1.700000e+00	2.000000e+00	1.578353e-02	1.194950e-03	1.194950e-03
2.000000e+00	2.400000e+00	9.593090e-03	1.227094e-03	1.227094e-03
2.400000e+00	2.700000e+00	5.310317e-03	7.412250e-04	7.412250e-04
2.700000e+00	3.000000e+00	5.494957e-03	5.647291e-04	5.647291e-04
3.000000e+00	3.100000e+00	1.956851e-03	1.026476e-03	1.026476e-03
3.100000e+00	3.300000e+00	3.814975e-03	6.118830e-04	6.118830e-04
3.300000e+00	3.500000e+00	2.833820e-03	5.007152e-04	5.007152e-04
3.500000e+00	4.000000e+00	2.004156e-03	3.004495e-04	3.004495e-04
4.000000e+00	5.000000e+00	9.843031e-04	1.527900e-04	1.527900e-04
5.000000e+00	6.000000e+00	4.246945e-04	9.920563e-05	9.920563e-05
6.000000e+00	7.000000e+00	2.055806e-04	6.584334e-05	6.584334e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR0.5_MUF0.5_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR0.5_MUF0.5_PDF99208082]
Path=Test2[MUR0.5_MUF0.5_PDF99208082]
PlotOrder=2
ScaledBy=2.07998687422845437e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.863778e-04	6.742487e-04	6.742487e-04
4.000000e-02	9.000000e-02	6.881262e-04	3.479877e-04	3.479877e-04
9.000000e-02	1.400000e-01	3.398364e-04	3.697717e-04	3.697717e-04
1.400000e-01	1.900000e-01	1.841159e-03	5.921964e-04	5.921964e-04
1.900000e-01	2.400000e-01	1.466274e-03	6.325573e-04	6.325573e-04
2.400000e-01	2.900000e-01	2.843246e-03	9.070731e-04	9.070731e-04
2.900000e-01	3.400000e-01	3.688716e-03	1.037145e-03	1.037145e-03
3.400000e-01	3.900000e-01	1.064598e-02	1.719293e-03	1.719293e-03
3.900000e-01	4.400000e-01	1.520051e-02	2.348708e-03	2.348708e-03
4.400000e-01	5.000000e-01	4.632312e-02	3.664678e-03	3.664678e-03
5.000000e-01	6.000000e-01	4.254832e-01	9.172017e-03	9.172017e-03
6.000000e-01	7.000000e-01	2.572533e-01	7.444755e-03	7.444755e-03
7.000000e-01	7.500000e-01	2.075558e-01	9.587640e-03	9.587640e-03
7.500000e-01	8.000000e-01	1.650647e-01	8.398943e-03	8.398943e-03
8.000000e-01	9.500000e-01	1.238308e-01	4.208061e-03	4.208061e-03
9.500000e-01	1.000000e+00	1.001193e-01	6.368915e-03	6.368915e-03
1.000000e+00	1.050000e+00	8.704268e-02	5.741509e-03	5.741509e-03
1.050000e+00	1.100000e+00	7.979158e-02	5.327185e-03	5.327185e-03
1.100000e+00	1.400000e+00	5.557163e-02	1.743258e-03	1.743258e-03
1.400000e+00	1.700000e+00	2.985141e-02	1.246902e-03	1.246902e-03
1.700000e+00	2.000000e+00	1.685097e-02	8.958718e-04	8.958718e-04
2.000000e+00	2.400000e+00	1.070161e-02	7.958392e-04	7.958392e-04
2.400000e+00	2.700000e+00	5.976337e-03	5.527743e-04	5.527743e-04
2.700000e+00	3.000000e+00	5.342093e-03	4.618993e-04	4.618993e-04
3.000000e+00	3.100000e+00	2.673625e-03	7.015489e-04	7.015489e-04
3.100000e+00	3.300000e+00	3.875722e-03	4.781902e-04	4.781902e-04
3.300000e+00	3.500000e+00	2.736700e-03	4.084783e-04	4.084783e-04
3.500000e+00	4.000000e+00	2.004992e-03	2.323629e-04	2.323629e-04
4.000000e+00	5.000000e+00	1.060391e-03	1.222950e-04	1.222950e-04
5.000000e+00	6.000000e+00	4.632520e-04	7.971450e-05	7.971450e-05
6.000000e+00	7.000000e+00	2.030818e-04	5.610587e-05	5.610587e-05
# END HISTO1D


# BEGIN HISTO1D /Test2
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2
Path=Test2
PlotOrder=2
ScaledBy=2.08002496029952710e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.346802e-04	7.604513e-04	7.604513e-04
4.000000e-02	9.000000e-02	7.509770e-04	3.754886e-04	3.754886e-04
9.000000e-02	1.400000e-01	3.754886e-04	3.754886e-04	3.754886e-04
1.400000e-01	1.900000e-01	2.065186e-03	6.637765e-04	6.637765e-04
1.900000e-01	2.400000e-01	1.689698e-03	6.898168e-04	6.898168e-04
2.400000e-01	2.900000e-01	3.191652e-03	9.292868e-04	9.292868e-04
2.900000e-01	3.400000e-01	4.318118e-03	1.110710e-03	1.110710e-03
3.400000e-01	3.900000e-01	1.239112e-02	1.820249e-03	1.820249e-03
3.900000e-01	4.400000e-01	1.952541e-02	2.504822e-03	2.504822e-03
4.400000e-01	5.000000e-01	5.726200e-02	3.876767e-03	3.876767e-03
5.000000e-01	6.000000e-01	5.515928e-01	9.632765e-03	9.632765e-03
6.000000e-01	7.000000e-01	3.440414e-01	7.801561e-03	7.801561e-03
7.000000e-01	7.500000e-01	2.793634e-01	9.838232e-03	9.838232e-03
7.500000e-01	8.000000e-01	2.219138e-01	8.781938e-03	8.781938e-03
8.000000e-01	9.500000e-01	1.679686e-01	4.302218e-03	4.302218e-03
9.500000e-01	1.000000e+00	1.327352e-01	6.347311e-03	6.347311e-03
1.000000e+00	1.050000e+00	1.152750e-01	5.925110e-03	5.925110e-03
1.050000e+00	1.100000e+00	1.051368e-01	5.505744e-03	5.505744e-03
1.100000e+00	1.400000e+00	7.199993e-02	1.838979e-03	1.838979e-03
1.400000e+00	1.700000e+00	3.829983e-02	1.314769e-03	1.314769e-03
1.700000e+00	2.000000e+00	2.115252e-02	9.695074e-04	9.695074e-04
2.000000e+00	2.400000e+00	1.398695e-02	6.552165e-04	6.552165e-04
2.400000e+00	2.700000e+00	7.791387e-03	5.828814e-04	5.828814e-04
2.700000e+00	3.000000e+00	6.633630e-03	5.103362e-04	5.103362e-04
3.000000e+00	3.100000e+00	3.661013e-03	7.331649e-04	7.331649e-04
3.100000e+00	3.300000e+00	4.740543e-03	5.076913e-04	5.076913e-04
3.300000e+00	3.500000e+00	3.238588e-03	4.427941e-04	4.427941e-04
3.500000e+00	4.000000e+00	2.478224e-03	2.404300e-04	2.404300e-04
4.000000e+00	5.000000e+00	1.342372e-03	1.317558e-04	1.317558e-04
5.000000e+00	6.000000e+00	5.820072e-04	8.500485e-05	8.500485e-05
6.000000e+00	7.000000e+00	2.534548e-04	6.010750e-05	6.010750e-05
# END HISTO1D



==> anc/Fig2_pPb_scale.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=0
RatioPlot=1
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=2.00
RatioPlotYMin=0.00
LegendXPos=0.50
LegendYPos=0.94
Title=
XLabel=
YLabel=$\text{d}\sigma / \text{d} m_{ee}$ [mb / GeV]
RatioPlotYLabel=Scale Ratio
PlotXTickLabels=0
RatioPlotXTickLabels=0
XMin=1.0
DrawOnly=Test2[_VarBand] Test2
LegendOnly=Test2
RatioPlotReference=Test2
# END PLOT

# BEGIN HISTO1D /Test2[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
ErrorBandColor=purple
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=purple
LineStyle=solid
Name=Test2[_VarBand]
Path=Test2[_VarBand]
PlotOrder=2
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.346802e-04	7.809609e-04	7.667406e-04
4.000000e-02	9.000000e-02	7.509770e-04	3.929623e-04	3.880399e-04
9.000000e-02	1.400000e-01	3.754886e-04	3.813965e-04	3.804270e-04
1.400000e-01	1.900000e-01	2.065186e-03	7.291780e-04	6.995994e-04
1.900000e-01	2.400000e-01	1.689698e-03	7.479912e-04	7.315759e-04
2.400000e-01	2.900000e-01	3.191652e-03	1.011578e-03	1.004926e-03
2.900000e-01	3.400000e-01	4.318118e-03	1.276646e-03	1.297705e-03
3.400000e-01	3.900000e-01	1.239112e-02	2.576893e-03	2.712355e-03
3.900000e-01	4.400000e-01	1.952541e-02	7.757988e-03	5.714009e-03
4.400000e-01	5.000000e-01	5.726200e-02	1.704308e-02	1.351656e-02
5.000000e-01	6.000000e-01	5.515928e-01	2.162817e-01	1.530691e-01
6.000000e-01	7.000000e-01	3.440414e-01	1.627986e-01	1.067597e-01
7.000000e-01	7.500000e-01	2.793634e-01	1.483516e-01	9.390360e-02
7.500000e-01	8.000000e-01	2.219138e-01	1.043770e-01	6.944452e-02
8.000000e-01	9.500000e-01	1.679686e-01	8.039726e-02	5.465758e-02
9.500000e-01	1.000000e+00	1.327352e-01	5.721374e-02	4.009326e-02
1.000000e+00	1.050000e+00	1.152750e-01	4.530048e-02	3.500754e-02
1.050000e+00	1.100000e+00	1.051368e-01	3.683830e-02	3.025553e-02
1.100000e+00	1.400000e+00	7.199993e-02	2.374076e-02	1.931806e-02
1.400000e+00	1.700000e+00	3.829983e-02	1.196350e-02	9.867847e-03
1.700000e+00	2.000000e+00	2.115252e-02	5.455829e-03	5.018652e-03
2.000000e+00	2.400000e+00	1.398695e-02	4.442445e-03	3.844301e-03
2.400000e+00	2.700000e+00	7.791387e-03	2.548619e-03	2.133882e-03
2.700000e+00	3.000000e+00	6.633630e-03	1.388708e-03	1.465474e-03
3.000000e+00	3.100000e+00	3.661013e-03	1.855182e-03	1.373144e-03
3.100000e+00	3.300000e+00	4.740543e-03	1.055665e-03	1.078135e-03
3.300000e+00	3.500000e+00	3.238588e-03	6.692971e-04	6.928884e-04
3.500000e+00	4.000000e+00	2.478224e-03	5.315516e-04	5.858143e-04
4.000000e+00	5.000000e+00	1.342372e-03	3.815402e-04	3.357612e-04
5.000000e+00	6.000000e+00	5.820072e-04	1.788103e-04	1.560833e-04
6.000000e+00	7.000000e+00	2.534548e-04	7.842417e-05	7.955927e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208120]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208120]
Path=Test2[MUR1.0_MUF1.0_PDF99208120]
PlotOrder=2
ScaledBy=2.08001716495523057e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.314953e-04	7.376947e-04	7.376947e-04
4.000000e-02	9.000000e-02	7.259676e-04	3.629907e-04	3.629907e-04
9.000000e-02	1.400000e-01	3.594768e-04	3.676866e-04	3.676866e-04
1.400000e-01	1.900000e-01	2.003576e-03	6.439342e-04	6.439342e-04
1.900000e-01	2.400000e-01	1.628770e-03	6.680772e-04	6.680772e-04
2.400000e-01	2.900000e-01	3.074020e-03	9.103028e-04	9.103028e-04
2.900000e-01	3.400000e-01	4.163904e-03	1.085242e-03	1.085242e-03
3.400000e-01	3.900000e-01	1.187573e-02	1.779592e-03	1.779592e-03
3.900000e-01	4.400000e-01	1.863286e-02	2.444667e-03	2.444667e-03
4.400000e-01	5.000000e-01	5.479212e-02	3.780976e-03	3.780976e-03
5.000000e-01	6.000000e-01	5.257802e-01	9.387917e-03	9.387917e-03
6.000000e-01	7.000000e-01	3.272027e-01	7.606665e-03	7.606665e-03
7.000000e-01	7.500000e-01	2.652756e-01	9.613432e-03	9.613432e-03
7.500000e-01	8.000000e-01	2.110840e-01	8.548576e-03	8.548576e-03
8.000000e-01	9.500000e-01	1.596827e-01	4.194268e-03	4.194268e-03
9.500000e-01	1.000000e+00	1.267028e-01	6.186952e-03	6.186952e-03
1.000000e+00	1.050000e+00	1.098707e-01	5.765343e-03	5.765343e-03
1.050000e+00	1.100000e+00	1.003364e-01	5.357811e-03	5.357811e-03
1.100000e+00	1.400000e+00	6.883277e-02	1.787959e-03	1.787959e-03
1.400000e+00	1.700000e+00	3.666460e-02	1.277392e-03	1.277392e-03
1.700000e+00	2.000000e+00	2.029709e-02	9.410374e-04	9.410374e-04
2.000000e+00	2.400000e+00	1.341653e-02	6.362093e-04	6.362093e-04
2.400000e+00	2.700000e+00	7.452473e-03	5.660348e-04	5.660348e-04
2.700000e+00	3.000000e+00	6.375327e-03	4.945576e-04	4.945576e-04
3.000000e+00	3.100000e+00	3.494181e-03	7.121679e-04	7.121679e-04
3.100000e+00	3.300000e+00	4.564305e-03	4.915690e-04	4.915690e-04
3.300000e+00	3.500000e+00	3.123815e-03	4.304681e-04	4.304681e-04
3.500000e+00	4.000000e+00	2.387640e-03	2.336984e-04	2.336984e-04
4.000000e+00	5.000000e+00	1.289805e-03	1.277929e-04	1.277929e-04
5.000000e+00	6.000000e+00	5.594907e-04	8.244922e-05	8.244922e-05
6.000000e+00	7.000000e+00	2.431101e-04	5.833423e-05	5.833423e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208119]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208119]
Path=Test2[MUR1.0_MUF1.0_PDF99208119]
PlotOrder=2
ScaledBy=2.08003343691980690e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.380857e-04	7.853271e-04	7.853271e-04
4.000000e-02	9.000000e-02	7.782112e-04	3.891138e-04	3.891138e-04
9.000000e-02	1.400000e-01	3.927686e-04	3.839961e-04	3.839961e-04
1.400000e-01	1.900000e-01	2.132466e-03	6.857545e-04	6.857545e-04
1.900000e-01	2.400000e-01	1.756251e-03	7.135915e-04	7.135915e-04
2.400000e-01	2.900000e-01	3.320050e-03	9.503343e-04	9.503343e-04
2.900000e-01	3.400000e-01	4.486920e-03	1.138309e-03	1.138309e-03
3.400000e-01	3.900000e-01	1.296098e-02	1.867246e-03	1.867246e-03
3.900000e-01	4.400000e-01	2.051258e-02	2.571540e-03	2.571540e-03
4.400000e-01	5.000000e-01	5.998570e-02	3.982813e-03	3.982813e-03
5.000000e-01	6.000000e-01	5.799703e-01	9.913685e-03	9.913685e-03
6.000000e-01	7.000000e-01	3.627187e-01	8.023171e-03	8.023171e-03
7.000000e-01	7.500000e-01	2.949452e-01	1.011751e-02	1.011751e-02
7.500000e-01	8.000000e-01	2.338976e-01	9.048651e-03	9.048651e-03
8.000000e-01	9.500000e-01	1.769793e-01	4.426634e-03	4.426634e-03
9.500000e-01	1.000000e+00	1.394789e-01	6.529542e-03	6.529542e-03
1.000000e+00	1.050000e+00	1.210675e-01	6.100414e-03	6.100414e-03
1.050000e+00	1.100000e+00	1.103965e-01	5.670472e-03	5.670472e-03
1.100000e+00	1.400000e+00	7.547087e-02	1.896365e-03	1.896365e-03
1.400000e+00	1.700000e+00	4.011223e-02	1.356616e-03	1.356616e-03
1.700000e+00	2.000000e+00	2.209850e-02	1.001032e-03	1.001032e-03
2.000000e+00	2.400000e+00	1.461603e-02	6.769258e-04	6.769258e-04
2.400000e+00	2.700000e+00	8.164480e-03	6.017979e-04	6.017979e-04
2.700000e+00	3.000000e+00	6.916553e-03	5.277423e-04	5.277423e-04
3.000000e+00	3.100000e+00	3.844020e-03	7.563426e-04	7.563426e-04
3.100000e+00	3.300000e+00	4.932896e-03	5.254676e-04	5.254676e-04
3.300000e+00	3.500000e+00	3.363909e-03	4.562635e-04	4.562635e-04
3.500000e+00	4.000000e+00	2.577502e-03	2.479076e-04	2.479076e-04
4.000000e+00	5.000000e+00	1.400027e-03	1.361472e-04	1.361472e-04
5.000000e+00	6.000000e+00	6.066263e-04	8.782769e-05	8.782769e-05
6.000000e+00	7.000000e+00	2.647190e-04	6.205996e-05	6.205996e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208118]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208118]
Path=Test2[MUR1.0_MUF1.0_PDF99208118]
PlotOrder=2
ScaledBy=2.08002441577286069e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.320526e-04	7.561821e-04	7.561821e-04
4.000000e-02	9.000000e-02	7.471572e-04	3.735795e-04	3.735795e-04
9.000000e-02	1.400000e-01	3.731354e-04	3.746324e-04	3.746324e-04
1.400000e-01	1.900000e-01	2.057868e-03	6.612031e-04	6.612031e-04
1.900000e-01	2.400000e-01	1.679620e-03	6.870921e-04	6.870921e-04
2.400000e-01	2.900000e-01	3.173070e-03	9.272022e-04	9.272022e-04
2.900000e-01	3.400000e-01	4.289410e-03	1.107434e-03	1.107434e-03
3.400000e-01	3.900000e-01	1.231201e-02	1.814323e-03	1.814323e-03
3.900000e-01	4.400000e-01	1.934935e-02	2.496495e-03	2.496495e-03
4.400000e-01	5.000000e-01	5.683270e-02	3.864398e-03	3.864398e-03
5.000000e-01	6.000000e-01	5.469469e-01	9.599714e-03	9.599714e-03
6.000000e-01	7.000000e-01	3.410287e-01	7.777489e-03	7.777489e-03
7.000000e-01	7.500000e-01	2.767370e-01	9.807899e-03	9.807899e-03
7.500000e-01	8.000000e-01	2.199668e-01	8.752111e-03	8.752111e-03
8.000000e-01	9.500000e-01	1.664194e-01	4.288563e-03	4.288563e-03
9.500000e-01	1.000000e+00	1.316840e-01	6.323216e-03	6.323216e-03
1.000000e+00	1.050000e+00	1.142748e-01	5.902658e-03	5.902658e-03
1.050000e+00	1.100000e+00	1.042806e-01	5.483570e-03	5.483570e-03
1.100000e+00	1.400000e+00	7.144083e-02	1.831432e-03	1.831432e-03
1.400000e+00	1.700000e+00	3.801573e-02	1.309375e-03	1.309375e-03
1.700000e+00	2.000000e+00	2.100665e-02	9.654413e-04	9.654413e-04
2.000000e+00	2.400000e+00	1.388579e-02	6.523206e-04	6.523206e-04
2.400000e+00	2.700000e+00	7.733687e-03	5.803336e-04	5.803336e-04
2.700000e+00	3.000000e+00	6.593090e-03	5.080927e-04	5.080927e-04
3.000000e+00	3.100000e+00	3.632041e-03	7.301507e-04	7.301507e-04
3.100000e+00	3.300000e+00	4.706535e-03	5.050567e-04	5.050567e-04
3.300000e+00	3.500000e+00	3.218245e-03	4.407546e-04	4.407546e-04
3.500000e+00	4.000000e+00	2.464330e-03	2.394530e-04	2.394530e-04
4.000000e+00	5.000000e+00	1.332355e-03	1.311444e-04	1.311444e-04
5.000000e+00	6.000000e+00	5.773873e-04	8.454313e-05	8.454313e-05
6.000000e+00	7.000000e+00	2.514874e-04	5.979462e-05	5.979462e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208117]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208117]
Path=Test2[MUR1.0_MUF1.0_PDF99208117]
PlotOrder=2
ScaledBy=2.08002506024163517e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.371488e-04	7.645139e-04	7.645139e-04
4.000000e-02	9.000000e-02	7.545458e-04	3.772737e-04	3.772737e-04
9.000000e-02	1.400000e-01	3.777408e-04	3.763068e-04	3.763068e-04
1.400000e-01	1.900000e-01	2.072216e-03	6.662510e-04	6.662510e-04
1.900000e-01	2.400000e-01	1.699218e-03	6.924455e-04	6.924455e-04
2.400000e-01	2.900000e-01	3.209358e-03	9.312931e-04	9.312931e-04
2.900000e-01	3.400000e-01	4.345256e-03	1.113845e-03	1.113845e-03
3.400000e-01	3.900000e-01	1.247075e-02	1.825515e-03	1.825515e-03
3.900000e-01	4.400000e-01	1.969446e-02	2.513085e-03	2.513085e-03
4.400000e-01	5.000000e-01	5.767417e-02	3.888436e-03	3.888436e-03
5.000000e-01	6.000000e-01	5.558975e-01	9.663516e-03	9.663516e-03
6.000000e-01	7.000000e-01	3.469638e-01	7.827179e-03	7.827179e-03
7.000000e-01	7.500000e-01	2.818566e-01	9.868514e-03	9.868514e-03
7.500000e-01	8.000000e-01	2.237806e-01	8.811545e-03	8.811545e-03
8.000000e-01	9.500000e-01	1.693073e-01	4.317830e-03	4.317830e-03
9.500000e-01	1.000000e+00	1.338145e-01	6.369169e-03	6.369169e-03
1.000000e+00	1.050000e+00	1.160725e-01	5.943331e-03	5.943331e-03
1.050000e+00	1.100000e+00	1.059227e-01	5.526625e-03	5.526625e-03
1.100000e+00	1.400000e+00	7.251627e-02	1.846164e-03	1.846164e-03
1.400000e+00	1.700000e+00	3.858137e-02	1.320213e-03	1.320213e-03
1.700000e+00	2.000000e+00	2.129713e-02	9.735518e-04	9.735518e-04
2.000000e+00	2.400000e+00	1.408517e-02	6.582210e-04	6.582210e-04
2.400000e+00	2.700000e+00	7.846490e-03	5.853588e-04	5.853588e-04
2.700000e+00	3.000000e+00	6.672503e-03	5.125025e-04	5.125025e-04
3.000000e+00	3.100000e+00	3.687780e-03	7.359596e-04	7.359596e-04
3.100000e+00	3.300000e+00	4.772394e-03	5.101894e-04	5.101894e-04
3.300000e+00	3.500000e+00	3.257930e-03	4.447436e-04	4.447436e-04
3.500000e+00	4.000000e+00	2.491664e-03	2.414070e-04	2.414070e-04
4.000000e+00	5.000000e+00	1.351910e-03	1.323506e-04	1.323506e-04
5.000000e+00	6.000000e+00	5.862713e-04	8.543856e-05	8.543856e-05
6.000000e+00	7.000000e+00	2.552673e-04	6.039758e-05	6.039758e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208116]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208116]
Path=Test2[MUR1.0_MUF1.0_PDF99208116]
PlotOrder=2
ScaledBy=2.08002398584476241e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.357344e-04	7.595425e-04	7.595425e-04
4.000000e-02	9.000000e-02	7.492786e-04	3.746396e-04	3.746396e-04
9.000000e-02	1.400000e-01	3.772040e-04	3.743144e-04	3.743144e-04
1.400000e-01	1.900000e-01	2.062020e-03	6.626018e-04	6.626018e-04
1.900000e-01	2.400000e-01	1.684657e-03	6.886564e-04	6.886564e-04
2.400000e-01	2.900000e-01	3.182482e-03	9.302621e-04	9.302621e-04
2.900000e-01	3.400000e-01	4.305434e-03	1.111228e-03	1.111228e-03
3.400000e-01	3.900000e-01	1.233866e-02	1.820183e-03	1.820183e-03
3.900000e-01	4.400000e-01	1.941281e-02	2.504584e-03	2.504584e-03
4.400000e-01	5.000000e-01	5.696672e-02	3.876067e-03	3.876067e-03
5.000000e-01	6.000000e-01	5.481466e-01	9.628049e-03	9.628049e-03
6.000000e-01	7.000000e-01	3.417406e-01	7.800513e-03	7.800513e-03
7.000000e-01	7.500000e-01	2.773740e-01	9.839370e-03	9.839370e-03
7.500000e-01	8.000000e-01	2.204526e-01	8.776330e-03	8.776330e-03
8.000000e-01	9.500000e-01	1.667841e-01	4.302021e-03	4.302021e-03
9.500000e-01	1.000000e+00	1.319952e-01	6.344418e-03	6.344418e-03
1.000000e+00	1.050000e+00	1.145263e-01	5.919786e-03	5.919786e-03
1.050000e+00	1.100000e+00	1.045313e-01	5.501150e-03	5.501150e-03
1.100000e+00	1.400000e+00	7.161680e-02	1.837131e-03	1.837131e-03
1.400000e+00	1.700000e+00	3.811670e-02	1.313460e-03	1.313460e-03
1.700000e+00	2.000000e+00	2.106342e-02	9.683005e-04	9.683005e-04
2.000000e+00	2.400000e+00	1.392643e-02	6.544036e-04	6.544036e-04
2.400000e+00	2.700000e+00	7.751440e-03	5.820982e-04	5.820982e-04
2.700000e+00	3.000000e+00	6.610757e-03	5.095616e-04	5.095616e-04
3.000000e+00	3.100000e+00	3.640115e-03	7.324197e-04	7.324197e-04
3.100000e+00	3.300000e+00	4.725071e-03	5.069019e-04	5.069019e-04
3.300000e+00	3.500000e+00	3.229914e-03	4.424527e-04	4.424527e-04
3.500000e+00	4.000000e+00	2.470590e-03	2.402157e-04	2.402157e-04
4.000000e+00	5.000000e+00	1.337421e-03	1.315892e-04	1.315892e-04
5.000000e+00	6.000000e+00	5.796401e-04	8.485804e-05	8.485804e-05
6.000000e+00	7.000000e+00	2.524791e-04	6.003436e-05	6.003436e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208115]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208115]
Path=Test2[MUR1.0_MUF1.0_PDF99208115]
PlotOrder=2
ScaledBy=2.08002568413759251e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.332956e-04	7.614251e-04	7.614251e-04
4.000000e-02	9.000000e-02	7.528278e-04	3.764144e-04	3.764144e-04
9.000000e-02	1.400000e-01	3.735768e-04	3.768242e-04	3.768242e-04
1.400000e-01	1.900000e-01	2.069102e-03	6.652052e-04	6.652052e-04
1.900000e-01	2.400000e-01	1.695283e-03	6.912033e-04	6.912033e-04
2.400000e-01	2.900000e-01	3.201984e-03	9.282534e-04	9.282534e-04
2.900000e-01	3.400000e-01	4.331890e-03	1.110134e-03	1.110134e-03
3.400000e-01	3.900000e-01	1.245543e-02	1.820018e-03	1.820018e-03
3.900000e-01	4.400000e-01	1.965260e-02	2.505391e-03	2.505391e-03
4.400000e-01	5.000000e-01	5.759847e-02	3.877625e-03	3.877625e-03
5.000000e-01	6.000000e-01	5.553524e-01	9.638281e-03	9.638281e-03
6.000000e-01	7.000000e-01	3.466966e-01	7.806187e-03	7.806187e-03
7.000000e-01	7.500000e-01	2.815954e-01	9.839907e-03	9.839907e-03
7.500000e-01	8.000000e-01	2.235758e-01	8.790363e-03	8.790363e-03
8.000000e-01	9.500000e-01	1.691555e-01	4.305447e-03	4.305447e-03
9.500000e-01	1.000000e+00	1.336545e-01	6.349828e-03	6.349828e-03
1.000000e+00	1.050000e+00	1.159513e-01	5.927899e-03	5.927899e-03
1.050000e+00	1.100000e+00	1.057870e-01	5.510485e-03	5.510485e-03
1.100000e+00	1.400000e+00	7.241403e-02	1.841129e-03	1.841129e-03
1.400000e+00	1.700000e+00	3.851763e-02	1.316588e-03	1.316588e-03
1.700000e+00	2.000000e+00	2.125868e-02	9.710633e-04	9.710633e-04
2.000000e+00	2.400000e+00	1.405670e-02	6.564012e-04	6.564012e-04
2.400000e+00	2.700000e+00	7.836457e-03	5.838246e-04	5.838246e-04
2.700000e+00	3.000000e+00	6.659667e-03	5.112500e-04	5.112500e-04
3.000000e+00	3.100000e+00	3.683640e-03	7.339463e-04	7.339463e-04
3.100000e+00	3.300000e+00	4.756918e-03	5.085415e-04	5.085415e-04
3.300000e+00	3.500000e+00	3.248074e-03	4.431582e-04	4.431582e-04
3.500000e+00	4.000000e+00	2.487056e-03	2.407242e-04	2.407242e-04
4.000000e+00	5.000000e+00	1.347808e-03	1.319522e-04	1.319522e-04
5.000000e+00	6.000000e+00	5.844448e-04	8.515674e-05	8.515674e-05
6.000000e+00	7.000000e+00	2.544523e-04	6.017647e-05	6.017647e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208114]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208114]
Path=Test2[MUR1.0_MUF1.0_PDF99208114]
PlotOrder=2
ScaledBy=2.08002378421137381e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.358227e-04	7.562088e-04	7.562088e-04
4.000000e-02	9.000000e-02	7.439538e-04	3.719824e-04	3.719824e-04
9.000000e-02	1.400000e-01	3.751990e-04	3.756439e-04	3.756439e-04
1.400000e-01	1.900000e-01	2.044954e-03	6.572412e-04	6.572412e-04
1.900000e-01	2.400000e-01	1.671470e-03	6.864914e-04	6.864914e-04
2.400000e-01	2.900000e-01	3.165464e-03	9.341109e-04	9.341109e-04
2.900000e-01	3.400000e-01	4.267132e-03	1.114913e-03	1.114913e-03
3.400000e-01	3.900000e-01	1.220015e-02	1.821043e-03	1.821043e-03
3.900000e-01	4.400000e-01	1.906281e-02	2.508174e-03	2.508174e-03
4.400000e-01	5.000000e-01	5.612330e-02	3.882188e-03	3.882188e-03
5.000000e-01	6.000000e-01	5.379522e-01	9.636127e-03	9.636127e-03
6.000000e-01	7.000000e-01	3.346848e-01	7.808362e-03	7.808362e-03
7.000000e-01	7.500000e-01	2.712570e-01	9.879929e-03	9.879929e-03
7.500000e-01	8.000000e-01	2.160048e-01	8.777077e-03	8.777077e-03
8.000000e-01	9.500000e-01	1.634093e-01	4.306648e-03	4.306648e-03
9.500000e-01	1.000000e+00	1.296191e-01	6.351013e-03	6.351013e-03
1.000000e+00	1.050000e+00	1.125725e-01	5.920495e-03	5.920495e-03
1.050000e+00	1.100000e+00	1.027790e-01	5.498111e-03	5.498111e-03
1.100000e+00	1.400000e+00	7.052407e-02	1.834778e-03	1.834778e-03
1.400000e+00	1.700000e+00	3.755473e-02	1.311190e-03	1.311190e-03
1.700000e+00	2.000000e+00	2.080414e-02	9.660400e-04	9.660400e-04
2.000000e+00	2.400000e+00	1.374736e-02	6.527317e-04	6.527317e-04
2.400000e+00	2.700000e+00	7.642503e-03	5.808419e-04	5.808419e-04
2.700000e+00	3.000000e+00	6.553300e-03	5.082158e-04	5.082158e-04
3.000000e+00	3.100000e+00	3.580630e-03	7.319806e-04	7.319806e-04
3.100000e+00	3.300000e+00	4.684045e-03	5.053991e-04	5.053991e-04
3.300000e+00	3.500000e+00	3.209556e-03	4.422157e-04	4.422157e-04
3.500000e+00	4.000000e+00	2.450224e-03	2.398975e-04	2.398975e-04
4.000000e+00	5.000000e+00	1.323369e-03	1.313013e-04	1.313013e-04
5.000000e+00	6.000000e+00	5.724941e-04	8.448739e-05	8.448739e-05
6.000000e+00	7.000000e+00	2.503042e-04	5.994988e-05	5.994988e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208113]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208113]
Path=Test2[MUR1.0_MUF1.0_PDF99208113]
PlotOrder=2
ScaledBy=2.08002338829879116e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.332955e-04	7.594045e-04	7.594045e-04
4.000000e-02	9.000000e-02	7.513586e-04	3.756834e-04	3.756834e-04
9.000000e-02	1.400000e-01	3.709680e-04	3.730795e-04	3.730795e-04
1.400000e-01	1.900000e-01	2.071740e-03	6.658609e-04	6.658609e-04
1.900000e-01	2.400000e-01	1.693518e-03	6.877153e-04	6.877153e-04
2.400000e-01	2.900000e-01	3.191534e-03	9.193763e-04	9.193763e-04
2.900000e-01	3.400000e-01	4.330838e-03	1.099592e-03	1.099592e-03
3.400000e-01	3.900000e-01	1.247361e-02	1.808862e-03	1.808862e-03
3.900000e-01	4.400000e-01	1.980651e-02	2.488048e-03	2.488048e-03
4.400000e-01	5.000000e-01	5.787125e-02	3.848437e-03	3.848437e-03
5.000000e-01	6.000000e-01	5.596978e-01	9.578494e-03	9.578494e-03
6.000000e-01	7.000000e-01	3.499344e-01	7.752558e-03	7.752558e-03
7.000000e-01	7.500000e-01	2.845546e-01	9.776691e-03	9.776691e-03
7.500000e-01	8.000000e-01	2.255332e-01	8.736791e-03	8.736791e-03
8.000000e-01	9.500000e-01	1.706086e-01	4.276211e-03	4.276211e-03
9.500000e-01	1.000000e+00	1.346185e-01	6.310430e-03	6.310430e-03
1.000000e+00	1.050000e+00	1.166250e-01	5.888517e-03	5.888517e-03
1.050000e+00	1.100000e+00	1.063770e-01	5.479085e-03	5.479085e-03
1.100000e+00	1.400000e+00	7.273577e-02	1.831232e-03	1.831232e-03
1.400000e+00	1.700000e+00	3.867047e-02	1.309657e-03	1.309657e-03
1.700000e+00	2.000000e+00	2.129668e-02	9.659482e-04	9.659482e-04
2.000000e+00	2.400000e+00	1.408648e-02	6.535478e-04	6.535478e-04
2.400000e+00	2.700000e+00	7.851713e-03	5.805490e-04	5.805490e-04
2.700000e+00	3.000000e+00	6.643663e-03	5.082658e-04	5.082658e-04
3.000000e+00	3.100000e+00	3.697637e-03	7.288077e-04	7.288077e-04
3.100000e+00	3.300000e+00	4.749623e-03	5.058248e-04	5.058248e-04
3.300000e+00	3.500000e+00	3.235321e-03	4.399075e-04	4.399075e-04
3.500000e+00	4.000000e+00	2.480726e-03	2.391806e-04	2.391806e-04
4.000000e+00	5.000000e+00	1.346504e-03	1.311310e-04	1.311310e-04
5.000000e+00	6.000000e+00	5.844978e-04	8.476987e-05	8.476987e-05
6.000000e+00	7.000000e+00	2.533419e-04	5.972451e-05	5.972451e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208112]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208112]
Path=Test2[MUR1.0_MUF1.0_PDF99208112]
PlotOrder=2
ScaledBy=2.08002023595849278e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.364879e-04	7.628944e-04	7.628944e-04
4.000000e-02	9.000000e-02	7.526220e-04	3.763400e-04	3.763400e-04
9.000000e-02	1.400000e-01	3.725232e-04	3.750223e-04	3.750223e-04
1.400000e-01	1.900000e-01	2.066172e-03	6.634868e-04	6.634868e-04
1.900000e-01	2.400000e-01	1.695337e-03	6.869658e-04	6.869658e-04
2.400000e-01	2.900000e-01	3.197898e-03	9.247676e-04	9.247676e-04
2.900000e-01	3.400000e-01	4.350524e-03	1.106954e-03	1.106954e-03
3.400000e-01	3.900000e-01	1.240805e-02	1.816074e-03	1.816074e-03
3.900000e-01	4.400000e-01	1.977573e-02	2.502467e-03	2.502467e-03
4.400000e-01	5.000000e-01	5.759610e-02	3.862007e-03	3.862007e-03
5.000000e-01	6.000000e-01	5.558049e-01	9.600774e-03	9.600774e-03
6.000000e-01	7.000000e-01	3.470613e-01	7.774434e-03	7.774434e-03
7.000000e-01	7.500000e-01	2.822866e-01	9.810780e-03	9.810780e-03
7.500000e-01	8.000000e-01	2.238440e-01	8.750280e-03	8.750280e-03
8.000000e-01	9.500000e-01	1.693081e-01	4.293219e-03	4.293219e-03
9.500000e-01	1.000000e+00	1.337548e-01	6.334973e-03	6.334973e-03
1.000000e+00	1.050000e+00	1.158963e-01	5.904113e-03	5.904113e-03
1.050000e+00	1.100000e+00	1.057637e-01	5.502078e-03	5.502078e-03
1.100000e+00	1.400000e+00	7.239030e-02	1.836469e-03	1.836469e-03
1.400000e+00	1.700000e+00	3.854490e-02	1.313932e-03	1.313932e-03
1.700000e+00	2.000000e+00	2.124443e-02	9.683011e-04	9.683011e-04
2.000000e+00	2.400000e+00	1.406182e-02	6.552980e-04	6.552980e-04
2.400000e+00	2.700000e+00	7.824677e-03	5.824590e-04	5.824590e-04
2.700000e+00	3.000000e+00	6.639187e-03	5.093489e-04	5.093489e-04
3.000000e+00	3.100000e+00	3.682691e-03	7.313502e-04	7.313502e-04
3.100000e+00	3.300000e+00	4.764541e-03	5.083576e-04	5.083576e-04
3.300000e+00	3.500000e+00	3.248884e-03	4.430315e-04	4.430315e-04
3.500000e+00	4.000000e+00	2.477552e-03	2.400542e-04	2.400542e-04
4.000000e+00	5.000000e+00	1.351934e-03	1.317345e-04	1.317345e-04
5.000000e+00	6.000000e+00	5.868513e-04	8.528023e-05	8.528023e-05
6.000000e+00	7.000000e+00	2.545267e-04	6.013707e-05	6.013707e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208111]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208111]
Path=Test2[MUR1.0_MUF1.0_PDF99208111]
PlotOrder=2
ScaledBy=2.08002940399153796e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.328645e-04	7.596371e-04	7.596371e-04
4.000000e-02	9.000000e-02	7.510154e-04	3.755332e-04	3.755332e-04
9.000000e-02	1.400000e-01	3.795304e-04	3.764269e-04	3.764269e-04
1.400000e-01	1.900000e-01	2.068278e-03	6.653787e-04	6.653787e-04
1.900000e-01	2.400000e-01	1.688152e-03	6.939807e-04	6.939807e-04
2.400000e-01	2.900000e-01	3.193556e-03	9.351661e-04	9.351661e-04
2.900000e-01	3.400000e-01	4.297678e-03	1.116396e-03	1.116396e-03
3.400000e-01	3.900000e-01	1.241109e-02	1.826993e-03	1.826993e-03
3.900000e-01	4.400000e-01	1.934711e-02	2.514504e-03	2.514504e-03
4.400000e-01	5.000000e-01	5.709990e-02	3.898285e-03	3.898285e-03
5.000000e-01	6.000000e-01	5.490454e-01	9.683705e-03	9.683705e-03
6.000000e-01	7.000000e-01	3.422410e-01	7.846193e-03	7.846193e-03
7.000000e-01	7.500000e-01	2.774250e-01	9.892749e-03	9.892749e-03
7.500000e-01	8.000000e-01	2.207478e-01	8.833446e-03	8.833446e-03
8.000000e-01	9.500000e-01	1.670513e-01	4.324141e-03	4.324141e-03
9.500000e-01	1.000000e+00	1.322067e-01	6.372290e-03	6.372290e-03
1.000000e+00	1.050000e+00	1.148492e-01	5.956711e-03	5.956711e-03
1.050000e+00	1.100000e+00	1.047965e-01	5.526640e-03	5.526640e-03
1.100000e+00	1.400000e+00	7.180290e-02	1.845513e-03	1.845513e-03
1.400000e+00	1.700000e+00	3.817680e-02	1.319254e-03	1.319254e-03
1.700000e+00	2.000000e+00	2.112244e-02	9.730342e-04	9.730342e-04
2.000000e+00	2.400000e+00	1.395185e-02	6.572796e-04	6.572796e-04
2.400000e+00	2.700000e+00	7.779407e-03	5.847068e-04	5.847068e-04
2.700000e+00	3.000000e+00	6.643940e-03	5.123996e-04	5.123996e-04
3.000000e+00	3.100000e+00	3.649187e-03	7.363399e-04	7.363399e-04
3.100000e+00	3.300000e+00	4.727662e-03	5.083749e-04	5.083749e-04
3.300000e+00	3.500000e+00	3.235528e-03	4.434592e-04	4.434592e-04
3.500000e+00	4.000000e+00	2.484308e-03	2.412944e-04	2.412944e-04
4.000000e+00	5.000000e+00	1.336284e-03	1.321157e-04	1.321157e-04
5.000000e+00	6.000000e+00	5.785244e-04	8.493777e-05	8.493777e-05
6.000000e+00	7.000000e+00	2.529311e-04	6.018710e-05	6.018710e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208110]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208110]
Path=Test2[MUR1.0_MUF1.0_PDF99208110]
PlotOrder=2
ScaledBy=2.08002591358845042e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.399726e-04	7.645649e-04	7.645649e-04
4.000000e-02	9.000000e-02	7.521790e-04	3.760916e-04	3.760916e-04
9.000000e-02	1.400000e-01	3.863690e-04	3.716331e-04	3.716331e-04
1.400000e-01	1.900000e-01	2.073228e-03	6.662252e-04	6.662252e-04
1.900000e-01	2.400000e-01	1.696852e-03	6.919867e-04	6.919867e-04
2.400000e-01	2.900000e-01	3.204304e-03	9.309853e-04	9.309853e-04
2.900000e-01	3.400000e-01	4.338072e-03	1.112777e-03	1.112777e-03
3.400000e-01	3.900000e-01	1.245223e-02	1.823885e-03	1.823885e-03
3.900000e-01	4.400000e-01	1.961250e-02	2.509559e-03	2.509559e-03
4.400000e-01	5.000000e-01	5.753565e-02	3.883234e-03	3.883234e-03
5.000000e-01	6.000000e-01	5.546346e-01	9.652521e-03	9.652521e-03
6.000000e-01	7.000000e-01	3.461762e-01	7.818376e-03	7.818376e-03
7.000000e-01	7.500000e-01	2.811290e-01	9.855589e-03	9.855589e-03
7.500000e-01	8.000000e-01	2.232384e-01	8.801795e-03	8.801795e-03
8.000000e-01	9.500000e-01	1.688953e-01	4.311958e-03	4.311958e-03
9.500000e-01	1.000000e+00	1.334920e-01	6.358896e-03	6.358896e-03
1.000000e+00	1.050000e+00	1.158235e-01	5.936433e-03	5.936433e-03
1.050000e+00	1.100000e+00	1.056858e-01	5.517504e-03	5.517504e-03
1.100000e+00	1.400000e+00	7.235637e-02	1.843343e-03	1.843343e-03
1.400000e+00	1.700000e+00	3.849073e-02	1.318207e-03	1.318207e-03
1.700000e+00	2.000000e+00	2.124979e-02	9.721078e-04	9.721078e-04
2.000000e+00	2.400000e+00	1.404728e-02	6.568016e-04	6.568016e-04
2.400000e+00	2.700000e+00	7.829570e-03	5.843416e-04	5.843416e-04
2.700000e+00	3.000000e+00	6.661310e-03	5.118309e-04	5.118309e-04
3.000000e+00	3.100000e+00	3.678663e-03	7.345770e-04	7.345770e-04
3.100000e+00	3.300000e+00	4.755395e-03	5.089440e-04	5.089440e-04
3.300000e+00	3.500000e+00	3.249499e-03	4.437561e-04	4.437561e-04
3.500000e+00	4.000000e+00	2.487512e-03	2.409993e-04	2.409993e-04
4.000000e+00	5.000000e+00	1.347757e-03	1.321090e-04	1.321090e-04
5.000000e+00	6.000000e+00	5.849964e-04	8.529618e-05	8.529618e-05
6.000000e+00	7.000000e+00	2.544893e-04	6.026111e-05	6.026111e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208109]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208109]
Path=Test2[MUR1.0_MUF1.0_PDF99208109]
PlotOrder=2
ScaledBy=2.08002435734672416e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.309814e-04	7.586828e-04	7.586828e-04
4.000000e-02	9.000000e-02	7.517000e-04	3.758523e-04	3.758523e-04
9.000000e-02	1.400000e-01	3.673616e-04	3.792688e-04	3.792688e-04
1.400000e-01	1.900000e-01	2.062324e-03	6.630053e-04	6.630053e-04
1.900000e-01	2.400000e-01	1.687778e-03	6.892918e-04	6.892918e-04
2.400000e-01	2.900000e-01	3.188886e-03	9.288104e-04	9.288104e-04
2.900000e-01	3.400000e-01	4.312390e-03	1.110371e-03	1.110371e-03
3.400000e-01	3.900000e-01	1.237949e-02	1.819179e-03	1.819179e-03
3.900000e-01	4.400000e-01	1.952330e-02	2.504394e-03	2.504394e-03
4.400000e-01	5.000000e-01	5.721130e-02	3.876347e-03	3.876347e-03
5.000000e-01	6.000000e-01	5.508330e-01	9.629246e-03	9.629246e-03
6.000000e-01	7.000000e-01	3.435663e-01	7.800788e-03	7.800788e-03
7.000000e-01	7.500000e-01	2.789504e-01	9.837611e-03	9.837611e-03
7.500000e-01	8.000000e-01	2.216274e-01	8.779590e-03	8.779590e-03
8.000000e-01	9.500000e-01	1.676779e-01	4.302690e-03	4.302690e-03
9.500000e-01	1.000000e+00	1.326245e-01	6.345959e-03	6.345959e-03
1.000000e+00	1.050000e+00	1.150533e-01	5.921393e-03	5.921393e-03
1.050000e+00	1.100000e+00	1.049910e-01	5.504171e-03	5.504171e-03
1.100000e+00	1.400000e+00	7.191450e-02	1.838423e-03	1.838423e-03
1.400000e+00	1.700000e+00	3.826873e-02	1.314445e-03	1.314445e-03
1.700000e+00	2.000000e+00	2.113628e-02	9.691942e-04	9.691942e-04
2.000000e+00	2.400000e+00	1.397913e-02	6.553212e-04	6.553212e-04
2.400000e+00	2.700000e+00	7.783343e-03	5.827734e-04	5.827734e-04
2.700000e+00	3.000000e+00	6.627613e-03	5.100663e-04	5.100663e-04
3.000000e+00	3.100000e+00	3.657149e-03	7.331376e-04	7.331376e-04
3.100000e+00	3.300000e+00	4.740202e-03	5.076524e-04	5.076524e-04
3.300000e+00	3.500000e+00	3.237327e-03	4.427795e-04	4.427795e-04
3.500000e+00	4.000000e+00	2.476462e-03	2.404057e-04	2.404057e-04
4.000000e+00	5.000000e+00	1.341704e-03	1.317205e-04	1.317205e-04
5.000000e+00	6.000000e+00	5.810045e-04	8.492634e-05	8.492634e-05
6.000000e+00	7.000000e+00	2.532084e-04	6.007795e-05	6.007795e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208108]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208108]
Path=Test2[MUR1.0_MUF1.0_PDF99208108]
PlotOrder=2
ScaledBy=2.08002595098512663e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.343722e-04	7.659202e-04	7.659202e-04
4.000000e-02	9.000000e-02	7.570672e-04	3.785338e-04	3.785338e-04
9.000000e-02	1.400000e-01	3.780906e-04	3.783693e-04	3.783693e-04
1.400000e-01	1.900000e-01	2.079210e-03	6.679368e-04	6.679368e-04
1.900000e-01	2.400000e-01	1.704115e-03	6.948263e-04	6.948263e-04
2.400000e-01	2.900000e-01	3.220592e-03	9.348260e-04	9.348260e-04
2.900000e-01	3.400000e-01	4.356968e-03	1.117984e-03	1.117984e-03
3.400000e-01	3.900000e-01	1.249789e-02	1.830968e-03	1.830968e-03
3.900000e-01	4.400000e-01	1.972515e-02	2.521844e-03	2.521844e-03
4.400000e-01	5.000000e-01	5.778513e-02	3.902125e-03	3.902125e-03
5.000000e-01	6.000000e-01	5.567017e-01	9.695464e-03	9.695464e-03
6.000000e-01	7.000000e-01	3.473826e-01	7.853539e-03	7.853539e-03
7.000000e-01	7.500000e-01	2.821582e-01	9.903523e-03	9.903523e-03
7.500000e-01	8.000000e-01	2.240822e-01	8.841086e-03	8.841086e-03
8.000000e-01	9.500000e-01	1.695211e-01	4.332496e-03	4.332496e-03
9.500000e-01	1.000000e+00	1.339985e-01	6.389338e-03	6.389338e-03
1.000000e+00	1.050000e+00	1.162775e-01	5.963351e-03	5.963351e-03
1.050000e+00	1.100000e+00	1.060921e-01	5.543631e-03	5.543631e-03
1.100000e+00	1.400000e+00	7.264313e-02	1.851880e-03	1.851880e-03
1.400000e+00	1.700000e+00	3.865687e-02	1.324431e-03	1.324431e-03
1.700000e+00	2.000000e+00	2.133873e-02	9.766392e-04	9.766392e-04
2.000000e+00	2.400000e+00	1.411211e-02	6.600616e-04	6.600616e-04
2.400000e+00	2.700000e+00	7.862557e-03	5.870810e-04	5.870810e-04
2.700000e+00	3.000000e+00	6.691990e-03	5.142159e-04	5.142159e-04
3.000000e+00	3.100000e+00	3.696393e-03	7.384977e-04	7.384977e-04
3.100000e+00	3.300000e+00	4.781072e-03	5.118711e-04	5.118711e-04
3.300000e+00	3.500000e+00	3.267468e-03	4.462344e-04	4.462344e-04
3.500000e+00	4.000000e+00	2.498190e-03	2.421619e-04	2.421619e-04
4.000000e+00	5.000000e+00	1.355280e-03	1.327768e-04	1.327768e-04
5.000000e+00	6.000000e+00	5.872658e-04	8.567509e-05	8.567509e-05
6.000000e+00	7.000000e+00	2.559251e-04	6.057785e-05	6.057785e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208107]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208107]
Path=Test2[MUR1.0_MUF1.0_PDF99208107]
PlotOrder=2
ScaledBy=2.08002605755689798e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.359582e-04	7.625988e-04	7.625988e-04
4.000000e-02	9.000000e-02	7.532190e-04	3.766105e-04	3.766105e-04
9.000000e-02	1.400000e-01	3.779948e-04	3.751260e-04	3.751260e-04
1.400000e-01	1.900000e-01	2.072092e-03	6.664059e-04	6.664059e-04
1.900000e-01	2.400000e-01	1.695891e-03	6.920043e-04	6.920043e-04
2.400000e-01	2.900000e-01	3.202358e-03	9.296858e-04	9.296858e-04
2.900000e-01	3.400000e-01	4.331862e-03	1.111420e-03	1.111420e-03
3.400000e-01	3.900000e-01	1.246665e-02	1.822629e-03	1.822629e-03
3.900000e-01	4.400000e-01	1.964387e-02	2.507595e-03	2.507595e-03
4.400000e-01	5.000000e-01	5.760558e-02	3.882160e-03	3.882160e-03
5.000000e-01	6.000000e-01	5.554586e-01	9.650511e-03	9.650511e-03
6.000000e-01	7.000000e-01	3.467421e-01	7.816386e-03	7.816386e-03
7.000000e-01	7.500000e-01	2.815796e-01	9.851152e-03	9.851152e-03
7.500000e-01	8.000000e-01	2.235970e-01	8.801495e-03	8.801495e-03
8.000000e-01	9.500000e-01	1.691842e-01	4.310358e-03	4.310358e-03
9.500000e-01	1.000000e+00	1.336920e-01	6.357135e-03	6.357135e-03
1.000000e+00	1.050000e+00	1.159796e-01	5.935314e-03	5.935314e-03
1.050000e+00	1.100000e+00	1.058258e-01	5.516136e-03	5.516136e-03
1.100000e+00	1.400000e+00	7.244167e-02	1.843044e-03	1.843044e-03
1.400000e+00	1.700000e+00	3.852543e-02	1.317830e-03	1.317830e-03
1.700000e+00	2.000000e+00	2.126808e-02	9.719763e-04	9.719763e-04
2.000000e+00	2.400000e+00	1.406108e-02	6.570355e-04	6.570355e-04
2.400000e+00	2.700000e+00	7.837447e-03	5.843416e-04	5.843416e-04
2.700000e+00	3.000000e+00	6.662750e-03	5.116987e-04	5.116987e-04
3.000000e+00	3.100000e+00	3.682684e-03	7.346141e-04	7.346141e-04
3.100000e+00	3.300000e+00	4.759214e-03	5.088440e-04	5.088440e-04
3.300000e+00	3.500000e+00	3.248124e-03	4.433675e-04	4.433675e-04
3.500000e+00	4.000000e+00	2.488956e-03	2.409608e-04	2.409608e-04
4.000000e+00	5.000000e+00	1.347400e-03	1.320529e-04	1.320529e-04
5.000000e+00	6.000000e+00	5.843186e-04	8.517985e-05	8.517985e-05
6.000000e+00	7.000000e+00	2.543926e-04	6.020924e-05	6.020924e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208106]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208106]
Path=Test2[MUR1.0_MUF1.0_PDF99208106]
PlotOrder=2
ScaledBy=2.08003364724174637e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.370718e-04	7.853265e-04	7.853265e-04
4.000000e-02	9.000000e-02	7.788894e-04	3.894542e-04	3.894542e-04
9.000000e-02	1.400000e-01	3.914540e-04	3.844082e-04	3.844082e-04
1.400000e-01	1.900000e-01	2.134136e-03	6.865488e-04	6.865488e-04
1.900000e-01	2.400000e-01	1.757836e-03	7.138972e-04	7.138972e-04
2.400000e-01	2.900000e-01	3.322126e-03	9.495875e-04	9.495875e-04
2.900000e-01	3.400000e-01	4.490734e-03	1.137537e-03	1.137537e-03
3.400000e-01	3.900000e-01	1.298550e-02	1.867277e-03	1.867277e-03
3.900000e-01	4.400000e-01	2.056728e-02	2.571100e-03	2.571100e-03
4.400000e-01	5.000000e-01	6.012118e-02	3.982297e-03	3.982297e-03
5.000000e-01	6.000000e-01	5.816114e-01	9.915868e-03	9.915868e-03
6.000000e-01	7.000000e-01	3.638567e-01	8.023527e-03	8.023527e-03
7.000000e-01	7.500000e-01	2.959146e-01	1.011999e-02	1.011999e-02
7.500000e-01	8.000000e-01	2.346070e-01	9.051066e-03	9.051066e-03
8.000000e-01	9.500000e-01	1.775181e-01	4.426783e-03	4.426783e-03
9.500000e-01	1.000000e+00	1.398509e-01	6.530556e-03	6.530556e-03
1.000000e+00	1.050000e+00	1.213742e-01	6.101101e-03	6.101101e-03
1.050000e+00	1.100000e+00	1.106716e-01	5.671615e-03	5.671615e-03
1.100000e+00	1.400000e+00	7.564293e-02	1.897009e-03	1.897009e-03
1.400000e+00	1.700000e+00	4.019623e-02	1.357018e-03	1.357018e-03
1.700000e+00	2.000000e+00	2.213968e-02	1.001401e-03	1.001401e-03
2.000000e+00	2.400000e+00	1.464287e-02	6.773282e-04	6.773282e-04
2.400000e+00	2.700000e+00	8.180377e-03	6.020151e-04	6.020151e-04
2.700000e+00	3.000000e+00	6.924090e-03	5.279052e-04	5.279052e-04
3.000000e+00	3.100000e+00	3.852555e-03	7.564616e-04	7.564616e-04
3.100000e+00	3.300000e+00	4.939105e-03	5.256104e-04	5.256104e-04
3.300000e+00	3.500000e+00	3.365774e-03	4.561661e-04	4.561661e-04
3.500000e+00	4.000000e+00	2.580438e-03	2.479585e-04	2.479585e-04
4.000000e+00	5.000000e+00	1.401590e-03	1.361715e-04	1.361715e-04
5.000000e+00	6.000000e+00	6.073355e-04	8.785020e-05	8.785020e-05
6.000000e+00	7.000000e+00	2.649254e-04	6.205473e-05	6.205473e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208105]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208105]
Path=Test2[MUR1.0_MUF1.0_PDF99208105]
PlotOrder=2
ScaledBy=2.08003251356192331e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.384912e-04	7.843563e-04	7.843563e-04
4.000000e-02	9.000000e-02	7.770254e-04	3.885214e-04	3.885214e-04
9.000000e-02	1.400000e-01	3.919280e-04	3.822846e-04	3.822846e-04
1.400000e-01	1.900000e-01	2.131758e-03	6.851762e-04	6.851762e-04
1.900000e-01	2.400000e-01	1.754616e-03	7.117185e-04	7.117185e-04
2.400000e-01	2.900000e-01	3.314312e-03	9.464937e-04	9.464937e-04
2.900000e-01	3.400000e-01	4.484778e-03	1.133817e-03	1.133817e-03
3.400000e-01	3.900000e-01	1.295198e-02	1.861646e-03	1.861646e-03
3.900000e-01	4.400000e-01	2.054818e-02	2.563556e-03	2.563556e-03
4.400000e-01	5.000000e-01	6.002258e-02	3.969169e-03	3.969169e-03
5.000000e-01	6.000000e-01	5.808777e-01	9.884683e-03	9.884683e-03
6.000000e-01	7.000000e-01	3.634659e-01	7.997300e-03	7.997300e-03
7.000000e-01	7.500000e-01	2.956850e-01	1.009015e-02	1.009015e-02
7.500000e-01	8.000000e-01	2.343416e-01	9.022015e-03	9.022015e-03
8.000000e-01	9.500000e-01	1.773050e-01	4.412939e-03	4.412939e-03
9.500000e-01	1.000000e+00	1.396799e-01	6.510837e-03	6.510837e-03
1.000000e+00	1.050000e+00	1.211876e-01	6.081479e-03	6.081479e-03
1.050000e+00	1.100000e+00	1.104959e-01	5.655089e-03	5.655089e-03
1.100000e+00	1.400000e+00	7.551027e-02	1.891343e-03	1.891343e-03
1.400000e+00	1.700000e+00	4.013220e-02	1.353156e-03	1.353156e-03
1.700000e+00	2.000000e+00	2.209067e-02	9.983952e-04	9.983952e-04
2.000000e+00	2.400000e+00	1.461420e-02	6.753633e-04	6.753633e-04
2.400000e+00	2.700000e+00	8.164643e-03	6.002412e-04	6.002412e-04
2.700000e+00	3.000000e+00	6.906203e-03	5.262889e-04	5.262889e-04
3.000000e+00	3.100000e+00	3.846523e-03	7.539519e-04	7.539519e-04
3.100000e+00	3.300000e+00	4.926044e-03	5.242132e-04	5.242132e-04
3.300000e+00	3.500000e+00	3.358074e-03	4.548875e-04	4.548875e-04
3.500000e+00	4.000000e+00	2.573082e-03	2.471642e-04	2.471642e-04
4.000000e+00	5.000000e+00	1.399160e-03	1.357797e-04	1.357797e-04
5.000000e+00	6.000000e+00	6.066213e-04	8.766963e-05	8.766963e-05
6.000000e+00	7.000000e+00	2.642775e-04	6.187439e-05	6.187439e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208104]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208104]
Path=Test2[MUR1.0_MUF1.0_PDF99208104]
PlotOrder=2
ScaledBy=2.08003125954785979e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.276389e-04	7.700824e-04	7.700824e-04
4.000000e-02	9.000000e-02	7.658260e-04	3.829176e-04	3.829176e-04
9.000000e-02	1.400000e-01	3.745222e-04	3.841475e-04	3.841475e-04
1.400000e-01	1.900000e-01	2.095124e-03	6.773055e-04	6.773055e-04
1.900000e-01	2.400000e-01	1.724300e-03	7.027233e-04	7.027233e-04
2.400000e-01	2.900000e-01	3.257940e-03	9.385887e-04	9.385887e-04
2.900000e-01	3.400000e-01	4.402620e-03	1.123705e-03	1.123705e-03
3.400000e-01	3.900000e-01	1.277244e-02	1.847242e-03	1.847242e-03
3.900000e-01	4.400000e-01	2.015192e-02	2.540564e-03	2.540564e-03
4.400000e-01	5.000000e-01	5.897400e-02	3.933960e-03	3.933960e-03
5.000000e-01	6.000000e-01	5.700559e-01	9.792589e-03	9.792589e-03
6.000000e-01	7.000000e-01	3.563269e-01	7.928895e-03	7.928895e-03
7.000000e-01	7.500000e-01	2.894356e-01	9.988642e-03	9.988642e-03
7.500000e-01	8.000000e-01	2.296856e-01	8.934477e-03	8.934477e-03
8.000000e-01	9.500000e-01	1.738219e-01	4.372227e-03	4.372227e-03
9.500000e-01	1.000000e+00	1.369967e-01	6.449115e-03	6.449115e-03
1.000000e+00	1.050000e+00	1.188841e-01	6.022328e-03	6.022328e-03
1.050000e+00	1.100000e+00	1.084649e-01	5.599010e-03	5.599010e-03
1.100000e+00	1.400000e+00	7.420563e-02	1.872074e-03	1.872074e-03
1.400000e+00	1.700000e+00	3.940387e-02	1.337964e-03	1.337964e-03
1.700000e+00	2.000000e+00	2.176630e-02	9.877461e-04	9.877461e-04
2.000000e+00	2.400000e+00	1.437416e-02	6.681542e-04	6.681542e-04
2.400000e+00	2.700000e+00	8.013277e-03	5.935847e-04	5.935847e-04
2.700000e+00	3.000000e+00	6.791607e-03	5.197997e-04	5.197997e-04
3.000000e+00	3.100000e+00	3.767076e-03	7.459981e-04	7.459981e-04
3.100000e+00	3.300000e+00	4.863967e-03	5.166677e-04	5.166677e-04
3.300000e+00	3.500000e+00	3.299866e-03	4.490502e-04	4.490502e-04
3.500000e+00	4.000000e+00	2.538510e-03	2.447764e-04	2.447764e-04
4.000000e+00	5.000000e+00	1.371996e-03	1.340336e-04	1.340336e-04
5.000000e+00	6.000000e+00	5.942019e-04	8.631878e-05	8.631878e-05
6.000000e+00	7.000000e+00	2.590130e-04	6.103139e-05	6.103139e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208103]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208103]
Path=Test2[MUR1.0_MUF1.0_PDF99208103]
PlotOrder=2
ScaledBy=2.08003118973420863e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.438993e-04	7.848877e-04	7.848877e-04
4.000000e-02	9.000000e-02	7.749240e-04	3.874707e-04	3.874707e-04
9.000000e-02	1.400000e-01	3.980138e-04	3.788864e-04	3.788864e-04
1.400000e-01	1.900000e-01	2.130918e-03	6.826161e-04	6.826161e-04
1.900000e-01	2.400000e-01	1.750496e-03	7.101022e-04	7.101022e-04
2.400000e-01	2.900000e-01	3.307270e-03	9.460577e-04	9.460577e-04
2.900000e-01	3.400000e-01	4.475666e-03	1.132901e-03	1.132901e-03
3.400000e-01	3.900000e-01	1.287102e-02	1.856555e-03	1.856555e-03
3.900000e-01	4.400000e-01	2.041182e-02	2.558072e-03	2.558072e-03
4.400000e-01	5.000000e-01	5.967917e-02	3.960696e-03	3.960696e-03
5.000000e-01	6.000000e-01	5.769181e-01	9.856562e-03	9.856562e-03
6.000000e-01	7.000000e-01	3.608291e-01	7.976435e-03	7.976435e-03
7.000000e-01	7.500000e-01	2.935488e-01	1.006291e-02	1.006291e-02
7.500000e-01	8.000000e-01	2.326950e-01	8.996106e-03	8.996106e-03
8.000000e-01	9.500000e-01	1.760411e-01	4.402042e-03	4.402042e-03
9.500000e-01	1.000000e+00	1.388298e-01	6.492956e-03	6.492956e-03
1.000000e+00	1.050000e+00	1.204645e-01	6.066360e-03	6.066360e-03
1.050000e+00	1.100000e+00	1.098046e-01	5.639024e-03	5.639024e-03
1.100000e+00	1.400000e+00	7.505953e-02	1.885656e-03	1.885656e-03
1.400000e+00	1.700000e+00	3.992560e-02	1.349620e-03	1.349620e-03
1.700000e+00	2.000000e+00	2.196190e-02	9.954906e-04	9.954906e-04
2.000000e+00	2.400000e+00	1.453900e-02	6.729668e-04	6.729668e-04
2.400000e+00	2.700000e+00	8.126473e-03	5.985625e-04	5.985625e-04
2.700000e+00	3.000000e+00	6.884003e-03	5.250568e-04	5.250568e-04
3.000000e+00	3.100000e+00	3.828797e-03	7.519684e-04	7.519684e-04
3.100000e+00	3.300000e+00	4.898518e-03	5.234102e-04	5.234102e-04
3.300000e+00	3.500000e+00	3.352808e-03	4.544714e-04	4.544714e-04
3.500000e+00	4.000000e+00	2.562460e-03	2.464543e-04	2.464543e-04
4.000000e+00	5.000000e+00	1.395611e-03	1.355222e-04	1.355222e-04
5.000000e+00	6.000000e+00	6.053945e-04	8.758047e-05	8.758047e-05
6.000000e+00	7.000000e+00	2.637544e-04	6.179561e-05	6.179561e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208102]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208102]
Path=Test2[MUR1.0_MUF1.0_PDF99208102]
PlotOrder=2
ScaledBy=2.08001245569940891e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.336631e-04	7.588429e-04	7.588429e-04
4.000000e-02	9.000000e-02	7.477520e-04	3.738812e-04	3.738812e-04
9.000000e-02	1.400000e-01	3.761578e-04	3.728993e-04	3.728993e-04
1.400000e-01	1.900000e-01	2.024114e-03	6.731971e-04	6.731971e-04
1.900000e-01	2.400000e-01	1.689274e-03	6.894096e-04	6.894096e-04
2.400000e-01	2.900000e-01	3.199430e-03	9.245764e-04	9.245764e-04
2.900000e-01	3.400000e-01	4.345138e-03	1.110507e-03	1.110507e-03
3.400000e-01	3.900000e-01	1.291623e-02	1.850476e-03	1.850476e-03
3.900000e-01	4.400000e-01	2.016622e-02	2.516415e-03	2.516415e-03
4.400000e-01	5.000000e-01	5.905122e-02	3.895753e-03	3.895753e-03
5.000000e-01	6.000000e-01	5.729530e-01	9.756202e-03	9.756202e-03
6.000000e-01	7.000000e-01	3.601039e-01	8.007378e-03	8.007378e-03
7.000000e-01	7.500000e-01	2.913008e-01	9.918720e-03	9.918720e-03
7.500000e-01	8.000000e-01	2.303070e-01	8.861986e-03	8.861986e-03
8.000000e-01	9.500000e-01	1.743591e-01	4.380136e-03	4.380136e-03
9.500000e-01	1.000000e+00	1.365562e-01	6.419168e-03	6.419168e-03
1.000000e+00	1.050000e+00	1.187031e-01	6.003367e-03	6.003367e-03
1.050000e+00	1.100000e+00	1.075024e-01	5.548715e-03	5.548715e-03
1.100000e+00	1.400000e+00	7.413870e-02	1.868840e-03	1.868840e-03
1.400000e+00	1.700000e+00	3.909613e-02	1.325728e-03	1.325728e-03
1.700000e+00	2.000000e+00	2.193350e-02	9.909395e-04	9.909395e-04
2.000000e+00	2.400000e+00	1.429792e-02	6.660827e-04	6.660827e-04
2.400000e+00	2.700000e+00	7.918053e-03	5.903960e-04	5.903960e-04
2.700000e+00	3.000000e+00	6.689057e-03	5.144950e-04	5.144950e-04
3.000000e+00	3.100000e+00	3.674723e-03	7.346553e-04	7.346553e-04
3.100000e+00	3.300000e+00	4.866854e-03	5.121467e-04	5.121467e-04
3.300000e+00	3.500000e+00	3.242980e-03	4.432070e-04	4.432070e-04
3.500000e+00	4.000000e+00	2.528540e-03	2.450131e-04	2.450131e-04
4.000000e+00	5.000000e+00	1.343508e-03	1.319335e-04	1.319335e-04
5.000000e+00	6.000000e+00	5.863108e-04	8.502135e-05	8.502135e-05
6.000000e+00	7.000000e+00	2.538899e-04	6.013374e-05	6.013374e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208101]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208101]
Path=Test2[MUR1.0_MUF1.0_PDF99208101]
PlotOrder=2
ScaledBy=2.08002968950160588e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.355477e-04	7.742568e-04	7.742568e-04
4.000000e-02	9.000000e-02	7.682216e-04	3.841171e-04	3.841171e-04
9.000000e-02	1.400000e-01	3.804500e-04	3.827482e-04	3.827482e-04
1.400000e-01	1.900000e-01	2.115316e-03	6.725147e-04	6.725147e-04
1.900000e-01	2.400000e-01	1.725788e-03	7.021743e-04	7.021743e-04
2.400000e-01	2.900000e-01	3.260726e-03	9.407820e-04	9.407820e-04
2.900000e-01	3.400000e-01	4.408532e-03	1.124722e-03	1.124722e-03
3.400000e-01	3.900000e-01	1.257229e-02	1.836805e-03	1.836805e-03
3.900000e-01	4.400000e-01	1.995458e-02	2.535275e-03	2.535275e-03
4.400000e-01	5.000000e-01	5.841573e-02	3.927976e-03	3.927976e-03
5.000000e-01	6.000000e-01	5.627521e-01	9.755004e-03	9.755004e-03
6.000000e-01	7.000000e-01	3.512592e-01	7.901183e-03	7.901183e-03
7.000000e-01	7.500000e-01	2.857200e-01	9.967291e-03	9.967291e-03
7.500000e-01	8.000000e-01	2.268486e-01	8.903923e-03	8.903923e-03
8.000000e-01	9.500000e-01	1.714969e-01	4.361586e-03	4.361586e-03
9.500000e-01	1.000000e+00	1.356170e-01	6.424839e-03	6.424839e-03
1.000000e+00	1.050000e+00	1.176782e-01	6.004861e-03	6.004861e-03
1.050000e+00	1.100000e+00	1.073823e-01	5.581001e-03	5.581001e-03
1.100000e+00	1.400000e+00	7.337337e-02	1.864191e-03	1.864191e-03
1.400000e+00	1.700000e+00	3.912093e-02	1.334892e-03	1.334892e-03
1.700000e+00	2.000000e+00	2.147815e-02	9.838811e-04	9.838811e-04
2.000000e+00	2.400000e+00	1.425109e-02	6.644342e-04	6.644342e-04
2.400000e+00	2.700000e+00	7.962337e-03	5.913048e-04	5.913048e-04
2.700000e+00	3.000000e+00	6.773963e-03	5.188175e-04	5.188175e-04
3.000000e+00	3.100000e+00	3.756975e-03	7.443730e-04	7.443730e-04
3.100000e+00	3.300000e+00	4.804404e-03	5.201606e-04	5.201606e-04
3.300000e+00	3.500000e+00	3.309516e-03	4.503846e-04	4.503846e-04
3.500000e+00	4.000000e+00	2.517824e-03	2.434190e-04	2.434190e-04
4.000000e+00	5.000000e+00	1.373814e-03	1.340420e-04	1.340420e-04
5.000000e+00	6.000000e+00	5.944419e-04	8.658683e-05	8.658683e-05
6.000000e+00	7.000000e+00	2.595777e-04	6.117199e-05	6.117199e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208100]
Path=Test2[MUR1.0_MUF1.0_PDF99208100]
PlotOrder=2
ScaledBy=2.08003414028872512e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.356263e-04	7.734990e-04	7.734990e-04
4.000000e-02	9.000000e-02	7.662348e-04	3.831253e-04	3.831253e-04
9.000000e-02	1.400000e-01	3.847980e-04	3.820381e-04	3.820381e-04
1.400000e-01	1.900000e-01	2.105888e-03	6.732209e-04	6.732209e-04
1.900000e-01	2.400000e-01	1.724294e-03	7.039236e-04	7.039236e-04
2.400000e-01	2.900000e-01	3.259984e-03	9.437201e-04	9.437201e-04
2.900000e-01	3.400000e-01	4.397342e-03	1.128362e-03	1.128362e-03
3.400000e-01	3.900000e-01	1.261266e-02	1.843485e-03	1.843485e-03
3.900000e-01	4.400000e-01	1.987070e-02	2.541689e-03	2.541689e-03
4.400000e-01	5.000000e-01	5.833993e-02	3.940254e-03	3.940254e-03
5.000000e-01	6.000000e-01	5.619710e-01	9.788836e-03	9.788836e-03
6.000000e-01	7.000000e-01	3.506192e-01	7.928907e-03	7.928907e-03
7.000000e-01	7.500000e-01	2.848588e-01	9.998320e-03	9.998320e-03
7.500000e-01	8.000000e-01	2.264054e-01	8.935182e-03	8.935182e-03
8.000000e-01	9.500000e-01	1.712415e-01	4.374287e-03	4.374287e-03
9.500000e-01	1.000000e+00	1.353906e-01	6.444703e-03	6.444703e-03
1.000000e+00	1.050000e+00	1.175405e-01	6.024067e-03	6.024067e-03
1.050000e+00	1.100000e+00	1.073406e-01	5.597005e-03	5.597005e-03
1.100000e+00	1.400000e+00	7.338523e-02	1.869383e-03	1.869383e-03
1.400000e+00	1.700000e+00	3.907480e-02	1.337723e-03	1.337723e-03
1.700000e+00	2.000000e+00	2.150880e-02	9.861317e-04	9.861317e-04
2.000000e+00	2.400000e+00	1.425166e-02	6.660906e-04	6.660906e-04
2.400000e+00	2.700000e+00	7.958763e-03	5.926649e-04	5.926649e-04
2.700000e+00	3.000000e+00	6.779097e-03	5.199607e-04	5.199607e-04
3.000000e+00	3.100000e+00	3.748821e-03	7.467188e-04	7.467188e-04
3.100000e+00	3.300000e+00	4.817527e-03	5.192268e-04	5.192268e-04
3.300000e+00	3.500000e+00	3.305552e-03	4.506142e-04	4.506142e-04
3.500000e+00	4.000000e+00	2.524034e-03	2.441667e-04	2.441667e-04
4.000000e+00	5.000000e+00	1.371086e-03	1.342628e-04	1.342628e-04
5.000000e+00	6.000000e+00	5.932605e-04	8.653835e-05	8.653835e-05
6.000000e+00	7.000000e+00	2.594244e-04	6.123957e-05	6.123957e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208099]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208099]
Path=Test2[MUR1.0_MUF1.0_PDF99208099]
PlotOrder=2
ScaledBy=2.08002343657373050e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.382200e-04	7.767459e-04	7.767459e-04
4.000000e-02	9.000000e-02	7.677450e-04	3.838765e-04	3.838765e-04
9.000000e-02	1.400000e-01	3.866514e-04	3.786353e-04	3.786353e-04
1.400000e-01	1.900000e-01	2.098632e-03	6.809602e-04	6.809602e-04
1.900000e-01	2.400000e-01	1.733579e-03	7.034521e-04	7.034521e-04
2.400000e-01	2.900000e-01	3.276436e-03	9.385069e-04	9.385069e-04
2.900000e-01	3.400000e-01	4.444348e-03	1.125179e-03	1.125179e-03
3.400000e-01	3.900000e-01	1.291481e-02	1.854382e-03	1.854382e-03
3.900000e-01	4.400000e-01	2.044546e-02	2.546457e-03	2.546457e-03
4.400000e-01	5.000000e-01	5.967702e-02	3.937939e-03	3.937939e-03
5.000000e-01	6.000000e-01	5.779332e-01	9.814982e-03	9.814982e-03
6.000000e-01	7.000000e-01	3.620406e-01	7.953028e-03	7.953028e-03
7.000000e-01	7.500000e-01	2.941704e-01	1.001034e-02	1.001034e-02
7.500000e-01	8.000000e-01	2.328884e-01	8.946150e-03	8.946150e-03
8.000000e-01	9.500000e-01	1.762585e-01	4.384094e-03	4.384094e-03
9.500000e-01	1.000000e+00	1.386435e-01	6.469498e-03	6.469498e-03
1.000000e+00	1.050000e+00	1.203191e-01	6.037745e-03	6.037745e-03
1.050000e+00	1.100000e+00	1.094655e-01	5.611137e-03	5.611137e-03
1.100000e+00	1.400000e+00	7.501247e-02	1.878927e-03	1.878927e-03
1.400000e+00	1.700000e+00	3.978957e-02	1.342119e-03	1.342119e-03
1.700000e+00	2.000000e+00	2.202222e-02	9.922501e-04	9.922501e-04
2.000000e+00	2.400000e+00	1.450837e-02	6.710659e-04	6.710659e-04
2.400000e+00	2.700000e+00	8.082450e-03	5.961306e-04	5.961306e-04
2.700000e+00	3.000000e+00	6.830430e-03	5.216501e-04	5.216501e-04
3.000000e+00	3.100000e+00	3.791288e-03	7.466299e-04	7.466299e-04
3.100000e+00	3.300000e+00	4.905132e-03	5.180625e-04	5.180625e-04
3.300000e+00	3.500000e+00	3.321523e-03	4.509451e-04	4.509451e-04
3.500000e+00	4.000000e+00	2.555898e-03	2.460059e-04	2.460059e-04
4.000000e+00	5.000000e+00	1.382054e-03	1.343952e-04	1.343952e-04
5.000000e+00	6.000000e+00	6.005991e-04	8.680203e-05	8.680203e-05
6.000000e+00	7.000000e+00	2.609148e-04	6.127162e-05	6.127162e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208098]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208098]
Path=Test2[MUR1.0_MUF1.0_PDF99208098]
PlotOrder=2
ScaledBy=2.08003380789285521e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.378313e-04	7.860108e-04	7.860108e-04
4.000000e-02	9.000000e-02	7.794594e-04	3.897397e-04	3.897397e-04
9.000000e-02	1.400000e-01	3.930474e-04	3.847608e-04	3.847608e-04
1.400000e-01	1.900000e-01	2.133228e-03	6.864474e-04	6.864474e-04
1.900000e-01	2.400000e-01	1.758569e-03	7.146014e-04	7.146014e-04
2.400000e-01	2.900000e-01	3.325212e-03	9.511071e-04	9.511071e-04
2.900000e-01	3.400000e-01	4.494050e-03	1.139549e-03	1.139549e-03
3.400000e-01	3.900000e-01	1.298691e-02	1.869304e-03	1.869304e-03
3.900000e-01	4.400000e-01	2.055122e-02	2.574053e-03	2.574053e-03
4.400000e-01	5.000000e-01	6.010645e-02	3.987440e-03	3.987440e-03
5.000000e-01	6.000000e-01	5.812419e-01	9.926715e-03	9.926715e-03
6.000000e-01	7.000000e-01	3.635598e-01	8.033159e-03	8.033159e-03
7.000000e-01	7.500000e-01	2.956174e-01	1.013000e-02	1.013000e-02
7.500000e-01	8.000000e-01	2.344344e-01	9.060984e-03	9.060984e-03
8.000000e-01	9.500000e-01	1.773983e-01	4.432110e-03	4.432110e-03
9.500000e-01	1.000000e+00	1.397717e-01	6.538000e-03	6.538000e-03
1.000000e+00	1.050000e+00	1.213394e-01	6.108769e-03	6.108769e-03
1.050000e+00	1.100000e+00	1.106317e-01	5.677705e-03	5.677705e-03
1.100000e+00	1.400000e+00	7.563547e-02	1.899081e-03	1.899081e-03
1.400000e+00	1.700000e+00	4.019510e-02	1.358456e-03	1.358456e-03
1.700000e+00	2.000000e+00	2.214718e-02	1.002532e-03	1.002532e-03
2.000000e+00	2.400000e+00	1.464688e-02	6.779977e-04	6.779977e-04
2.400000e+00	2.700000e+00	8.183700e-03	6.027690e-04	6.027690e-04
2.700000e+00	3.000000e+00	6.931410e-03	5.286304e-04	5.286304e-04
3.000000e+00	3.100000e+00	3.853096e-03	7.575675e-04	7.575675e-04
3.100000e+00	3.300000e+00	4.943211e-03	5.262107e-04	5.262107e-04
3.300000e+00	3.500000e+00	3.370249e-03	4.569354e-04	4.569354e-04
3.500000e+00	4.000000e+00	2.583166e-03	2.483071e-04	2.483071e-04
4.000000e+00	5.000000e+00	1.402743e-03	1.363596e-04	1.363596e-04
5.000000e+00	6.000000e+00	6.079598e-04	8.797377e-05	8.797377e-05
6.000000e+00	7.000000e+00	2.653994e-04	6.216683e-05	6.216683e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208097]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208097]
Path=Test2[MUR1.0_MUF1.0_PDF99208097]
PlotOrder=2
ScaledBy=2.08003323300376080e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.382053e-04	7.854812e-04	7.854812e-04
4.000000e-02	9.000000e-02	7.783402e-04	3.891789e-04	3.891789e-04
9.000000e-02	1.400000e-01	3.924898e-04	3.834632e-04	3.834632e-04
1.400000e-01	1.900000e-01	2.134272e-03	6.860682e-04	6.860682e-04
1.900000e-01	2.400000e-01	1.757308e-03	7.132666e-04	7.132666e-04
2.400000e-01	2.900000e-01	3.320602e-03	9.489019e-04	9.489019e-04
2.900000e-01	3.400000e-01	4.490392e-03	1.136674e-03	1.136674e-03
3.400000e-01	3.900000e-01	1.297101e-02	1.865584e-03	1.865584e-03
3.900000e-01	4.400000e-01	2.055866e-02	2.569214e-03	2.569214e-03
4.400000e-01	5.000000e-01	6.007868e-02	3.978575e-03	3.978575e-03
5.000000e-01	6.000000e-01	5.812105e-01	9.906211e-03	9.906211e-03
6.000000e-01	7.000000e-01	3.636078e-01	8.015554e-03	8.015554e-03
7.000000e-01	7.500000e-01	2.957554e-01	1.011118e-02	1.011118e-02
7.500000e-01	8.000000e-01	2.344542e-01	9.042029e-03	9.042029e-03
8.000000e-01	9.500000e-01	1.773934e-01	4.422826e-03	4.422826e-03
9.500000e-01	1.000000e+00	1.397662e-01	6.524673e-03	6.524673e-03
1.000000e+00	1.050000e+00	1.212881e-01	6.095240e-03	6.095240e-03
1.050000e+00	1.100000e+00	1.105943e-01	5.666967e-03	5.666967e-03
1.100000e+00	1.400000e+00	7.558367e-02	1.895272e-03	1.895272e-03
1.400000e+00	1.700000e+00	4.017150e-02	1.355941e-03	1.355941e-03
1.700000e+00	2.000000e+00	2.211829e-02	1.000480e-03	1.000480e-03
2.000000e+00	2.400000e+00	1.463163e-02	6.766792e-04	6.766792e-04
2.400000e+00	2.700000e+00	8.174570e-03	6.014835e-04	6.014835e-04
2.700000e+00	3.000000e+00	6.918543e-03	5.274350e-04	5.274350e-04
3.000000e+00	3.100000e+00	3.850402e-03	7.557079e-04	7.557079e-04
3.100000e+00	3.300000e+00	4.934144e-03	5.253173e-04	5.253173e-04
3.300000e+00	3.500000e+00	3.364108e-03	4.558881e-04	4.558881e-04
3.500000e+00	4.000000e+00	2.577650e-03	2.477039e-04	2.477039e-04
4.000000e+00	5.000000e+00	1.401138e-03	1.360723e-04	1.360723e-04
5.000000e+00	6.000000e+00	6.072582e-04	8.781899e-05	8.781899e-05
6.000000e+00	7.000000e+00	2.647776e-04	6.201414e-05	6.201414e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208096]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208096]
Path=Test2[MUR1.0_MUF1.0_PDF99208096]
PlotOrder=2
ScaledBy=2.08003291696092091e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.326310e-04	7.800800e-04	7.800800e-04
4.000000e-02	9.000000e-02	7.759646e-04	3.879906e-04	3.879906e-04
9.000000e-02	1.400000e-01	3.821936e-04	3.860275e-04	3.860275e-04
1.400000e-01	1.900000e-01	2.126892e-03	6.820264e-04	6.820264e-04
1.900000e-01	2.400000e-01	1.746308e-03	7.095446e-04	7.095446e-04
2.400000e-01	2.900000e-01	3.299020e-03	9.460053e-04	9.460053e-04
2.900000e-01	3.400000e-01	4.460020e-03	1.132520e-03	1.132520e-03
3.400000e-01	3.900000e-01	1.284646e-02	1.856822e-03	1.856822e-03
3.900000e-01	4.400000e-01	2.038800e-02	2.559245e-03	2.559245e-03
4.400000e-01	5.000000e-01	5.955707e-02	3.963518e-03	3.963518e-03
5.000000e-01	6.000000e-01	5.755073e-01	9.860182e-03	9.860182e-03
6.000000e-01	7.000000e-01	3.597153e-01	7.980462e-03	7.980462e-03
7.000000e-01	7.500000e-01	2.925928e-01	1.006581e-02	1.006581e-02
7.500000e-01	8.000000e-01	2.321002e-01	9.000540e-03	9.000540e-03
8.000000e-01	9.500000e-01	1.755650e-01	4.403993e-03	4.403993e-03
9.500000e-01	1.000000e+00	1.384766e-01	6.494573e-03	6.494573e-03
1.000000e+00	1.050000e+00	1.201314e-01	6.066573e-03	6.066573e-03
1.050000e+00	1.100000e+00	1.096143e-01	5.641819e-03	5.641819e-03
1.100000e+00	1.400000e+00	7.490147e-02	1.885788e-03	1.885788e-03
1.400000e+00	1.700000e+00	3.984283e-02	1.349423e-03	1.349423e-03
1.700000e+00	2.000000e+00	2.191894e-02	9.951634e-04	9.951634e-04
2.000000e+00	2.400000e+00	1.451544e-02	6.731025e-04	6.731025e-04
2.400000e+00	2.700000e+00	8.103250e-03	5.981472e-04	5.981472e-04
2.700000e+00	3.000000e+00	6.868787e-03	5.245044e-04	5.245044e-04
3.000000e+00	3.100000e+00	3.820962e-03	7.523861e-04	7.523861e-04
3.100000e+00	3.300000e+00	4.897623e-03	5.232915e-04	5.232915e-04
3.300000e+00	3.500000e+00	3.343969e-03	4.539040e-04	4.539040e-04
3.500000e+00	4.000000e+00	2.558308e-03	2.463403e-04	2.463403e-04
4.000000e+00	5.000000e+00	1.391900e-03	1.353927e-04	1.353927e-04
5.000000e+00	6.000000e+00	6.021872e-04	8.733494e-05	8.733494e-05
6.000000e+00	7.000000e+00	2.627063e-04	6.168886e-05	6.168886e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208095]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208095]
Path=Test2[MUR1.0_MUF1.0_PDF99208095]
PlotOrder=2
ScaledBy=2.08003130725922378e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.447207e-04	7.852348e-04	7.852348e-04
4.000000e-02	9.000000e-02	7.738382e-04	3.869320e-04	3.869320e-04
9.000000e-02	1.400000e-01	4.015376e-04	3.786033e-04	3.786033e-04
1.400000e-01	1.900000e-01	2.119452e-03	6.847195e-04	6.847195e-04
1.900000e-01	2.400000e-01	1.751249e-03	7.117626e-04	7.117626e-04
2.400000e-01	2.900000e-01	3.312592e-03	9.479892e-04	9.479892e-04
2.900000e-01	3.400000e-01	4.480254e-03	1.136250e-03	1.136250e-03
3.400000e-01	3.900000e-01	1.298333e-02	1.865886e-03	1.865886e-03
3.900000e-01	4.400000e-01	2.046982e-02	2.565362e-03	2.565362e-03
4.400000e-01	5.000000e-01	5.995325e-02	3.972617e-03	3.972617e-03
5.000000e-01	6.000000e-01	5.800478e-01	9.895833e-03	9.895833e-03
6.000000e-01	7.000000e-01	3.630611e-01	8.010788e-03	8.010788e-03
7.000000e-01	7.500000e-01	2.950212e-01	1.009426e-02	1.009426e-02
7.500000e-01	8.000000e-01	2.338530e-01	9.028597e-03	9.028597e-03
8.000000e-01	9.500000e-01	1.770167e-01	4.417938e-03	4.417938e-03
9.500000e-01	1.000000e+00	1.393729e-01	6.518448e-03	6.518448e-03
1.000000e+00	1.050000e+00	1.210436e-01	6.090170e-03	6.090170e-03
1.050000e+00	1.100000e+00	1.102406e-01	5.657017e-03	5.657017e-03
1.100000e+00	1.400000e+00	7.545790e-02	1.893430e-03	1.893430e-03
1.400000e+00	1.700000e+00	4.005857e-02	1.353619e-03	1.353619e-03
1.700000e+00	2.000000e+00	2.212574e-02	9.997970e-04	9.997970e-04
2.000000e+00	2.400000e+00	1.460327e-02	6.758454e-04	6.758454e-04
2.400000e+00	2.700000e+00	8.159353e-03	6.012178e-04	6.012178e-04
2.700000e+00	3.000000e+00	6.907057e-03	5.269825e-04	5.269825e-04
3.000000e+00	3.100000e+00	3.831357e-03	7.543260e-04	7.543260e-04
3.100000e+00	3.300000e+00	4.932058e-03	5.232824e-04	5.232824e-04
3.300000e+00	3.500000e+00	3.356858e-03	4.552747e-04	4.552747e-04
3.500000e+00	4.000000e+00	2.578062e-03	2.478304e-04	2.478304e-04
4.000000e+00	5.000000e+00	1.396170e-03	1.358318e-04	1.358318e-04
5.000000e+00	6.000000e+00	6.067168e-04	8.769700e-05	8.769700e-05
6.000000e+00	7.000000e+00	2.644639e-04	6.195645e-05	6.195645e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208094]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208094]
Path=Test2[MUR1.0_MUF1.0_PDF99208094]
PlotOrder=2
ScaledBy=2.08003075636998244e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.440603e-04	7.855490e-04	7.855490e-04
4.000000e-02	9.000000e-02	7.746118e-04	3.873166e-04	3.873166e-04
9.000000e-02	1.400000e-01	4.004892e-04	3.793490e-04	3.793490e-04
1.400000e-01	1.900000e-01	2.119622e-03	6.853466e-04	6.853466e-04
1.900000e-01	2.400000e-01	1.752563e-03	7.120977e-04	7.120977e-04
2.400000e-01	2.900000e-01	3.315290e-03	9.482989e-04	9.482989e-04
2.900000e-01	3.400000e-01	4.485420e-03	1.136838e-03	1.136838e-03
3.400000e-01	3.900000e-01	1.300852e-02	1.867718e-03	1.867718e-03
3.900000e-01	4.400000e-01	2.051844e-02	2.567200e-03	2.567200e-03
4.400000e-01	5.000000e-01	6.006915e-02	3.975239e-03	3.975239e-03
5.000000e-01	6.000000e-01	5.812991e-01	9.903911e-03	9.903911e-03
6.000000e-01	7.000000e-01	3.639423e-01	8.018325e-03	8.018325e-03
7.000000e-01	7.500000e-01	2.957340e-01	1.010201e-02	1.010201e-02
7.500000e-01	8.000000e-01	2.343660e-01	9.034945e-03	9.034945e-03
8.000000e-01	9.500000e-01	1.774013e-01	4.421754e-03	4.421754e-03
9.500000e-01	1.000000e+00	1.396264e-01	6.524416e-03	6.524416e-03
1.000000e+00	1.050000e+00	1.212684e-01	6.095166e-03	6.095166e-03
1.050000e+00	1.100000e+00	1.104175e-01	5.661696e-03	5.661696e-03
1.100000e+00	1.400000e+00	7.559083e-02	1.895260e-03	1.895260e-03
1.400000e+00	1.700000e+00	4.012153e-02	1.354753e-03	1.354753e-03
1.700000e+00	2.000000e+00	2.216867e-02	1.000825e-03	1.000825e-03
2.000000e+00	2.400000e+00	1.462635e-02	6.765946e-04	6.765946e-04
2.400000e+00	2.700000e+00	8.169887e-03	6.017980e-04	6.017980e-04
2.700000e+00	3.000000e+00	6.913803e-03	5.274056e-04	5.274056e-04
3.000000e+00	3.100000e+00	3.835279e-03	7.548328e-04	7.548328e-04
3.100000e+00	3.300000e+00	4.940594e-03	5.237225e-04	5.237225e-04
3.300000e+00	3.500000e+00	3.360004e-03	4.556366e-04	4.556366e-04
3.500000e+00	4.000000e+00	2.581316e-03	2.481069e-04	2.481069e-04
4.000000e+00	5.000000e+00	1.397519e-03	1.359200e-04	1.359200e-04
5.000000e+00	6.000000e+00	6.073538e-04	8.775479e-05	8.775479e-05
6.000000e+00	7.000000e+00	2.647168e-04	6.200369e-05	6.200369e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208093]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208093]
Path=Test2[MUR1.0_MUF1.0_PDF99208093]
PlotOrder=2
ScaledBy=2.08003375810958756e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.332082e-04	7.817809e-04	7.817809e-04
4.000000e-02	9.000000e-02	7.775500e-04	3.887837e-04	3.887837e-04
9.000000e-02	1.400000e-01	3.841240e-04	3.861938e-04	3.861938e-04
1.400000e-01	1.900000e-01	2.131726e-03	6.834495e-04	6.834495e-04
1.900000e-01	2.400000e-01	1.750714e-03	7.111897e-04	7.111897e-04
2.400000e-01	2.900000e-01	3.307404e-03	9.474127e-04	9.474127e-04
2.900000e-01	3.400000e-01	4.470218e-03	1.134282e-03	1.134282e-03
3.400000e-01	3.900000e-01	1.288081e-02	1.859762e-03	1.859762e-03
3.900000e-01	4.400000e-01	2.044278e-02	2.563438e-03	2.563438e-03
4.400000e-01	5.000000e-01	5.972012e-02	3.970446e-03	3.970446e-03
5.000000e-01	6.000000e-01	5.772193e-01	9.878977e-03	9.878977e-03
6.000000e-01	7.000000e-01	3.608248e-01	7.994910e-03	7.994910e-03
7.000000e-01	7.500000e-01	2.935186e-01	1.008500e-02	1.008500e-02
7.500000e-01	8.000000e-01	2.328200e-01	9.018468e-03	9.018468e-03
8.000000e-01	9.500000e-01	1.761113e-01	4.412015e-03	4.412015e-03
9.500000e-01	1.000000e+00	1.388888e-01	6.506274e-03	6.506274e-03
1.000000e+00	1.050000e+00	1.204908e-01	6.078153e-03	6.078153e-03
1.050000e+00	1.100000e+00	1.099462e-01	5.652401e-03	5.652401e-03
1.100000e+00	1.400000e+00	7.511540e-02	1.889473e-03	1.889473e-03
1.400000e+00	1.700000e+00	3.995430e-02	1.352112e-03	1.352112e-03
1.700000e+00	2.000000e+00	2.197404e-02	9.971575e-04	9.971575e-04
2.000000e+00	2.400000e+00	1.455338e-02	6.744476e-04	6.744476e-04
2.400000e+00	2.700000e+00	8.126913e-03	5.993282e-04	5.993282e-04
2.700000e+00	3.000000e+00	6.887093e-03	5.256308e-04	5.256308e-04
3.000000e+00	3.100000e+00	3.833120e-03	7.539166e-04	7.539166e-04
3.100000e+00	3.300000e+00	4.908504e-03	5.244585e-04	5.244585e-04
3.300000e+00	3.500000e+00	3.351711e-03	4.547178e-04	4.547178e-04
3.500000e+00	4.000000e+00	2.564410e-03	2.467862e-04	2.467862e-04
4.000000e+00	5.000000e+00	1.395578e-03	1.356822e-04	1.356822e-04
5.000000e+00	6.000000e+00	6.037522e-04	8.751810e-05	8.751810e-05
6.000000e+00	7.000000e+00	2.634244e-04	6.181215e-05	6.181215e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208092]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208092]
Path=Test2[MUR1.0_MUF1.0_PDF99208092]
PlotOrder=2
ScaledBy=2.08002032423632528e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.406065e-04	7.697678e-04	7.697678e-04
4.000000e-02	9.000000e-02	7.581300e-04	3.790664e-04	3.790664e-04
9.000000e-02	1.400000e-01	3.808266e-04	3.767218e-04	3.767218e-04
1.400000e-01	1.900000e-01	2.087060e-03	6.691867e-04	6.691867e-04
1.900000e-01	2.400000e-01	1.711478e-03	6.951420e-04	6.951420e-04
2.400000e-01	2.900000e-01	3.232032e-03	9.318966e-04	9.318966e-04
2.900000e-01	3.400000e-01	4.382416e-03	1.115454e-03	1.115454e-03
3.400000e-01	3.900000e-01	1.255358e-02	1.827410e-03	1.827410e-03
3.900000e-01	4.400000e-01	1.988532e-02	2.517239e-03	2.517239e-03
4.400000e-01	5.000000e-01	5.819470e-02	3.893492e-03	3.893492e-03
5.000000e-01	6.000000e-01	5.613764e-01	9.678182e-03	9.678182e-03
6.000000e-01	7.000000e-01	3.507946e-01	7.836983e-03	7.836983e-03
7.000000e-01	7.500000e-01	2.851730e-01	9.882486e-03	9.882486e-03
7.500000e-01	8.000000e-01	2.261206e-01	8.825740e-03	8.825740e-03
8.000000e-01	9.500000e-01	1.710922e-01	4.324627e-03	4.324627e-03
9.500000e-01	1.000000e+00	1.351196e-01	6.379856e-03	6.379856e-03
1.000000e+00	1.050000e+00	1.172414e-01	5.956289e-03	5.956289e-03
1.050000e+00	1.100000e+00	1.068249e-01	5.537406e-03	5.537406e-03
1.100000e+00	1.400000e+00	7.311270e-02	1.850432e-03	1.850432e-03
1.400000e+00	1.700000e+00	3.891010e-02	1.324058e-03	1.324058e-03
1.700000e+00	2.000000e+00	2.145051e-02	9.766136e-04	9.766136e-04
2.000000e+00	2.400000e+00	1.418929e-02	6.600148e-04	6.600148e-04
2.400000e+00	2.700000e+00	7.925517e-03	5.877904e-04	5.877904e-04
2.700000e+00	3.000000e+00	6.719843e-03	5.145944e-04	5.145944e-04
3.000000e+00	3.100000e+00	3.723750e-03	7.375647e-04	7.375647e-04
3.100000e+00	3.300000e+00	4.791307e-03	5.123388e-04	5.123388e-04
3.300000e+00	3.500000e+00	3.281429e-03	4.465434e-04	4.465434e-04
3.500000e+00	4.000000e+00	2.505824e-03	2.420768e-04	2.420768e-04
4.000000e+00	5.000000e+00	1.363310e-03	1.328751e-04	1.328751e-04
5.000000e+00	6.000000e+00	5.924399e-04	8.598143e-05	8.598143e-05
6.000000e+00	7.000000e+00	2.577534e-04	6.069141e-05	6.069141e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208091]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208091]
Path=Test2[MUR1.0_MUF1.0_PDF99208091]
PlotOrder=2
ScaledBy=2.08003159171583270e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.314243e-04	7.629200e-04	7.629200e-04
4.000000e-02	9.000000e-02	7.563368e-04	3.781696e-04	3.781696e-04
9.000000e-02	1.400000e-01	3.777962e-04	3.775162e-04	3.775162e-04
1.400000e-01	1.900000e-01	2.075876e-03	6.679171e-04	6.679171e-04
1.900000e-01	2.400000e-01	1.699252e-03	6.945891e-04	6.945891e-04
2.400000e-01	2.900000e-01	3.210484e-03	9.340261e-04	9.340261e-04
2.900000e-01	3.400000e-01	4.336358e-03	1.116284e-03	1.116284e-03
3.400000e-01	3.900000e-01	1.248891e-02	1.829777e-03	1.829777e-03
3.900000e-01	4.400000e-01	1.965645e-02	2.518133e-03	2.518133e-03
4.400000e-01	5.000000e-01	5.764287e-02	3.899809e-03	3.899809e-03
5.000000e-01	6.000000e-01	5.556065e-01	9.693273e-03	9.693273e-03
6.000000e-01	7.000000e-01	3.465925e-01	7.851659e-03	7.851659e-03
7.000000e-01	7.500000e-01	2.813880e-01	9.897080e-03	9.897080e-03
7.500000e-01	8.000000e-01	2.236444e-01	8.842126e-03	8.842126e-03
8.000000e-01	9.500000e-01	1.691863e-01	4.329865e-03	4.329865e-03
9.500000e-01	1.000000e+00	1.337228e-01	6.383664e-03	6.383664e-03
1.000000e+00	1.050000e+00	1.160134e-01	5.960009e-03	5.960009e-03
1.050000e+00	1.100000e+00	1.059577e-01	5.540419e-03	5.540419e-03
1.100000e+00	1.400000e+00	7.252937e-02	1.850572e-03	1.850572e-03
1.400000e+00	1.700000e+00	3.857303e-02	1.323062e-03	1.323062e-03
1.700000e+00	2.000000e+00	2.129543e-02	9.755385e-04	9.755385e-04
2.000000e+00	2.400000e+00	1.408263e-02	6.595642e-04	6.595642e-04
2.400000e+00	2.700000e+00	7.839310e-03	5.860102e-04	5.860102e-04
2.700000e+00	3.000000e+00	6.678163e-03	5.134623e-04	5.134623e-04
3.000000e+00	3.100000e+00	3.687917e-03	7.380136e-04	7.380136e-04
3.100000e+00	3.300000e+00	4.773797e-03	5.110159e-04	5.110159e-04
3.300000e+00	3.500000e+00	3.254575e-03	4.448209e-04	4.448209e-04
3.500000e+00	4.000000e+00	2.494812e-03	2.418141e-04	2.418141e-04
4.000000e+00	5.000000e+00	1.349546e-03	1.325419e-04	1.325419e-04
5.000000e+00	6.000000e+00	5.838441e-04	8.533090e-05	8.533090e-05
6.000000e+00	7.000000e+00	2.545124e-04	6.036191e-05	6.036191e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208090]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208090]
Path=Test2[MUR1.0_MUF1.0_PDF99208090]
PlotOrder=2
ScaledBy=2.08001750284750133e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.317036e-04	7.381983e-04	7.381983e-04
4.000000e-02	9.000000e-02	7.263422e-04	3.631780e-04	3.631780e-04
9.000000e-02	1.400000e-01	3.602716e-04	3.679760e-04	3.679760e-04
1.400000e-01	1.900000e-01	2.004446e-03	6.442664e-04	6.442664e-04
1.900000e-01	2.400000e-01	1.629527e-03	6.687804e-04	6.687804e-04
2.400000e-01	2.900000e-01	3.076172e-03	9.116363e-04	9.116363e-04
2.900000e-01	3.400000e-01	4.164852e-03	1.086749e-03	1.086749e-03
3.400000e-01	3.900000e-01	1.188064e-02	1.781568e-03	1.781568e-03
3.900000e-01	4.400000e-01	1.862300e-02	2.447553e-03	2.447553e-03
4.400000e-01	5.000000e-01	5.478833e-02	3.785889e-03	3.785889e-03
5.000000e-01	6.000000e-01	5.255785e-01	9.399778e-03	9.399778e-03
6.000000e-01	7.000000e-01	3.270275e-01	7.616327e-03	7.616327e-03
7.000000e-01	7.500000e-01	2.650936e-01	9.627839e-03	9.627839e-03
7.500000e-01	8.000000e-01	2.109778e-01	8.559086e-03	8.559086e-03
8.000000e-01	9.500000e-01	1.596052e-01	4.199498e-03	4.199498e-03
9.500000e-01	1.000000e+00	1.266606e-01	6.194573e-03	6.194573e-03
1.000000e+00	1.050000e+00	1.098501e-01	5.772446e-03	5.772446e-03
1.050000e+00	1.100000e+00	1.003186e-01	5.363611e-03	5.363611e-03
1.100000e+00	1.400000e+00	6.882867e-02	1.789843e-03	1.789843e-03
1.400000e+00	1.700000e+00	3.666223e-02	1.278693e-03	1.278693e-03
1.700000e+00	2.000000e+00	2.030118e-02	9.419762e-04	9.419762e-04
2.000000e+00	2.400000e+00	1.341801e-02	6.368213e-04	6.368213e-04
2.400000e+00	2.700000e+00	7.453083e-03	5.665971e-04	5.665971e-04
2.700000e+00	3.000000e+00	6.379073e-03	4.950623e-04	4.950623e-04
3.000000e+00	3.100000e+00	3.493629e-03	7.129988e-04	7.129988e-04
3.100000e+00	3.300000e+00	4.566306e-03	4.920178e-04	4.920178e-04
3.300000e+00	3.500000e+00	3.125795e-03	4.309202e-04	4.309202e-04
3.500000e+00	4.000000e+00	2.389178e-03	2.339525e-04	2.339525e-04
4.000000e+00	5.000000e+00	1.290118e-03	1.279231e-04	1.279231e-04
5.000000e+00	6.000000e+00	5.595135e-04	8.250650e-05	8.250650e-05
6.000000e+00	7.000000e+00	2.432443e-04	5.839480e-05	5.839480e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208089]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208089]
Path=Test2[MUR1.0_MUF1.0_PDF99208089]
PlotOrder=2
ScaledBy=2.08001783199114966e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.315475e-04	7.394942e-04	7.394942e-04
4.000000e-02	9.000000e-02	7.279356e-04	3.639742e-04	3.639742e-04
9.000000e-02	1.400000e-01	3.605878e-04	3.682215e-04	3.682215e-04
1.400000e-01	1.900000e-01	2.009398e-03	6.457365e-04	6.457365e-04
1.900000e-01	2.400000e-01	1.633663e-03	6.697480e-04	6.697480e-04
2.400000e-01	2.900000e-01	3.082924e-03	9.117783e-04	9.117783e-04
2.900000e-01	3.400000e-01	4.175774e-03	1.087113e-03	1.087113e-03
3.400000e-01	3.900000e-01	1.191710e-02	1.782762e-03	1.782762e-03
3.900000e-01	4.400000e-01	1.870848e-02	2.449444e-03	2.449444e-03
4.400000e-01	5.000000e-01	5.499053e-02	3.788356e-03	3.788356e-03
5.000000e-01	6.000000e-01	5.278687e-01	9.406683e-03	9.406683e-03
6.000000e-01	7.000000e-01	3.285696e-01	7.621748e-03	7.621748e-03
7.000000e-01	7.500000e-01	2.664312e-01	9.628994e-03	9.628994e-03
7.500000e-01	8.000000e-01	2.119600e-01	8.566353e-03	8.566353e-03
8.000000e-01	9.500000e-01	1.603427e-01	4.202613e-03	4.202613e-03
9.500000e-01	1.000000e+00	1.271935e-01	6.198961e-03	6.198961e-03
1.000000e+00	1.050000e+00	1.102912e-01	5.777269e-03	5.777269e-03
1.050000e+00	1.100000e+00	1.007202e-01	5.369169e-03	5.369169e-03
1.100000e+00	1.400000e+00	6.908173e-02	1.791844e-03	1.791844e-03
1.400000e+00	1.700000e+00	3.679383e-02	1.280291e-03	1.280291e-03
1.700000e+00	2.000000e+00	2.036338e-02	9.432152e-04	9.432152e-04
2.000000e+00	2.400000e+00	1.346085e-02	6.376633e-04	6.376633e-04
2.400000e+00	2.700000e+00	7.477627e-03	5.672780e-04	5.672780e-04
2.700000e+00	3.000000e+00	6.394077e-03	4.957080e-04	4.957080e-04
3.000000e+00	3.100000e+00	3.506727e-03	7.136821e-04	7.136821e-04
3.100000e+00	3.300000e+00	4.577774e-03	4.927975e-04	4.927975e-04
3.300000e+00	3.500000e+00	3.132035e-03	4.313492e-04	4.313492e-04
3.500000e+00	4.000000e+00	2.394242e-03	2.341988e-04	2.341988e-04
4.000000e+00	5.000000e+00	1.293747e-03	1.280869e-04	1.280869e-04
5.000000e+00	6.000000e+00	5.610796e-04	8.263002e-05	8.263002e-05
6.000000e+00	7.000000e+00	2.437810e-04	5.845675e-05	5.845675e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208088]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208088]
Path=Test2[MUR1.0_MUF1.0_PDF99208088]
PlotOrder=2
ScaledBy=2.08002050387334182e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.296602e-04	7.489638e-04	7.489638e-04
4.000000e-02	9.000000e-02	7.402626e-04	3.701321e-04	3.701321e-04
9.000000e-02	1.400000e-01	3.653764e-04	3.740337e-04	3.740337e-04
1.400000e-01	1.900000e-01	2.041982e-03	6.554482e-04	6.554482e-04
1.900000e-01	2.400000e-01	1.660501e-03	6.807170e-04	6.807170e-04
2.400000e-01	2.900000e-01	3.135548e-03	9.227342e-04	9.227342e-04
2.900000e-01	3.400000e-01	4.240056e-03	1.100766e-03	1.100766e-03
3.400000e-01	3.900000e-01	1.213513e-02	1.803436e-03	1.803436e-03
3.900000e-01	4.400000e-01	1.905303e-02	2.480531e-03	2.480531e-03
4.400000e-01	5.000000e-01	5.601618e-02	3.839643e-03	3.839643e-03
5.000000e-01	6.000000e-01	5.381049e-01	9.532836e-03	9.532836e-03
6.000000e-01	7.000000e-01	3.351518e-01	7.724317e-03	7.724317e-03
7.000000e-01	7.500000e-01	2.718418e-01	9.749199e-03	9.749199e-03
7.500000e-01	8.000000e-01	2.162182e-01	8.686942e-03	8.686942e-03
8.000000e-01	9.500000e-01	1.635700e-01	4.258856e-03	4.258856e-03
9.500000e-01	1.000000e+00	1.296356e-01	6.279711e-03	6.279711e-03
1.000000e+00	1.050000e+00	1.124759e-01	5.859137e-03	5.859137e-03
1.050000e+00	1.100000e+00	1.026655e-01	5.442071e-03	5.442071e-03
1.100000e+00	1.400000e+00	7.036843e-02	1.816712e-03	1.816712e-03
1.400000e+00	1.700000e+00	3.747117e-02	1.298601e-03	1.298601e-03
1.700000e+00	2.000000e+00	2.071890e-02	9.571112e-04	9.571112e-04
2.000000e+00	2.400000e+00	1.369863e-02	6.467620e-04	6.467620e-04
2.400000e+00	2.700000e+00	7.620523e-03	5.753752e-04	5.753752e-04
2.700000e+00	3.000000e+00	6.510550e-03	5.034073e-04	5.034073e-04
3.000000e+00	3.100000e+00	3.577282e-03	7.242386e-04	7.242386e-04
3.100000e+00	3.300000e+00	4.648698e-03	5.005080e-04	5.005080e-04
3.300000e+00	3.500000e+00	3.183208e-03	4.373352e-04	4.373352e-04
3.500000e+00	4.000000e+00	2.435432e-03	2.374898e-04	2.374898e-04
4.000000e+00	5.000000e+00	1.315632e-03	1.299864e-04	1.299864e-04
5.000000e+00	6.000000e+00	5.698678e-04	8.377647e-05	8.377647e-05
6.000000e+00	7.000000e+00	2.482263e-04	5.929389e-05	5.929389e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208087]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208087]
Path=Test2[MUR1.0_MUF1.0_PDF99208087]
PlotOrder=2
ScaledBy=2.08002183633580555e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.354223e-04	7.491286e-04	7.491286e-04
4.000000e-02	9.000000e-02	7.372096e-04	3.686070e-04	3.686070e-04
9.000000e-02	1.400000e-01	3.695700e-04	3.693502e-04	3.693502e-04
1.400000e-01	1.900000e-01	2.029270e-03	6.528847e-04	6.528847e-04
1.900000e-01	2.400000e-01	1.658934e-03	6.777002e-04	6.777002e-04
2.400000e-01	2.900000e-01	3.132018e-03	9.167857e-04	9.167857e-04
2.900000e-01	3.400000e-01	4.243070e-03	1.095184e-03	1.095184e-03
3.400000e-01	3.900000e-01	1.214698e-02	1.795600e-03	1.795600e-03
3.900000e-01	4.400000e-01	1.912068e-02	2.469075e-03	2.469075e-03
4.400000e-01	5.000000e-01	5.609557e-02	3.818334e-03	3.818334e-03
5.000000e-01	6.000000e-01	5.398576e-01	9.486488e-03	9.486488e-03
6.000000e-01	7.000000e-01	3.365608e-01	7.685763e-03	7.685763e-03
7.000000e-01	7.500000e-01	2.731404e-01	9.695943e-03	9.695943e-03
7.500000e-01	8.000000e-01	2.170616e-01	8.644857e-03	8.644857e-03
8.000000e-01	9.500000e-01	1.642205e-01	4.238840e-03	4.238840e-03
9.500000e-01	1.000000e+00	1.299885e-01	6.252442e-03	6.252442e-03
1.000000e+00	1.050000e+00	1.127249e-01	5.830584e-03	5.830584e-03
1.050000e+00	1.100000e+00	1.029040e-01	5.421520e-03	5.421520e-03
1.100000e+00	1.400000e+00	7.052730e-02	1.810303e-03	1.810303e-03
1.400000e+00	1.700000e+00	3.753337e-02	1.293931e-03	1.293931e-03
1.700000e+00	2.000000e+00	2.074966e-02	9.538256e-04	9.538256e-04
2.000000e+00	2.400000e+00	1.371566e-02	6.448004e-04	6.448004e-04
2.400000e+00	2.700000e+00	7.630757e-03	5.736119e-04	5.736119e-04
2.700000e+00	3.000000e+00	6.503610e-03	5.016896e-04	5.016896e-04
3.000000e+00	3.100000e+00	3.581546e-03	7.211618e-04	7.211618e-04
3.100000e+00	3.300000e+00	4.656612e-03	4.988417e-04	4.988417e-04
3.300000e+00	3.500000e+00	3.179985e-03	4.358919e-04	4.358919e-04
3.500000e+00	4.000000e+00	2.432374e-03	2.366954e-04	2.366954e-04
4.000000e+00	5.000000e+00	1.316933e-03	1.295860e-04	1.295860e-04
5.000000e+00	6.000000e+00	5.716314e-04	8.366756e-05	8.366756e-05
6.000000e+00	7.000000e+00	2.483494e-04	5.912883e-05	5.912883e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208086]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208086]
Path=Test2[MUR1.0_MUF1.0_PDF99208086]
PlotOrder=2
ScaledBy=2.08001778093997402e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.317816e-04	7.374746e-04	7.374746e-04
4.000000e-02	9.000000e-02	7.254270e-04	3.627207e-04	3.627207e-04
9.000000e-02	1.400000e-01	3.599470e-04	3.677563e-04	3.677563e-04
1.400000e-01	1.900000e-01	2.001298e-03	6.433696e-04	6.433696e-04
1.900000e-01	2.400000e-01	1.627543e-03	6.681524e-04	6.681524e-04
2.400000e-01	2.900000e-01	3.073002e-03	9.110717e-04	9.110717e-04
2.900000e-01	3.400000e-01	4.159528e-03	1.086093e-03	1.086093e-03
3.400000e-01	3.900000e-01	1.186539e-02	1.780199e-03	1.780199e-03
3.900000e-01	4.400000e-01	1.858903e-02	2.445756e-03	2.445756e-03
4.400000e-01	5.000000e-01	5.470295e-02	3.783162e-03	3.783162e-03
5.000000e-01	6.000000e-01	5.246700e-01	9.392970e-03	9.392970e-03
6.000000e-01	7.000000e-01	3.264276e-01	7.610830e-03	7.610830e-03
7.000000e-01	7.500000e-01	2.645800e-01	9.622950e-03	9.622950e-03
7.500000e-01	8.000000e-01	2.105966e-01	8.552693e-03	8.552693e-03
8.000000e-01	9.500000e-01	1.593180e-01	4.196491e-03	4.196491e-03
9.500000e-01	1.000000e+00	1.264443e-01	6.190140e-03	6.190140e-03
1.000000e+00	1.050000e+00	1.096681e-01	5.767983e-03	5.767983e-03
1.050000e+00	1.100000e+00	1.001565e-01	5.359422e-03	5.359422e-03
1.100000e+00	1.400000e+00	6.872470e-02	1.788385e-03	1.788385e-03
1.400000e+00	1.700000e+00	3.660610e-02	1.277584e-03	1.277584e-03
1.700000e+00	2.000000e+00	2.027351e-02	9.411345e-04	9.411345e-04
2.000000e+00	2.400000e+00	1.339908e-02	6.362600e-04	6.362600e-04
2.400000e+00	2.700000e+00	7.442460e-03	5.661151e-04	5.661151e-04
2.700000e+00	3.000000e+00	6.371593e-03	4.946214e-04	4.946214e-04
3.000000e+00	3.100000e+00	3.488078e-03	7.124448e-04	7.124448e-04
3.100000e+00	3.300000e+00	4.561133e-03	4.915379e-04	4.915379e-04
3.300000e+00	3.500000e+00	3.122415e-03	4.305689e-04	4.305689e-04
3.500000e+00	4.000000e+00	2.386476e-03	2.337589e-04	2.337589e-04
4.000000e+00	5.000000e+00	1.288416e-03	1.278119e-04	1.278119e-04
5.000000e+00	6.000000e+00	5.587843e-04	8.242800e-05	8.242800e-05
6.000000e+00	7.000000e+00	2.429584e-04	5.834481e-05	5.834481e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208085]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208085]
Path=Test2[MUR1.0_MUF1.0_PDF99208085]
PlotOrder=2
ScaledBy=2.08001685162962220e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.310690e-04	7.383851e-04	7.383851e-04
4.000000e-02	9.000000e-02	7.271864e-04	3.635990e-04	3.635990e-04
9.000000e-02	1.400000e-01	3.592398e-04	3.676994e-04	3.676994e-04
1.400000e-01	1.900000e-01	2.007770e-03	6.451319e-04	6.451319e-04
1.900000e-01	2.400000e-01	1.631840e-03	6.685264e-04	6.685264e-04
2.400000e-01	2.900000e-01	3.078326e-03	9.094471e-04	9.094471e-04
2.900000e-01	3.400000e-01	4.172734e-03	1.084428e-03	1.084428e-03
3.400000e-01	3.900000e-01	1.190583e-02	1.779238e-03	1.779238e-03
3.900000e-01	4.400000e-01	1.871408e-02	2.444093e-03	2.444093e-03
4.400000e-01	5.000000e-01	5.498200e-02	3.779613e-03	3.779613e-03
5.000000e-01	6.000000e-01	5.280468e-01	9.385465e-03	9.385465e-03
6.000000e-01	7.000000e-01	3.287659e-01	7.604555e-03	7.604555e-03
7.000000e-01	7.500000e-01	2.666366e-01	9.603901e-03	9.603901e-03
7.500000e-01	8.000000e-01	2.120682e-01	8.547720e-03	8.547720e-03
8.000000e-01	9.500000e-01	1.604233e-01	4.193127e-03	4.193127e-03
9.500000e-01	1.000000e+00	1.272276e-01	6.185146e-03	6.185146e-03
1.000000e+00	1.050000e+00	1.103005e-01	5.764810e-03	5.764810e-03
1.050000e+00	1.100000e+00	1.007173e-01	5.358359e-03	5.358359e-03
1.100000e+00	1.400000e+00	6.906970e-02	1.788356e-03	1.788356e-03
1.400000e+00	1.700000e+00	3.678763e-02	1.277857e-03	1.277857e-03
1.700000e+00	2.000000e+00	2.035215e-02	9.414965e-04	9.414965e-04
2.000000e+00	2.400000e+00	1.345474e-02	6.365208e-04	6.365208e-04
2.400000e+00	2.700000e+00	7.475413e-03	5.662518e-04	5.662518e-04
2.700000e+00	3.000000e+00	6.387013e-03	4.948151e-04	4.948151e-04
3.000000e+00	3.100000e+00	3.506998e-03	7.121956e-04	7.121956e-04
3.100000e+00	3.300000e+00	4.572503e-03	4.918952e-04	4.918952e-04
3.300000e+00	3.500000e+00	3.128037e-03	4.305093e-04	4.305093e-04
3.500000e+00	4.000000e+00	2.391558e-03	2.337434e-04	2.337434e-04
4.000000e+00	5.000000e+00	1.292749e-03	1.278419e-04	1.278419e-04
5.000000e+00	6.000000e+00	5.608946e-04	8.251812e-05	8.251812e-05
6.000000e+00	7.000000e+00	2.435286e-04	5.834502e-05	5.834502e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208084]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208084]
Path=Test2[MUR1.0_MUF1.0_PDF99208084]
PlotOrder=2
ScaledBy=2.08002117519652606e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.328791e-04	7.622998e-04	7.622998e-04
4.000000e-02	9.000000e-02	7.540534e-04	3.770618e-04	3.770618e-04
9.000000e-02	1.400000e-01	3.736884e-04	3.748125e-04	3.748125e-04
1.400000e-01	1.900000e-01	2.069354e-03	6.646133e-04	6.646133e-04
1.900000e-01	2.400000e-01	1.695450e-03	6.866717e-04	6.866717e-04
2.400000e-01	2.900000e-01	3.200366e-03	9.262114e-04	9.262114e-04
2.900000e-01	3.400000e-01	4.354650e-03	1.107278e-03	1.107278e-03
3.400000e-01	3.900000e-01	1.241960e-02	1.818178e-03	1.818178e-03
3.900000e-01	4.400000e-01	1.980817e-02	2.506543e-03	2.506543e-03
4.400000e-01	5.000000e-01	5.765080e-02	3.865663e-03	3.865663e-03
5.000000e-01	6.000000e-01	5.564148e-01	9.609647e-03	9.609647e-03
6.000000e-01	7.000000e-01	3.473171e-01	7.781418e-03	7.781418e-03
7.000000e-01	7.500000e-01	2.824282e-01	9.819882e-03	9.819882e-03
7.500000e-01	8.000000e-01	2.240060e-01	8.757516e-03	8.757516e-03
8.000000e-01	9.500000e-01	1.693815e-01	4.297335e-03	4.297335e-03
9.500000e-01	1.000000e+00	1.337598e-01	6.339132e-03	6.339132e-03
1.000000e+00	1.050000e+00	1.159289e-01	5.908428e-03	5.908428e-03
1.050000e+00	1.100000e+00	1.057701e-01	5.505729e-03	5.505729e-03
1.100000e+00	1.400000e+00	7.238960e-02	1.837422e-03	1.837422e-03
1.400000e+00	1.700000e+00	3.852733e-02	1.314313e-03	1.314313e-03
1.700000e+00	2.000000e+00	2.123359e-02	9.684350e-04	9.684350e-04
2.000000e+00	2.400000e+00	1.404867e-02	6.551270e-04	6.551270e-04
2.400000e+00	2.700000e+00	7.814467e-03	5.822636e-04	5.822636e-04
2.700000e+00	3.000000e+00	6.632120e-03	5.091771e-04	5.091771e-04
3.000000e+00	3.100000e+00	3.676785e-03	7.310427e-04	7.310427e-04
3.100000e+00	3.300000e+00	4.752668e-03	5.073056e-04	5.073056e-04
3.300000e+00	3.500000e+00	3.240230e-03	4.423408e-04	4.423408e-04
3.500000e+00	4.000000e+00	2.474424e-03	2.399018e-04	2.399018e-04
4.000000e+00	5.000000e+00	1.346339e-03	1.315274e-04	1.315274e-04
5.000000e+00	6.000000e+00	5.841284e-04	8.506286e-05	8.506286e-05
6.000000e+00	7.000000e+00	2.531625e-04	5.996281e-05	5.996281e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208083]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208083]
Path=Test2[MUR1.0_MUF1.0_PDF99208083]
PlotOrder=2
ScaledBy=2.08002770920699925e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.364421e-04	7.589672e-04	7.589672e-04
4.000000e-02	9.000000e-02	7.483856e-04	3.742191e-04	3.742191e-04
9.000000e-02	1.400000e-01	3.772464e-04	3.761424e-04	3.761424e-04
1.400000e-01	1.900000e-01	2.061686e-03	6.631320e-04	6.631320e-04
1.900000e-01	2.400000e-01	1.684681e-03	6.927011e-04	6.927011e-04
2.400000e-01	2.900000e-01	3.184956e-03	9.325235e-04	9.325235e-04
2.900000e-01	3.400000e-01	4.286616e-03	1.114210e-03	1.114210e-03
3.400000e-01	3.900000e-01	1.237146e-02	1.822201e-03	1.822201e-03
3.900000e-01	4.400000e-01	1.928024e-02	2.507990e-03	2.507990e-03
4.400000e-01	5.000000e-01	5.693007e-02	3.888636e-03	3.888636e-03
5.000000e-01	6.000000e-01	5.472592e-01	9.659331e-03	9.659331e-03
6.000000e-01	7.000000e-01	3.411886e-01	7.826364e-03	7.826364e-03
7.000000e-01	7.500000e-01	2.766192e-01	9.868064e-03	9.868064e-03
7.500000e-01	8.000000e-01	2.200686e-01	8.811111e-03	8.811111e-03
8.000000e-01	9.500000e-01	1.665725e-01	4.313253e-03	4.313253e-03
9.500000e-01	1.000000e+00	1.318871e-01	6.357610e-03	6.357610e-03
1.000000e+00	1.050000e+00	1.145375e-01	5.941399e-03	5.941399e-03
1.050000e+00	1.100000e+00	1.045374e-01	5.513282e-03	5.513282e-03
1.100000e+00	1.400000e+00	7.163153e-02	1.841243e-03	1.841243e-03
1.400000e+00	1.700000e+00	3.810237e-02	1.316422e-03	1.316422e-03
1.700000e+00	2.000000e+00	2.108302e-02	9.709780e-04	9.709780e-04
2.000000e+00	2.400000e+00	1.393063e-02	6.560143e-04	6.560143e-04
2.400000e+00	2.700000e+00	7.769680e-03	5.837483e-04	5.837483e-04
2.700000e+00	3.000000e+00	6.634497e-03	5.114758e-04	5.114758e-04
3.000000e+00	3.100000e+00	3.644912e-03	7.350951e-04	7.350951e-04
3.100000e+00	3.300000e+00	4.727673e-03	5.081006e-04	5.081006e-04
3.300000e+00	3.500000e+00	3.236526e-03	4.432447e-04	4.432447e-04
3.500000e+00	4.000000e+00	2.481476e-03	2.409607e-04	2.409607e-04
4.000000e+00	5.000000e+00	1.338157e-03	1.319915e-04	1.319915e-04
5.000000e+00	6.000000e+00	5.796326e-04	8.494489e-05	8.494489e-05
6.000000e+00	7.000000e+00	2.535774e-04	6.022731e-05	6.022731e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208082]
Path=Test2[MUR1.0_MUF1.0_PDF99208082]
PlotOrder=2
ScaledBy=2.08002472747247451e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.346788e-04	7.604462e-04	7.604462e-04
4.000000e-02	9.000000e-02	7.509348e-04	3.754673e-04	3.754673e-04
9.000000e-02	1.400000e-01	3.754860e-04	3.754861e-04	3.754861e-04
1.400000e-01	1.900000e-01	2.065174e-03	6.637719e-04	6.637719e-04
1.900000e-01	2.400000e-01	1.689646e-03	6.898177e-04	6.898177e-04
2.400000e-01	2.900000e-01	3.191632e-03	9.292692e-04	9.292692e-04
2.900000e-01	3.400000e-01	4.318016e-03	1.110690e-03	1.110690e-03
3.400000e-01	3.900000e-01	1.239322e-02	1.819995e-03	1.819995e-03
3.900000e-01	4.400000e-01	1.952631e-02	2.504882e-03	2.504882e-03
4.400000e-01	5.000000e-01	5.726362e-02	3.876591e-03	3.876591e-03
5.000000e-01	6.000000e-01	5.515323e-01	9.631956e-03	9.631956e-03
6.000000e-01	7.000000e-01	3.440701e-01	7.802659e-03	7.802659e-03
7.000000e-01	7.500000e-01	2.793608e-01	9.838095e-03	9.838095e-03
7.500000e-01	8.000000e-01	2.219210e-01	8.782164e-03	8.782164e-03
8.000000e-01	9.500000e-01	1.678993e-01	4.303348e-03	4.303348e-03
9.500000e-01	1.000000e+00	1.327756e-01	6.346501e-03	6.346501e-03
1.000000e+00	1.050000e+00	1.151953e-01	5.923221e-03	5.923221e-03
1.050000e+00	1.100000e+00	1.051216e-01	5.505326e-03	5.505326e-03
1.100000e+00	1.400000e+00	7.199220e-02	1.838912e-03	1.838912e-03
1.400000e+00	1.700000e+00	3.830543e-02	1.314879e-03	1.314879e-03
1.700000e+00	2.000000e+00	2.115538e-02	9.695689e-04	9.695689e-04
2.000000e+00	2.400000e+00	1.398791e-02	6.553138e-04	6.553138e-04
2.400000e+00	2.700000e+00	7.791440e-03	5.828889e-04	5.828889e-04
2.700000e+00	3.000000e+00	6.633720e-03	5.103407e-04	5.103407e-04
3.000000e+00	3.100000e+00	3.660583e-03	7.331083e-04	7.331083e-04
3.100000e+00	3.300000e+00	4.740288e-03	5.076672e-04	5.076672e-04
3.300000e+00	3.500000e+00	3.238569e-03	4.427913e-04	4.427913e-04
3.500000e+00	4.000000e+00	2.478336e-03	2.404467e-04	2.404467e-04
4.000000e+00	5.000000e+00	1.342376e-03	1.317577e-04	1.317577e-04
5.000000e+00	6.000000e+00	5.819420e-04	8.499985e-05	8.499985e-05
6.000000e+00	7.000000e+00	2.534246e-04	6.010265e-05	6.010265e-05
# END HISTO1D


# BEGIN HISTO1D /Test2
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2
Path=Test2
PlotOrder=2
ScaledBy=2.08002496029952710e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.346802e-04	7.604513e-04	7.604513e-04
4.000000e-02	9.000000e-02	7.509770e-04	3.754886e-04	3.754886e-04
9.000000e-02	1.400000e-01	3.754886e-04	3.754886e-04	3.754886e-04
1.400000e-01	1.900000e-01	2.065186e-03	6.637765e-04	6.637765e-04
1.900000e-01	2.400000e-01	1.689698e-03	6.898168e-04	6.898168e-04
2.400000e-01	2.900000e-01	3.191652e-03	9.292868e-04	9.292868e-04
2.900000e-01	3.400000e-01	4.318118e-03	1.110710e-03	1.110710e-03
3.400000e-01	3.900000e-01	1.239112e-02	1.820249e-03	1.820249e-03
3.900000e-01	4.400000e-01	1.952541e-02	2.504822e-03	2.504822e-03
4.400000e-01	5.000000e-01	5.726200e-02	3.876767e-03	3.876767e-03
5.000000e-01	6.000000e-01	5.515928e-01	9.632765e-03	9.632765e-03
6.000000e-01	7.000000e-01	3.440414e-01	7.801561e-03	7.801561e-03
7.000000e-01	7.500000e-01	2.793634e-01	9.838232e-03	9.838232e-03
7.500000e-01	8.000000e-01	2.219138e-01	8.781938e-03	8.781938e-03
8.000000e-01	9.500000e-01	1.679686e-01	4.302218e-03	4.302218e-03
9.500000e-01	1.000000e+00	1.327352e-01	6.347311e-03	6.347311e-03
1.000000e+00	1.050000e+00	1.152750e-01	5.925110e-03	5.925110e-03
1.050000e+00	1.100000e+00	1.051368e-01	5.505744e-03	5.505744e-03
1.100000e+00	1.400000e+00	7.199993e-02	1.838979e-03	1.838979e-03
1.400000e+00	1.700000e+00	3.829983e-02	1.314769e-03	1.314769e-03
1.700000e+00	2.000000e+00	2.115252e-02	9.695074e-04	9.695074e-04
2.000000e+00	2.400000e+00	1.398695e-02	6.552165e-04	6.552165e-04
2.400000e+00	2.700000e+00	7.791387e-03	5.828814e-04	5.828814e-04
2.700000e+00	3.000000e+00	6.633630e-03	5.103362e-04	5.103362e-04
3.000000e+00	3.100000e+00	3.661013e-03	7.331649e-04	7.331649e-04
3.100000e+00	3.300000e+00	4.740543e-03	5.076913e-04	5.076913e-04
3.300000e+00	3.500000e+00	3.238588e-03	4.427941e-04	4.427941e-04
3.500000e+00	4.000000e+00	2.478224e-03	2.404300e-04	2.404300e-04
4.000000e+00	5.000000e+00	1.342372e-03	1.317558e-04	1.317558e-04
5.000000e+00	6.000000e+00	5.820072e-04	8.500485e-05	8.500485e-05
6.000000e+00	7.000000e+00	2.534548e-04	6.010750e-05	6.010750e-05
# END HISTO1D



==> anc/Fig2_pp.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=1
RatioPlot=0
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=3.0
RatioPlotYMin=0.3
LegendXPos=0.42
LegendYPos=0.94
Title=$\text{pp} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV ($p_{T,ee} < 8$ GeV)
XLabel=
YLabel=$\text{d}\sigma / \text{d} m_{ee}$ [mb / GeV]
PlotXTickLabels=0
RatioPlotXTickLabels=0
YMax=0.01
XMin=1.0
DrawOnly=Test2[_VarBand] Test1[_VarBand] /ALICE_2020_I1797621/d01-x01-y01 Test2 Test1
LegendOnly=/ALICE_2020_I1797621/d01-x01-y01 Test2 Test1
# END PLOT

# BEGIN HISTO1D /ALICE_2020_I1797621/d01-x01-y01
ConnectBins=0
ErrorBars=1
IsRef=1
Path=/ALICE_2020_I1797621/d01-x01-y01
PolyMarker=*
Title=ALICE Run 2
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.518660e+00	2.580980e-01	2.580980e-01
4.000000e-02	9.000000e-02	3.898320e-01	2.870816e-02	2.870816e-02
9.000000e-02	1.400000e-01	6.133520e-02	4.666125e-03	4.666125e-03
1.400000e-01	1.900000e-01	2.493610e-02	1.423581e-03	1.423581e-03
1.900000e-01	2.400000e-01	1.719990e-02	1.149278e-03	1.149278e-03
2.400000e-01	2.900000e-01	1.358410e-02	1.046736e-03	1.046736e-03
2.900000e-01	3.400000e-01	9.866030e-03	9.953335e-04	9.953335e-04
3.400000e-01	3.900000e-01	9.627080e-03	9.717893e-04	9.717893e-04
3.900000e-01	4.400000e-01	6.946300e-03	9.414595e-04	9.414595e-04
4.400000e-01	5.000000e-01	5.462560e-03	8.853850e-04	8.853850e-04
5.000000e-01	6.000000e-01	4.775910e-03	6.524574e-04	6.524574e-04
6.000000e-01	7.000000e-01	5.669830e-03	6.449575e-04	6.449575e-04
7.000000e-01	7.500000e-01	7.686590e-03	8.775598e-04	8.775598e-04
7.500000e-01	8.000000e-01	9.537090e-03	8.486023e-04	8.486023e-04
8.000000e-01	9.500000e-01	2.885930e-03	3.551415e-04	3.551415e-04
9.500000e-01	1.000000e+00	3.854040e-03	6.014972e-04	6.014972e-04
1.000000e+00	1.050000e+00	5.332850e-03	6.438401e-04	6.438401e-04
1.050000e+00	1.100000e+00	1.111010e-03	4.158159e-04	4.158159e-04
1.100000e+00	1.400000e+00	1.212530e-03	1.416764e-04	1.416764e-04
1.400000e+00	1.700000e+00	6.835560e-04	8.776365e-05	8.776365e-05
1.700000e+00	2.000000e+00	4.689260e-04	5.846943e-05	5.846943e-05
2.000000e+00	2.400000e+00	2.834040e-04	3.504974e-05	3.504974e-05
2.400000e+00	2.700000e+00	2.494680e-04	2.891614e-05	2.891614e-05
2.700000e+00	3.000000e+00	3.282720e-04	2.967787e-05	2.967787e-05
3.000000e+00	3.100000e+00	8.572700e-04	7.150135e-05	7.150135e-05
3.100000e+00	3.300000e+00	1.938050e-04	2.512794e-05	2.512794e-05
3.300000e+00	3.500000e+00	3.391260e-05	1.508702e-05	1.508702e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
BandComponentPDF=MUR1.0_MUF1.0_PDF.*
ErrorBandColor=purple
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=purple
LineStyle=solid
Name=Test2[_VarBand]
Path=Test2[_VarBand]
PlotOrder=2
Title=$\gamma^*/Z $ fix NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.816827e-06	3.146708e-06	2.869251e-06
4.000000e-02	9.000000e-02	1.453462e-06	1.791750e-06	1.641033e-06
9.000000e-02	1.400000e-01	-4.844876e-07	8.458141e-07	8.055865e-07
1.400000e-01	1.900000e-01	5.813846e-06	1.767606e-06	1.893849e-06
1.900000e-01	2.400000e-01	1.501911e-05	3.209245e-06	3.762821e-06
2.400000e-01	2.900000e-01	2.325538e-05	5.451946e-06	5.631076e-06
2.900000e-01	3.400000e-01	4.408834e-05	9.337522e-06	1.004953e-05
3.400000e-01	3.900000e-01	7.315758e-05	1.409453e-05	1.474079e-05
3.900000e-01	4.400000e-01	1.308116e-04	2.801336e-05	2.688331e-05
4.400000e-01	5.000000e-01	3.738627e-04	1.100491e-04	9.232547e-05
5.000000e-01	6.000000e-01	3.362099e-03	1.068017e-03	8.468397e-04
6.000000e-01	7.000000e-01	2.216771e-03	7.330199e-04	5.721983e-04
7.000000e-01	7.500000e-01	1.696674e-03	5.251848e-04	4.296551e-04
7.500000e-01	8.000000e-01	1.415187e-03	4.782409e-04	3.691008e-04
8.000000e-01	9.500000e-01	1.067002e-03	3.366432e-04	2.705618e-04
9.500000e-01	1.000000e+00	7.921368e-04	3.122855e-04	2.187737e-04
1.000000e+00	1.050000e+00	6.986306e-04	2.627137e-04	1.764510e-04
1.050000e+00	1.100000e+00	6.298336e-04	2.082098e-04	1.621740e-04
1.100000e+00	1.400000e+00	4.198890e-04	1.430586e-04	1.112689e-04
1.400000e+00	1.700000e+00	2.210070e-04	5.735891e-05	5.091614e-05
1.700000e+00	2.000000e+00	1.258859e-04	2.891142e-05	2.632311e-05
2.000000e+00	2.400000e+00	7.339983e-05	1.767146e-05	1.620829e-05
2.400000e+00	2.700000e+00	4.320010e-05	9.491512e-06	8.770708e-06
2.700000e+00	3.000000e+00	3.359113e-05	7.247464e-06	7.123664e-06
3.000000e+00	3.100000e+00	2.155969e-05	5.986511e-06	5.691971e-06
3.100000e+00	3.300000e+00	2.228642e-05	3.933959e-06	4.118530e-06
3.300000e+00	3.500000e+00	1.986398e-05	4.262770e-06	4.453831e-06
3.500000e+00	4.000000e+00	1.424393e-05	3.889835e-06	3.461273e-06
4.000000e+00	5.000000e+00	6.104540e-06	1.615545e-06	1.479225e-06
5.000000e+00	6.000000e+00	3.536757e-06	6.823696e-07	7.019996e-07
6.000000e+00	7.000000e+00	2.155968e-06	8.440888e-07	6.095204e-07
# END HISTO1D


# BEGIN HISTO1D /Test2
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2
Path=Test2
PlotOrder=2
ScaledBy=5.13113908722166774e-16
Title=$\gamma^*/Z $ fix NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.816827e-06	2.604824e-06	2.604824e-06
4.000000e-02	9.000000e-02	1.453462e-06	1.493290e-06	1.493290e-06
9.000000e-02	1.400000e-01	-4.844876e-07	7.660418e-07	7.660418e-07
1.400000e-01	1.900000e-01	5.813846e-06	1.678313e-06	1.678313e-06
1.900000e-01	2.400000e-01	1.501911e-05	2.697511e-06	2.697511e-06
2.400000e-01	2.900000e-01	2.325538e-05	3.799443e-06	3.799443e-06
2.900000e-01	3.400000e-01	4.408834e-05	5.416731e-06	5.416731e-06
3.400000e-01	3.900000e-01	7.315758e-05	7.029242e-06	7.029242e-06
3.900000e-01	4.400000e-01	1.308116e-04	9.237077e-06	9.237077e-06
4.400000e-01	5.000000e-01	3.738627e-04	1.480684e-05	1.480684e-05
5.000000e-01	6.000000e-01	3.362099e-03	3.545954e-05	3.545954e-05
6.000000e-01	7.000000e-01	2.216771e-03	2.878014e-05	2.878014e-05
7.000000e-01	7.500000e-01	1.696674e-03	3.506430e-05	3.506430e-05
7.500000e-01	8.000000e-01	1.415187e-03	3.236107e-05	3.236107e-05
8.000000e-01	9.500000e-01	1.067002e-03	1.591573e-05	1.591573e-05
9.500000e-01	1.000000e+00	7.921368e-04	2.387790e-05	2.387790e-05
1.000000e+00	1.050000e+00	6.986306e-04	2.175343e-05	2.175343e-05
1.050000e+00	1.100000e+00	6.298336e-04	2.074828e-05	2.074828e-05
1.100000e+00	1.400000e+00	4.198890e-04	6.855490e-06	6.855490e-06
1.400000e+00	1.700000e+00	2.210070e-04	4.869707e-06	4.869707e-06
1.700000e+00	2.000000e+00	1.258859e-04	3.590331e-06	3.590331e-06
2.000000e+00	2.400000e+00	7.339983e-05	2.367304e-06	2.367304e-06
2.400000e+00	2.700000e+00	4.320010e-05	2.104098e-06	2.104098e-06
2.700000e+00	3.000000e+00	3.359113e-05	1.862460e-06	1.862460e-06
3.000000e+00	3.100000e+00	2.155969e-05	2.642566e-06	2.642566e-06
3.100000e+00	3.300000e+00	2.228642e-05	1.828899e-06	1.828899e-06
3.300000e+00	3.500000e+00	1.986398e-05	1.693541e-06	1.693541e-06
3.500000e+00	4.000000e+00	1.424393e-05	9.469217e-07	9.469217e-07
4.000000e+00	5.000000e+00	6.104540e-06	4.505993e-07	4.505993e-07
5.000000e+00	6.000000e+00	3.536757e-06	3.303763e-07	3.303763e-07
6.000000e+00	7.000000e+00	2.155968e-06	2.552195e-07	2.552195e-07
# END HISTO1D


# BEGIN HISTO1D /Test1[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
BandComponentPDF=MUR1.0_MUF1.0_PDF.*
ErrorBandColor=gray
ErrorBandOpacity=0.5
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=gray
LineStyle=solid
Name=Test1[_VarBand]
Path=Test1[_VarBand]
PlotOrder=1
Title=$\gamma^*/Z $ fix NLO LHE
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	0.000000e+00	0.000000e+00	0.000000e+00
4.000000e-02	9.000000e-02	0.000000e+00	0.000000e+00	0.000000e+00
9.000000e-02	1.400000e-01	0.000000e+00	0.000000e+00	0.000000e+00
1.400000e-01	1.900000e-01	0.000000e+00	0.000000e+00	0.000000e+00
1.900000e-01	2.400000e-01	4.844784e-07	5.011365e-07	5.142726e-07
2.400000e-01	2.900000e-01	1.453435e-06	8.683699e-07	8.944909e-07
2.900000e-01	3.400000e-01	2.422392e-06	1.146784e-06	1.212596e-06
3.400000e-01	3.900000e-01	5.329262e-06	1.834097e-06	2.056662e-06
3.900000e-01	4.400000e-01	1.017404e-05	2.896080e-06	3.433148e-06
4.400000e-01	5.000000e-01	2.180152e-05	4.333694e-06	5.389987e-06
5.000000e-01	6.000000e-01	2.472778e-03	4.732952e-04	4.981136e-04
6.000000e-01	7.000000e-01	1.799352e-03	5.284860e-04	4.328227e-04
7.000000e-01	7.500000e-01	1.458280e-03	5.120523e-04	3.915488e-04
7.500000e-01	8.000000e-01	1.234935e-03	3.929043e-04	3.141887e-04
8.000000e-01	9.500000e-01	9.479627e-04	3.021449e-04	2.389832e-04
9.500000e-01	1.000000e+00	6.966798e-04	2.732459e-04	1.917865e-04
1.000000e+00	1.050000e+00	6.540458e-04	2.465210e-04	1.670554e-04
1.050000e+00	1.100000e+00	5.586034e-04	1.856565e-04	1.442497e-04
1.100000e+00	1.400000e+00	3.845950e-04	1.088927e-04	9.212143e-05
1.400000e+00	1.700000e+00	2.101021e-04	5.035050e-05	4.580113e-05
1.700000e+00	2.000000e+00	1.216848e-04	2.782895e-05	2.575000e-05
2.000000e+00	2.400000e+00	6.921985e-05	1.721452e-05	1.523451e-05
2.400000e+00	2.700000e+00	4.432977e-05	1.061295e-05	1.003496e-05
2.700000e+00	3.000000e+00	3.480170e-05	6.282950e-06	6.630816e-06
3.000000e+00	3.100000e+00	2.180153e-05	6.027146e-06	5.654345e-06
3.100000e+00	3.300000e+00	2.204377e-05	4.185127e-06	4.370063e-06
3.300000e+00	3.500000e+00	1.780458e-05	3.743480e-06	3.935620e-06
3.500000e+00	4.000000e+00	1.487348e-05	3.885480e-06	3.426428e-06
4.000000e+00	5.000000e+00	6.588905e-06	1.687752e-06	1.558043e-06
5.000000e+00	6.000000e+00	3.609364e-06	6.416547e-07	6.572997e-07
6.000000e+00	7.000000e+00	2.567735e-06	8.260983e-07	6.453735e-07
# END HISTO1D


# BEGIN HISTO1D /Test1
ErrorBars=1
LineColor=gray
LineStyle=solid
Name=Test1
Path=Test1
PlotOrder=1
ScaledBy=5.13104430605447872e-16
Title=$\gamma^*/Z $ fix NLO LHE
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	0.000000e+00	0.000000e+00	0.000000e+00
4.000000e-02	9.000000e-02	0.000000e+00	0.000000e+00	0.000000e+00
9.000000e-02	1.400000e-01	0.000000e+00	0.000000e+00	0.000000e+00
1.400000e-01	1.900000e-01	0.000000e+00	0.000000e+00	0.000000e+00
1.900000e-01	2.400000e-01	4.844784e-07	4.844783e-07	4.844783e-07
2.400000e-01	2.900000e-01	1.453435e-06	8.391410e-07	8.391410e-07
2.900000e-01	3.400000e-01	2.422392e-06	1.083327e-06	1.083327e-06
3.400000e-01	3.900000e-01	5.329262e-06	1.606833e-06	1.606833e-06
3.900000e-01	4.400000e-01	1.017404e-05	2.220159e-06	2.220159e-06
4.400000e-01	5.000000e-01	2.180152e-05	2.966812e-06	2.966812e-06
5.000000e-01	6.000000e-01	2.472778e-03	2.810183e-05	2.810183e-05
6.000000e-01	7.000000e-01	1.799352e-03	2.545011e-05	2.545011e-05
7.000000e-01	7.500000e-01	1.458280e-03	3.262953e-05	3.262953e-05
7.500000e-01	8.000000e-01	1.234935e-03	2.978261e-05	2.978261e-05
8.000000e-01	9.500000e-01	9.479627e-04	1.485031e-05	1.485031e-05
9.500000e-01	1.000000e+00	6.966798e-04	2.220159e-05	2.220159e-05
1.000000e+00	1.050000e+00	6.540458e-04	2.077051e-05	2.077051e-05
1.050000e+00	1.100000e+00	5.586034e-04	1.939729e-05	1.939729e-05
1.100000e+00	1.400000e+00	3.845950e-04	6.464251e-06	6.464251e-06
1.400000e+00	1.700000e+00	2.101021e-04	4.677719e-06	4.677719e-06
1.700000e+00	2.000000e+00	1.216848e-04	3.518728e-06	3.518728e-06
2.000000e+00	2.400000e+00	6.921985e-05	2.311608e-06	2.311608e-06
2.400000e+00	2.700000e+00	4.432977e-05	2.094743e-06	2.094743e-06
2.700000e+00	3.000000e+00	3.480170e-05	1.839530e-06	1.839530e-06
3.000000e+00	3.100000e+00	2.180153e-05	2.586407e-06	2.586407e-06
3.100000e+00	3.300000e+00	2.204377e-05	1.812752e-06	1.812752e-06
3.300000e+00	3.500000e+00	1.780458e-05	1.602262e-06	1.602262e-06
3.500000e+00	4.000000e+00	1.487348e-05	9.555407e-07	9.555407e-07
4.000000e+00	5.000000e+00	6.588905e-06	4.596165e-07	4.596165e-07
5.000000e+00	6.000000e+00	3.609364e-06	3.312570e-07	3.312570e-07
6.000000e+00	7.000000e+00	2.567735e-06	2.697461e-07	2.697461e-07
# END HISTO1D



==> anc/Fig2_pp_pdf.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=0
RatioPlot=1
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=1.5
RatioPlotYMin=0.5
LegendXPos=0.50
LegendYPos=0.94
Title=
XLabel=$m_{ee}$ [GeV]
YLabel=$\text{d}\sigma / \text{d} m_{ee}$ [mb / GeV]
RatioPlotYLabel=PDF Ratio
XMin=1.0
DrawOnly=Test2[_VarBand] Test2
LegendOnly=Test2
RatioPlotReference=Test2
# END PLOT

# BEGIN HISTO1D /Test2[_VarBand]
BandComponentPDF=MUR1.0_MUF1.0_PDF.*
ErrorBandColor=purple
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=purple
LineStyle=solid
Name=Test2[_VarBand]
Path=Test2[_VarBand]
PlotOrder=2
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.816827e-06	2.638970e-06	2.639577e-06
4.000000e-02	9.000000e-02	1.453462e-06	1.513216e-06	1.516589e-06
9.000000e-02	1.400000e-01	-4.844876e-07	7.662214e-07	7.663595e-07
1.400000e-01	1.900000e-01	5.813846e-06	1.683371e-06	1.684016e-06
1.900000e-01	2.400000e-01	1.501911e-05	2.736608e-06	2.732758e-06
2.400000e-01	2.900000e-01	2.325538e-05	3.956674e-06	3.995555e-06
2.900000e-01	3.400000e-01	4.408834e-05	5.940779e-06	6.111352e-06
3.400000e-01	3.900000e-01	7.315758e-05	8.038228e-06	8.364522e-06
3.900000e-01	4.400000e-01	1.308116e-04	1.224871e-05	1.279996e-05
4.400000e-01	5.000000e-01	3.738627e-04	2.946511e-05	3.296749e-05
5.000000e-01	6.000000e-01	3.362099e-03	2.652096e-04	2.973578e-04
6.000000e-01	7.000000e-01	2.216771e-03	1.693000e-04	1.878824e-04
7.000000e-01	7.500000e-01	1.696674e-03	1.248091e-04	1.357637e-04
7.500000e-01	8.000000e-01	1.415187e-03	1.041955e-04	1.141701e-04
8.000000e-01	9.500000e-01	1.067002e-03	7.604963e-05	8.096960e-05
9.500000e-01	1.000000e+00	7.921368e-04	6.085543e-05	6.490669e-05
1.000000e+00	1.050000e+00	6.986306e-04	5.003304e-05	5.379974e-05
1.050000e+00	1.100000e+00	6.298336e-04	4.607491e-05	4.805189e-05
1.100000e+00	1.400000e+00	4.198890e-04	2.771717e-05	2.893438e-05
1.400000e+00	1.700000e+00	2.210070e-04	1.236926e-05	1.262794e-05
1.700000e+00	2.000000e+00	1.258859e-04	6.713160e-06	6.756978e-06
2.000000e+00	2.400000e+00	7.339983e-05	4.092252e-06	4.060055e-06
2.400000e+00	2.700000e+00	4.320010e-05	2.670566e-06	2.688264e-06
2.700000e+00	3.000000e+00	3.359113e-05	2.315725e-06	2.284947e-06
3.000000e+00	3.100000e+00	2.155969e-05	3.025585e-06	2.970181e-06
3.100000e+00	3.300000e+00	2.228642e-05	1.972139e-06	1.968173e-06
3.300000e+00	3.500000e+00	1.986398e-05	1.828559e-06	1.838864e-06
3.500000e+00	4.000000e+00	1.424393e-05	1.078378e-06	1.079982e-06
4.000000e+00	5.000000e+00	6.104540e-06	4.984596e-07	4.952565e-07
5.000000e+00	6.000000e+00	3.536757e-06	3.429273e-07	3.442905e-07
6.000000e+00	7.000000e+00	2.155968e-06	2.645969e-07	2.703455e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR2.0_MUF2.0_PDF27100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR2.0_MUF2.0_PDF27100]
Path=Test2[MUR2.0_MUF2.0_PDF27100]
PlotOrder=2
ScaledBy=5.13114565583239415e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.444836e-06	2.661604e-06	2.661604e-06
4.000000e-02	9.000000e-02	1.970883e-06	1.413692e-06	1.413692e-06
9.000000e-02	1.400000e-01	-4.958740e-07	7.135618e-07	7.135618e-07
1.400000e-01	1.900000e-01	6.065414e-06	1.758452e-06	1.758452e-06
1.900000e-01	2.400000e-01	1.619673e-05	2.915428e-06	2.915428e-06
2.400000e-01	2.900000e-01	2.722332e-05	4.127146e-06	4.127146e-06
2.900000e-01	3.400000e-01	5.206608e-05	5.767839e-06	5.767839e-06
3.400000e-01	3.900000e-01	8.529536e-05	7.642562e-06	7.642562e-06
3.900000e-01	4.400000e-01	1.544521e-04	1.015645e-05	1.015645e-05
4.400000e-01	5.000000e-01	4.601015e-04	1.827430e-05	1.827430e-05
5.000000e-01	6.000000e-01	4.155015e-03	3.999581e-05	3.999581e-05
6.000000e-01	7.000000e-01	2.757244e-03	3.252607e-05	3.252607e-05
7.000000e-01	7.500000e-01	2.104316e-03	3.922863e-05	3.922863e-05
7.500000e-01	8.000000e-01	1.766187e-03	3.608280e-05	3.608280e-05
8.000000e-01	9.500000e-01	1.325164e-03	1.788028e-05	1.788028e-05
9.500000e-01	1.000000e+00	1.001060e-03	2.888876e-05	2.888876e-05
1.000000e+00	1.050000e+00	8.666798e-04	2.494795e-05	2.494795e-05
1.050000e+00	1.100000e+00	7.847252e-04	2.360881e-05	2.360881e-05
1.100000e+00	1.400000e+00	5.273300e-04	8.361713e-06	8.361713e-06
1.400000e+00	1.700000e+00	2.703323e-04	5.656955e-06	5.656955e-06
1.700000e+00	2.000000e+00	1.513270e-04	4.048177e-06	4.048177e-06
2.000000e+00	2.400000e+00	8.909138e-05	2.723668e-06	2.723668e-06
2.400000e+00	2.700000e+00	5.154867e-05	2.357637e-06	2.357637e-06
2.700000e+00	3.000000e+00	4.033840e-05	2.090895e-06	2.090895e-06
3.000000e+00	3.100000e+00	2.641526e-05	2.951226e-06	2.951226e-06
3.100000e+00	3.300000e+00	2.590423e-05	1.984228e-06	1.984228e-06
3.300000e+00	3.500000e+00	2.392048e-05	2.036767e-06	2.036767e-06
3.500000e+00	4.000000e+00	1.753240e-05	1.127531e-06	1.127531e-06
4.000000e+00	5.000000e+00	7.498394e-06	4.989996e-07	4.989996e-07
5.000000e+00	6.000000e+00	4.148531e-06	3.638718e-07	3.638718e-07
6.000000e+00	7.000000e+00	2.702254e-06	3.868643e-07	3.868643e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR2.0_MUF1.0_PDF27100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR2.0_MUF1.0_PDF27100]
Path=Test2[MUR2.0_MUF1.0_PDF27100]
PlotOrder=2
ScaledBy=5.18906986393515823e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.941652e-06	2.237159e-06	2.237159e-06
4.000000e-02	9.000000e-02	2.080318e-06	1.406788e-06	1.406788e-06
9.000000e-02	1.400000e-01	-2.574194e-07	5.553306e-07	5.553306e-07
1.400000e-01	1.900000e-01	5.290952e-06	1.549899e-06	1.549899e-06
1.900000e-01	2.400000e-01	1.388246e-05	2.508341e-06	2.508341e-06
2.400000e-01	2.900000e-01	2.453626e-05	3.564042e-06	3.564042e-06
2.900000e-01	3.400000e-01	4.823770e-05	5.161703e-06	5.161703e-06
3.400000e-01	3.900000e-01	8.036512e-05	6.670562e-06	6.670562e-06
3.900000e-01	4.400000e-01	1.466775e-04	9.076378e-06	9.076378e-06
4.400000e-01	5.000000e-01	4.417710e-04	1.939355e-05	1.939355e-05
5.000000e-01	6.000000e-01	4.026526e-03	3.711145e-05	3.711145e-05
6.000000e-01	7.000000e-01	2.675456e-03	3.243398e-05	3.243398e-05
7.000000e-01	7.500000e-01	2.024050e-03	3.535684e-05	3.535684e-05
7.500000e-01	8.000000e-01	1.715600e-03	3.262235e-05	3.262235e-05
8.000000e-01	9.500000e-01	1.277607e-03	1.628399e-05	1.628399e-05
9.500000e-01	1.000000e+00	9.901536e-04	3.486401e-05	3.486401e-05
1.000000e+00	1.050000e+00	8.651598e-04	4.267396e-05	4.267396e-05
1.050000e+00	1.100000e+00	7.604284e-04	2.217130e-05	2.217130e-05
1.100000e+00	1.400000e+00	5.102560e-04	8.431938e-06	8.431938e-06
1.400000e+00	1.700000e+00	2.567273e-04	5.290742e-06	5.290742e-06
1.700000e+00	2.000000e+00	1.437248e-04	3.813054e-06	3.813054e-06
2.000000e+00	2.400000e+00	8.432783e-05	2.574459e-06	2.574459e-06
2.400000e+00	2.700000e+00	4.896227e-05	2.206162e-06	2.206162e-06
2.700000e+00	3.000000e+00	3.792927e-05	1.908285e-06	1.908285e-06
3.000000e+00	3.100000e+00	2.484652e-05	2.641501e-06	2.641501e-06
3.100000e+00	3.300000e+00	2.436160e-05	1.808723e-06	1.808723e-06
3.300000e+00	3.500000e+00	2.225700e-05	1.903657e-06	1.903657e-06
3.500000e+00	4.000000e+00	1.663068e-05	1.073271e-06	1.073271e-06
4.000000e+00	5.000000e+00	7.084335e-06	4.592793e-07	4.592793e-07
5.000000e+00	6.000000e+00	3.891419e-06	3.310717e-07	3.310717e-07
6.000000e+00	7.000000e+00	2.673614e-06	4.768573e-07	4.768573e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF2.0_PDF27100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF2.0_PDF27100]
Path=Test2[MUR1.0_MUF2.0_PDF27100]
PlotOrder=2
ScaledBy=5.13132379299094308e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	7.459387e-07	3.308797e-06	3.308797e-06
4.000000e-02	9.000000e-02	9.590338e-07	2.167377e-06	2.167377e-06
9.000000e-02	1.400000e-01	-8.426864e-07	1.034226e-06	1.034226e-06
1.400000e-01	1.900000e-01	6.680306e-06	1.941902e-06	1.941902e-06
1.900000e-01	2.400000e-01	1.760577e-05	3.173229e-06	3.173229e-06
2.400000e-01	2.900000e-01	2.491114e-05	4.776331e-06	4.776331e-06
2.900000e-01	3.400000e-01	4.494806e-05	7.369524e-06	7.369524e-06
3.400000e-01	3.900000e-01	7.277024e-05	9.207425e-06	9.207425e-06
3.900000e-01	4.400000e-01	1.278751e-04	1.200892e-05	1.200892e-05
4.400000e-01	5.000000e-01	3.517543e-04	2.257294e-05	2.257294e-05
5.000000e-01	6.000000e-01	3.092444e-03	4.873683e-05	4.873683e-05
6.000000e-01	7.000000e-01	2.032596e-03	4.240486e-05	4.240486e-05
7.000000e-01	7.500000e-01	1.589975e-03	4.612477e-05	4.612477e-05
7.500000e-01	8.000000e-01	1.297685e-03	4.226054e-05	4.226054e-05
8.000000e-01	9.500000e-01	9.979113e-04	2.059740e-05	2.059740e-05
9.500000e-01	1.000000e+00	6.981184e-04	3.991327e-05	3.991327e-05
1.000000e+00	1.050000e+00	6.098016e-04	5.851934e-05	5.851934e-05
1.050000e+00	1.100000e+00	5.848134e-04	2.646089e-05	2.646089e-05
1.100000e+00	1.400000e+00	3.908213e-04	9.160074e-06	9.160074e-06
1.400000e+00	1.700000e+00	2.163009e-04	6.004619e-06	6.004619e-06
1.700000e+00	2.000000e+00	1.243769e-04	4.467266e-06	4.467266e-06
2.000000e+00	2.400000e+00	7.297578e-05	2.849151e-06	2.849151e-06
2.400000e+00	2.700000e+00	4.300940e-05	2.453990e-06	2.453990e-06
2.700000e+00	3.000000e+00	3.399557e-05	2.159261e-06	2.159261e-06
3.000000e+00	3.100000e+00	2.177653e-05	3.102867e-06	3.102867e-06
3.100000e+00	3.300000e+00	2.281032e-05	2.135261e-06	2.135261e-06
3.300000e+00	3.500000e+00	2.053522e-05	1.928211e-06	1.928211e-06
3.500000e+00	4.000000e+00	1.418706e-05	1.094613e-06	1.094613e-06
4.000000e+00	5.000000e+00	6.141981e-06	5.242179e-07	5.242179e-07
5.000000e+00	6.000000e+00	3.652097e-06	3.727816e-07	3.727816e-07
6.000000e+00	7.000000e+00	2.006773e-06	3.703527e-07	3.703527e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF0.5_PDF27100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF0.5_PDF27100]
Path=Test2[MUR1.0_MUF0.5_PDF27100]
PlotOrder=2
ScaledBy=5.58527535708230718e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.574922e-06	2.260381e-06	2.260381e-06
4.000000e-02	9.000000e-02	1.740914e-06	1.309771e-06	1.309771e-06
9.000000e-02	1.400000e-01	-2.361680e-07	6.238003e-07	6.238003e-07
1.400000e-01	1.900000e-01	5.274688e-06	1.530552e-06	1.530552e-06
1.900000e-01	2.400000e-01	1.334273e-05	2.405110e-06	2.405110e-06
2.400000e-01	2.900000e-01	2.199894e-05	3.280443e-06	3.280443e-06
2.900000e-01	3.400000e-01	4.316804e-05	4.634534e-06	4.634534e-06
3.400000e-01	3.900000e-01	7.302382e-05	6.125493e-06	6.125493e-06
3.900000e-01	4.400000e-01	1.316684e-04	8.199300e-06	8.199300e-06
4.400000e-01	5.000000e-01	3.842847e-04	1.429225e-05	1.429225e-05
5.000000e-01	6.000000e-01	3.499057e-03	3.173662e-05	3.173662e-05
6.000000e-01	7.000000e-01	2.315915e-03	2.757137e-05	2.757137e-05
7.000000e-01	7.500000e-01	1.754579e-03	3.113600e-05	3.113600e-05
7.500000e-01	8.000000e-01	1.485036e-03	2.892610e-05	2.892610e-05
8.000000e-01	9.500000e-01	1.109063e-03	1.435794e-05	1.435794e-05
9.500000e-01	1.000000e+00	8.554976e-04	2.907886e-05	2.907886e-05
1.000000e+00	1.050000e+00	7.589610e-04	3.993018e-05	3.993018e-05
1.050000e+00	1.100000e+00	6.606042e-04	1.947885e-05	1.947885e-05
1.100000e+00	1.400000e+00	4.405490e-04	6.749614e-06	6.749614e-06
1.400000e+00	1.700000e+00	2.257566e-04	4.549763e-06	4.549763e-06
1.700000e+00	2.000000e+00	1.284320e-04	3.456352e-06	3.456352e-06
2.000000e+00	2.400000e+00	7.478115e-05	2.266326e-06	2.266326e-06
2.400000e+00	2.700000e+00	4.417123e-05	2.026011e-06	2.026011e-06
2.700000e+00	3.000000e+00	3.393500e-05	1.752336e-06	1.752336e-06
3.000000e+00	3.100000e+00	2.184590e-05	2.437128e-06	2.437128e-06
3.100000e+00	3.300000e+00	2.243420e-05	1.716845e-06	1.716845e-06
3.300000e+00	3.500000e+00	1.982797e-05	1.632252e-06	1.632252e-06
3.500000e+00	4.000000e+00	1.463135e-05	9.228339e-07	9.228339e-07
4.000000e+00	5.000000e+00	6.241737e-06	4.244738e-07	4.244738e-07
5.000000e+00	6.000000e+00	3.561781e-06	3.140228e-07	3.140228e-07
6.000000e+00	7.000000e+00	2.361106e-06	3.334771e-07	3.334771e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR0.5_MUF1.0_PDF27100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR0.5_MUF1.0_PDF27100]
Path=Test2[MUR0.5_MUF1.0_PDF27100]
PlotOrder=2
ScaledBy=5.13131195739306339e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.028827e-07	3.360101e-06	3.360101e-06
4.000000e-02	9.000000e-02	4.940112e-07	2.847075e-06	2.847075e-06
9.000000e-02	1.400000e-01	-8.222412e-07	1.106482e-06	1.106482e-06
1.400000e-01	1.900000e-01	6.546178e-06	1.930998e-06	1.930998e-06
1.900000e-01	2.400000e-01	1.658796e-05	3.007745e-06	3.007745e-06
2.400000e-01	2.900000e-01	2.109868e-05	4.918883e-06	4.918883e-06
2.900000e-01	3.400000e-01	3.740412e-05	8.224145e-06	8.224145e-06
3.400000e-01	3.900000e-01	6.157990e-05	9.437644e-06	9.437644e-06
3.900000e-01	4.400000e-01	1.056180e-04	1.251794e-05	1.251794e-05
4.400000e-01	5.000000e-01	2.678315e-04	2.937729e-05	2.937729e-05
5.000000e-01	6.000000e-01	2.327534e-03	5.388980e-05	5.388980e-05
6.000000e-01	7.000000e-01	1.503570e-03	4.676051e-05	4.676051e-05
7.000000e-01	7.500000e-01	1.186535e-03	4.982932e-05	4.982932e-05
7.500000e-01	8.000000e-01	9.484352e-04	4.503333e-05	4.503333e-05
8.000000e-01	9.500000e-01	7.390613e-04	2.210842e-05	2.210842e-05
9.500000e-01	1.000000e+00	4.858382e-04	4.958470e-05	4.958470e-05
1.000000e+00	1.050000e+00	4.407252e-04	6.278006e-05	6.278006e-05
1.050000e+00	1.100000e+00	4.267858e-04	2.859056e-05	2.859056e-05
1.100000e+00	1.400000e+00	2.795411e-04	1.119749e-05	1.119749e-05
1.400000e+00	1.700000e+00	1.649976e-04	6.696003e-06	6.696003e-06
1.700000e+00	2.000000e+00	9.776470e-05	4.643290e-06	4.643290e-06
2.000000e+00	2.400000e+00	5.620873e-05	3.124189e-06	3.124189e-06
2.400000e+00	2.700000e+00	3.409203e-05	2.517510e-06	2.517510e-06
2.700000e+00	3.000000e+00	2.672359e-05	2.199425e-06	2.199425e-06
3.000000e+00	3.100000e+00	1.639402e-05	3.107585e-06	3.107585e-06
3.100000e+00	3.300000e+00	1.894110e-05	2.192560e-06	2.192560e-06
3.300000e+00	3.500000e+00	1.606278e-05	2.045347e-06	2.045347e-06
3.500000e+00	4.000000e+00	1.050656e-05	1.273848e-06	1.273848e-06
4.000000e+00	5.000000e+00	4.567815e-06	5.679692e-07	5.679692e-07
5.000000e+00	6.000000e+00	2.967657e-06	3.637803e-07	3.637803e-07
6.000000e+00	7.000000e+00	1.354423e-06	6.304444e-07	6.304444e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR0.5_MUF0.5_PDF27100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR0.5_MUF0.5_PDF27100]
Path=Test2[MUR0.5_MUF0.5_PDF27100]
PlotOrder=2
ScaledBy=5.13107751168390052e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.364289e-06	2.523647e-06	2.523647e-06
4.000000e-02	9.000000e-02	1.102052e-06	1.802356e-06	1.802356e-06
9.000000e-02	1.400000e-01	-4.192396e-07	7.970036e-07	7.970036e-07
1.400000e-01	1.900000e-01	5.512870e-06	1.596699e-06	1.596699e-06
1.900000e-01	2.400000e-01	1.364600e-05	2.456777e-06	2.456777e-06
2.400000e-01	2.900000e-01	1.950459e-05	3.575629e-06	3.575629e-06
2.900000e-01	3.400000e-01	3.688442e-05	5.383205e-06	5.383205e-06
3.400000e-01	3.900000e-01	6.239154e-05	6.555932e-06	6.555932e-06
3.900000e-01	4.400000e-01	1.094697e-04	8.681820e-06	8.681820e-06
4.400000e-01	5.000000e-01	2.983393e-04	1.584037e-05	1.584037e-05
5.000000e-01	6.000000e-01	2.680093e-03	3.414419e-05	3.414419e-05
6.000000e-01	7.000000e-01	1.751225e-03	2.769622e-05	2.769622e-05
7.000000e-01	7.500000e-01	1.342178e-03	3.370344e-05	3.370344e-05
7.500000e-01	8.000000e-01	1.113436e-03	3.067008e-05	3.067008e-05
8.000000e-01	9.500000e-01	8.427820e-04	1.512843e-05	1.512843e-05
9.500000e-01	1.000000e+00	6.155218e-04	2.371087e-05	2.371087e-05
1.000000e+00	1.050000e+00	5.555276e-04	2.034713e-05	2.034713e-05
1.050000e+00	1.100000e+00	4.952576e-04	1.957489e-05	1.957489e-05
1.100000e+00	1.400000e+00	3.258753e-04	6.874328e-06	6.874328e-06
1.400000e+00	1.700000e+00	1.767693e-04	4.716963e-06	4.716963e-06
1.700000e+00	2.000000e+00	1.028141e-04	3.341068e-06	3.341068e-06
2.000000e+00	2.400000e+00	5.905848e-05	2.269182e-06	2.269182e-06
2.400000e+00	2.700000e+00	3.558657e-05	1.962423e-06	1.962423e-06
2.700000e+00	3.000000e+00	2.734665e-05	1.745093e-06	1.745093e-06
3.000000e+00	3.100000e+00	1.697773e-05	2.460017e-06	2.460017e-06
3.100000e+00	3.300000e+00	1.888249e-05	1.743085e-06	1.743085e-06
3.300000e+00	3.500000e+00	1.601332e-05	1.576371e-06	1.576371e-06
3.500000e+00	4.000000e+00	1.117798e-05	9.539107e-07	9.539107e-07
4.000000e+00	5.000000e+00	4.792723e-06	4.440542e-07	4.440542e-07
5.000000e+00	6.000000e+00	2.946817e-06	3.062778e-07	3.062778e-07
6.000000e+00	7.000000e+00	1.642954e-06	3.172067e-07	3.172067e-07
# END HISTO1D


# BEGIN HISTO1D /Test2
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2
Path=Test2
PlotOrder=2
ScaledBy=5.13113908722166774e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.816827e-06	2.604824e-06	2.604824e-06
4.000000e-02	9.000000e-02	1.453462e-06	1.493290e-06	1.493290e-06
9.000000e-02	1.400000e-01	-4.844876e-07	7.660418e-07	7.660418e-07
1.400000e-01	1.900000e-01	5.813846e-06	1.678313e-06	1.678313e-06
1.900000e-01	2.400000e-01	1.501911e-05	2.697511e-06	2.697511e-06
2.400000e-01	2.900000e-01	2.325538e-05	3.799443e-06	3.799443e-06
2.900000e-01	3.400000e-01	4.408834e-05	5.416731e-06	5.416731e-06
3.400000e-01	3.900000e-01	7.315758e-05	7.029242e-06	7.029242e-06
3.900000e-01	4.400000e-01	1.308116e-04	9.237077e-06	9.237077e-06
4.400000e-01	5.000000e-01	3.738627e-04	1.480684e-05	1.480684e-05
5.000000e-01	6.000000e-01	3.362099e-03	3.545954e-05	3.545954e-05
6.000000e-01	7.000000e-01	2.216771e-03	2.878014e-05	2.878014e-05
7.000000e-01	7.500000e-01	1.696674e-03	3.506430e-05	3.506430e-05
7.500000e-01	8.000000e-01	1.415187e-03	3.236107e-05	3.236107e-05
8.000000e-01	9.500000e-01	1.067002e-03	1.591573e-05	1.591573e-05
9.500000e-01	1.000000e+00	7.921368e-04	2.387790e-05	2.387790e-05
1.000000e+00	1.050000e+00	6.986306e-04	2.175343e-05	2.175343e-05
1.050000e+00	1.100000e+00	6.298336e-04	2.074828e-05	2.074828e-05
1.100000e+00	1.400000e+00	4.198890e-04	6.855490e-06	6.855490e-06
1.400000e+00	1.700000e+00	2.210070e-04	4.869707e-06	4.869707e-06
1.700000e+00	2.000000e+00	1.258859e-04	3.590331e-06	3.590331e-06
2.000000e+00	2.400000e+00	7.339983e-05	2.367304e-06	2.367304e-06
2.400000e+00	2.700000e+00	4.320010e-05	2.104098e-06	2.104098e-06
2.700000e+00	3.000000e+00	3.359113e-05	1.862460e-06	1.862460e-06
3.000000e+00	3.100000e+00	2.155969e-05	2.642566e-06	2.642566e-06
3.100000e+00	3.300000e+00	2.228642e-05	1.828899e-06	1.828899e-06
3.300000e+00	3.500000e+00	1.986398e-05	1.693541e-06	1.693541e-06
3.500000e+00	4.000000e+00	1.424393e-05	9.469217e-07	9.469217e-07
4.000000e+00	5.000000e+00	6.104540e-06	4.505993e-07	4.505993e-07
5.000000e+00	6.000000e+00	3.536757e-06	3.303763e-07	3.303763e-07
6.000000e+00	7.000000e+00	2.155968e-06	2.552195e-07	2.552195e-07
# END HISTO1D



==> anc/Fig2_pp_scale.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=0
RatioPlot=1
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=2.00
RatioPlotYMin=0.00
LegendXPos=0.50
LegendYPos=0.94
Title=
XLabel=
YLabel=$\text{d}\sigma / \text{d} m_{ee}$ [mb / GeV]
RatioPlotYLabel=Scale Ratio
PlotXTickLabels=0
RatioPlotXTickLabels=0
XMin=1.0
DrawOnly=Test2[_VarBand] Test2
LegendOnly=Test2
RatioPlotReference=Test2
# END PLOT

# BEGIN HISTO1D /Test2[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
ErrorBandColor=purple
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=purple
LineStyle=solid
Name=Test2[_VarBand]
Path=Test2[_VarBand]
PlotOrder=2
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.816827e-06	3.118126e-06	2.837312e-06
4.000000e-02	9.000000e-02	1.453462e-06	1.774954e-06	1.619526e-06
9.000000e-02	1.400000e-01	-4.844876e-07	8.456515e-07	8.052842e-07
1.400000e-01	1.900000e-01	5.813846e-06	1.762789e-06	1.888779e-06
1.900000e-01	2.400000e-01	1.501911e-05	3.175971e-06	3.737301e-06
2.400000e-01	2.900000e-01	2.325538e-05	5.338933e-06	5.493661e-06
2.900000e-01	3.400000e-01	4.408834e-05	9.013182e-06	9.642889e-06
3.400000e-01	3.900000e-01	7.315758e-05	1.354448e-05	1.402626e-05
3.900000e-01	4.400000e-01	1.308116e-04	2.683358e-05	2.538103e-05
4.400000e-01	5.000000e-01	3.738627e-04	1.070600e-04	8.750074e-05
5.000000e-01	6.000000e-01	3.362099e-03	1.035173e-03	7.937085e-04
6.000000e-01	7.000000e-01	2.216771e-03	7.137815e-04	5.412387e-04
7.000000e-01	7.500000e-01	1.696674e-03	5.113426e-04	4.091469e-04
7.500000e-01	8.000000e-01	1.415187e-03	4.678727e-04	3.524880e-04
8.000000e-01	9.500000e-01	1.067002e-03	3.283267e-04	2.586521e-04
9.500000e-01	1.000000e+00	7.921368e-04	3.072279e-04	2.102837e-04
1.000000e+00	1.050000e+00	6.986306e-04	2.588212e-04	1.694513e-04
1.050000e+00	1.100000e+00	6.298336e-04	2.041051e-04	1.562751e-04
1.100000e+00	1.400000e+00	4.198890e-04	1.405152e-04	1.076595e-04
1.400000e+00	1.700000e+00	2.210070e-04	5.622063e-05	4.956513e-05
1.700000e+00	2.000000e+00	1.258859e-04	2.834950e-05	2.569319e-05
2.000000e+00	2.400000e+00	7.339983e-05	1.735333e-05	1.586912e-05
2.400000e+00	2.700000e+00	4.320010e-05	9.347947e-06	8.609634e-06
2.700000e+00	3.000000e+00	3.359113e-05	7.115610e-06	6.999597e-06
3.000000e+00	3.100000e+00	2.155969e-05	5.802353e-06	5.528084e-06
3.100000e+00	3.300000e+00	2.228642e-05	3.864140e-06	4.053820e-06
3.300000e+00	3.500000e+00	1.986398e-05	4.206622e-06	4.395825e-06
3.500000e+00	4.000000e+00	1.424393e-05	3.855461e-06	3.422091e-06
4.000000e+00	5.000000e+00	6.104540e-06	1.601425e-06	1.464878e-06
5.000000e+00	6.000000e+00	3.536757e-06	6.761492e-07	6.952812e-07
6.000000e+00	7.000000e+00	2.155968e-06	8.411964e-07	6.029638e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27164]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27164]
Path=Test2[MUR1.0_MUF1.0_PDF27164]
PlotOrder=2
ScaledBy=5.13113940855067684e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.805712e-06	2.616780e-06	2.616780e-06
4.000000e-02	9.000000e-02	1.437735e-06	1.501911e-06	1.501911e-06
9.000000e-02	1.400000e-01	-4.853546e-07	7.687564e-07	7.687564e-07
1.400000e-01	1.900000e-01	5.828040e-06	1.682413e-06	1.682413e-06
1.900000e-01	2.400000e-01	1.506044e-05	2.704964e-06	2.704964e-06
2.400000e-01	2.900000e-01	2.332308e-05	3.808645e-06	3.808645e-06
2.900000e-01	3.400000e-01	4.416664e-05	5.432056e-06	5.432056e-06
3.400000e-01	3.900000e-01	7.338472e-05	7.051431e-06	7.051431e-06
3.900000e-01	4.400000e-01	1.310273e-04	9.259607e-06	9.259607e-06
4.400000e-01	5.000000e-01	3.748408e-04	1.483198e-05	1.483198e-05
5.000000e-01	6.000000e-01	3.365125e-03	3.555324e-05	3.555324e-05
6.000000e-01	7.000000e-01	2.220309e-03	2.885918e-05	2.885918e-05
7.000000e-01	7.500000e-01	1.700036e-03	3.515509e-05	3.515509e-05
7.500000e-01	8.000000e-01	1.418625e-03	3.244923e-05	3.244923e-05
8.000000e-01	9.500000e-01	1.068856e-03	1.595924e-05	1.595924e-05
9.500000e-01	1.000000e+00	7.944340e-04	2.394556e-05	2.394556e-05
1.000000e+00	1.050000e+00	7.016804e-04	2.183651e-05	2.183651e-05
1.050000e+00	1.100000e+00	6.315488e-04	2.081001e-05	2.081001e-05
1.100000e+00	1.400000e+00	4.210410e-04	6.874470e-06	6.874470e-06
1.400000e+00	1.700000e+00	2.216900e-04	4.884437e-06	4.884437e-06
1.700000e+00	2.000000e+00	1.262977e-04	3.600346e-06	3.600346e-06
2.000000e+00	2.400000e+00	7.362438e-05	2.373984e-06	2.373984e-06
2.400000e+00	2.700000e+00	4.334680e-05	2.110190e-06	2.110190e-06
2.700000e+00	3.000000e+00	3.369983e-05	1.867606e-06	1.867606e-06
3.000000e+00	3.100000e+00	2.160952e-05	2.650558e-06	2.650558e-06
3.100000e+00	3.300000e+00	2.236944e-05	1.834843e-06	1.834843e-06
3.300000e+00	3.500000e+00	1.994144e-05	1.699384e-06	1.699384e-06
3.500000e+00	4.000000e+00	1.430248e-05	9.501756e-07	9.501756e-07
4.000000e+00	5.000000e+00	6.124470e-06	4.517669e-07	4.517669e-07
5.000000e+00	6.000000e+00	3.549811e-06	3.313979e-07	3.313979e-07
6.000000e+00	7.000000e+00	2.169015e-06	2.564856e-07	2.564856e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27163]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27163]
Path=Test2[MUR1.0_MUF1.0_PDF27163]
PlotOrder=2
ScaledBy=5.13113626841096639e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.818295e-06	2.606722e-06	2.606722e-06
4.000000e-02	9.000000e-02	1.464734e-06	1.494733e-06	1.494733e-06
9.000000e-02	1.400000e-01	-4.822138e-07	7.675691e-07	7.675691e-07
1.400000e-01	1.900000e-01	5.824496e-06	1.681417e-06	1.681417e-06
1.900000e-01	2.400000e-01	1.501115e-05	2.696139e-06	2.696139e-06
2.400000e-01	2.900000e-01	2.332448e-05	3.803739e-06	3.803739e-06
2.900000e-01	3.400000e-01	4.427526e-05	5.421069e-06	5.421069e-06
3.400000e-01	3.900000e-01	7.345394e-05	7.038929e-06	7.038929e-06
3.900000e-01	4.400000e-01	1.313013e-04	9.252662e-06	9.252662e-06
4.400000e-01	5.000000e-01	3.754953e-04	1.481494e-05	1.481494e-05
5.000000e-01	6.000000e-01	3.376131e-03	3.549886e-05	3.549886e-05
6.000000e-01	7.000000e-01	2.226058e-03	2.881581e-05	2.881581e-05
7.000000e-01	7.500000e-01	1.703358e-03	3.510713e-05	3.510713e-05
7.500000e-01	8.000000e-01	1.421427e-03	3.240730e-05	3.240730e-05
8.000000e-01	9.500000e-01	1.071137e-03	1.593815e-05	1.593815e-05
9.500000e-01	1.000000e+00	7.956616e-04	2.391190e-05	2.391190e-05
1.000000e+00	1.050000e+00	7.016876e-04	2.178164e-05	2.178164e-05
1.050000e+00	1.100000e+00	6.323798e-04	2.078481e-05	2.078481e-05
1.100000e+00	1.400000e+00	4.216200e-04	6.868260e-06	6.868260e-06
1.400000e+00	1.700000e+00	2.218065e-04	4.878751e-06	4.878751e-06
1.700000e+00	2.000000e+00	1.263108e-04	3.597786e-06	3.597786e-06
2.000000e+00	2.400000e+00	7.362690e-05	2.371774e-06	2.371774e-06
2.400000e+00	2.700000e+00	4.335740e-05	2.108407e-06	2.108407e-06
2.700000e+00	3.000000e+00	3.367293e-05	1.865239e-06	1.865239e-06
3.000000e+00	3.100000e+00	2.152521e-05	2.645238e-06	2.645238e-06
3.100000e+00	3.300000e+00	2.234946e-05	1.835440e-06	1.835440e-06
3.300000e+00	3.500000e+00	1.992082e-05	1.697240e-06	1.697240e-06
3.500000e+00	4.000000e+00	1.428418e-05	9.484328e-07	9.484328e-07
4.000000e+00	5.000000e+00	6.121791e-06	4.511973e-07	4.511973e-07
5.000000e+00	6.000000e+00	3.548550e-06	3.312152e-07	3.312152e-07
6.000000e+00	7.000000e+00	2.172277e-06	2.568981e-07	2.568981e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27162]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27162]
Path=Test2[MUR1.0_MUF1.0_PDF27162]
PlotOrder=2
ScaledBy=5.13115690837984783e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.887188e-06	2.597058e-06	2.597058e-06
4.000000e-02	9.000000e-02	1.487204e-06	1.487154e-06	1.487154e-06
9.000000e-02	1.400000e-01	-4.833550e-07	7.637473e-07	7.637473e-07
1.400000e-01	1.900000e-01	5.820394e-06	1.680221e-06	1.680221e-06
1.900000e-01	2.400000e-01	1.509226e-05	2.710736e-06	2.710736e-06
2.400000e-01	2.900000e-01	2.342824e-05	3.808662e-06	3.808662e-06
2.900000e-01	3.400000e-01	4.443648e-05	5.416137e-06	5.416137e-06
3.400000e-01	3.900000e-01	7.383370e-05	7.051017e-06	7.051017e-06
3.900000e-01	4.400000e-01	1.323567e-04	9.262680e-06	9.262680e-06
4.400000e-01	5.000000e-01	3.778258e-04	1.484803e-05	1.484803e-05
5.000000e-01	6.000000e-01	3.411574e-03	3.558191e-05	3.558191e-05
6.000000e-01	7.000000e-01	2.247599e-03	2.886470e-05	2.886470e-05
7.000000e-01	7.500000e-01	1.718325e-03	3.516599e-05	3.516599e-05
7.500000e-01	8.000000e-01	1.432509e-03	3.245711e-05	3.245711e-05
8.000000e-01	9.500000e-01	1.079983e-03	1.596532e-05	1.596532e-05
9.500000e-01	1.000000e+00	8.019826e-04	2.396606e-05	2.396606e-05
1.000000e+00	1.050000e+00	7.072696e-04	2.184407e-05	2.184407e-05
1.050000e+00	1.100000e+00	6.369630e-04	2.083386e-05	2.083386e-05
1.100000e+00	1.400000e+00	4.243003e-04	6.881842e-06	6.881842e-06
1.400000e+00	1.700000e+00	2.227655e-04	4.884721e-06	4.884721e-06
1.700000e+00	2.000000e+00	1.267667e-04	3.600181e-06	3.600181e-06
2.000000e+00	2.400000e+00	7.385465e-05	2.374325e-06	2.374325e-06
2.400000e+00	2.700000e+00	4.341540e-05	2.110576e-06	2.110576e-06
2.700000e+00	3.000000e+00	3.378057e-05	1.869072e-06	1.869072e-06
3.000000e+00	3.100000e+00	2.180014e-05	2.648800e-06	2.648800e-06
3.100000e+00	3.300000e+00	2.239288e-05	1.830209e-06	1.830209e-06
3.300000e+00	3.500000e+00	1.992763e-05	1.697707e-06	1.697707e-06
3.500000e+00	4.000000e+00	1.430278e-05	9.494156e-07	9.494156e-07
4.000000e+00	5.000000e+00	6.123083e-06	4.513062e-07	4.513062e-07
5.000000e+00	6.000000e+00	3.543781e-06	3.308927e-07	3.308927e-07
6.000000e+00	7.000000e+00	2.157955e-06	2.554135e-07	2.554135e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27161]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27161]
Path=Test2[MUR1.0_MUF1.0_PDF27161]
PlotOrder=2
ScaledBy=5.13114466748071939e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.735904e-06	2.621084e-06	2.621084e-06
4.000000e-02	9.000000e-02	1.456178e-06	1.484736e-06	1.484736e-06
9.000000e-02	1.400000e-01	-4.877770e-07	7.667498e-07	7.667498e-07
1.400000e-01	1.900000e-01	5.834450e-06	1.684354e-06	1.684354e-06
1.900000e-01	2.400000e-01	1.504817e-05	2.702904e-06	2.702904e-06
2.400000e-01	2.900000e-01	2.337410e-05	3.813733e-06	3.813733e-06
2.900000e-01	3.400000e-01	4.434790e-05	5.432871e-06	5.432871e-06
3.400000e-01	3.900000e-01	7.346818e-05	7.051865e-06	7.051865e-06
3.900000e-01	4.400000e-01	1.309813e-04	9.277146e-06	9.277146e-06
4.400000e-01	5.000000e-01	3.760498e-04	1.484350e-05	1.484350e-05
5.000000e-01	6.000000e-01	3.364016e-03	3.562495e-05	3.562495e-05
6.000000e-01	7.000000e-01	2.221640e-03	2.890572e-05	2.890572e-05
7.000000e-01	7.500000e-01	1.701448e-03	3.518244e-05	3.518244e-05
7.500000e-01	8.000000e-01	1.421224e-03	3.247348e-05	3.247348e-05
8.000000e-01	9.500000e-01	1.070396e-03	1.597438e-05	1.597438e-05
9.500000e-01	1.000000e+00	7.955202e-04	2.395677e-05	2.395677e-05
1.000000e+00	1.050000e+00	7.012132e-04	2.183615e-05	2.183615e-05
1.050000e+00	1.100000e+00	6.323782e-04	2.081296e-05	2.081296e-05
1.100000e+00	1.400000e+00	4.219033e-04	6.878364e-06	6.878364e-06
1.400000e+00	1.700000e+00	2.219963e-04	4.885721e-06	4.885721e-06
1.700000e+00	2.000000e+00	1.263324e-04	3.605214e-06	3.605214e-06
2.000000e+00	2.400000e+00	7.371235e-05	2.373840e-06	2.373840e-06
2.400000e+00	2.700000e+00	4.336487e-05	2.108922e-06	2.108922e-06
2.700000e+00	3.000000e+00	3.364737e-05	1.864691e-06	1.864691e-06
3.000000e+00	3.100000e+00	2.142133e-05	2.648988e-06	2.648988e-06
3.100000e+00	3.300000e+00	2.231501e-05	1.835678e-06	1.835678e-06
3.300000e+00	3.500000e+00	1.995355e-05	1.698931e-06	1.698931e-06
3.500000e+00	4.000000e+00	1.428236e-05	9.482972e-07	9.482972e-07
4.000000e+00	5.000000e+00	6.121453e-06	4.510232e-07	4.510232e-07
5.000000e+00	6.000000e+00	3.539974e-06	3.304166e-07	3.304166e-07
6.000000e+00	7.000000e+00	2.160236e-06	2.554560e-07	2.554560e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27160]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27160]
Path=Test2[MUR1.0_MUF1.0_PDF27160]
PlotOrder=2
ScaledBy=5.13113924041032238e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.824889e-06	2.603237e-06	2.603237e-06
4.000000e-02	9.000000e-02	1.453447e-06	1.493240e-06	1.493240e-06
9.000000e-02	1.400000e-01	-4.842154e-07	7.659460e-07	7.659460e-07
1.400000e-01	1.900000e-01	5.810954e-06	1.677480e-06	1.677480e-06
1.900000e-01	2.400000e-01	1.501954e-05	2.697592e-06	2.697592e-06
2.400000e-01	2.900000e-01	2.325128e-05	3.798399e-06	3.798399e-06
2.900000e-01	3.400000e-01	4.407952e-05	5.415330e-06	5.415330e-06
3.400000e-01	3.900000e-01	7.315502e-05	7.029484e-06	7.029484e-06
3.900000e-01	4.400000e-01	1.308458e-04	9.234591e-06	9.234591e-06
4.400000e-01	5.000000e-01	3.737522e-04	1.480763e-05	1.480763e-05
5.000000e-01	6.000000e-01	3.363335e-03	3.545413e-05	3.545413e-05
6.000000e-01	7.000000e-01	2.217312e-03	2.877443e-05	2.877443e-05
7.000000e-01	7.500000e-01	1.696939e-03	3.505894e-05	3.505894e-05
7.500000e-01	8.000000e-01	1.415274e-03	3.235645e-05	3.235645e-05
8.000000e-01	9.500000e-01	1.067115e-03	1.591332e-05	1.591332e-05
9.500000e-01	1.000000e+00	7.921818e-04	2.387518e-05	2.387518e-05
1.000000e+00	1.050000e+00	6.987810e-04	2.175149e-05	2.175149e-05
1.050000e+00	1.100000e+00	6.298992e-04	2.074723e-05	2.074723e-05
1.100000e+00	1.400000e+00	4.198820e-04	6.854655e-06	6.854655e-06
1.400000e+00	1.700000e+00	2.209961e-04	4.869068e-06	4.869068e-06
1.700000e+00	2.000000e+00	1.258779e-04	3.589420e-06	3.589420e-06
2.000000e+00	2.400000e+00	7.339020e-05	2.366994e-06	2.366994e-06
2.400000e+00	2.700000e+00	4.319273e-05	2.104056e-06	2.104056e-06
2.700000e+00	3.000000e+00	3.359703e-05	1.862701e-06	1.862701e-06
3.000000e+00	3.100000e+00	2.157697e-05	2.642028e-06	2.642028e-06
3.100000e+00	3.300000e+00	2.228842e-05	1.828424e-06	1.828424e-06
3.300000e+00	3.500000e+00	1.986055e-05	1.693329e-06	1.693329e-06
3.500000e+00	4.000000e+00	1.424311e-05	9.469634e-07	9.469634e-07
4.000000e+00	5.000000e+00	6.103097e-06	4.505690e-07	4.505690e-07
5.000000e+00	6.000000e+00	3.536654e-06	3.303807e-07	3.303807e-07
6.000000e+00	7.000000e+00	2.155976e-06	2.552253e-07	2.552253e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27159]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27159]
Path=Test2[MUR1.0_MUF1.0_PDF27159]
PlotOrder=2
ScaledBy=5.13113874926681554e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.783866e-06	2.613531e-06	2.613531e-06
4.000000e-02	9.000000e-02	1.456535e-06	1.492870e-06	1.492870e-06
9.000000e-02	1.400000e-01	-4.858264e-07	7.665497e-07	7.665497e-07
1.400000e-01	1.900000e-01	5.830052e-06	1.683041e-06	1.683041e-06
1.900000e-01	2.400000e-01	1.503068e-05	2.699636e-06	2.699636e-06
2.400000e-01	2.900000e-01	2.330756e-05	3.807030e-06	3.807030e-06
2.900000e-01	3.400000e-01	4.419808e-05	5.425663e-06	5.425663e-06
3.400000e-01	3.900000e-01	7.328800e-05	7.034751e-06	7.034751e-06
3.900000e-01	4.400000e-01	1.308694e-04	9.256306e-06	9.256306e-06
4.400000e-01	5.000000e-01	3.750282e-04	1.481944e-05	1.481944e-05
5.000000e-01	6.000000e-01	3.362832e-03	3.552384e-05	3.552384e-05
6.000000e-01	7.000000e-01	2.218451e-03	2.883277e-05	2.883277e-05
7.000000e-01	7.500000e-01	1.698474e-03	3.511794e-05	3.511794e-05
7.500000e-01	8.000000e-01	1.417389e-03	3.240961e-05	3.240961e-05
8.000000e-01	9.500000e-01	1.068312e-03	1.594156e-05	1.594156e-05
9.500000e-01	1.000000e+00	7.933870e-04	2.391177e-05	2.391177e-05
1.000000e+00	1.050000e+00	6.992592e-04	2.178447e-05	2.178447e-05
1.050000e+00	1.100000e+00	6.306124e-04	2.077371e-05	2.077371e-05
1.100000e+00	1.400000e+00	4.206110e-04	6.865780e-06	6.865780e-06
1.400000e+00	1.700000e+00	2.213649e-04	4.876928e-06	4.876928e-06
1.700000e+00	2.000000e+00	1.260777e-04	3.597901e-06	3.597901e-06
2.000000e+00	2.400000e+00	7.353098e-05	2.370743e-06	2.370743e-06
2.400000e+00	2.700000e+00	4.328140e-05	2.106163e-06	2.106163e-06
2.700000e+00	3.000000e+00	3.360157e-05	1.863069e-06	1.863069e-06
3.000000e+00	3.100000e+00	2.150250e-05	2.647107e-06	2.647107e-06
3.100000e+00	3.300000e+00	2.229875e-05	1.832483e-06	1.832483e-06
3.300000e+00	3.500000e+00	1.990000e-05	1.695972e-06	1.695972e-06
3.500000e+00	4.000000e+00	1.426074e-05	9.474226e-07	9.474226e-07
4.000000e+00	5.000000e+00	6.116476e-06	4.510210e-07	4.510210e-07
5.000000e+00	6.000000e+00	3.539864e-06	3.305589e-07	3.305589e-07
6.000000e+00	7.000000e+00	2.157983e-06	2.553841e-07	2.553841e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27158]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27158]
Path=Test2[MUR1.0_MUF1.0_PDF27158]
PlotOrder=2
ScaledBy=5.13113404290005905e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.764892e-06	2.612955e-06	2.612955e-06
4.000000e-02	9.000000e-02	1.443686e-06	1.500176e-06	1.500176e-06
9.000000e-02	1.400000e-01	-4.853028e-07	7.674250e-07	7.674250e-07
1.400000e-01	1.900000e-01	5.815730e-06	1.678885e-06	1.678885e-06
1.900000e-01	2.400000e-01	1.499309e-05	2.692963e-06	2.692963e-06
2.400000e-01	2.900000e-01	2.325736e-05	3.800630e-06	3.800630e-06
2.900000e-01	3.400000e-01	4.410386e-05	5.423036e-06	5.423036e-06
3.400000e-01	3.900000e-01	7.317306e-05	7.033665e-06	7.033665e-06
3.900000e-01	4.400000e-01	1.305432e-04	9.243140e-06	9.243140e-06
4.400000e-01	5.000000e-01	3.736462e-04	1.479663e-05	1.479663e-05
5.000000e-01	6.000000e-01	3.351343e-03	3.548054e-05	3.548054e-05
6.000000e-01	7.000000e-01	2.210942e-03	2.879901e-05	2.879901e-05
7.000000e-01	7.500000e-01	1.692674e-03	3.507274e-05	3.507274e-05
7.500000e-01	8.000000e-01	1.412898e-03	3.237382e-05	3.237382e-05
8.000000e-01	9.500000e-01	1.064194e-03	1.592143e-05	1.592143e-05
9.500000e-01	1.000000e+00	7.905968e-04	2.387972e-05	2.387972e-05
1.000000e+00	1.050000e+00	6.976990e-04	2.175836e-05	2.175836e-05
1.050000e+00	1.100000e+00	6.286050e-04	2.075348e-05	2.075348e-05
1.100000e+00	1.400000e+00	4.191423e-04	6.856795e-06	6.856795e-06
1.400000e+00	1.700000e+00	2.207479e-04	4.871835e-06	4.871835e-06
1.700000e+00	2.000000e+00	1.257308e-04	3.592791e-06	3.592791e-06
2.000000e+00	2.400000e+00	7.330933e-05	2.367844e-06	2.367844e-06
2.400000e+00	2.700000e+00	4.318837e-05	2.104498e-06	2.104498e-06
2.700000e+00	3.000000e+00	3.352157e-05	1.861332e-06	1.861332e-06
3.000000e+00	3.100000e+00	2.137561e-05	2.642667e-06	2.642667e-06
3.100000e+00	3.300000e+00	2.226970e-05	1.834230e-06	1.834230e-06
3.300000e+00	3.500000e+00	1.986082e-05	1.693776e-06	1.693776e-06
3.500000e+00	4.000000e+00	1.422842e-05	9.466757e-07	9.466757e-07
4.000000e+00	5.000000e+00	6.101231e-06	4.507677e-07	4.507677e-07
5.000000e+00	6.000000e+00	3.537968e-06	3.305928e-07	3.305928e-07
6.000000e+00	7.000000e+00	2.163530e-06	2.560326e-07	2.560326e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27157]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27157]
Path=Test2[MUR1.0_MUF1.0_PDF27157]
PlotOrder=2
ScaledBy=5.13114611907696438e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.869251e-06	2.596388e-06	2.596388e-06
4.000000e-02	9.000000e-02	1.460201e-06	1.484619e-06	1.484619e-06
9.000000e-02	1.400000e-01	-4.839596e-07	7.644543e-07	7.644543e-07
1.400000e-01	1.900000e-01	5.810336e-06	1.677332e-06	1.677332e-06
1.900000e-01	2.400000e-01	1.504320e-05	2.701978e-06	2.701978e-06
2.400000e-01	2.900000e-01	2.324304e-05	3.797823e-06	3.797823e-06
2.900000e-01	3.400000e-01	4.404712e-05	5.409904e-06	5.409904e-06
3.400000e-01	3.900000e-01	7.310176e-05	7.024267e-06	7.024267e-06
3.900000e-01	4.400000e-01	1.310244e-04	9.232027e-06	9.232027e-06
4.400000e-01	5.000000e-01	3.738342e-04	1.481979e-05	1.481979e-05
5.000000e-01	6.000000e-01	3.371131e-03	3.547260e-05	3.547260e-05
6.000000e-01	7.000000e-01	2.221495e-03	2.877519e-05	2.877519e-05
7.000000e-01	7.500000e-01	1.699892e-03	3.506011e-05	3.506011e-05
7.500000e-01	8.000000e-01	1.416755e-03	3.234910e-05	3.234910e-05
8.000000e-01	9.500000e-01	1.069391e-03	1.591274e-05	1.591274e-05
9.500000e-01	1.000000e+00	7.933224e-04	2.387966e-05	2.387966e-05
1.000000e+00	1.050000e+00	6.992552e-04	2.181644e-05	2.181644e-05
1.050000e+00	1.100000e+00	6.308170e-04	2.074617e-05	2.074617e-05
1.100000e+00	1.400000e+00	4.204763e-04	6.854905e-06	6.854905e-06
1.400000e+00	1.700000e+00	2.211967e-04	4.867672e-06	4.867672e-06
1.700000e+00	2.000000e+00	1.260140e-04	3.589777e-06	3.589777e-06
2.000000e+00	2.400000e+00	7.347303e-05	2.366907e-06	2.366907e-06
2.400000e+00	2.700000e+00	4.320090e-05	2.103916e-06	2.103916e-06
2.700000e+00	3.000000e+00	3.365760e-05	1.864464e-06	1.864464e-06
3.000000e+00	3.100000e+00	2.175154e-05	2.644125e-06	2.644125e-06
3.100000e+00	3.300000e+00	2.229903e-05	1.823773e-06	1.823773e-06
3.300000e+00	3.500000e+00	1.986200e-05	1.693125e-06	1.693125e-06
3.500000e+00	4.000000e+00	1.425747e-05	9.472981e-07	9.472981e-07
4.000000e+00	5.000000e+00	6.106482e-06	4.504265e-07	4.504265e-07
5.000000e+00	6.000000e+00	3.534753e-06	3.301447e-07	3.301447e-07
6.000000e+00	7.000000e+00	2.147375e-06	2.544930e-07	2.544930e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27156]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27156]
Path=Test2[MUR1.0_MUF1.0_PDF27156]
PlotOrder=2
ScaledBy=5.13119018610495493e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.827820e-06	2.617857e-06	2.617857e-06
4.000000e-02	9.000000e-02	1.487152e-06	1.493716e-06	1.493716e-06
9.000000e-02	1.400000e-01	-4.863648e-07	7.695989e-07	7.695989e-07
1.400000e-01	1.900000e-01	5.852442e-06	1.689464e-06	1.689464e-06
1.900000e-01	2.400000e-01	1.513579e-05	2.718478e-06	2.718478e-06
2.400000e-01	2.900000e-01	2.351400e-05	3.830101e-06	3.830101e-06
2.900000e-01	3.400000e-01	4.456324e-05	5.448136e-06	5.448136e-06
3.400000e-01	3.900000e-01	7.395672e-05	7.083762e-06	7.083762e-06
3.900000e-01	4.400000e-01	1.322813e-04	9.314745e-06	9.314745e-06
4.400000e-01	5.000000e-01	3.784283e-04	1.491787e-05	1.491787e-05
5.000000e-01	6.000000e-01	3.400931e-03	3.574437e-05	3.574437e-05
6.000000e-01	7.000000e-01	2.245416e-03	2.900884e-05	2.900884e-05
7.000000e-01	7.500000e-01	1.719218e-03	3.533282e-05	3.533282e-05
7.500000e-01	8.000000e-01	1.435065e-03	3.261413e-05	3.261413e-05
8.000000e-01	9.500000e-01	1.081949e-03	1.604201e-05	1.604201e-05
9.500000e-01	1.000000e+00	8.042218e-04	2.408061e-05	2.408061e-05
1.000000e+00	1.050000e+00	7.090402e-04	2.193182e-05	2.193182e-05
1.050000e+00	1.100000e+00	6.391596e-04	2.092250e-05	2.092250e-05
1.100000e+00	1.400000e+00	4.261673e-04	6.913381e-06	6.913381e-06
1.400000e+00	1.700000e+00	2.239520e-04	4.909063e-06	4.909063e-06
1.700000e+00	2.000000e+00	1.274354e-04	3.619291e-06	3.619291e-06
2.000000e+00	2.400000e+00	7.430555e-05	2.385961e-06	2.385961e-06
2.400000e+00	2.700000e+00	4.368553e-05	2.120489e-06	2.120489e-06
2.700000e+00	3.000000e+00	3.395117e-05	1.876160e-06	1.876160e-06
3.000000e+00	3.100000e+00	2.177442e-05	2.660839e-06	2.660839e-06
3.100000e+00	3.300000e+00	2.249994e-05	1.841114e-06	1.841114e-06
3.300000e+00	3.500000e+00	2.007481e-05	1.708030e-06	1.708030e-06
3.500000e+00	4.000000e+00	1.439458e-05	9.538675e-07	9.538675e-07
4.000000e+00	5.000000e+00	6.163611e-06	4.531984e-07	4.531984e-07
5.000000e+00	6.000000e+00	3.564956e-06	3.323894e-07	3.323894e-07
6.000000e+00	7.000000e+00	2.176230e-06	2.570976e-07	2.570976e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27155]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27155]
Path=Test2[MUR1.0_MUF1.0_PDF27155]
PlotOrder=2
ScaledBy=5.13118079883995927e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.739894e-06	2.585839e-06	2.585839e-06
4.000000e-02	9.000000e-02	1.404630e-06	1.500842e-06	1.500842e-06
9.000000e-02	1.400000e-01	-4.877394e-07	7.653823e-07	7.653823e-07
1.400000e-01	1.900000e-01	5.755460e-06	1.661538e-06	1.661538e-06
1.900000e-01	2.400000e-01	1.487695e-05	2.672001e-06	2.672001e-06
2.400000e-01	2.900000e-01	2.287956e-05	3.772736e-06	3.772736e-06
2.900000e-01	3.400000e-01	4.320132e-05	5.396432e-06	5.396432e-06
3.400000e-01	3.900000e-01	7.168804e-05	6.980616e-06	6.980616e-06
3.900000e-01	4.400000e-01	1.282022e-04	9.170985e-06	9.170985e-06
4.400000e-01	5.000000e-01	3.648020e-04	1.474656e-05	1.474656e-05
5.000000e-01	6.000000e-01	3.277044e-03	3.523947e-05	3.523947e-05
6.000000e-01	7.000000e-01	2.164540e-03	2.858949e-05	2.858949e-05
7.000000e-01	7.500000e-01	1.660420e-03	3.481886e-05	3.481886e-05
7.500000e-01	8.000000e-01	1.385117e-03	3.212156e-05	3.212156e-05
8.000000e-01	9.500000e-01	1.046397e-03	1.579470e-05	1.579470e-05
9.500000e-01	1.000000e+00	7.765510e-04	2.370794e-05	2.370794e-05
1.000000e+00	1.050000e+00	6.856482e-04	2.162351e-05	2.162351e-05
1.050000e+00	1.100000e+00	6.190738e-04	2.057498e-05	2.057498e-05
1.100000e+00	1.400000e+00	4.130180e-04	6.799300e-06	6.799300e-06
1.400000e+00	1.700000e+00	2.181492e-04	4.830510e-06	4.830510e-06
1.700000e+00	2.000000e+00	1.244839e-04	3.561371e-06	3.561371e-06
2.000000e+00	2.400000e+00	7.262313e-05	2.348624e-06	2.348624e-06
2.400000e+00	2.700000e+00	4.277590e-05	2.087410e-06	2.087410e-06
2.700000e+00	3.000000e+00	3.329723e-05	1.848740e-06	1.848740e-06
3.000000e+00	3.100000e+00	2.139535e-05	2.622866e-06	2.622866e-06
3.100000e+00	3.300000e+00	2.209758e-05	1.814899e-06	1.814899e-06
3.300000e+00	3.500000e+00	1.968040e-05	1.679373e-06	1.679373e-06
3.500000e+00	4.000000e+00	1.411474e-05	9.397436e-07	9.397436e-07
4.000000e+00	5.000000e+00	6.050903e-06	4.473732e-07	4.473732e-07
5.000000e+00	6.000000e+00	3.505759e-06	3.278233e-07	3.278233e-07
6.000000e+00	7.000000e+00	2.136802e-06	2.531619e-07	2.531619e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27154]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27154]
Path=Test2[MUR1.0_MUF1.0_PDF27154]
PlotOrder=2
ScaledBy=5.13113770594580617e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.844170e-06	2.606059e-06	2.606059e-06
4.000000e-02	9.000000e-02	1.471343e-06	1.492191e-06	1.492191e-06
9.000000e-02	1.400000e-01	-4.847796e-07	7.649178e-07	7.649178e-07
1.400000e-01	1.900000e-01	5.819336e-06	1.679899e-06	1.679899e-06
1.900000e-01	2.400000e-01	1.504346e-05	2.701889e-06	2.701889e-06
2.400000e-01	2.900000e-01	2.332910e-05	3.804222e-06	3.804222e-06
2.900000e-01	3.400000e-01	4.425788e-05	5.417263e-06	5.417263e-06
3.400000e-01	3.900000e-01	7.343220e-05	7.038415e-06	7.038415e-06
3.900000e-01	4.400000e-01	1.313759e-04	9.248976e-06	9.248976e-06
4.400000e-01	5.000000e-01	3.756240e-04	1.482242e-05	1.482242e-05
5.000000e-01	6.000000e-01	3.380636e-03	3.550199e-05	3.550199e-05
6.000000e-01	7.000000e-01	2.228496e-03	2.881443e-05	2.881443e-05
7.000000e-01	7.500000e-01	1.704937e-03	3.510618e-05	3.510618e-05
7.500000e-01	8.000000e-01	1.422074e-03	3.240275e-05	3.240275e-05
8.000000e-01	9.500000e-01	1.072017e-03	1.593695e-05	1.593695e-05
9.500000e-01	1.000000e+00	7.959344e-04	2.391119e-05	2.391119e-05
1.000000e+00	1.050000e+00	7.017492e-04	2.178589e-05	2.178589e-05
1.050000e+00	1.100000e+00	6.326020e-04	2.078146e-05	2.078146e-05
1.100000e+00	1.400000e+00	4.216723e-04	6.866447e-06	6.866447e-06
1.400000e+00	1.700000e+00	2.217381e-04	4.876219e-06	4.876219e-06
1.700000e+00	2.000000e+00	1.262528e-04	3.595197e-06	3.595197e-06
2.000000e+00	2.400000e+00	7.360365e-05	2.370473e-06	2.370473e-06
2.400000e+00	2.700000e+00	4.330383e-05	2.106877e-06	2.106877e-06
2.700000e+00	3.000000e+00	3.367043e-05	1.864980e-06	1.864980e-06
3.000000e+00	3.100000e+00	2.163448e-05	2.645854e-06	2.645854e-06
3.100000e+00	3.300000e+00	2.233129e-05	1.830263e-06	1.830263e-06
3.300000e+00	3.500000e+00	1.989995e-05	1.695821e-06	1.695821e-06
3.500000e+00	4.000000e+00	1.427095e-05	9.479103e-07	9.479103e-07
4.000000e+00	5.000000e+00	6.115936e-06	4.509778e-07	4.509778e-07
5.000000e+00	6.000000e+00	3.541852e-06	3.306994e-07	3.306994e-07
6.000000e+00	7.000000e+00	2.159272e-06	2.554892e-07	2.554892e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27153]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27153]
Path=Test2[MUR1.0_MUF1.0_PDF27153]
PlotOrder=2
ScaledBy=5.13113741100638345e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.799335e-06	2.609123e-06	2.609123e-06
4.000000e-02	9.000000e-02	1.444908e-06	1.494033e-06	1.494033e-06
9.000000e-02	1.400000e-01	-4.845948e-07	7.680747e-07	7.680747e-07
1.400000e-01	1.900000e-01	5.825954e-06	1.681811e-06	1.681811e-06
1.900000e-01	2.400000e-01	1.504197e-05	2.701622e-06	2.701622e-06
2.400000e-01	2.900000e-01	2.328550e-05	3.805190e-06	3.805190e-06
2.900000e-01	3.400000e-01	4.413536e-05	5.427435e-06	5.427435e-06
3.400000e-01	3.900000e-01	7.324552e-05	7.039250e-06	7.039250e-06
3.900000e-01	4.400000e-01	1.308943e-04	9.251726e-06	9.251726e-06
4.400000e-01	5.000000e-01	3.742708e-04	1.482679e-05	1.482679e-05
5.000000e-01	6.000000e-01	3.362866e-03	3.551657e-05	3.551657e-05
6.000000e-01	7.000000e-01	2.217680e-03	2.882738e-05	2.882738e-05
7.000000e-01	7.500000e-01	1.697717e-03	3.512073e-05	3.512073e-05
7.500000e-01	8.000000e-01	1.416216e-03	3.241201e-05	3.241201e-05
8.000000e-01	9.500000e-01	1.067681e-03	1.594099e-05	1.594099e-05
9.500000e-01	1.000000e+00	7.927994e-04	2.391625e-05	2.391625e-05
1.000000e+00	1.050000e+00	6.993514e-04	2.178419e-05	2.178419e-05
1.050000e+00	1.100000e+00	6.303506e-04	2.077893e-05	2.077893e-05
1.100000e+00	1.400000e+00	4.202843e-04	6.865957e-06	6.865957e-06
1.400000e+00	1.700000e+00	2.212797e-04	4.877962e-06	4.877962e-06
1.700000e+00	2.000000e+00	1.260468e-04	3.596350e-06	3.596350e-06
2.000000e+00	2.400000e+00	7.350168e-05	2.371132e-06	2.371132e-06
2.400000e+00	2.700000e+00	4.326423e-05	2.107506e-06	2.107506e-06
2.700000e+00	3.000000e+00	3.363530e-05	1.865140e-06	1.865140e-06
3.000000e+00	3.100000e+00	2.156001e-05	2.646614e-06	2.646614e-06
3.100000e+00	3.300000e+00	2.231720e-05	1.832386e-06	1.832386e-06
3.300000e+00	3.500000e+00	1.990274e-05	1.696642e-06	1.696642e-06
3.500000e+00	4.000000e+00	1.427112e-05	9.486163e-07	9.486163e-07
4.000000e+00	5.000000e+00	6.115162e-06	4.512960e-07	4.512960e-07
5.000000e+00	6.000000e+00	3.542208e-06	3.308550e-07	3.308550e-07
6.000000e+00	7.000000e+00	2.159492e-06	2.556137e-07	2.556137e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27152]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27152]
Path=Test2[MUR1.0_MUF1.0_PDF27152]
PlotOrder=2
ScaledBy=5.13113395861902966e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.847067e-06	2.609149e-06	2.609149e-06
4.000000e-02	9.000000e-02	1.485463e-06	1.484195e-06	1.484195e-06
9.000000e-02	1.400000e-01	-4.820498e-07	7.661538e-07	7.661538e-07
1.400000e-01	1.900000e-01	5.846382e-06	1.687740e-06	1.687740e-06
1.900000e-01	2.400000e-01	1.509631e-05	2.711386e-06	2.711386e-06
2.400000e-01	2.900000e-01	2.347104e-05	3.816345e-06	3.816345e-06
2.900000e-01	3.400000e-01	4.453394e-05	5.428223e-06	5.428223e-06
3.400000e-01	3.900000e-01	7.388318e-05	7.052509e-06	7.052509e-06
3.900000e-01	4.400000e-01	1.322016e-04	9.277558e-06	9.277558e-06
4.400000e-01	5.000000e-01	3.786633e-04	1.485896e-05	1.485896e-05
5.000000e-01	6.000000e-01	3.406696e-03	3.560668e-05	3.560668e-05
6.000000e-01	7.000000e-01	2.245077e-03	2.889956e-05	2.889956e-05
7.000000e-01	7.500000e-01	1.716953e-03	3.521010e-05	3.521010e-05
7.500000e-01	8.000000e-01	1.432044e-03	3.249584e-05	3.249584e-05
8.000000e-01	9.500000e-01	1.079274e-03	1.598460e-05	1.598460e-05
9.500000e-01	1.000000e+00	8.014518e-04	2.398889e-05	2.398889e-05
1.000000e+00	1.050000e+00	7.060324e-04	2.185363e-05	2.185363e-05
1.050000e+00	1.100000e+00	6.364038e-04	2.084273e-05	2.084273e-05
1.100000e+00	1.400000e+00	4.241810e-04	6.888396e-06	6.888396e-06
1.400000e+00	1.700000e+00	2.227824e-04	4.890291e-06	4.890291e-06
1.700000e+00	2.000000e+00	1.267732e-04	3.605995e-06	3.605995e-06
2.000000e+00	2.400000e+00	7.390425e-05	2.376958e-06	2.376958e-06
2.400000e+00	2.700000e+00	4.345083e-05	2.111939e-06	2.111939e-06
2.700000e+00	3.000000e+00	3.376190e-05	1.868856e-06	1.868856e-06
3.000000e+00	3.100000e+00	2.169613e-05	2.652366e-06	2.652366e-06
3.100000e+00	3.300000e+00	2.238687e-05	1.833872e-06	1.833872e-06
3.300000e+00	3.500000e+00	1.995745e-05	1.699935e-06	1.699935e-06
3.500000e+00	4.000000e+00	1.431214e-05	9.497555e-07	9.497555e-07
4.000000e+00	5.000000e+00	6.136550e-06	4.518993e-07	4.518993e-07
5.000000e+00	6.000000e+00	3.546936e-06	3.311358e-07	3.311358e-07
6.000000e+00	7.000000e+00	2.157371e-06	2.554457e-07	2.554457e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27151]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27151]
Path=Test2[MUR1.0_MUF1.0_PDF27151]
PlotOrder=2
ScaledBy=5.13113418365856338e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.840037e-06	2.614258e-06	2.614258e-06
4.000000e-02	9.000000e-02	1.465062e-06	1.498591e-06	1.498591e-06
9.000000e-02	1.400000e-01	-4.871398e-07	7.669039e-07	7.669039e-07
1.400000e-01	1.900000e-01	5.829512e-06	1.682850e-06	1.682850e-06
1.900000e-01	2.400000e-01	1.508130e-05	2.708688e-06	2.708688e-06
2.400000e-01	2.900000e-01	2.337906e-05	3.812607e-06	3.812607e-06
2.900000e-01	3.400000e-01	4.437130e-05	5.431670e-06	5.431670e-06
3.400000e-01	3.900000e-01	7.364410e-05	7.061144e-06	7.061144e-06
3.900000e-01	4.400000e-01	1.316510e-04	9.272063e-06	9.272063e-06
4.400000e-01	5.000000e-01	3.764603e-04	1.485961e-05	1.485961e-05
5.000000e-01	6.000000e-01	3.386396e-03	3.558879e-05	3.558879e-05
6.000000e-01	7.000000e-01	2.232993e-03	2.888922e-05	2.888922e-05
7.000000e-01	7.500000e-01	1.708692e-03	3.519637e-05	3.519637e-05
7.500000e-01	8.000000e-01	1.425630e-03	3.249035e-05	3.249035e-05
8.000000e-01	9.500000e-01	1.074357e-03	1.597979e-05	1.597979e-05
9.500000e-01	1.000000e+00	7.980800e-04	2.397759e-05	2.397759e-05
1.000000e+00	1.050000e+00	7.041658e-04	2.184466e-05	2.184466e-05
1.050000e+00	1.100000e+00	6.344230e-04	2.084138e-05	2.084138e-05
1.100000e+00	1.400000e+00	4.229113e-04	6.885619e-06	6.885619e-06
1.400000e+00	1.700000e+00	2.224730e-04	4.891112e-06	4.891112e-06
1.700000e+00	2.000000e+00	1.266644e-04	3.605360e-06	3.605360e-06
2.000000e+00	2.400000e+00	7.385018e-05	2.377512e-06	2.377512e-06
2.400000e+00	2.700000e+00	4.346063e-05	2.113840e-06	2.113840e-06
2.700000e+00	3.000000e+00	3.380097e-05	1.870890e-06	1.870890e-06
3.000000e+00	3.100000e+00	2.167883e-05	2.653146e-06	2.653146e-06
3.100000e+00	3.300000e+00	2.241144e-05	1.836516e-06	1.836516e-06
3.300000e+00	3.500000e+00	1.998750e-05	1.702318e-06	1.702318e-06
3.500000e+00	4.000000e+00	1.433396e-05	9.515039e-07	9.515039e-07
4.000000e+00	5.000000e+00	6.136582e-06	4.521471e-07	4.521471e-07
5.000000e+00	6.000000e+00	3.556442e-06	3.318024e-07	3.318024e-07
6.000000e+00	7.000000e+00	2.173626e-06	2.568800e-07	2.568800e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27150]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27150]
Path=Test2[MUR1.0_MUF1.0_PDF27150]
PlotOrder=2
ScaledBy=5.13114057876146657e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.829393e-06	2.607854e-06	2.607854e-06
4.000000e-02	9.000000e-02	1.462498e-06	1.489702e-06	1.489702e-06
9.000000e-02	1.400000e-01	-4.852108e-07	7.657678e-07	7.657678e-07
1.400000e-01	1.900000e-01	5.818878e-06	1.679767e-06	1.679767e-06
1.900000e-01	2.400000e-01	1.504558e-05	2.702268e-06	2.702268e-06
2.400000e-01	2.900000e-01	2.330670e-05	3.804087e-06	3.804087e-06
2.900000e-01	3.400000e-01	4.420748e-05	5.420036e-06	5.420036e-06
3.400000e-01	3.900000e-01	7.333664e-05	7.039185e-06	7.039185e-06
3.900000e-01	4.400000e-01	1.311553e-04	9.248924e-06	9.248924e-06
4.400000e-01	5.000000e-01	3.749637e-04	1.482703e-05	1.482703e-05
5.000000e-01	6.000000e-01	3.372839e-03	3.550451e-05	3.550451e-05
6.000000e-01	7.000000e-01	2.223811e-03	2.881649e-05	2.881649e-05
7.000000e-01	7.500000e-01	1.701780e-03	3.510674e-05	3.510674e-05
7.500000e-01	8.000000e-01	1.419482e-03	3.240152e-05	3.240152e-05
8.000000e-01	9.500000e-01	1.070123e-03	1.593601e-05	1.593601e-05
9.500000e-01	1.000000e+00	7.944274e-04	2.390836e-05	2.390836e-05
1.000000e+00	1.050000e+00	7.004802e-04	2.178679e-05	2.178679e-05
1.050000e+00	1.100000e+00	6.315858e-04	2.077604e-05	2.077604e-05
1.100000e+00	1.400000e+00	4.210253e-04	6.864512e-06	6.864512e-06
1.400000e+00	1.700000e+00	2.214994e-04	4.875695e-06	4.875695e-06
1.700000e+00	2.000000e+00	1.261114e-04	3.594499e-06	3.594499e-06
2.000000e+00	2.400000e+00	7.353973e-05	2.370017e-06	2.370017e-06
2.400000e+00	2.700000e+00	4.326643e-05	2.106749e-06	2.106749e-06
2.700000e+00	3.000000e+00	3.365020e-05	1.864799e-06	1.864799e-06
3.000000e+00	3.100000e+00	2.160332e-05	2.645343e-06	2.645343e-06
3.100000e+00	3.300000e+00	2.231698e-05	1.830191e-06	1.830191e-06
3.300000e+00	3.500000e+00	1.989760e-05	1.695880e-06	1.695880e-06
3.500000e+00	4.000000e+00	1.426464e-05	9.480428e-07	9.480428e-07
4.000000e+00	5.000000e+00	6.111762e-06	4.510111e-07	4.510111e-07
5.000000e+00	6.000000e+00	3.541083e-06	3.306890e-07	3.306890e-07
6.000000e+00	7.000000e+00	2.157789e-06	2.554013e-07	2.554013e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27149]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27149]
Path=Test2[MUR1.0_MUF1.0_PDF27149]
PlotOrder=2
ScaledBy=5.13114752602615817e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.780290e-06	2.599544e-06	2.599544e-06
4.000000e-02	9.000000e-02	1.432637e-06	1.503902e-06	1.503902e-06
9.000000e-02	1.400000e-01	-4.839492e-07	7.676398e-07	7.676398e-07
1.400000e-01	1.900000e-01	5.803062e-06	1.675212e-06	1.675212e-06
1.900000e-01	2.400000e-01	1.496395e-05	2.687611e-06	2.687611e-06
2.400000e-01	2.900000e-01	2.312806e-05	3.791892e-06	3.791892e-06
2.900000e-01	3.400000e-01	4.377634e-05	5.414744e-06	5.414744e-06
3.400000e-01	3.900000e-01	7.265862e-05	7.011094e-06	7.011094e-06
3.900000e-01	4.400000e-01	1.298691e-04	9.217060e-06	9.217060e-06
4.400000e-01	5.000000e-01	3.707010e-04	1.477901e-05	1.477901e-05
5.000000e-01	6.000000e-01	3.330968e-03	3.538854e-05	3.538854e-05
6.000000e-01	7.000000e-01	2.197253e-03	2.872152e-05	2.872152e-05
7.000000e-01	7.500000e-01	1.683046e-03	3.499181e-05	3.499181e-05
7.500000e-01	8.000000e-01	1.403878e-03	3.228953e-05	3.228953e-05
8.000000e-01	9.500000e-01	1.059139e-03	1.587952e-05	1.587952e-05
9.500000e-01	1.000000e+00	7.863360e-04	2.382625e-05	2.382625e-05
1.000000e+00	1.050000e+00	6.938080e-04	2.169888e-05	2.169888e-05
1.050000e+00	1.100000e+00	6.256400e-04	2.069545e-05	2.069545e-05
1.100000e+00	1.400000e+00	4.172390e-04	6.839125e-06	6.839125e-06
1.400000e+00	1.700000e+00	2.199501e-04	4.859021e-06	4.859021e-06
1.700000e+00	2.000000e+00	1.254251e-04	3.583259e-06	3.583259e-06
2.000000e+00	2.400000e+00	7.313130e-05	2.362724e-06	2.362724e-06
2.400000e+00	2.700000e+00	4.307753e-05	2.099481e-06	2.099481e-06
2.700000e+00	3.000000e+00	3.348270e-05	1.858404e-06	1.858404e-06
3.000000e+00	3.100000e+00	2.147972e-05	2.638225e-06	2.638225e-06
3.100000e+00	3.300000e+00	2.223166e-05	1.826965e-06	1.826965e-06
3.300000e+00	3.500000e+00	1.980509e-05	1.689547e-06	1.689547e-06
3.500000e+00	4.000000e+00	1.420867e-05	9.449959e-07	9.449959e-07
4.000000e+00	5.000000e+00	6.094140e-06	4.499646e-07	4.499646e-07
5.000000e+00	6.000000e+00	3.529545e-06	3.298597e-07	3.298597e-07
6.000000e+00	7.000000e+00	2.152544e-06	2.548913e-07	2.548913e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27148]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27148]
Path=Test2[MUR1.0_MUF1.0_PDF27148]
PlotOrder=2
ScaledBy=5.13114191604567540e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.814320e-06	2.603888e-06	2.603888e-06
4.000000e-02	9.000000e-02	1.478969e-06	1.504214e-06	1.504214e-06
9.000000e-02	1.400000e-01	-4.858064e-07	7.645652e-07	7.645652e-07
1.400000e-01	1.900000e-01	5.833820e-06	1.684237e-06	1.684237e-06
1.900000e-01	2.400000e-01	1.500709e-05	2.695426e-06	2.695426e-06
2.400000e-01	2.900000e-01	2.328894e-05	3.807368e-06	3.807368e-06
2.900000e-01	3.400000e-01	4.409394e-05	5.420461e-06	5.420461e-06
3.400000e-01	3.900000e-01	7.316224e-05	7.010190e-06	7.010190e-06
3.900000e-01	4.400000e-01	1.308507e-04	9.247086e-06	9.247086e-06
4.400000e-01	5.000000e-01	3.749888e-04	1.481611e-05	1.481611e-05
5.000000e-01	6.000000e-01	3.364935e-03	3.547713e-05	3.547713e-05
6.000000e-01	7.000000e-01	2.217818e-03	2.878988e-05	2.878988e-05
7.000000e-01	7.500000e-01	1.698024e-03	3.508755e-05	3.508755e-05
7.500000e-01	8.000000e-01	1.415632e-03	3.236510e-05	3.236510e-05
8.000000e-01	9.500000e-01	1.068339e-03	1.592244e-05	1.592244e-05
9.500000e-01	1.000000e+00	7.928394e-04	2.389151e-05	2.389151e-05
1.000000e+00	1.050000e+00	6.977244e-04	2.180819e-05	2.180819e-05
1.050000e+00	1.100000e+00	6.299118e-04	2.074514e-05	2.074514e-05
1.100000e+00	1.400000e+00	4.201713e-04	6.859589e-06	6.859589e-06
1.400000e+00	1.700000e+00	2.210540e-04	4.870121e-06	4.870121e-06
1.700000e+00	2.000000e+00	1.260042e-04	3.595732e-06	3.595732e-06
2.000000e+00	2.400000e+00	7.347288e-05	2.369480e-06	2.369480e-06
2.400000e+00	2.700000e+00	4.324220e-05	2.102575e-06	2.102575e-06
2.700000e+00	3.000000e+00	3.356010e-05	1.860722e-06	1.860722e-06
3.000000e+00	3.100000e+00	2.157907e-05	2.646651e-06	2.646651e-06
3.100000e+00	3.300000e+00	2.227934e-05	1.829663e-06	1.829663e-06
3.300000e+00	3.500000e+00	1.984427e-05	1.692315e-06	1.692315e-06
3.500000e+00	4.000000e+00	1.423828e-05	9.453389e-07	9.453389e-07
4.000000e+00	5.000000e+00	6.123935e-06	4.508766e-07	4.508766e-07
5.000000e+00	6.000000e+00	3.535354e-06	3.302607e-07	3.302607e-07
6.000000e+00	7.000000e+00	2.146577e-06	2.544941e-07	2.544941e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27147]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27147]
Path=Test2[MUR1.0_MUF1.0_PDF27147]
PlotOrder=2
ScaledBy=5.13113830549738696e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.819399e-06	2.606033e-06	2.606033e-06
4.000000e-02	9.000000e-02	1.445329e-06	1.490849e-06	1.490849e-06
9.000000e-02	1.400000e-01	-4.841434e-07	7.668223e-07	7.668223e-07
1.400000e-01	1.900000e-01	5.809998e-06	1.677220e-06	1.677220e-06
1.900000e-01	2.400000e-01	1.502980e-05	2.699441e-06	2.699441e-06
2.400000e-01	2.900000e-01	2.326054e-05	3.798591e-06	3.798591e-06
2.900000e-01	3.400000e-01	4.411668e-05	5.417767e-06	5.417767e-06
3.400000e-01	3.900000e-01	7.321858e-05	7.039875e-06	7.039875e-06
3.900000e-01	4.400000e-01	1.309070e-04	9.238658e-06	9.238658e-06
4.400000e-01	5.000000e-01	3.738185e-04	1.482128e-05	1.482128e-05
5.000000e-01	6.000000e-01	3.364058e-03	3.547231e-05	3.547231e-05
6.000000e-01	7.000000e-01	2.218423e-03	2.879175e-05	2.879175e-05
7.000000e-01	7.500000e-01	1.697745e-03	3.507574e-05	3.507574e-05
7.500000e-01	8.000000e-01	1.416377e-03	3.237749e-05	3.237749e-05
8.000000e-01	9.500000e-01	1.067497e-03	1.592301e-05	1.592301e-05
9.500000e-01	1.000000e+00	7.927174e-04	2.388806e-05	2.388806e-05
1.000000e+00	1.050000e+00	6.997514e-04	2.176100e-05	2.176100e-05
1.050000e+00	1.100000e+00	6.304138e-04	2.076236e-05	2.076236e-05
1.100000e+00	1.400000e+00	4.201973e-04	6.858551e-06	6.858551e-06
1.400000e+00	1.700000e+00	2.211884e-04	4.872593e-06	4.872593e-06
1.700000e+00	2.000000e+00	1.259596e-04	3.590925e-06	3.590925e-06
2.000000e+00	2.400000e+00	7.343675e-05	2.368244e-06	2.368244e-06
2.400000e+00	2.700000e+00	4.322343e-05	2.106063e-06	2.106063e-06
2.700000e+00	3.000000e+00	3.362983e-05	1.864186e-06	1.864186e-06
3.000000e+00	3.100000e+00	2.156930e-05	2.642685e-06	2.642685e-06
3.100000e+00	3.300000e+00	2.230727e-05	1.829836e-06	1.829836e-06
3.300000e+00	3.500000e+00	1.988632e-05	1.695088e-06	1.695088e-06
3.500000e+00	4.000000e+00	1.425886e-05	9.481160e-07	9.481160e-07
4.000000e+00	5.000000e+00	6.102665e-06	4.507706e-07	4.507706e-07
5.000000e+00	6.000000e+00	3.539917e-06	3.306220e-07	3.306220e-07
6.000000e+00	7.000000e+00	2.162004e-06	2.557819e-07	2.557819e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27146]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27146]
Path=Test2[MUR1.0_MUF1.0_PDF27146]
PlotOrder=2
ScaledBy=5.13118186800001687e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.815528e-06	2.600583e-06	2.600583e-06
4.000000e-02	9.000000e-02	1.451919e-06	1.498315e-06	1.498315e-06
9.000000e-02	1.400000e-01	-4.840142e-07	7.692409e-07	7.692409e-07
1.400000e-01	1.900000e-01	5.778922e-06	1.668555e-06	1.668555e-06
1.900000e-01	2.400000e-01	1.500736e-05	2.695511e-06	2.695511e-06
2.400000e-01	2.900000e-01	2.315706e-05	3.793574e-06	3.793574e-06
2.900000e-01	3.400000e-01	4.386364e-05	5.415366e-06	5.415366e-06
3.400000e-01	3.900000e-01	7.274348e-05	7.052126e-06	7.052126e-06
3.900000e-01	4.400000e-01	1.302187e-04	9.233301e-06	9.233301e-06
4.400000e-01	5.000000e-01	3.700923e-04	1.488737e-05	1.488737e-05
5.000000e-01	6.000000e-01	3.337573e-03	3.547942e-05	3.547942e-05
6.000000e-01	7.000000e-01	2.204401e-03	2.878214e-05	2.878214e-05
7.000000e-01	7.500000e-01	1.688819e-03	3.505603e-05	3.505603e-05
7.500000e-01	8.000000e-01	1.409692e-03	3.235971e-05	3.235971e-05
8.000000e-01	9.500000e-01	1.063658e-03	1.591410e-05	1.591410e-05
9.500000e-01	1.000000e+00	7.900466e-04	2.387087e-05	2.387087e-05
1.000000e+00	1.050000e+00	6.979664e-04	2.175881e-05	2.175881e-05
1.050000e+00	1.100000e+00	6.295186e-04	2.075099e-05	2.075099e-05
1.100000e+00	1.400000e+00	4.196313e-04	6.852304e-06	6.852304e-06
1.400000e+00	1.700000e+00	2.211593e-04	4.868940e-06	4.868940e-06
1.700000e+00	2.000000e+00	1.259452e-04	3.586574e-06	3.586574e-06
2.000000e+00	2.400000e+00	7.345695e-05	2.366348e-06	2.366348e-06
2.400000e+00	2.700000e+00	4.321677e-05	2.106366e-06	2.106366e-06
2.700000e+00	3.000000e+00	3.370017e-05	1.865682e-06	1.865682e-06
3.000000e+00	3.100000e+00	2.165256e-05	2.638619e-06	2.638619e-06
3.100000e+00	3.300000e+00	2.232981e-05	1.826495e-06	1.826495e-06
3.300000e+00	3.500000e+00	1.989379e-05	1.694528e-06	1.694528e-06
3.500000e+00	4.000000e+00	1.426073e-05	9.482230e-07	9.482230e-07
4.000000e+00	5.000000e+00	6.091434e-06	4.501819e-07	4.501819e-07
5.000000e+00	6.000000e+00	3.536968e-06	3.303173e-07	3.303173e-07
6.000000e+00	7.000000e+00	2.165275e-06	2.560952e-07	2.560952e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27145]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27145]
Path=Test2[MUR1.0_MUF1.0_PDF27145]
PlotOrder=2
ScaledBy=5.13115413393365925e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.736408e-06	2.603047e-06	2.603047e-06
4.000000e-02	9.000000e-02	1.396444e-06	1.508450e-06	1.508450e-06
9.000000e-02	1.400000e-01	-4.897278e-07	7.672603e-07	7.672603e-07
1.400000e-01	1.900000e-01	5.794160e-06	1.672648e-06	1.672648e-06
1.900000e-01	2.400000e-01	1.491002e-05	2.677996e-06	2.677996e-06
2.400000e-01	2.900000e-01	2.292266e-05	3.784657e-06	3.784657e-06
2.900000e-01	3.400000e-01	4.331664e-05	5.418061e-06	5.418061e-06
3.400000e-01	3.900000e-01	7.187812e-05	6.981579e-06	6.981579e-06
3.900000e-01	4.400000e-01	1.283335e-04	9.193211e-06	9.193211e-06
4.400000e-01	5.000000e-01	3.662275e-04	1.475857e-05	1.475857e-05
5.000000e-01	6.000000e-01	3.282603e-03	3.531396e-05	3.531396e-05
6.000000e-01	7.000000e-01	2.165237e-03	2.866293e-05	2.866293e-05
7.000000e-01	7.500000e-01	1.660143e-03	3.490329e-05	3.490329e-05
7.500000e-01	8.000000e-01	1.383829e-03	3.219130e-05	3.219130e-05
8.000000e-01	9.500000e-01	1.044971e-03	1.582999e-05	1.582999e-05
9.500000e-01	1.000000e+00	7.746384e-04	2.378392e-05	2.378392e-05
1.000000e+00	1.050000e+00	6.831488e-04	2.171560e-05	2.171560e-05
1.050000e+00	1.100000e+00	6.169638e-04	2.060913e-05	2.060913e-05
1.100000e+00	1.400000e+00	4.116430e-04	6.815930e-06	6.815930e-06
1.400000e+00	1.700000e+00	2.175407e-04	4.841724e-06	4.841724e-06
1.700000e+00	2.000000e+00	1.242118e-04	3.572315e-06	3.572315e-06
2.000000e+00	2.400000e+00	7.247250e-05	2.355169e-06	2.355169e-06
2.400000e+00	2.700000e+00	4.273803e-05	2.091260e-06	2.091260e-06
2.700000e+00	3.000000e+00	3.320759e-05	1.851345e-06	1.851345e-06
3.000000e+00	3.100000e+00	2.128935e-05	2.633247e-06	2.633247e-06
3.100000e+00	3.300000e+00	2.208124e-05	1.823485e-06	1.823485e-06
3.300000e+00	3.500000e+00	1.967653e-05	1.682904e-06	1.682904e-06
3.500000e+00	4.000000e+00	1.411006e-05	9.419244e-07	9.419244e-07
4.000000e+00	5.000000e+00	6.065385e-06	4.496019e-07	4.496019e-07
5.000000e+00	6.000000e+00	3.518380e-06	3.293676e-07	3.293676e-07
6.000000e+00	7.000000e+00	2.137455e-06	2.540385e-07	2.540385e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27144]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27144]
Path=Test2[MUR1.0_MUF1.0_PDF27144]
PlotOrder=2
ScaledBy=5.13114725194507271e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.847932e-06	2.592577e-06	2.592577e-06
4.000000e-02	9.000000e-02	1.463588e-06	1.486846e-06	1.486846e-06
9.000000e-02	1.400000e-01	-4.835594e-07	7.633193e-07	7.633193e-07
1.400000e-01	1.900000e-01	5.805800e-06	1.676031e-06	1.676031e-06
1.900000e-01	2.400000e-01	1.498368e-05	2.691241e-06	2.691241e-06
2.400000e-01	2.900000e-01	2.317980e-05	3.793031e-06	3.793031e-06
2.900000e-01	3.400000e-01	4.389126e-05	5.403094e-06	5.403094e-06
3.400000e-01	3.900000e-01	7.283972e-05	6.996222e-06	6.996222e-06
3.900000e-01	4.400000e-01	1.305057e-04	9.216040e-06	9.216040e-06
4.400000e-01	5.000000e-01	3.728210e-04	1.477916e-05	1.477916e-05
5.000000e-01	6.000000e-01	3.356072e-03	3.538661e-05	3.538661e-05
6.000000e-01	7.000000e-01	2.211031e-03	2.870570e-05	2.870570e-05
7.000000e-01	7.500000e-01	1.692463e-03	3.498347e-05	3.498347e-05
7.500000e-01	8.000000e-01	1.410192e-03	3.226813e-05	3.226813e-05
8.000000e-01	9.500000e-01	1.064937e-03	1.587301e-05	1.587301e-05
9.500000e-01	1.000000e+00	7.896928e-04	2.382212e-05	2.382212e-05
1.000000e+00	1.050000e+00	6.952458e-04	2.180794e-05	2.180794e-05
1.050000e+00	1.100000e+00	6.278124e-04	2.068596e-05	2.068596e-05
1.100000e+00	1.400000e+00	4.186023e-04	6.837636e-06	6.837636e-06
1.400000e+00	1.700000e+00	2.202576e-04	4.854333e-06	4.854333e-06
1.700000e+00	2.000000e+00	1.255372e-04	3.581997e-06	3.581997e-06
2.000000e+00	2.400000e+00	7.319388e-05	2.361154e-06	2.361154e-06
2.400000e+00	2.700000e+00	4.305590e-05	2.096697e-06	2.096697e-06
2.700000e+00	3.000000e+00	3.348830e-05	1.857420e-06	1.857420e-06
3.000000e+00	3.100000e+00	2.161833e-05	2.637102e-06	2.637102e-06
3.100000e+00	3.300000e+00	2.221647e-05	1.821164e-06	1.821164e-06
3.300000e+00	3.500000e+00	1.976975e-05	1.686834e-06	1.686834e-06
3.500000e+00	4.000000e+00	1.418571e-05	9.432404e-07	9.432404e-07
4.000000e+00	5.000000e+00	6.091879e-06	4.494708e-07	4.494708e-07
5.000000e+00	6.000000e+00	3.522484e-06	3.293208e-07	3.293208e-07
6.000000e+00	7.000000e+00	2.137257e-06	2.537301e-07	2.537301e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27143]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27143]
Path=Test2[MUR1.0_MUF1.0_PDF27143]
PlotOrder=2
ScaledBy=5.13114222972232055e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.740163e-06	2.636919e-06	2.636919e-06
4.000000e-02	9.000000e-02	1.422732e-06	1.514895e-06	1.514895e-06
9.000000e-02	1.400000e-01	-4.898190e-07	7.744464e-07	7.744464e-07
1.400000e-01	1.900000e-01	5.839198e-06	1.685879e-06	1.685879e-06
1.900000e-01	2.400000e-01	1.512127e-05	2.716250e-06	2.716250e-06
2.400000e-01	2.900000e-01	2.341600e-05	3.823219e-06	3.823219e-06
2.900000e-01	3.400000e-01	4.444942e-05	5.463016e-06	5.463016e-06
3.400000e-01	3.900000e-01	7.374482e-05	7.120885e-06	7.120885e-06
3.900000e-01	4.400000e-01	1.313214e-04	9.311554e-06	9.311554e-06
4.400000e-01	5.000000e-01	3.751387e-04	1.497091e-05	1.497091e-05
5.000000e-01	6.000000e-01	3.365666e-03	3.579799e-05	3.579799e-05
6.000000e-01	7.000000e-01	2.224586e-03	2.905365e-05	2.905365e-05
7.000000e-01	7.500000e-01	1.703613e-03	3.535099e-05	3.535099e-05
7.500000e-01	8.000000e-01	1.424394e-03	3.265529e-05	3.265529e-05
8.000000e-01	9.500000e-01	1.070995e-03	1.605935e-05	1.605935e-05
9.500000e-01	1.000000e+00	7.972020e-04	2.409474e-05	2.409474e-05
1.000000e+00	1.050000e+00	7.060190e-04	2.216498e-05	2.216498e-05
1.050000e+00	1.100000e+00	6.344980e-04	2.094720e-05	2.094720e-05
1.100000e+00	1.400000e+00	4.229880e-04	6.915627e-06	6.915627e-06
1.400000e+00	1.700000e+00	2.230100e-04	4.917635e-06	4.917635e-06
1.700000e+00	2.000000e+00	1.269278e-04	3.623704e-06	3.623704e-06
2.000000e+00	2.400000e+00	7.403398e-05	2.388302e-06	2.388302e-06
2.400000e+00	2.700000e+00	4.363097e-05	2.127003e-06	2.127003e-06
2.700000e+00	3.000000e+00	3.391890e-05	1.880246e-06	1.880246e-06
3.000000e+00	3.100000e+00	2.151681e-05	2.664377e-06	2.664377e-06
3.100000e+00	3.300000e+00	2.250537e-05	1.851485e-06	1.851485e-06
3.300000e+00	3.500000e+00	2.012963e-05	1.713257e-06	1.713257e-06
3.500000e+00	4.000000e+00	1.441891e-05	9.583588e-07	9.583588e-07
4.000000e+00	5.000000e+00	6.152936e-06	4.543755e-07	4.543755e-07
5.000000e+00	6.000000e+00	3.579129e-06	3.336338e-07	3.336338e-07
6.000000e+00	7.000000e+00	2.203950e-06	2.605197e-07	2.605197e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27142]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27142]
Path=Test2[MUR1.0_MUF1.0_PDF27142]
PlotOrder=2
ScaledBy=5.13114155608937816e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.757813e-06	2.617558e-06	2.617558e-06
4.000000e-02	9.000000e-02	1.463422e-06	1.484949e-06	1.484949e-06
9.000000e-02	1.400000e-01	-4.862580e-07	7.655740e-07	7.655740e-07
1.400000e-01	1.900000e-01	5.814784e-06	1.678702e-06	1.678702e-06
1.900000e-01	2.400000e-01	1.505320e-05	2.703939e-06	2.703939e-06
2.400000e-01	2.900000e-01	2.346508e-05	3.812008e-06	3.812008e-06
2.900000e-01	3.400000e-01	4.457300e-05	5.426074e-06	5.426074e-06
3.400000e-01	3.900000e-01	7.385926e-05	7.077098e-06	7.077098e-06
3.900000e-01	4.400000e-01	1.317092e-04	9.276223e-06	9.276223e-06
4.400000e-01	5.000000e-01	3.772090e-04	1.486342e-05	1.486342e-05
5.000000e-01	6.000000e-01	3.386935e-03	3.562529e-05	3.562529e-05
6.000000e-01	7.000000e-01	2.236723e-03	2.892003e-05	2.892003e-05
7.000000e-01	7.500000e-01	1.710850e-03	3.519358e-05	3.519358e-05
7.500000e-01	8.000000e-01	1.430099e-03	3.250976e-05	3.250976e-05
8.000000e-01	9.500000e-01	1.075077e-03	1.598653e-05	1.598653e-05
9.500000e-01	1.000000e+00	7.997766e-04	2.399528e-05	2.399528e-05
1.000000e+00	1.050000e+00	7.064736e-04	2.198320e-05	2.198320e-05
1.050000e+00	1.100000e+00	6.356798e-04	2.085237e-05	2.085237e-05
1.100000e+00	1.400000e+00	4.236147e-04	6.886772e-06	6.886772e-06
1.400000e+00	1.700000e+00	2.226400e-04	4.890959e-06	4.890959e-06
1.700000e+00	2.000000e+00	1.265690e-04	3.605013e-06	3.605013e-06
2.000000e+00	2.400000e+00	7.379640e-05	2.374637e-06	2.374637e-06
2.400000e+00	2.700000e+00	4.342327e-05	2.112001e-06	2.112001e-06
2.700000e+00	3.000000e+00	3.367757e-05	1.866012e-06	1.866012e-06
3.000000e+00	3.100000e+00	2.141332e-05	2.648722e-06	2.648722e-06
3.100000e+00	3.300000e+00	2.234269e-05	1.837866e-06	1.837866e-06
3.300000e+00	3.500000e+00	1.996391e-05	1.699277e-06	1.699277e-06
3.500000e+00	4.000000e+00	1.429192e-05	9.491731e-07	9.491731e-07
4.000000e+00	5.000000e+00	6.119625e-06	4.511311e-07	4.511311e-07
5.000000e+00	6.000000e+00	3.542940e-06	3.305972e-07	3.305972e-07
6.000000e+00	7.000000e+00	2.165546e-06	2.559501e-07	2.559501e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27141]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27141]
Path=Test2[MUR1.0_MUF1.0_PDF27141]
PlotOrder=2
ScaledBy=5.13113825889361953e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.841385e-06	2.599838e-06	2.599838e-06
4.000000e-02	9.000000e-02	1.449259e-06	1.496956e-06	1.496956e-06
9.000000e-02	1.400000e-01	-4.838662e-07	7.662321e-07	7.662321e-07
1.400000e-01	1.900000e-01	5.813130e-06	1.678123e-06	1.678123e-06
1.900000e-01	2.400000e-01	1.500830e-05	2.695619e-06	2.695619e-06
2.400000e-01	2.900000e-01	2.317566e-05	3.795126e-06	3.795126e-06
2.900000e-01	3.400000e-01	4.390026e-05	5.413900e-06	5.413900e-06
3.400000e-01	3.900000e-01	7.289372e-05	7.012343e-06	7.012343e-06
3.900000e-01	4.400000e-01	1.304915e-04	9.224669e-06	9.224669e-06
4.400000e-01	5.000000e-01	3.726065e-04	1.479722e-05	1.479722e-05
5.000000e-01	6.000000e-01	3.353231e-03	3.542266e-05	3.542266e-05
6.000000e-01	7.000000e-01	2.209488e-03	2.874097e-05	2.874097e-05
7.000000e-01	7.500000e-01	1.691513e-03	3.502616e-05	3.502616e-05
7.500000e-01	8.000000e-01	1.409646e-03	3.231311e-05	3.231311e-05
8.000000e-01	9.500000e-01	1.064065e-03	1.589371e-05	1.589371e-05
9.500000e-01	1.000000e+00	7.893176e-04	2.385272e-05	2.385272e-05
1.000000e+00	1.050000e+00	6.957764e-04	2.177659e-05	2.177659e-05
1.050000e+00	1.100000e+00	6.276818e-04	2.071602e-05	2.071602e-05
1.100000e+00	1.400000e+00	4.185087e-04	6.846508e-06	6.846508e-06
1.400000e+00	1.700000e+00	2.204001e-04	4.862871e-06	4.862871e-06
1.700000e+00	2.000000e+00	1.256387e-04	3.586431e-06	3.586431e-06
2.000000e+00	2.400000e+00	7.325378e-05	2.365047e-06	2.365047e-06
2.400000e+00	2.700000e+00	4.311700e-05	2.101498e-06	2.101498e-06
2.700000e+00	3.000000e+00	3.356270e-05	1.861832e-06	1.861832e-06
3.000000e+00	3.100000e+00	2.162575e-05	2.641234e-06	2.641234e-06
3.100000e+00	3.300000e+00	2.226715e-05	1.825798e-06	1.825798e-06
3.300000e+00	3.500000e+00	1.982604e-05	1.691536e-06	1.691536e-06
3.500000e+00	4.000000e+00	1.422640e-05	9.462602e-07	9.462602e-07
4.000000e+00	5.000000e+00	6.099040e-06	4.504392e-07	4.504392e-07
5.000000e+00	6.000000e+00	3.534490e-06	3.303220e-07	3.303220e-07
6.000000e+00	7.000000e+00	2.151991e-06	2.549820e-07	2.549820e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27140]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27140]
Path=Test2[MUR1.0_MUF1.0_PDF27140]
PlotOrder=2
ScaledBy=5.13113864568497979e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.822414e-06	2.603895e-06	2.603895e-06
4.000000e-02	9.000000e-02	1.451455e-06	1.493732e-06	1.493732e-06
9.000000e-02	1.400000e-01	-4.832814e-07	7.665956e-07	7.665956e-07
1.400000e-01	1.900000e-01	5.810860e-06	1.677457e-06	1.677457e-06
1.900000e-01	2.400000e-01	1.501837e-05	2.697382e-06	2.697382e-06
2.400000e-01	2.900000e-01	2.324844e-05	3.796740e-06	3.796740e-06
2.900000e-01	3.400000e-01	4.409924e-05	5.414989e-06	5.414989e-06
3.400000e-01	3.900000e-01	7.319458e-05	7.032445e-06	7.032445e-06
3.900000e-01	4.400000e-01	1.308790e-04	9.234022e-06	9.234022e-06
4.400000e-01	5.000000e-01	3.738472e-04	1.480686e-05	1.480686e-05
5.000000e-01	6.000000e-01	3.364035e-03	3.545009e-05	3.545009e-05
6.000000e-01	7.000000e-01	2.217945e-03	2.877280e-05	2.877280e-05
7.000000e-01	7.500000e-01	1.697347e-03	3.505549e-05	3.505549e-05
7.500000e-01	8.000000e-01	1.415808e-03	3.235608e-05	3.235608e-05
8.000000e-01	9.500000e-01	1.067267e-03	1.591305e-05	1.591305e-05
9.500000e-01	1.000000e+00	7.924534e-04	2.387311e-05	2.387311e-05
1.000000e+00	1.050000e+00	6.992924e-04	2.174804e-05	2.174804e-05
1.050000e+00	1.100000e+00	6.301044e-04	2.074933e-05	2.074933e-05
1.100000e+00	1.400000e+00	4.200177e-04	6.854864e-06	6.854864e-06
1.400000e+00	1.700000e+00	2.210780e-04	4.869744e-06	4.869744e-06
1.700000e+00	2.000000e+00	1.259083e-04	3.589279e-06	3.589279e-06
2.000000e+00	2.400000e+00	7.339980e-05	2.367081e-06	2.367081e-06
2.400000e+00	2.700000e+00	4.320413e-05	2.104732e-06	2.104732e-06
2.700000e+00	3.000000e+00	3.361487e-05	1.863287e-06	1.863287e-06
3.000000e+00	3.100000e+00	2.156219e-05	2.641219e-06	2.641219e-06
3.100000e+00	3.300000e+00	2.229746e-05	1.829073e-06	1.829073e-06
3.300000e+00	3.500000e+00	1.987175e-05	1.694026e-06	1.694026e-06
3.500000e+00	4.000000e+00	1.425016e-05	9.475187e-07	9.475187e-07
4.000000e+00	5.000000e+00	6.099318e-06	4.505234e-07	4.505234e-07
5.000000e+00	6.000000e+00	3.537997e-06	3.304872e-07	3.304872e-07
6.000000e+00	7.000000e+00	2.161883e-06	2.557847e-07	2.557847e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27139]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27139]
Path=Test2[MUR1.0_MUF1.0_PDF27139]
PlotOrder=2
ScaledBy=5.13113981573581220e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.807777e-06	2.606492e-06	2.606492e-06
4.000000e-02	9.000000e-02	1.456679e-06	1.492658e-06	1.492658e-06
9.000000e-02	1.400000e-01	-4.864732e-07	7.651693e-07	7.651693e-07
1.400000e-01	1.900000e-01	5.818886e-06	1.679783e-06	1.679783e-06
1.900000e-01	2.400000e-01	1.502049e-05	2.697769e-06	2.697769e-06
2.400000e-01	2.900000e-01	2.326674e-05	3.804007e-06	3.804007e-06
2.900000e-01	3.400000e-01	4.407058e-05	5.419828e-06	5.419828e-06
3.400000e-01	3.900000e-01	7.309720e-05	7.024298e-06	7.024298e-06
3.900000e-01	4.400000e-01	1.307009e-04	9.242543e-06	9.242543e-06
4.400000e-01	5.000000e-01	3.738850e-04	1.480991e-05	1.480991e-05
5.000000e-01	6.000000e-01	3.358882e-03	3.547739e-05	3.547739e-05
6.000000e-01	7.000000e-01	2.214829e-03	2.879373e-05	2.879373e-05
7.000000e-01	7.500000e-01	1.695565e-03	3.508049e-05	3.508049e-05
7.500000e-01	8.000000e-01	1.414169e-03	3.237065e-05	3.237065e-05
8.000000e-01	9.500000e-01	1.066572e-03	1.592105e-05	1.592105e-05
9.500000e-01	1.000000e+00	7.916242e-04	2.388792e-05	2.388792e-05
1.000000e+00	1.050000e+00	6.975530e-04	2.177665e-05	2.177665e-05
1.050000e+00	1.100000e+00	6.293962e-04	2.074769e-05	2.074769e-05
1.100000e+00	1.400000e+00	4.196850e-04	6.857043e-06	6.857043e-06
1.400000e+00	1.700000e+00	2.208972e-04	4.870007e-06	4.870007e-06
1.700000e+00	2.000000e+00	1.258542e-04	3.592464e-06	3.592464e-06
2.000000e+00	2.400000e+00	7.340303e-05	2.367920e-06	2.367920e-06
2.400000e+00	2.700000e+00	4.319600e-05	2.103270e-06	2.103270e-06
2.700000e+00	3.000000e+00	3.355430e-05	1.861244e-06	1.861244e-06
3.000000e+00	3.100000e+00	2.155664e-05	2.644983e-06	2.644983e-06
3.100000e+00	3.300000e+00	2.226977e-05	1.828780e-06	1.828780e-06
3.300000e+00	3.500000e+00	1.985247e-05	1.692874e-06	1.692874e-06
3.500000e+00	4.000000e+00	1.423488e-05	9.460512e-07	9.460512e-07
4.000000e+00	5.000000e+00	6.113502e-06	4.507858e-07	4.507858e-07
5.000000e+00	6.000000e+00	3.535029e-06	3.302283e-07	3.302283e-07
6.000000e+00	7.000000e+00	2.146674e-06	2.545397e-07	2.545397e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27138]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27138]
Path=Test2[MUR1.0_MUF1.0_PDF27138]
PlotOrder=2
ScaledBy=5.13113847937873680e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.780800e-06	2.606365e-06	2.606365e-06
4.000000e-02	9.000000e-02	1.443482e-06	1.498447e-06	1.498447e-06
9.000000e-02	1.400000e-01	-4.864216e-07	7.657655e-07	7.657655e-07
1.400000e-01	1.900000e-01	5.808962e-06	1.676905e-06	1.676905e-06
1.900000e-01	2.400000e-01	1.499223e-05	2.692704e-06	2.692704e-06
2.400000e-01	2.900000e-01	2.320046e-05	3.795930e-06	3.795930e-06
2.900000e-01	3.400000e-01	4.397590e-05	5.416523e-06	5.416523e-06
3.400000e-01	3.900000e-01	7.296140e-05	7.022296e-06	7.022296e-06
3.900000e-01	4.400000e-01	1.303209e-04	9.228753e-06	9.228753e-06
4.400000e-01	5.000000e-01	3.726318e-04	1.478903e-05	1.478903e-05
5.000000e-01	6.000000e-01	3.346359e-03	3.542793e-05	3.542793e-05
6.000000e-01	7.000000e-01	2.206939e-03	2.875658e-05	2.875658e-05
7.000000e-01	7.500000e-01	1.689546e-03	3.502867e-05	3.502867e-05
7.500000e-01	8.000000e-01	1.409491e-03	3.232772e-05	3.232772e-05
8.000000e-01	9.500000e-01	1.062429e-03	1.589859e-05	1.589859e-05
9.500000e-01	1.000000e+00	7.887026e-04	2.384810e-05	2.384810e-05
1.000000e+00	1.050000e+00	6.957784e-04	2.171929e-05	2.171929e-05
1.050000e+00	1.100000e+00	6.272512e-04	2.072031e-05	2.072031e-05
1.100000e+00	1.400000e+00	4.182167e-04	6.846267e-06	6.846267e-06
1.400000e+00	1.700000e+00	2.202766e-04	4.863666e-06	4.863666e-06
1.700000e+00	2.000000e+00	1.255033e-04	3.586372e-06	3.586372e-06
2.000000e+00	2.400000e+00	7.317668e-05	2.364197e-06	2.364197e-06
2.400000e+00	2.700000e+00	4.309413e-05	2.101070e-06	2.101070e-06
2.700000e+00	3.000000e+00	3.348367e-05	1.859254e-06	1.859254e-06
3.000000e+00	3.100000e+00	2.143737e-05	2.639680e-06	2.639680e-06
3.100000e+00	3.300000e+00	2.222956e-05	1.828505e-06	1.828505e-06
3.300000e+00	3.500000e+00	1.981677e-05	1.690683e-06	1.690683e-06
3.500000e+00	4.000000e+00	1.420462e-05	9.454853e-07	9.454853e-07
4.000000e+00	5.000000e+00	6.090075e-06	4.502344e-07	4.502344e-07
5.000000e+00	6.000000e+00	3.529926e-06	3.299847e-07	3.299847e-07
6.000000e+00	7.000000e+00	2.152256e-06	2.549480e-07	2.549480e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27137]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27137]
Path=Test2[MUR1.0_MUF1.0_PDF27137]
PlotOrder=2
ScaledBy=5.13113968944787452e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.897508e-06	2.602793e-06	2.602793e-06
4.000000e-02	9.000000e-02	1.477583e-06	1.482026e-06	1.482026e-06
9.000000e-02	1.400000e-01	-4.803360e-07	7.666603e-07	7.666603e-07
1.400000e-01	1.900000e-01	5.827168e-06	1.682171e-06	1.682171e-06
1.900000e-01	2.400000e-01	1.508474e-05	2.709390e-06	2.709390e-06
2.400000e-01	2.900000e-01	2.339374e-05	3.808894e-06	3.808894e-06
2.900000e-01	3.400000e-01	4.437426e-05	5.419146e-06	5.419146e-06
3.400000e-01	3.900000e-01	7.365212e-05	7.048030e-06	7.048030e-06
3.900000e-01	4.400000e-01	1.319990e-04	9.261823e-06	9.261823e-06
4.400000e-01	5.000000e-01	3.769508e-04	1.485343e-05	1.485343e-05
5.000000e-01	6.000000e-01	3.400061e-03	3.557596e-05	3.557596e-05
6.000000e-01	7.000000e-01	2.240575e-03	2.886197e-05	2.886197e-05
7.000000e-01	7.500000e-01	1.713936e-03	3.516573e-05	3.516573e-05
7.500000e-01	8.000000e-01	1.429077e-03	3.245449e-05	3.245449e-05
8.000000e-01	9.500000e-01	1.078015e-03	1.596508e-05	1.596508e-05
9.500000e-01	1.000000e+00	8.004426e-04	2.396447e-05	2.396447e-05
1.000000e+00	1.050000e+00	7.055408e-04	2.185745e-05	2.185745e-05
1.050000e+00	1.100000e+00	6.360558e-04	2.082559e-05	2.082559e-05
1.100000e+00	1.400000e+00	4.239253e-04	6.881337e-06	6.881337e-06
1.400000e+00	1.700000e+00	2.227725e-04	4.886013e-06	4.886013e-06
1.700000e+00	2.000000e+00	1.268096e-04	3.602299e-06	3.602299e-06
2.000000e+00	2.400000e+00	7.393738e-05	2.375587e-06	2.375587e-06
2.400000e+00	2.700000e+00	4.345900e-05	2.112028e-06	2.112028e-06
2.700000e+00	3.000000e+00	3.384553e-05	1.870860e-06	1.870860e-06
3.000000e+00	3.100000e+00	2.183828e-05	2.651163e-06	2.651163e-06
3.100000e+00	3.300000e+00	2.242240e-05	1.830977e-06	1.830977e-06
3.300000e+00	3.500000e+00	1.997865e-05	1.700740e-06	1.700740e-06
3.500000e+00	4.000000e+00	1.433796e-05	9.505840e-07	9.505840e-07
4.000000e+00	5.000000e+00	6.139487e-06	4.515831e-07	4.515831e-07
5.000000e+00	6.000000e+00	3.553251e-06	3.313634e-07	3.313634e-07
6.000000e+00	7.000000e+00	2.165147e-06	2.559220e-07	2.559220e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27136]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27136]
Path=Test2[MUR1.0_MUF1.0_PDF27136]
PlotOrder=2
ScaledBy=5.13109694643985718e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.578928e-06	2.615964e-06	2.615964e-06
4.000000e-02	9.000000e-02	1.275744e-06	1.541213e-06	1.541213e-06
9.000000e-02	1.400000e-01	-4.892604e-07	7.730576e-07	7.730576e-07
1.400000e-01	1.900000e-01	5.749260e-06	1.659981e-06	1.659981e-06
1.900000e-01	2.400000e-01	1.474036e-05	2.648309e-06	2.648309e-06
2.400000e-01	2.900000e-01	2.253334e-05	3.752057e-06	3.752057e-06
2.900000e-01	3.400000e-01	4.256430e-05	5.425427e-06	5.425427e-06
3.400000e-01	3.900000e-01	7.079048e-05	6.964806e-06	6.964806e-06
3.900000e-01	4.400000e-01	1.255616e-04	9.138580e-06	9.138580e-06
4.400000e-01	5.000000e-01	3.575475e-04	1.471325e-05	1.471325e-05
5.000000e-01	6.000000e-01	3.191390e-03	3.525091e-05	3.525091e-05
6.000000e-01	7.000000e-01	2.106072e-03	2.863156e-05	2.863156e-05
7.000000e-01	7.500000e-01	1.615760e-03	3.472694e-05	3.472694e-05
7.500000e-01	8.000000e-01	1.348279e-03	3.203840e-05	3.203840e-05
8.000000e-01	9.500000e-01	1.015225e-03	1.575572e-05	1.575572e-05
9.500000e-01	1.000000e+00	7.531694e-04	2.368893e-05	2.368893e-05
1.000000e+00	1.050000e+00	6.682550e-04	2.155407e-05	2.155407e-05
1.050000e+00	1.100000e+00	6.008182e-04	2.050387e-05	2.050387e-05
1.100000e+00	1.400000e+00	4.007767e-04	6.787435e-06	6.787435e-06
1.400000e+00	1.700000e+00	2.129687e-04	4.815662e-06	4.815662e-06
1.700000e+00	2.000000e+00	1.219069e-04	3.553088e-06	3.553088e-06
2.000000e+00	2.400000e+00	7.103353e-05	2.341339e-06	2.341339e-06
2.400000e+00	2.700000e+00	4.208837e-05	2.080056e-06	2.080056e-06
2.700000e+00	3.000000e+00	3.265626e-05	1.841260e-06	1.841260e-06
3.000000e+00	3.100000e+00	2.059886e-05	2.619327e-06	2.619327e-06
3.100000e+00	3.300000e+00	2.181633e-05	1.827704e-06	1.827704e-06
3.300000e+00	3.500000e+00	1.942884e-05	1.671680e-06	1.671680e-06
3.500000e+00	4.000000e+00	1.391493e-05	9.382479e-07	9.382479e-07
4.000000e+00	5.000000e+00	5.967417e-06	4.481458e-07	4.481458e-07
5.000000e+00	6.000000e+00	3.493192e-06	3.286366e-07	3.286366e-07
6.000000e+00	7.000000e+00	2.146978e-06	2.554674e-07	2.554674e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27135]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27135]
Path=Test2[MUR1.0_MUF1.0_PDF27135]
PlotOrder=2
ScaledBy=5.13116131042795280e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.910217e-06	2.600471e-06	2.600471e-06
4.000000e-02	9.000000e-02	1.520065e-06	1.479500e-06	1.479500e-06
9.000000e-02	1.400000e-01	-4.832528e-07	7.634634e-07	7.634634e-07
1.400000e-01	1.900000e-01	5.833760e-06	1.684101e-06	1.684101e-06
1.900000e-01	2.400000e-01	1.511749e-05	2.715355e-06	2.715355e-06
2.400000e-01	2.900000e-01	2.348814e-05	3.817664e-06	3.817664e-06
2.900000e-01	3.400000e-01	4.456998e-05	5.419129e-06	5.419129e-06
3.400000e-01	3.900000e-01	7.387498e-05	7.053374e-06	7.053374e-06
3.900000e-01	4.400000e-01	1.325375e-04	9.280815e-06	9.280815e-06
4.400000e-01	5.000000e-01	3.789470e-04	1.488359e-05	1.488359e-05
5.000000e-01	6.000000e-01	3.418336e-03	3.565037e-05	3.565037e-05
6.000000e-01	7.000000e-01	2.253309e-03	2.892238e-05	2.892238e-05
7.000000e-01	7.500000e-01	1.723653e-03	3.522453e-05	3.522453e-05
7.500000e-01	8.000000e-01	1.437251e-03	3.250546e-05	3.250546e-05
8.000000e-01	9.500000e-01	1.084716e-03	1.599277e-05	1.599277e-05
9.500000e-01	1.000000e+00	8.052342e-04	2.400900e-05	2.400900e-05
1.000000e+00	1.050000e+00	7.085296e-04	2.196631e-05	2.196631e-05
1.050000e+00	1.100000e+00	6.397660e-04	2.086202e-05	2.086202e-05
1.100000e+00	1.400000e+00	4.264590e-04	6.895805e-06	6.895805e-06
1.400000e+00	1.700000e+00	2.238004e-04	4.892556e-06	4.892556e-06
1.700000e+00	2.000000e+00	1.272790e-04	3.608799e-06	3.608799e-06
2.000000e+00	2.400000e+00	7.424563e-05	2.378702e-06	2.378702e-06
2.400000e+00	2.700000e+00	4.359067e-05	2.114253e-06	2.114253e-06
2.700000e+00	3.000000e+00	3.393803e-05	1.872569e-06	1.872569e-06
3.000000e+00	3.100000e+00	2.194899e-05	2.655288e-06	2.655288e-06
3.100000e+00	3.300000e+00	2.245666e-05	1.829792e-06	1.829792e-06
3.300000e+00	3.500000e+00	2.001865e-05	1.702500e-06	1.702500e-06
3.500000e+00	4.000000e+00	1.436266e-05	9.505729e-07	9.505729e-07
4.000000e+00	5.000000e+00	6.155394e-06	4.516340e-07	4.516340e-07
5.000000e+00	6.000000e+00	3.552512e-06	3.310438e-07	3.310438e-07
6.000000e+00	7.000000e+00	2.156898e-06	2.550679e-07	2.550679e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27134]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27134]
Path=Test2[MUR1.0_MUF1.0_PDF27134]
PlotOrder=2
ScaledBy=5.13113013987127465e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.769175e-06	2.609353e-06	2.609353e-06
4.000000e-02	9.000000e-02	1.427378e-06	1.499718e-06	1.499718e-06
9.000000e-02	1.400000e-01	-4.864928e-07	7.669907e-07	7.669907e-07
1.400000e-01	1.900000e-01	5.809200e-06	1.676979e-06	1.676979e-06
1.900000e-01	2.400000e-01	1.498724e-05	2.691833e-06	2.691833e-06
2.400000e-01	2.900000e-01	2.317836e-05	3.795223e-06	3.795223e-06
2.900000e-01	3.400000e-01	4.393260e-05	5.420421e-06	5.420421e-06
3.400000e-01	3.900000e-01	7.290512e-05	7.025172e-06	7.025172e-06
3.900000e-01	4.400000e-01	1.301420e-04	9.228391e-06	9.228391e-06
4.400000e-01	5.000000e-01	3.720227e-04	1.479040e-05	1.479040e-05
5.000000e-01	6.000000e-01	3.339661e-03	3.543227e-05	3.543227e-05
6.000000e-01	7.000000e-01	2.202605e-03	2.876193e-05	2.876193e-05
7.000000e-01	7.500000e-01	1.686386e-03	3.503175e-05	3.503175e-05
7.500000e-01	8.000000e-01	1.407002e-03	3.233223e-05	3.233223e-05
8.000000e-01	9.500000e-01	1.060265e-03	1.590017e-05	1.590017e-05
9.500000e-01	1.000000e+00	7.872142e-04	2.385021e-05	2.385021e-05
1.000000e+00	1.050000e+00	6.949066e-04	2.171773e-05	2.171773e-05
1.050000e+00	1.100000e+00	6.261662e-04	2.072193e-05	2.072193e-05
1.100000e+00	1.400000e+00	4.174843e-04	6.846455e-06	6.846455e-06
1.400000e+00	1.700000e+00	2.200203e-04	4.864613e-06	4.864613e-06
1.700000e+00	2.000000e+00	1.253827e-04	3.586620e-06	3.586620e-06
2.000000e+00	2.400000e+00	7.310415e-05	2.364501e-06	2.364501e-06
2.400000e+00	2.700000e+00	4.306870e-05	2.101604e-06	2.101604e-06
2.700000e+00	3.000000e+00	3.346303e-05	1.859602e-06	1.859602e-06
3.000000e+00	3.100000e+00	2.139385e-05	2.640101e-06	2.640101e-06
3.100000e+00	3.300000e+00	2.222651e-05	1.830309e-06	1.830309e-06
3.300000e+00	3.500000e+00	1.981548e-05	1.691136e-06	1.691136e-06
3.500000e+00	4.000000e+00	1.420213e-05	9.459427e-07	9.459427e-07
4.000000e+00	5.000000e+00	6.087604e-06	4.504330e-07	4.504330e-07
5.000000e+00	6.000000e+00	3.531565e-06	3.302068e-07	3.302068e-07
6.000000e+00	7.000000e+00	2.156001e-06	2.553588e-07	2.553588e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27133]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27133]
Path=Test2[MUR1.0_MUF1.0_PDF27133]
PlotOrder=2
ScaledBy=5.13116620127634303e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.948676e-06	2.592874e-06	2.592874e-06
4.000000e-02	9.000000e-02	1.522899e-06	1.477669e-06	1.477669e-06
9.000000e-02	1.400000e-01	-4.791378e-07	7.635918e-07	7.635918e-07
1.400000e-01	1.900000e-01	5.824006e-06	1.681305e-06	1.681305e-06
1.900000e-01	2.400000e-01	1.510126e-05	2.712635e-06	2.712635e-06
2.400000e-01	2.900000e-01	2.344300e-05	3.810678e-06	3.810678e-06
2.900000e-01	3.400000e-01	4.445910e-05	5.408364e-06	5.408364e-06
3.400000e-01	3.900000e-01	7.375610e-05	7.040437e-06	7.040437e-06
3.900000e-01	4.400000e-01	1.325038e-04	9.266182e-06	9.266182e-06
4.400000e-01	5.000000e-01	3.783025e-04	1.486460e-05	1.486460e-05
5.000000e-01	6.000000e-01	3.418925e-03	3.563049e-05	3.563049e-05
6.000000e-01	7.000000e-01	2.252571e-03	2.888643e-05	2.888643e-05
7.000000e-01	7.500000e-01	1.722800e-03	3.517514e-05	3.517514e-05
7.500000e-01	8.000000e-01	1.435777e-03	3.245306e-05	3.245306e-05
8.000000e-01	9.500000e-01	1.084351e-03	1.597039e-05	1.597039e-05
9.500000e-01	1.000000e+00	8.047080e-04	2.397624e-05	2.397624e-05
1.000000e+00	1.050000e+00	7.080314e-04	2.198821e-05	2.198821e-05
1.050000e+00	1.100000e+00	6.392700e-04	2.083586e-05	2.083586e-05
1.100000e+00	1.400000e+00	4.260853e-04	6.886738e-06	6.886738e-06
1.400000e+00	1.700000e+00	2.235617e-04	4.885166e-06	4.885166e-06
1.700000e+00	2.000000e+00	1.272041e-04	3.605306e-06	3.605306e-06
2.000000e+00	2.400000e+00	7.417795e-05	2.375900e-06	2.375900e-06
2.400000e+00	2.700000e+00	4.354333e-05	2.111827e-06	2.111827e-06
2.700000e+00	3.000000e+00	3.393803e-05	1.872382e-06	1.872382e-06
3.000000e+00	3.100000e+00	2.202609e-05	2.653135e-06	2.653135e-06
3.100000e+00	3.300000e+00	2.244686e-05	1.826109e-06	1.826109e-06
3.300000e+00	3.500000e+00	1.999047e-05	1.700295e-06	1.700295e-06
3.500000e+00	4.000000e+00	1.435541e-05	9.498745e-07	9.498745e-07
4.000000e+00	5.000000e+00	6.150008e-06	4.511204e-07	4.511204e-07
5.000000e+00	6.000000e+00	3.550683e-06	3.308811e-07	3.308811e-07
6.000000e+00	7.000000e+00	2.155105e-06	2.548444e-07	2.548444e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27132]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27132]
Path=Test2[MUR1.0_MUF1.0_PDF27132]
PlotOrder=2
ScaledBy=5.13113739225523467e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.794063e-06	2.605389e-06	2.605389e-06
4.000000e-02	9.000000e-02	1.450254e-06	1.492400e-06	1.492400e-06
9.000000e-02	1.400000e-01	-4.835172e-07	7.658942e-07	7.658942e-07
1.400000e-01	1.900000e-01	5.811414e-06	1.677616e-06	1.677616e-06
1.900000e-01	2.400000e-01	1.499411e-05	2.693053e-06	2.693053e-06
2.400000e-01	2.900000e-01	2.325418e-05	3.796212e-06	3.796212e-06
2.900000e-01	3.400000e-01	4.410862e-05	5.413232e-06	5.413232e-06
3.400000e-01	3.900000e-01	7.319070e-05	7.025804e-06	7.025804e-06
3.900000e-01	4.400000e-01	1.307332e-04	9.231773e-06	9.231773e-06
4.400000e-01	5.000000e-01	3.739873e-04	1.478557e-05	1.478557e-05
5.000000e-01	6.000000e-01	3.359866e-03	3.543209e-05	3.543209e-05
6.000000e-01	7.000000e-01	2.215760e-03	2.876149e-05	2.876149e-05
7.000000e-01	7.500000e-01	1.695694e-03	3.503533e-05	3.503533e-05
7.500000e-01	8.000000e-01	1.414938e-03	3.233901e-05	3.233901e-05
8.000000e-01	9.500000e-01	1.066120e-03	1.590466e-05	1.590466e-05
9.500000e-01	1.000000e+00	7.917968e-04	2.385686e-05	2.385686e-05
1.000000e+00	1.050000e+00	6.985546e-04	2.173188e-05	2.173188e-05
1.050000e+00	1.100000e+00	6.294040e-04	2.073459e-05	2.073459e-05
1.100000e+00	1.400000e+00	4.196143e-04	6.850692e-06	6.850692e-06
1.400000e+00	1.700000e+00	2.208387e-04	4.866477e-06	4.866477e-06
1.700000e+00	2.000000e+00	1.257793e-04	3.588311e-06	3.588311e-06
2.000000e+00	2.400000e+00	7.331610e-05	2.365366e-06	2.365366e-06
2.400000e+00	2.700000e+00	4.316843e-05	2.102350e-06	2.102350e-06
2.700000e+00	3.000000e+00	3.353687e-05	1.860203e-06	1.860203e-06
3.000000e+00	3.100000e+00	2.145122e-05	2.639606e-06	2.639606e-06
3.100000e+00	3.300000e+00	2.225793e-05	1.829445e-06	1.829445e-06
3.300000e+00	3.500000e+00	1.984380e-05	1.691916e-06	1.691916e-06
3.500000e+00	4.000000e+00	1.422641e-05	9.460241e-07	9.460241e-07
4.000000e+00	5.000000e+00	6.095180e-06	4.501582e-07	4.501582e-07
5.000000e+00	6.000000e+00	3.533071e-06	3.301062e-07	3.301062e-07
6.000000e+00	7.000000e+00	2.158552e-06	2.554600e-07	2.554600e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27131]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27131]
Path=Test2[MUR1.0_MUF1.0_PDF27131]
PlotOrder=2
ScaledBy=5.13114180160718977e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.850584e-06	2.604007e-06	2.604007e-06
4.000000e-02	9.000000e-02	1.458281e-06	1.494605e-06	1.494605e-06
9.000000e-02	1.400000e-01	-4.859190e-07	7.662297e-07	7.662297e-07
1.400000e-01	1.900000e-01	5.817022e-06	1.679242e-06	1.679242e-06
1.900000e-01	2.400000e-01	1.505538e-05	2.704097e-06	2.704097e-06
2.400000e-01	2.900000e-01	2.325514e-05	3.804185e-06	3.804185e-06
2.900000e-01	3.400000e-01	4.405438e-05	5.421802e-06	5.421802e-06
3.400000e-01	3.900000e-01	7.310168e-05	7.034373e-06	7.034373e-06
3.900000e-01	4.400000e-01	1.309175e-04	9.245639e-06	9.245639e-06
4.400000e-01	5.000000e-01	3.736373e-04	1.484059e-05	1.484059e-05
5.000000e-01	6.000000e-01	3.365133e-03	3.551280e-05	3.551280e-05
6.000000e-01	7.000000e-01	2.218075e-03	2.881346e-05	2.881346e-05
7.000000e-01	7.500000e-01	1.697984e-03	3.510981e-05	3.510981e-05
7.500000e-01	8.000000e-01	1.415423e-03	3.239512e-05	3.239512e-05
8.000000e-01	9.500000e-01	1.068227e-03	1.593364e-05	1.593364e-05
9.500000e-01	1.000000e+00	7.925672e-04	2.391283e-05	2.391283e-05
1.000000e+00	1.050000e+00	6.986768e-04	2.183597e-05	2.183597e-05
1.050000e+00	1.100000e+00	6.304162e-04	2.077065e-05	2.077065e-05
1.100000e+00	1.400000e+00	4.202597e-04	6.863285e-06	6.863285e-06
1.400000e+00	1.700000e+00	2.212384e-04	4.874822e-06	4.874822e-06
1.700000e+00	2.000000e+00	1.260353e-04	3.594267e-06	3.594267e-06
2.000000e+00	2.400000e+00	7.351850e-05	2.370312e-06	2.370312e-06
2.400000e+00	2.700000e+00	4.324390e-05	2.106844e-06	2.106844e-06
2.700000e+00	3.000000e+00	3.366977e-05	1.866177e-06	1.866177e-06
3.000000e+00	3.100000e+00	2.172084e-05	2.647658e-06	2.647658e-06
3.100000e+00	3.300000e+00	2.232727e-05	1.828320e-06	1.828320e-06
3.300000e+00	3.500000e+00	1.989211e-05	1.695922e-06	1.695922e-06
3.500000e+00	4.000000e+00	1.426866e-05	9.483006e-07	9.483006e-07
4.000000e+00	5.000000e+00	6.117952e-06	4.512622e-07	4.512622e-07
5.000000e+00	6.000000e+00	3.541964e-06	3.307801e-07	3.307801e-07
6.000000e+00	7.000000e+00	2.151865e-06	2.550557e-07	2.550557e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27130]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27130]
Path=Test2[MUR1.0_MUF1.0_PDF27130]
PlotOrder=2
ScaledBy=5.13113846437872911e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.779055e-06	2.609946e-06	2.609946e-06
4.000000e-02	9.000000e-02	1.442609e-06	1.497975e-06	1.497975e-06
9.000000e-02	1.400000e-01	-4.860832e-07	7.670885e-07	7.670885e-07
1.400000e-01	1.900000e-01	5.816996e-06	1.679228e-06	1.679228e-06
1.900000e-01	2.400000e-01	1.500825e-05	2.695599e-06	2.695599e-06
2.400000e-01	2.900000e-01	2.324324e-05	3.800828e-06	3.800828e-06
2.900000e-01	3.400000e-01	4.406862e-05	5.423113e-06	5.423113e-06
3.400000e-01	3.900000e-01	7.310644e-05	7.033346e-06	7.033346e-06
3.900000e-01	4.400000e-01	1.305465e-04	9.242257e-06	9.242257e-06
4.400000e-01	5.000000e-01	3.733507e-04	1.480714e-05	1.480714e-05
5.000000e-01	6.000000e-01	3.352054e-03	3.547870e-05	3.547870e-05
6.000000e-01	7.000000e-01	2.211176e-03	2.879841e-05	2.879841e-05
7.000000e-01	7.500000e-01	1.692830e-03	3.507719e-05	3.507719e-05
7.500000e-01	8.000000e-01	1.412615e-03	3.237563e-05	3.237563e-05
8.000000e-01	9.500000e-01	1.064584e-03	1.592235e-05	1.592235e-05
9.500000e-01	1.000000e+00	7.905680e-04	2.388343e-05	2.388343e-05
1.000000e+00	1.050000e+00	6.975268e-04	2.175196e-05	2.175196e-05
1.050000e+00	1.100000e+00	6.286950e-04	2.075287e-05	2.075287e-05
1.100000e+00	1.400000e+00	4.192103e-04	6.857022e-06	6.857022e-06
1.400000e+00	1.700000e+00	2.207881e-04	4.871759e-06	4.871759e-06
1.700000e+00	2.000000e+00	1.257849e-04	3.592528e-06	3.592528e-06
2.000000e+00	2.400000e+00	7.334130e-05	2.368000e-06	2.368000e-06
2.400000e+00	2.700000e+00	4.319250e-05	2.104698e-06	2.104698e-06
2.700000e+00	3.000000e+00	3.355520e-05	1.862219e-06	1.862219e-06
3.000000e+00	3.100000e+00	2.145582e-05	2.643505e-06	2.643505e-06
3.100000e+00	3.300000e+00	2.227278e-05	1.831957e-06	1.831957e-06
3.300000e+00	3.500000e+00	1.986550e-05	1.694037e-06	1.694037e-06
3.500000e+00	4.000000e+00	1.423965e-05	9.471205e-07	9.471205e-07
4.000000e+00	5.000000e+00	6.103416e-06	4.508089e-07	4.508089e-07
5.000000e+00	6.000000e+00	3.537562e-06	3.305137e-07	3.305137e-07
6.000000e+00	7.000000e+00	2.158807e-06	2.555305e-07	2.555305e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27129]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27129]
Path=Test2[MUR1.0_MUF1.0_PDF27129]
PlotOrder=2
ScaledBy=5.13113978168344794e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.858999e-06	2.599411e-06	2.599411e-06
4.000000e-02	9.000000e-02	1.465669e-06	1.488148e-06	1.488148e-06
9.000000e-02	1.400000e-01	-4.827172e-07	7.648916e-07	7.648916e-07
1.400000e-01	1.900000e-01	5.810564e-06	1.677372e-06	1.677372e-06
1.900000e-01	2.400000e-01	1.503170e-05	2.699820e-06	2.699820e-06
2.400000e-01	2.900000e-01	2.327024e-05	3.798129e-06	3.798129e-06
2.900000e-01	3.400000e-01	4.411272e-05	5.409893e-06	5.409893e-06
3.400000e-01	3.900000e-01	7.321912e-05	7.025246e-06	7.025246e-06
3.900000e-01	4.400000e-01	1.311151e-04	9.232839e-06	9.232839e-06
4.400000e-01	5.000000e-01	3.744580e-04	1.480802e-05	1.480802e-05
5.000000e-01	6.000000e-01	3.373529e-03	3.545709e-05	3.545709e-05
6.000000e-01	7.000000e-01	2.223159e-03	2.876926e-05	2.876926e-05
7.000000e-01	7.500000e-01	1.701076e-03	3.505549e-05	3.505549e-05
7.500000e-01	8.000000e-01	1.418153e-03	3.234900e-05	3.234900e-05
8.000000e-01	9.500000e-01	1.069771e-03	1.591134e-05	1.591134e-05
9.500000e-01	1.000000e+00	7.939452e-04	2.387569e-05	2.387569e-05
1.000000e+00	1.050000e+00	6.999160e-04	2.177458e-05	2.177458e-05
1.050000e+00	1.100000e+00	6.311456e-04	2.074705e-05	2.074705e-05
1.100000e+00	1.400000e+00	4.206737e-04	6.854955e-06	6.854955e-06
1.400000e+00	1.700000e+00	2.212645e-04	4.868039e-06	4.868039e-06
1.700000e+00	2.000000e+00	1.260069e-04	3.589009e-06	3.589009e-06
2.000000e+00	2.400000e+00	7.346948e-05	2.366840e-06	2.366840e-06
2.400000e+00	2.700000e+00	4.321127e-05	2.103734e-06	2.103734e-06
2.700000e+00	3.000000e+00	3.363333e-05	1.863209e-06	1.863209e-06
3.000000e+00	3.100000e+00	2.167717e-05	2.642355e-06	2.642355e-06
3.100000e+00	3.300000e+00	2.230290e-05	1.825868e-06	1.825868e-06
3.300000e+00	3.500000e+00	1.986327e-05	1.693123e-06	1.693123e-06
3.500000e+00	4.000000e+00	1.424946e-05	9.468062e-07	9.468062e-07
4.000000e+00	5.000000e+00	6.106140e-06	4.504032e-07	4.504032e-07
5.000000e+00	6.000000e+00	3.536036e-06	3.302499e-07	3.302499e-07
6.000000e+00	7.000000e+00	2.152913e-06	2.549126e-07	2.549126e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27128]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27128]
Path=Test2[MUR1.0_MUF1.0_PDF27128]
PlotOrder=2
ScaledBy=5.13115107167709341e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.950582e-06	2.607271e-06	2.607271e-06
4.000000e-02	9.000000e-02	1.493350e-06	1.496435e-06	1.496435e-06
9.000000e-02	1.400000e-01	-4.866488e-07	7.684538e-07	7.684538e-07
1.400000e-01	1.900000e-01	5.844720e-06	1.687308e-06	1.687308e-06
1.900000e-01	2.400000e-01	1.516127e-05	2.723649e-06	2.723649e-06
2.400000e-01	2.900000e-01	2.337482e-05	3.825501e-06	3.825501e-06
2.900000e-01	3.400000e-01	4.428118e-05	5.441503e-06	5.441503e-06
3.400000e-01	3.900000e-01	7.340422e-05	7.065542e-06	7.065542e-06
3.900000e-01	4.400000e-01	1.319562e-04	9.297819e-06	9.297819e-06
4.400000e-01	5.000000e-01	3.756890e-04	1.495517e-05	1.495517e-05
5.000000e-01	6.000000e-01	3.396400e-03	3.578462e-05	3.578462e-05
6.000000e-01	7.000000e-01	2.237272e-03	2.899711e-05	2.899711e-05
7.000000e-01	7.500000e-01	1.712733e-03	3.532125e-05	3.532125e-05
7.500000e-01	8.000000e-01	1.426442e-03	3.257605e-05	3.257605e-05
8.000000e-01	9.500000e-01	1.078678e-03	1.602989e-05	1.602989e-05
9.500000e-01	1.000000e+00	7.994748e-04	2.407405e-05	2.407405e-05
1.000000e+00	1.050000e+00	7.035658e-04	2.231778e-05	2.231778e-05
1.050000e+00	1.100000e+00	6.361756e-04	2.089990e-05	2.089990e-05
1.100000e+00	1.400000e+00	4.241347e-04	6.907690e-06	6.907690e-06
1.400000e+00	1.700000e+00	2.231599e-04	4.904175e-06	4.904175e-06
1.700000e+00	2.000000e+00	1.271244e-04	3.620959e-06	3.620959e-06
2.000000e+00	2.400000e+00	7.421358e-05	2.385755e-06	2.385755e-06
2.400000e+00	2.700000e+00	4.359630e-05	2.121502e-06	2.121502e-06
2.700000e+00	3.000000e+00	3.403047e-05	1.882271e-06	1.882271e-06
3.000000e+00	3.100000e+00	2.215287e-05	2.669470e-06	2.669470e-06
3.100000e+00	3.300000e+00	2.251601e-05	1.834740e-06	1.834740e-06
3.300000e+00	3.500000e+00	2.006238e-05	1.708546e-06	1.708546e-06
3.500000e+00	4.000000e+00	1.440570e-05	9.547785e-07	9.547785e-07
4.000000e+00	5.000000e+00	6.181698e-06	4.539360e-07	4.539360e-07
5.000000e+00	6.000000e+00	3.572221e-06	3.328923e-07	3.328923e-07
6.000000e+00	7.000000e+00	2.156734e-06	2.561734e-07	2.561734e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27127]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27127]
Path=Test2[MUR1.0_MUF1.0_PDF27127]
PlotOrder=2
ScaledBy=5.13113177919822889e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.675198e-06	2.598740e-06	2.598740e-06
4.000000e-02	9.000000e-02	1.408834e-06	1.489427e-06	1.489427e-06
9.000000e-02	1.400000e-01	-4.818748e-07	7.627485e-07	7.627485e-07
1.400000e-01	1.900000e-01	5.765812e-06	1.664519e-06	1.664519e-06
1.900000e-01	2.400000e-01	1.483660e-05	2.665287e-06	2.665287e-06
2.400000e-01	2.900000e-01	2.303922e-05	3.765100e-06	3.765100e-06
2.900000e-01	3.400000e-01	4.370206e-05	5.382872e-06	5.382872e-06
3.400000e-01	3.900000e-01	7.257534e-05	6.979496e-06	6.979496e-06
3.900000e-01	4.400000e-01	1.290958e-04	9.167093e-06	9.167093e-06
4.400000e-01	5.000000e-01	3.700270e-04	1.465036e-05	1.465036e-05
5.000000e-01	6.000000e-01	3.311205e-03	3.522171e-05	3.522171e-05
6.000000e-01	7.000000e-01	2.185058e-03	2.858130e-05	2.858130e-05
7.000000e-01	7.500000e-01	1.672303e-03	3.477122e-05	3.477122e-05
7.500000e-01	8.000000e-01	1.396651e-03	3.209812e-05	3.209812e-05
8.000000e-01	9.500000e-01	1.050260e-03	1.578690e-05	1.578690e-05
9.500000e-01	1.000000e+00	7.806340e-04	2.365970e-05	2.365970e-05
1.000000e+00	1.050000e+00	6.899662e-04	2.171162e-05	2.171162e-05
1.050000e+00	1.100000e+00	6.204380e-04	2.057645e-05	2.057645e-05
1.100000e+00	1.400000e+00	4.135967e-04	6.795369e-06	6.795369e-06
1.400000e+00	1.700000e+00	2.178913e-04	4.827378e-06	4.827378e-06
1.700000e+00	2.000000e+00	1.241344e-04	3.561897e-06	3.561897e-06
2.000000e+00	2.400000e+00	7.228805e-05	2.344975e-06	2.344975e-06
2.400000e+00	2.700000e+00	4.263477e-05	2.083644e-06	2.083644e-06
2.700000e+00	3.000000e+00	3.303295e-05	1.842329e-06	1.842329e-06
3.000000e+00	3.100000e+00	2.090452e-05	2.617089e-06	2.617089e-06
3.100000e+00	3.300000e+00	2.198029e-05	1.821512e-06	1.821512e-06
3.300000e+00	3.500000e+00	1.958818e-05	1.674301e-06	1.674301e-06
3.500000e+00	4.000000e+00	1.402453e-05	9.373928e-07	9.373928e-07
4.000000e+00	5.000000e+00	6.004025e-06	4.465034e-07	4.465034e-07
5.000000e+00	6.000000e+00	3.489559e-06	3.271883e-07	3.271883e-07
6.000000e+00	7.000000e+00	2.145599e-06	2.547133e-07	2.547133e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27126]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27126]
Path=Test2[MUR1.0_MUF1.0_PDF27126]
PlotOrder=2
ScaledBy=5.13113583947235259e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.767471e-06	2.623392e-06	2.623392e-06
4.000000e-02	9.000000e-02	1.446816e-06	1.499698e-06	1.499698e-06
9.000000e-02	1.400000e-01	-4.895310e-07	7.689393e-07	7.689393e-07
1.400000e-01	1.900000e-01	5.841152e-06	1.686214e-06	1.686214e-06
1.900000e-01	2.400000e-01	1.507334e-05	2.707349e-06	2.707349e-06
2.400000e-01	2.900000e-01	2.337532e-05	3.818348e-06	3.818348e-06
2.900000e-01	3.400000e-01	4.434208e-05	5.445280e-06	5.445280e-06
3.400000e-01	3.900000e-01	7.352014e-05	7.067466e-06	7.067466e-06
3.900000e-01	4.400000e-01	1.311552e-04	9.286091e-06	9.286091e-06
4.400000e-01	5.000000e-01	3.755513e-04	1.486939e-05	1.486939e-05
5.000000e-01	6.000000e-01	3.367701e-03	3.564952e-05	3.564952e-05
6.000000e-01	7.000000e-01	2.222783e-03	2.893614e-05	2.893614e-05
7.000000e-01	7.500000e-01	1.702007e-03	3.523625e-05	3.523625e-05
7.500000e-01	8.000000e-01	1.421086e-03	3.252699e-05	3.252699e-05
8.000000e-01	9.500000e-01	1.070475e-03	1.599782e-05	1.599782e-05
9.500000e-01	1.000000e+00	7.955232e-04	2.399800e-05	2.399800e-05
1.000000e+00	1.050000e+00	7.018468e-04	2.186393e-05	2.186393e-05
1.050000e+00	1.100000e+00	6.325638e-04	2.085332e-05	2.085332e-05
1.100000e+00	1.400000e+00	4.218740e-04	6.890298e-06	6.890298e-06
1.400000e+00	1.700000e+00	2.221683e-04	4.896184e-06	4.896184e-06
1.700000e+00	2.000000e+00	1.265160e-04	3.611016e-06	3.611016e-06
2.000000e+00	2.400000e+00	7.379690e-05	2.379656e-06	2.379656e-06
2.400000e+00	2.700000e+00	4.345503e-05	2.115228e-06	2.115228e-06
2.700000e+00	3.000000e+00	3.374027e-05	1.870728e-06	1.870728e-06
3.000000e+00	3.100000e+00	2.152541e-05	2.656478e-06	2.656478e-06
3.100000e+00	3.300000e+00	2.239465e-05	1.841704e-06	1.841704e-06
3.300000e+00	3.500000e+00	1.999709e-05	1.703584e-06	1.703584e-06
3.500000e+00	4.000000e+00	1.432923e-05	9.518250e-07	9.518250e-07
4.000000e+00	5.000000e+00	6.140441e-06	4.527146e-07	4.527146e-07
5.000000e+00	6.000000e+00	3.556748e-06	3.319548e-07	3.319548e-07
6.000000e+00	7.000000e+00	2.174006e-06	2.570083e-07	2.570083e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27125]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27125]
Path=Test2[MUR1.0_MUF1.0_PDF27125]
PlotOrder=2
ScaledBy=5.13114291586926522e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.871623e-06	2.585419e-06	2.585419e-06
4.000000e-02	9.000000e-02	1.461155e-06	1.486454e-06	1.486454e-06
9.000000e-02	1.400000e-01	-4.791768e-07	7.629404e-07	7.629404e-07
1.400000e-01	1.900000e-01	5.785004e-06	1.670009e-06	1.670009e-06
1.900000e-01	2.400000e-01	1.496265e-05	2.687490e-06	2.687490e-06
2.400000e-01	2.900000e-01	2.312896e-05	3.779738e-06	3.779738e-06
2.900000e-01	3.400000e-01	4.381994e-05	5.386606e-06	5.386606e-06
3.400000e-01	3.900000e-01	7.277582e-05	6.989844e-06	6.989844e-06
3.900000e-01	4.400000e-01	1.304644e-04	9.188475e-06	9.188475e-06
4.400000e-01	5.000000e-01	3.720808e-04	1.474535e-05	1.474535e-05
5.000000e-01	6.000000e-01	3.356737e-03	3.530817e-05	3.530817e-05
6.000000e-01	7.000000e-01	2.210696e-03	2.863617e-05	2.863617e-05
7.000000e-01	7.500000e-01	1.691251e-03	3.489480e-05	3.489480e-05
7.500000e-01	8.000000e-01	1.409074e-03	3.219392e-05	3.219392e-05
8.000000e-01	9.500000e-01	1.063487e-03	1.583563e-05	1.583563e-05
9.500000e-01	1.000000e+00	7.886534e-04	2.376273e-05	2.376273e-05
1.000000e+00	1.050000e+00	6.952992e-04	2.170033e-05	2.170033e-05
1.050000e+00	1.100000e+00	6.270234e-04	2.064618e-05	2.064618e-05
1.100000e+00	1.400000e+00	4.178373e-04	6.821203e-06	6.821203e-06
1.400000e+00	1.700000e+00	2.198002e-04	4.843033e-06	4.843033e-06
1.700000e+00	2.000000e+00	1.252353e-04	3.571332e-06	3.571332e-06
2.000000e+00	2.400000e+00	7.298828e-05	2.354927e-06	2.354927e-06
2.400000e+00	2.700000e+00	4.293463e-05	2.092987e-06	2.092987e-06
2.700000e+00	3.000000e+00	3.343950e-05	1.854943e-06	1.854943e-06
3.000000e+00	3.100000e+00	2.160625e-05	2.629686e-06	2.629686e-06
3.100000e+00	3.300000e+00	2.217491e-05	1.816059e-06	1.816059e-06
3.300000e+00	3.500000e+00	1.972427e-05	1.683179e-06	1.683179e-06
3.500000e+00	4.000000e+00	1.415521e-05	9.420352e-07	9.420352e-07
4.000000e+00	5.000000e+00	6.067258e-06	4.484417e-07	4.484417e-07
5.000000e+00	6.000000e+00	3.515946e-06	3.287610e-07	3.287610e-07
6.000000e+00	7.000000e+00	2.136902e-06	2.534969e-07	2.534969e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27124]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27124]
Path=Test2[MUR1.0_MUF1.0_PDF27124]
PlotOrder=2
ScaledBy=5.13115352944392161e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.941218e-06	2.591299e-06	2.591299e-06
4.000000e-02	9.000000e-02	1.489646e-06	1.493791e-06	1.493791e-06
9.000000e-02	1.400000e-01	-4.846580e-07	7.642002e-07	7.642002e-07
1.400000e-01	1.900000e-01	5.809964e-06	1.677289e-06	1.677289e-06
1.900000e-01	2.400000e-01	1.507823e-05	2.708734e-06	2.708734e-06
2.400000e-01	2.900000e-01	2.323672e-05	3.801941e-06	3.801941e-06
2.900000e-01	3.400000e-01	4.401366e-05	5.411850e-06	5.411850e-06
3.400000e-01	3.900000e-01	7.306542e-05	7.027156e-06	7.027156e-06
3.900000e-01	4.400000e-01	1.313801e-04	9.244499e-06	9.244499e-06
4.400000e-01	5.000000e-01	3.738062e-04	1.486404e-05	1.486404e-05
5.000000e-01	6.000000e-01	3.382918e-03	3.560146e-05	3.560146e-05
6.000000e-01	7.000000e-01	2.226633e-03	2.883310e-05	2.883310e-05
7.000000e-01	7.500000e-01	1.703581e-03	3.511968e-05	3.511968e-05
7.500000e-01	8.000000e-01	1.417972e-03	3.238545e-05	3.238545e-05
8.000000e-01	9.500000e-01	1.071964e-03	1.593631e-05	1.593631e-05
9.500000e-01	1.000000e+00	7.940544e-04	2.392706e-05	2.392706e-05
1.000000e+00	1.050000e+00	6.992660e-04	2.209483e-05	2.209483e-05
1.050000e+00	1.100000e+00	6.316650e-04	2.077924e-05	2.077924e-05
1.100000e+00	1.400000e+00	4.208947e-04	6.865153e-06	6.865153e-06
1.400000e+00	1.700000e+00	2.213526e-04	4.872203e-06	4.872203e-06
1.700000e+00	2.000000e+00	1.261068e-04	3.596779e-06	3.596779e-06
2.000000e+00	2.400000e+00	7.354433e-05	2.369837e-06	2.369837e-06
2.400000e+00	2.700000e+00	4.321510e-05	2.106876e-06	2.106876e-06
2.700000e+00	3.000000e+00	3.373077e-05	1.870166e-06	1.870166e-06
3.000000e+00	3.100000e+00	2.196941e-05	2.650269e-06	2.650269e-06
3.100000e+00	3.300000e+00	2.233792e-05	1.823202e-06	1.823202e-06
3.300000e+00	3.500000e+00	1.985813e-05	1.694073e-06	1.694073e-06
3.500000e+00	4.000000e+00	1.426008e-05	9.482360e-07	9.482360e-07
4.000000e+00	5.000000e+00	6.114101e-06	4.511499e-07	4.511499e-07
5.000000e+00	6.000000e+00	3.538701e-06	3.306690e-07	3.306690e-07
6.000000e+00	7.000000e+00	2.138438e-06	2.545081e-07	2.545081e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27123]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27123]
Path=Test2[MUR1.0_MUF1.0_PDF27123]
PlotOrder=2
ScaledBy=5.13113464227997582e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.775886e-06	2.609490e-06	2.609490e-06
4.000000e-02	9.000000e-02	1.441664e-06	1.492914e-06	1.492914e-06
9.000000e-02	1.400000e-01	-4.843892e-07	7.665912e-07	7.665912e-07
1.400000e-01	1.900000e-01	5.814202e-06	1.678426e-06	1.678426e-06
1.900000e-01	2.400000e-01	1.499753e-05	2.693699e-06	2.693699e-06
2.400000e-01	2.900000e-01	2.325696e-05	3.798444e-06	3.798444e-06
2.900000e-01	3.400000e-01	4.410468e-05	5.417970e-06	5.417970e-06
3.400000e-01	3.900000e-01	7.317180e-05	7.030166e-06	7.030166e-06
3.900000e-01	4.400000e-01	1.305991e-04	9.237116e-06	9.237116e-06
4.400000e-01	5.000000e-01	3.737782e-04	1.479195e-05	1.479195e-05
5.000000e-01	6.000000e-01	3.354564e-03	3.545799e-05	3.545799e-05
6.000000e-01	7.000000e-01	2.213032e-03	2.878213e-05	2.878213e-05
7.000000e-01	7.500000e-01	1.694040e-03	3.505479e-05	3.505479e-05
7.500000e-01	8.000000e-01	1.413942e-03	3.235786e-05	3.235786e-05
8.000000e-01	9.500000e-01	1.065163e-03	1.591407e-05	1.591407e-05
9.500000e-01	1.000000e+00	7.913270e-04	2.387066e-05	2.387066e-05
1.000000e+00	1.050000e+00	6.982434e-04	2.174729e-05	2.174729e-05
1.050000e+00	1.100000e+00	6.291008e-04	2.074485e-05	2.074485e-05
1.100000e+00	1.400000e+00	4.194707e-04	6.854086e-06	6.854086e-06
1.400000e+00	1.700000e+00	2.208522e-04	4.869659e-06	4.869659e-06
1.700000e+00	2.000000e+00	1.257931e-04	3.590995e-06	3.590995e-06
2.000000e+00	2.400000e+00	7.334053e-05	2.366817e-06	2.366817e-06
2.400000e+00	2.700000e+00	4.318840e-05	2.103577e-06	2.103577e-06
2.700000e+00	3.000000e+00	3.354133e-05	1.860902e-06	1.860902e-06
3.000000e+00	3.100000e+00	2.142419e-05	2.641766e-06	2.641766e-06
3.100000e+00	3.300000e+00	2.226645e-05	1.831411e-06	1.831411e-06
3.300000e+00	3.500000e+00	1.986256e-05	1.693293e-06	1.693293e-06
3.500000e+00	4.000000e+00	1.423615e-05	9.465979e-07	9.465979e-07
4.000000e+00	5.000000e+00	6.100513e-06	4.504307e-07	4.504307e-07
5.000000e+00	6.000000e+00	3.535651e-06	3.302794e-07	3.302794e-07
6.000000e+00	7.000000e+00	2.161240e-06	2.557053e-07	2.557053e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27122]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27122]
Path=Test2[MUR1.0_MUF1.0_PDF27122]
PlotOrder=2
ScaledBy=5.13114100781347223e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.844517e-06	2.595290e-06	2.595290e-06
4.000000e-02	9.000000e-02	1.456782e-06	1.490663e-06	1.490663e-06
9.000000e-02	1.400000e-01	-4.827272e-07	7.642036e-07	7.642036e-07
1.400000e-01	1.900000e-01	5.798652e-06	1.673932e-06	1.673932e-06
1.900000e-01	2.400000e-01	1.499181e-05	2.692639e-06	2.692639e-06
2.400000e-01	2.900000e-01	2.319156e-05	3.789896e-06	3.789896e-06
2.900000e-01	3.400000e-01	4.395296e-05	5.402249e-06	5.402249e-06
3.400000e-01	3.900000e-01	7.296576e-05	7.010561e-06	7.010561e-06
3.900000e-01	4.400000e-01	1.306311e-04	9.212971e-06	9.212971e-06
4.400000e-01	5.000000e-01	3.729290e-04	1.477759e-05	1.477759e-05
5.000000e-01	6.000000e-01	3.358951e-03	3.538026e-05	3.538026e-05
6.000000e-01	7.000000e-01	2.213521e-03	2.870777e-05	2.870777e-05
7.000000e-01	7.500000e-01	1.693894e-03	3.498119e-05	3.498119e-05
7.500000e-01	8.000000e-01	1.412091e-03	3.227942e-05	3.227942e-05
8.000000e-01	9.500000e-01	1.065233e-03	1.587632e-05	1.587632e-05
9.500000e-01	1.000000e+00	7.904092e-04	2.382135e-05	2.382135e-05
1.000000e+00	1.050000e+00	6.970206e-04	2.172071e-05	2.172071e-05
1.050000e+00	1.100000e+00	6.284918e-04	2.069865e-05	2.069865e-05
1.100000e+00	1.400000e+00	4.189057e-04	6.838746e-06	6.838746e-06
1.400000e+00	1.700000e+00	2.204432e-04	4.856833e-06	4.856833e-06
1.700000e+00	2.000000e+00	1.255813e-04	3.580822e-06	3.580822e-06
2.000000e+00	2.400000e+00	7.320945e-05	2.361358e-06	2.361358e-06
2.400000e+00	2.700000e+00	4.307817e-05	2.098917e-06	2.098917e-06
2.700000e+00	3.000000e+00	3.352733e-05	1.858977e-06	1.858977e-06
3.000000e+00	3.100000e+00	2.158969e-05	2.636277e-06	2.636277e-06
3.100000e+00	3.300000e+00	2.223794e-05	1.822742e-06	1.822742e-06
3.300000e+00	3.500000e+00	1.980070e-05	1.688761e-06	1.688761e-06
3.500000e+00	4.000000e+00	1.420461e-05	9.446862e-07	9.446862e-07
4.000000e+00	5.000000e+00	6.087744e-06	4.495830e-07	4.495830e-07
5.000000e+00	6.000000e+00	3.527668e-06	3.296460e-07	3.296460e-07
6.000000e+00	7.000000e+00	2.147857e-06	2.544435e-07	2.544435e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27121]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27121]
Path=Test2[MUR1.0_MUF1.0_PDF27121]
PlotOrder=2
ScaledBy=5.13113465648961390e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.746613e-06	2.630353e-06	2.630353e-06
4.000000e-02	9.000000e-02	1.445625e-06	1.500177e-06	1.500177e-06
9.000000e-02	1.400000e-01	-4.891512e-07	7.708849e-07	7.708849e-07
1.400000e-01	1.900000e-01	5.853948e-06	1.689922e-06	1.689922e-06
1.900000e-01	2.400000e-01	1.509203e-05	2.710804e-06	2.710804e-06
2.400000e-01	2.900000e-01	2.342264e-05	3.825038e-06	3.825038e-06
2.900000e-01	3.400000e-01	4.444282e-05	5.455185e-06	5.455185e-06
3.400000e-01	3.900000e-01	7.365734e-05	7.079751e-06	7.079751e-06
3.900000e-01	4.400000e-01	1.312933e-04	9.304719e-06	9.304719e-06
4.400000e-01	5.000000e-01	3.762790e-04	1.489068e-05	1.489068e-05
5.000000e-01	6.000000e-01	3.370644e-03	3.572933e-05	3.572933e-05
6.000000e-01	7.000000e-01	2.225404e-03	2.899716e-05	2.899716e-05
7.000000e-01	7.500000e-01	1.704070e-03	3.529884e-05	3.529884e-05
7.500000e-01	8.000000e-01	1.423329e-03	3.258664e-05	3.258664e-05
8.000000e-01	9.500000e-01	1.071752e-03	1.602793e-05	1.602793e-05
9.500000e-01	1.000000e+00	7.967104e-04	2.404139e-05	2.404139e-05
1.000000e+00	1.050000e+00	7.028478e-04	2.191404e-05	2.191404e-05
1.050000e+00	1.100000e+00	6.334002e-04	2.088980e-05	2.088980e-05
1.100000e+00	1.400000e+00	4.224997e-04	6.902677e-06	6.902677e-06
1.400000e+00	1.700000e+00	2.225045e-04	4.905226e-06	4.905226e-06
1.700000e+00	2.000000e+00	1.267001e-04	3.618896e-06	3.618896e-06
2.000000e+00	2.400000e+00	7.390885e-05	2.383814e-06	2.383814e-06
2.400000e+00	2.700000e+00	4.352470e-05	2.118562e-06	2.118562e-06
2.700000e+00	3.000000e+00	3.376550e-05	1.873146e-06	1.873146e-06
3.000000e+00	3.100000e+00	2.149235e-05	2.661436e-06	2.661436e-06
3.100000e+00	3.300000e+00	2.241702e-05	1.845997e-06	1.845997e-06
3.300000e+00	3.500000e+00	2.003184e-05	1.706445e-06	1.706445e-06
3.500000e+00	4.000000e+00	1.434885e-05	9.531514e-07	9.531514e-07
4.000000e+00	5.000000e+00	6.149618e-06	4.533855e-07	4.533855e-07
5.000000e+00	6.000000e+00	3.561086e-06	3.323670e-07	3.323670e-07
6.000000e+00	7.000000e+00	2.177122e-06	2.573855e-07	2.573855e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27120]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27120]
Path=Test2[MUR1.0_MUF1.0_PDF27120]
PlotOrder=2
ScaledBy=5.13114512711055540e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.841555e-06	2.608594e-06	2.608594e-06
4.000000e-02	9.000000e-02	1.465650e-06	1.494144e-06	1.494144e-06
9.000000e-02	1.400000e-01	-4.867916e-07	7.672228e-07	7.672228e-07
1.400000e-01	1.900000e-01	5.827134e-06	1.682156e-06	1.682156e-06
1.900000e-01	2.400000e-01	1.508185e-05	2.708823e-06	2.708823e-06
2.400000e-01	2.900000e-01	2.331386e-05	3.811708e-06	3.811708e-06
2.900000e-01	3.400000e-01	4.419266e-05	5.430828e-06	5.430828e-06
3.400000e-01	3.900000e-01	7.329444e-05	7.048308e-06	7.048308e-06
3.900000e-01	4.400000e-01	1.312214e-04	9.264651e-06	9.264651e-06
4.400000e-01	5.000000e-01	3.746790e-04	1.486677e-05	1.486677e-05
5.000000e-01	6.000000e-01	3.373703e-03	3.557683e-05	3.557683e-05
6.000000e-01	7.000000e-01	2.223964e-03	2.886835e-05	2.886835e-05
7.000000e-01	7.500000e-01	1.702297e-03	3.517406e-05	3.517406e-05
7.500000e-01	8.000000e-01	1.419276e-03	3.245633e-05	3.245633e-05
8.000000e-01	9.500000e-01	1.070961e-03	1.596369e-05	1.596369e-05
9.500000e-01	1.000000e+00	7.945938e-04	2.395472e-05	2.395472e-05
1.000000e+00	1.050000e+00	7.002474e-04	2.187723e-05	2.187723e-05
1.050000e+00	1.100000e+00	6.319702e-04	2.080896e-05	2.080896e-05
1.100000e+00	1.400000e+00	4.213257e-04	6.876252e-06	6.876252e-06
1.400000e+00	1.700000e+00	2.217476e-04	4.883891e-06	4.883891e-06
1.700000e+00	2.000000e+00	1.262905e-04	3.601066e-06	3.601066e-06
2.000000e+00	2.400000e+00	7.367078e-05	2.374544e-06	2.374544e-06
2.400000e+00	2.700000e+00	4.332943e-05	2.110458e-06	2.110458e-06
2.700000e+00	3.000000e+00	3.372060e-05	1.868878e-06	1.868878e-06
3.000000e+00	3.100000e+00	2.172028e-05	2.651451e-06	2.651451e-06
3.100000e+00	3.300000e+00	2.235788e-05	1.831804e-06	1.831804e-06
3.300000e+00	3.500000e+00	1.992927e-05	1.698878e-06	1.698878e-06
3.500000e+00	4.000000e+00	1.429041e-05	9.496867e-07	9.496867e-07
4.000000e+00	5.000000e+00	6.126809e-06	4.519292e-07	4.519292e-07
5.000000e+00	6.000000e+00	3.546133e-06	3.311856e-07	3.311856e-07
6.000000e+00	7.000000e+00	2.154223e-06	2.553521e-07	2.553521e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27119]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27119]
Path=Test2[MUR1.0_MUF1.0_PDF27119]
PlotOrder=2
ScaledBy=5.13112899065981036e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.774370e-06	2.598990e-06	2.598990e-06
4.000000e-02	9.000000e-02	1.432447e-06	1.492098e-06	1.492098e-06
9.000000e-02	1.400000e-01	-4.806430e-07	7.641063e-07	7.641063e-07
1.400000e-01	1.900000e-01	5.791484e-06	1.671879e-06	1.671879e-06
1.900000e-01	2.400000e-01	1.491319e-05	2.678612e-06	2.678612e-06
2.400000e-01	2.900000e-01	2.315618e-05	3.779130e-06	3.779130e-06
2.900000e-01	3.400000e-01	4.391012e-05	5.393502e-06	5.393502e-06
3.400000e-01	3.900000e-01	7.292356e-05	6.998068e-06	6.998068e-06
3.900000e-01	4.400000e-01	1.301115e-04	9.193165e-06	9.193165e-06
4.400000e-01	5.000000e-01	3.724528e-04	1.471095e-05	1.471095e-05
5.000000e-01	6.000000e-01	3.342150e-03	3.528789e-05	3.528789e-05
6.000000e-01	7.000000e-01	2.204428e-03	2.864626e-05	2.864626e-05
7.000000e-01	7.500000e-01	1.687061e-03	3.488848e-05	3.488848e-05
7.500000e-01	8.000000e-01	1.408194e-03	3.220741e-05	3.220741e-05
8.000000e-01	9.500000e-01	1.060257e-03	1.583954e-05	1.583954e-05
9.500000e-01	1.000000e+00	7.879554e-04	2.375740e-05	2.375740e-05
1.000000e+00	1.050000e+00	6.958940e-04	2.168749e-05	2.168749e-05
1.050000e+00	1.100000e+00	6.262058e-04	2.065287e-05	2.065287e-05
1.100000e+00	1.400000e+00	4.174523e-04	6.822706e-06	6.822706e-06
1.400000e+00	1.700000e+00	2.197575e-04	4.847047e-06	4.847047e-06
1.700000e+00	2.000000e+00	1.252073e-04	3.574429e-06	3.574429e-06
2.000000e+00	2.400000e+00	7.294440e-05	2.355656e-06	2.355656e-06
2.400000e+00	2.700000e+00	4.298403e-05	2.093946e-06	2.093946e-06
2.700000e+00	3.000000e+00	3.337453e-05	1.852413e-06	1.852413e-06
3.000000e+00	3.100000e+00	2.128965e-05	2.628995e-06	2.628995e-06
3.100000e+00	3.300000e+00	2.216725e-05	1.824679e-06	1.824679e-06
3.300000e+00	3.500000e+00	1.975474e-05	1.684823e-06	1.684823e-06
3.500000e+00	4.000000e+00	1.416642e-05	9.425043e-07	9.425043e-07
4.000000e+00	5.000000e+00	6.067315e-06	4.484281e-07	4.484281e-07
5.000000e+00	6.000000e+00	3.521225e-06	3.290711e-07	3.290711e-07
6.000000e+00	7.000000e+00	2.159249e-06	2.556016e-07	2.556016e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27118]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27118]
Path=Test2[MUR1.0_MUF1.0_PDF27118]
PlotOrder=2
ScaledBy=5.13114795944500395e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.827279e-06	2.606392e-06	2.606392e-06
4.000000e-02	9.000000e-02	1.453069e-06	1.497272e-06	1.497272e-06
9.000000e-02	1.400000e-01	-4.872434e-07	7.672343e-07	7.672343e-07
1.400000e-01	1.900000e-01	5.817470e-06	1.679366e-06	1.679366e-06
1.900000e-01	2.400000e-01	1.504811e-05	2.702746e-06	2.702746e-06
2.400000e-01	2.900000e-01	2.324116e-05	3.805377e-06	3.805377e-06
2.900000e-01	3.400000e-01	4.403614e-05	5.427026e-06	5.427026e-06
3.400000e-01	3.900000e-01	7.305776e-05	7.038452e-06	7.038452e-06
3.900000e-01	4.400000e-01	1.307614e-04	9.250235e-06	9.250235e-06
4.400000e-01	5.000000e-01	3.731385e-04	1.484611e-05	1.484611e-05
5.000000e-01	6.000000e-01	3.358725e-03	3.552139e-05	3.552139e-05
6.000000e-01	7.000000e-01	2.214336e-03	2.882401e-05	2.882401e-05
7.000000e-01	7.500000e-01	1.695335e-03	3.512022e-05	3.512022e-05
7.500000e-01	8.000000e-01	1.413480e-03	3.240598e-05	3.240598e-05
8.000000e-01	9.500000e-01	1.066626e-03	1.593778e-05	1.593778e-05
9.500000e-01	1.000000e+00	7.913324e-04	2.391573e-05	2.391573e-05
1.000000e+00	1.050000e+00	6.977296e-04	2.182736e-05	2.182736e-05
1.050000e+00	1.100000e+00	6.295832e-04	2.077341e-05	2.077341e-05
1.100000e+00	1.400000e+00	4.197400e-04	6.864124e-06	6.864124e-06
1.400000e+00	1.700000e+00	2.210558e-04	4.875781e-06	4.875781e-06
1.700000e+00	2.000000e+00	1.259463e-04	3.594895e-06	3.594895e-06
2.000000e+00	2.400000e+00	7.345778e-05	2.370551e-06	2.370551e-06
2.400000e+00	2.700000e+00	4.322617e-05	2.107030e-06	2.107030e-06
2.700000e+00	3.000000e+00	3.364050e-05	1.865939e-06	1.865939e-06
3.000000e+00	3.100000e+00	2.164643e-05	2.646851e-06	2.646851e-06
3.100000e+00	3.300000e+00	2.231320e-05	1.830139e-06	1.830139e-06
3.300000e+00	3.500000e+00	1.988256e-05	1.695749e-06	1.695749e-06
3.500000e+00	4.000000e+00	1.425735e-05	9.482824e-07	9.482824e-07
4.000000e+00	5.000000e+00	6.112120e-06	4.513710e-07	4.513710e-07
5.000000e+00	6.000000e+00	3.540861e-06	3.308475e-07	3.308475e-07
6.000000e+00	7.000000e+00	2.152646e-06	2.551762e-07	2.551762e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27117]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27117]
Path=Test2[MUR1.0_MUF1.0_PDF27117]
PlotOrder=2
ScaledBy=5.13111872511831264e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.792864e-06	2.601421e-06	2.601421e-06
4.000000e-02	9.000000e-02	1.454015e-06	1.484622e-06	1.484622e-06
9.000000e-02	1.400000e-01	-4.783126e-07	7.633725e-07	7.633725e-07
1.400000e-01	1.900000e-01	5.805246e-06	1.675863e-06	1.675863e-06
1.900000e-01	2.400000e-01	1.495283e-05	2.685740e-06	2.685740e-06
2.400000e-01	2.900000e-01	2.328450e-05	3.786366e-06	3.786366e-06
2.900000e-01	3.400000e-01	4.419938e-05	5.394117e-06	5.394117e-06
3.400000e-01	3.900000e-01	7.337222e-05	7.009585e-06	7.009585e-06
3.900000e-01	4.400000e-01	1.309084e-04	9.210129e-06	9.210129e-06
4.400000e-01	5.000000e-01	3.754263e-04	1.473224e-05	1.473224e-05
5.000000e-01	6.000000e-01	3.369162e-03	3.534501e-05	3.534501e-05
6.000000e-01	7.000000e-01	2.221898e-03	2.869559e-05	2.869559e-05
7.000000e-01	7.500000e-01	1.699442e-03	3.494786e-05	3.494786e-05
7.500000e-01	8.000000e-01	1.418812e-03	3.226654e-05	3.226654e-05
8.000000e-01	9.500000e-01	1.067706e-03	1.587043e-05	1.587043e-05
9.500000e-01	1.000000e+00	7.938376e-04	2.381303e-05	2.381303e-05
1.000000e+00	1.050000e+00	7.005744e-04	2.175841e-05	2.175841e-05
1.050000e+00	1.100000e+00	6.303176e-04	2.069807e-05	2.069807e-05
1.100000e+00	1.400000e+00	4.201707e-04	6.838811e-06	6.838811e-06
1.400000e+00	1.700000e+00	2.208743e-04	4.857284e-06	4.857284e-06
1.700000e+00	2.000000e+00	1.257409e-04	3.582046e-06	3.582046e-06
2.000000e+00	2.400000e+00	7.326325e-05	2.360358e-06	2.360358e-06
2.400000e+00	2.700000e+00	4.313833e-05	2.097818e-06	2.097818e-06
2.700000e+00	3.000000e+00	3.347850e-05	1.855202e-06	1.855202e-06
3.000000e+00	3.100000e+00	2.136499e-05	2.633881e-06	2.633881e-06
3.100000e+00	3.300000e+00	2.222511e-05	1.826502e-06	1.826502e-06
3.300000e+00	3.500000e+00	1.982060e-05	1.688587e-06	1.688587e-06
3.500000e+00	4.000000e+00	1.421279e-05	9.440178e-07	9.440178e-07
4.000000e+00	5.000000e+00	6.087064e-06	4.488861e-07	4.488861e-07
5.000000e+00	6.000000e+00	3.527354e-06	3.293293e-07	3.293293e-07
6.000000e+00	7.000000e+00	2.163311e-06	2.558918e-07	2.558918e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27116]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27116]
Path=Test2[MUR1.0_MUF1.0_PDF27116]
PlotOrder=2
ScaledBy=5.13114431023212410e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.844633e-06	2.602615e-06	2.602615e-06
4.000000e-02	9.000000e-02	1.461945e-06	1.492481e-06	1.492481e-06
9.000000e-02	1.400000e-01	-4.857246e-07	7.657624e-07	7.657624e-07
1.400000e-01	1.900000e-01	5.815238e-06	1.678722e-06	1.678722e-06
1.900000e-01	2.400000e-01	1.504748e-05	2.702650e-06	2.702650e-06
2.400000e-01	2.900000e-01	2.326236e-05	3.802949e-06	3.802949e-06
2.900000e-01	3.400000e-01	4.409496e-05	5.419605e-06	5.419605e-06
3.400000e-01	3.900000e-01	7.316254e-05	7.033540e-06	7.033540e-06
3.900000e-01	4.400000e-01	1.310096e-04	9.244676e-06	9.244676e-06
4.400000e-01	5.000000e-01	3.739745e-04	1.483319e-05	1.483319e-05
5.000000e-01	6.000000e-01	3.368468e-03	3.550213e-05	3.550213e-05
6.000000e-01	7.000000e-01	2.220090e-03	2.880628e-05	2.880628e-05
7.000000e-01	7.500000e-01	1.699125e-03	3.509974e-05	3.509974e-05
7.500000e-01	8.000000e-01	1.416464e-03	3.238752e-05	3.238752e-05
8.000000e-01	9.500000e-01	1.068780e-03	1.592968e-05	1.592968e-05
9.500000e-01	1.000000e+00	7.929352e-04	2.390315e-05	2.390315e-05
1.000000e+00	1.050000e+00	6.989746e-04	2.181850e-05	2.181850e-05
1.050000e+00	1.100000e+00	6.306046e-04	2.076615e-05	2.076615e-05
1.100000e+00	1.400000e+00	4.203623e-04	6.861580e-06	6.861580e-06
1.400000e+00	1.700000e+00	2.212230e-04	4.873146e-06	4.873146e-06
1.700000e+00	2.000000e+00	1.260050e-04	3.593026e-06	3.593026e-06
2.000000e+00	2.400000e+00	7.348283e-05	2.369272e-06	2.369272e-06
2.400000e+00	2.700000e+00	4.322583e-05	2.105878e-06	2.105878e-06
2.700000e+00	3.000000e+00	3.364340e-05	1.865031e-06	1.865031e-06
3.000000e+00	3.100000e+00	2.167384e-05	2.645328e-06	2.645328e-06
3.100000e+00	3.300000e+00	2.230911e-05	1.828061e-06	1.828061e-06
3.300000e+00	3.500000e+00	1.987518e-05	1.694710e-06	1.694710e-06
3.500000e+00	4.000000e+00	1.425483e-05	9.476997e-07	9.476997e-07
4.000000e+00	5.000000e+00	6.109986e-06	4.509773e-07	4.509773e-07
5.000000e+00	6.000000e+00	3.538313e-06	3.305574e-07	3.305574e-07
6.000000e+00	7.000000e+00	2.150663e-06	2.549191e-07	2.549191e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27115]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27115]
Path=Test2[MUR1.0_MUF1.0_PDF27115]
PlotOrder=2
ScaledBy=5.13112788946335311e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.756411e-06	2.610121e-06	2.610121e-06
4.000000e-02	9.000000e-02	1.434930e-06	1.495143e-06	1.495143e-06
9.000000e-02	1.400000e-01	-4.817718e-07	7.666512e-07	7.666512e-07
1.400000e-01	1.900000e-01	5.810736e-06	1.677449e-06	1.677449e-06
1.900000e-01	2.400000e-01	1.495739e-05	2.686628e-06	2.686628e-06
2.400000e-01	2.900000e-01	2.323978e-05	3.792137e-06	3.792137e-06
2.900000e-01	3.400000e-01	4.407234e-05	5.410760e-06	5.410760e-06
3.400000e-01	3.900000e-01	7.314598e-05	7.021157e-06	7.021157e-06
3.900000e-01	4.400000e-01	1.303819e-04	9.224604e-06	9.224604e-06
4.400000e-01	5.000000e-01	3.736050e-04	1.475639e-05	1.475639e-05
5.000000e-01	6.000000e-01	3.348252e-03	3.541767e-05	3.541767e-05
6.000000e-01	7.000000e-01	2.209537e-03	2.874828e-05	2.874828e-05
7.000000e-01	7.500000e-01	1.691350e-03	3.500175e-05	3.500175e-05
7.500000e-01	8.000000e-01	1.412402e-03	3.231369e-05	3.231369e-05
8.000000e-01	9.500000e-01	1.063146e-03	1.589311e-05	1.589311e-05
9.500000e-01	1.000000e+00	7.904132e-04	2.383742e-05	2.383742e-05
1.000000e+00	1.050000e+00	6.979112e-04	2.177146e-05	2.177146e-05
1.050000e+00	1.100000e+00	6.281648e-04	2.072018e-05	2.072018e-05
1.100000e+00	1.400000e+00	4.188630e-04	6.845414e-06	6.845414e-06
1.400000e+00	1.700000e+00	2.205395e-04	4.863891e-06	4.863891e-06
1.700000e+00	2.000000e+00	1.256323e-04	3.587960e-06	3.587960e-06
2.000000e+00	2.400000e+00	7.322098e-05	2.363759e-06	2.363759e-06
2.400000e+00	2.700000e+00	4.314550e-05	2.100964e-06	2.100964e-06
2.700000e+00	3.000000e+00	3.347947e-05	1.858098e-06	1.858098e-06
3.000000e+00	3.100000e+00	2.131486e-05	2.638684e-06	2.638684e-06
3.100000e+00	3.300000e+00	2.223818e-05	1.831607e-06	1.831607e-06
3.300000e+00	3.500000e+00	1.983953e-05	1.691196e-06	1.691196e-06
3.500000e+00	4.000000e+00	1.422053e-05	9.455134e-07	9.455134e-07
4.000000e+00	5.000000e+00	6.092825e-06	4.498456e-07	4.498456e-07
5.000000e+00	6.000000e+00	3.533444e-06	3.300297e-07	3.300297e-07
6.000000e+00	7.000000e+00	2.167557e-06	2.564713e-07	2.564713e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27114]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27114]
Path=Test2[MUR1.0_MUF1.0_PDF27114]
PlotOrder=2
ScaledBy=5.13105663095313647e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.090239e-06	2.610925e-06	2.610925e-06
4.000000e-02	9.000000e-02	1.673012e-06	1.448213e-06	1.448213e-06
9.000000e-02	1.400000e-01	-4.667620e-07	7.542822e-07	7.542822e-07
1.400000e-01	1.900000e-01	5.905692e-06	1.705510e-06	1.705510e-06
1.900000e-01	2.400000e-01	1.529990e-05	2.748196e-06	2.748196e-06
2.400000e-01	2.900000e-01	2.428528e-05	3.851659e-06	3.851659e-06
2.900000e-01	3.400000e-01	4.654424e-05	5.429775e-06	5.429775e-06
3.400000e-01	3.900000e-01	7.706310e-05	7.122415e-06	7.122415e-06
3.900000e-01	4.400000e-01	1.383424e-04	9.385152e-06	9.385152e-06
4.400000e-01	5.000000e-01	3.999167e-04	1.511927e-05	1.511927e-05
5.000000e-01	6.000000e-01	3.618671e-03	3.613496e-05	3.613496e-05
6.000000e-01	7.000000e-01	2.376911e-03	2.934068e-05	2.934068e-05
7.000000e-01	7.500000e-01	1.808264e-03	3.559770e-05	3.559770e-05
7.500000e-01	8.000000e-01	1.508348e-03	3.287281e-05	3.287281e-05
8.000000e-01	9.500000e-01	1.133028e-03	1.618206e-05	1.618206e-05
9.500000e-01	1.000000e+00	8.422926e-04	2.448259e-05	2.448259e-05
1.000000e+00	1.050000e+00	7.386558e-04	2.221020e-05	2.221020e-05
1.050000e+00	1.100000e+00	6.649484e-04	2.114841e-05	2.114841e-05
1.100000e+00	1.400000e+00	4.425010e-04	7.020536e-06	7.020536e-06
1.400000e+00	1.700000e+00	2.298634e-04	4.948677e-06	4.948677e-06
1.700000e+00	2.000000e+00	1.300274e-04	3.644905e-06	3.644905e-06
2.000000e+00	2.400000e+00	7.572693e-05	2.401624e-06	2.401624e-06
2.400000e+00	2.700000e+00	4.431837e-05	2.132986e-06	2.132986e-06
2.700000e+00	3.000000e+00	3.440593e-05	1.885401e-06	1.885401e-06
3.000000e+00	3.100000e+00	2.219729e-05	2.671617e-06	2.671617e-06
3.100000e+00	3.300000e+00	2.270822e-05	1.840402e-06	1.840402e-06
3.300000e+00	3.500000e+00	2.027668e-05	1.718592e-06	1.718592e-06
3.500000e+00	4.000000e+00	1.453993e-05	9.567324e-07	9.567324e-07
4.000000e+00	5.000000e+00	6.223446e-06	4.533940e-07	4.533940e-07
5.000000e+00	6.000000e+00	3.579107e-06	3.324577e-07	3.324577e-07
6.000000e+00	7.000000e+00	2.176033e-06	2.564008e-07	2.564008e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27113]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27113]
Path=Test2[MUR1.0_MUF1.0_PDF27113]
PlotOrder=2
ScaledBy=5.13117320529522816e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.682986e-06	2.603577e-06	2.603577e-06
4.000000e-02	9.000000e-02	1.346235e-06	1.526537e-06	1.526537e-06
9.000000e-02	1.400000e-01	-4.928800e-07	7.717707e-07	7.717707e-07
1.400000e-01	1.900000e-01	5.768362e-06	1.665351e-06	1.665351e-06
1.900000e-01	2.400000e-01	1.487920e-05	2.672448e-06	2.672448e-06
2.400000e-01	2.900000e-01	2.274618e-05	3.778492e-06	3.778492e-06
2.900000e-01	3.400000e-01	4.287562e-05	5.431531e-06	5.431531e-06
3.400000e-01	3.900000e-01	7.122954e-05	6.996399e-06	6.996399e-06
3.900000e-01	4.400000e-01	1.270964e-04	9.187113e-06	9.187113e-06
4.400000e-01	5.000000e-01	3.610098e-04	1.481165e-05	1.481165e-05
5.000000e-01	6.000000e-01	3.235705e-03	3.534424e-05	3.534424e-05
6.000000e-01	7.000000e-01	2.137773e-03	2.868245e-05	2.868245e-05
7.000000e-01	7.500000e-01	1.641581e-03	3.489690e-05	3.489690e-05
7.500000e-01	8.000000e-01	1.369172e-03	3.218680e-05	3.218680e-05
8.000000e-01	9.500000e-01	1.034368e-03	1.582443e-05	1.582443e-05
9.500000e-01	1.000000e+00	7.673134e-04	2.378651e-05	2.378651e-05
1.000000e+00	1.050000e+00	6.788116e-04	2.162134e-05	2.162134e-05
1.050000e+00	1.100000e+00	6.124468e-04	2.059945e-05	2.059945e-05
1.100000e+00	1.400000e+00	4.086840e-04	6.812979e-06	6.812979e-06
1.400000e+00	1.700000e+00	2.166105e-04	4.839229e-06	4.839229e-06
1.700000e+00	2.000000e+00	1.238280e-04	3.566512e-06	3.566512e-06
2.000000e+00	2.400000e+00	7.224250e-05	2.353025e-06	2.353025e-06
2.400000e+00	2.700000e+00	4.264327e-05	2.090975e-06	2.090975e-06
2.700000e+00	3.000000e+00	3.318555e-05	1.851863e-06	1.851863e-06
3.000000e+00	3.100000e+00	2.124298e-05	2.629343e-06	2.629343e-06
3.100000e+00	3.300000e+00	2.207621e-05	1.823768e-06	1.823768e-06
3.300000e+00	3.500000e+00	1.965811e-05	1.682271e-06	1.682271e-06
3.500000e+00	4.000000e+00	1.409624e-05	9.425109e-07	9.425109e-07
4.000000e+00	5.000000e+00	6.045208e-06	4.493199e-07	4.493199e-07
5.000000e+00	6.000000e+00	3.515593e-06	3.293597e-07	3.293597e-07
6.000000e+00	7.000000e+00	2.145886e-06	2.546376e-07	2.546376e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27112]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27112]
Path=Test2[MUR1.0_MUF1.0_PDF27112]
PlotOrder=2
ScaledBy=5.13114765603538841e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.951324e-06	2.587348e-06	2.587348e-06
4.000000e-02	9.000000e-02	1.508609e-06	1.475767e-06	1.475767e-06
9.000000e-02	1.400000e-01	-4.836108e-07	7.608955e-07	7.608955e-07
1.400000e-01	1.900000e-01	5.803606e-06	1.675449e-06	1.675449e-06
1.900000e-01	2.400000e-01	1.508019e-05	2.709086e-06	2.709086e-06
2.400000e-01	2.900000e-01	2.328960e-05	3.800216e-06	3.800216e-06
2.900000e-01	3.400000e-01	4.420632e-05	5.401681e-06	5.401681e-06
3.400000e-01	3.900000e-01	7.328584e-05	7.022905e-06	7.022905e-06
3.900000e-01	4.400000e-01	1.318304e-04	9.243460e-06	9.243460e-06
4.400000e-01	5.000000e-01	3.754880e-04	1.485705e-05	1.485705e-05
5.000000e-01	6.000000e-01	3.400835e-03	3.560465e-05	3.560465e-05
6.000000e-01	7.000000e-01	2.237293e-03	2.883166e-05	2.883166e-05
7.000000e-01	7.500000e-01	1.710444e-03	3.510524e-05	3.510524e-05
7.500000e-01	8.000000e-01	1.423685e-03	3.237310e-05	3.237310e-05
8.000000e-01	9.500000e-01	1.075959e-03	1.593138e-05	1.593138e-05
9.500000e-01	1.000000e+00	7.966966e-04	2.391350e-05	2.391350e-05
1.000000e+00	1.050000e+00	7.006290e-04	2.219531e-05	2.219531e-05
1.050000e+00	1.100000e+00	6.334136e-04	2.077383e-05	2.077383e-05
1.100000e+00	1.400000e+00	4.219907e-04	6.863987e-06	6.863987e-06
1.400000e+00	1.700000e+00	2.216314e-04	4.869268e-06	4.869268e-06
1.700000e+00	2.000000e+00	1.261250e-04	3.595265e-06	3.595265e-06
2.000000e+00	2.400000e+00	7.356548e-05	2.367752e-06	2.367752e-06
2.400000e+00	2.700000e+00	4.318920e-05	2.104876e-06	2.104876e-06
2.700000e+00	3.000000e+00	3.369990e-05	1.867709e-06	1.867709e-06
3.000000e+00	3.100000e+00	2.192755e-05	2.646089e-06	2.646089e-06
3.100000e+00	3.300000e+00	2.229902e-05	1.820216e-06	1.820216e-06
3.300000e+00	3.500000e+00	1.984173e-05	1.692181e-06	1.692181e-06
3.500000e+00	4.000000e+00	1.423570e-05	9.465637e-07	9.465637e-07
4.000000e+00	5.000000e+00	6.103892e-06	4.503406e-07	4.503406e-07
5.000000e+00	6.000000e+00	3.529892e-06	3.298692e-07	3.298692e-07
6.000000e+00	7.000000e+00	2.127051e-06	2.539591e-07	2.539591e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27111]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27111]
Path=Test2[MUR1.0_MUF1.0_PDF27111]
PlotOrder=2
ScaledBy=5.13113046335445186e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.665321e-06	2.628083e-06	2.628083e-06
4.000000e-02	9.000000e-02	1.390639e-06	1.514366e-06	1.514366e-06
9.000000e-02	1.400000e-01	-4.854150e-07	7.719140e-07	7.719140e-07
1.400000e-01	1.900000e-01	5.825690e-06	1.681852e-06	1.681852e-06
1.900000e-01	2.400000e-01	1.495009e-05	2.685912e-06	2.685912e-06
2.400000e-01	2.900000e-01	2.321914e-05	3.800225e-06	3.800225e-06
2.900000e-01	3.400000e-01	4.395488e-05	5.436316e-06	5.436316e-06
3.400000e-01	3.900000e-01	7.302670e-05	7.043769e-06	7.043769e-06
3.900000e-01	4.400000e-01	1.296860e-04	9.253801e-06	9.253801e-06
4.400000e-01	5.000000e-01	3.720407e-04	1.477693e-05	1.477693e-05
5.000000e-01	6.000000e-01	3.318972e-03	3.561974e-05	3.561974e-05
6.000000e-01	7.000000e-01	2.193907e-03	2.888352e-05	2.888352e-05
7.000000e-01	7.500000e-01	1.681453e-03	3.510520e-05	3.510520e-05
7.500000e-01	8.000000e-01	1.405840e-03	3.240896e-05	3.240896e-05
8.000000e-01	9.500000e-01	1.057101e-03	1.594407e-05	1.594407e-05
9.500000e-01	1.000000e+00	7.872112e-04	2.390444e-05	2.390444e-05
1.000000e+00	1.050000e+00	6.966998e-04	2.210233e-05	2.210233e-05
1.050000e+00	1.100000e+00	6.259426e-04	2.078342e-05	2.078342e-05
1.100000e+00	1.400000e+00	4.176033e-04	6.864487e-06	6.864487e-06
1.400000e+00	1.700000e+00	2.203471e-04	4.879126e-06	4.879126e-06
1.700000e+00	2.000000e+00	1.256605e-04	3.604164e-06	3.604164e-06
2.000000e+00	2.400000e+00	7.322863e-05	2.370822e-06	2.370822e-06
2.400000e+00	2.700000e+00	4.322483e-05	2.107253e-06	2.107253e-06
2.700000e+00	3.000000e+00	3.348087e-05	1.862891e-06	1.862891e-06
3.000000e+00	3.100000e+00	2.115624e-05	2.649485e-06	2.649485e-06
3.100000e+00	3.300000e+00	2.227954e-05	1.843468e-06	1.843468e-06
3.300000e+00	3.500000e+00	1.989160e-05	1.696283e-06	1.696283e-06
3.500000e+00	4.000000e+00	1.425662e-05	9.488085e-07	9.488085e-07
4.000000e+00	5.000000e+00	6.106351e-06	4.512280e-07	4.512280e-07
5.000000e+00	6.000000e+00	3.545115e-06	3.311793e-07	3.311793e-07
6.000000e+00	7.000000e+00	2.189571e-06	2.597800e-07	2.597800e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27110]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27110]
Path=Test2[MUR1.0_MUF1.0_PDF27110]
PlotOrder=2
ScaledBy=5.13113712894919144e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.789305e-06	2.610771e-06	2.610771e-06
4.000000e-02	9.000000e-02	1.436041e-06	1.498977e-06	1.498977e-06
9.000000e-02	1.400000e-01	-4.860520e-07	7.674613e-07	7.674613e-07
1.400000e-01	1.900000e-01	5.825102e-06	1.681570e-06	1.681570e-06
1.900000e-01	2.400000e-01	1.502070e-05	2.697829e-06	2.697829e-06
2.400000e-01	2.900000e-01	2.327328e-05	3.803373e-06	3.803373e-06
2.900000e-01	3.400000e-01	4.409154e-05	5.426142e-06	5.426142e-06
3.400000e-01	3.900000e-01	7.320854e-05	7.038477e-06	7.038477e-06
3.900000e-01	4.400000e-01	1.307292e-04	9.247413e-06	9.247413e-06
4.400000e-01	5.000000e-01	3.738802e-04	1.481074e-05	1.481074e-05
5.000000e-01	6.000000e-01	3.356835e-03	3.549989e-05	3.549989e-05
6.000000e-01	7.000000e-01	2.214668e-03	2.881637e-05	2.881637e-05
7.000000e-01	7.500000e-01	1.695622e-03	3.510173e-05	3.510173e-05
7.500000e-01	8.000000e-01	1.415082e-03	3.240030e-05	3.240030e-05
8.000000e-01	9.500000e-01	1.066391e-03	1.593515e-05	1.593515e-05
9.500000e-01	1.000000e+00	7.923778e-04	2.390576e-05	2.390576e-05
1.000000e+00	1.050000e+00	6.995210e-04	2.178146e-05	2.178146e-05
1.050000e+00	1.100000e+00	6.299686e-04	2.077461e-05	2.077461e-05
1.100000e+00	1.400000e+00	4.200667e-04	6.863955e-06	6.863955e-06
1.400000e+00	1.700000e+00	2.212162e-04	4.876791e-06	4.876791e-06
1.700000e+00	2.000000e+00	1.260675e-04	3.596069e-06	3.596069e-06
2.000000e+00	2.400000e+00	7.348923e-05	2.370838e-06	2.370838e-06
2.400000e+00	2.700000e+00	4.328250e-05	2.107191e-06	2.107191e-06
2.700000e+00	3.000000e+00	3.363140e-05	1.864605e-06	1.864605e-06
3.000000e+00	3.100000e+00	2.152796e-05	2.646979e-06	2.646979e-06
3.100000e+00	3.300000e+00	2.232435e-05	1.833690e-06	1.833690e-06
3.300000e+00	3.500000e+00	1.990321e-05	1.696460e-06	1.696460e-06
3.500000e+00	4.000000e+00	1.427878e-05	9.487503e-07	9.487503e-07
4.000000e+00	5.000000e+00	6.117292e-06	4.512678e-07	4.512678e-07
5.000000e+00	6.000000e+00	3.544718e-06	3.309914e-07	3.309914e-07
6.000000e+00	7.000000e+00	2.169603e-06	2.566043e-07	2.566043e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27109]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27109]
Path=Test2[MUR1.0_MUF1.0_PDF27109]
PlotOrder=2
ScaledBy=5.13114136526734096e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.848263e-06	2.598224e-06	2.598224e-06
4.000000e-02	9.000000e-02	1.473294e-06	1.486922e-06	1.486922e-06
9.000000e-02	1.400000e-01	-4.827068e-07	7.644242e-07	7.644242e-07
1.400000e-01	1.900000e-01	5.801084e-06	1.674639e-06	1.674639e-06
1.900000e-01	2.400000e-01	1.501732e-05	2.697233e-06	2.697233e-06
2.400000e-01	2.900000e-01	2.323512e-05	3.795073e-06	3.795073e-06
2.900000e-01	3.400000e-01	4.408478e-05	5.406242e-06	5.406242e-06
3.400000e-01	3.900000e-01	7.310034e-05	7.019154e-06	7.019154e-06
3.900000e-01	4.400000e-01	1.309072e-04	9.226648e-06	9.226648e-06
4.400000e-01	5.000000e-01	3.738443e-04	1.480433e-05	1.480433e-05
5.000000e-01	6.000000e-01	3.368142e-03	3.543066e-05	3.543066e-05
6.000000e-01	7.000000e-01	2.219193e-03	2.874792e-05	2.874792e-05
7.000000e-01	7.500000e-01	1.697898e-03	3.502672e-05	3.502672e-05
7.500000e-01	8.000000e-01	1.415327e-03	3.232008e-05	3.232008e-05
8.000000e-01	9.500000e-01	1.067714e-03	1.589616e-05	1.589616e-05
9.500000e-01	1.000000e+00	7.918768e-04	2.385079e-05	2.385079e-05
1.000000e+00	1.050000e+00	6.976386e-04	2.179865e-05	2.179865e-05
1.050000e+00	1.100000e+00	6.296906e-04	2.072212e-05	2.072212e-05
1.100000e+00	1.400000e+00	4.196930e-04	6.847053e-06	6.847053e-06
1.400000e+00	1.700000e+00	2.207718e-04	4.862223e-06	4.862223e-06
1.700000e+00	2.000000e+00	1.256819e-04	3.584970e-06	3.584970e-06
2.000000e+00	2.400000e+00	7.329908e-05	2.363531e-06	2.363531e-06
2.400000e+00	2.700000e+00	4.310710e-05	2.100827e-06	2.100827e-06
2.700000e+00	3.000000e+00	3.354607e-05	1.860343e-06	1.860343e-06
3.000000e+00	3.100000e+00	2.159644e-05	2.638060e-06	2.638060e-06
3.100000e+00	3.300000e+00	2.224365e-05	1.823693e-06	1.823693e-06
3.300000e+00	3.500000e+00	1.981952e-05	1.690302e-06	1.690302e-06
3.500000e+00	4.000000e+00	1.420449e-05	9.449614e-07	9.449614e-07
4.000000e+00	5.000000e+00	6.090091e-06	4.498628e-07	4.498628e-07
5.000000e+00	6.000000e+00	3.527730e-06	3.296899e-07	3.296899e-07
6.000000e+00	7.000000e+00	2.140522e-06	2.540956e-07	2.540956e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27108]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27108]
Path=Test2[MUR1.0_MUF1.0_PDF27108]
PlotOrder=2
ScaledBy=5.13114512987532157e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.745667e-06	2.601903e-06	2.601903e-06
4.000000e-02	9.000000e-02	1.423759e-06	1.497159e-06	1.497159e-06
9.000000e-02	1.400000e-01	-4.855808e-07	7.662702e-07	7.662702e-07
1.400000e-01	1.900000e-01	5.786300e-06	1.670389e-06	1.670389e-06
1.900000e-01	2.400000e-01	1.491537e-05	2.678967e-06	2.678967e-06
2.400000e-01	2.900000e-01	2.304870e-05	3.782632e-06	3.782632e-06
2.900000e-01	3.400000e-01	4.370086e-05	5.407290e-06	5.407290e-06
3.400000e-01	3.900000e-01	7.244050e-05	7.002742e-06	7.002742e-06
3.900000e-01	4.400000e-01	1.293099e-04	9.200622e-06	9.200622e-06
4.400000e-01	5.000000e-01	3.691907e-04	1.475767e-05	1.475767e-05
5.000000e-01	6.000000e-01	3.314211e-03	3.532839e-05	3.532839e-05
6.000000e-01	7.000000e-01	2.186561e-03	2.867339e-05	2.867339e-05
7.000000e-01	7.500000e-01	1.674650e-03	3.491581e-05	3.491581e-05
7.500000e-01	8.000000e-01	1.397446e-03	3.222431e-05	3.222431e-05
8.000000e-01	9.500000e-01	1.053559e-03	1.584625e-05	1.584625e-05
9.500000e-01	1.000000e+00	7.818420e-04	2.376823e-05	2.376823e-05
1.000000e+00	1.050000e+00	6.898622e-04	2.165366e-05	2.165366e-05
1.050000e+00	1.100000e+00	6.223394e-04	2.064469e-05	2.064469e-05
1.100000e+00	1.400000e+00	4.150307e-04	6.821726e-06	6.821726e-06
1.400000e+00	1.700000e+00	2.189049e-04	4.847421e-06	4.847421e-06
1.700000e+00	2.000000e+00	1.247832e-04	3.575049e-06	3.575049e-06
2.000000e+00	2.400000e+00	7.276395e-05	2.356238e-06	2.356238e-06
2.400000e+00	2.700000e+00	4.288683e-05	2.094631e-06	2.094631e-06
2.700000e+00	3.000000e+00	3.332512e-05	1.853684e-06	1.853684e-06
3.000000e+00	3.100000e+00	2.125486e-05	2.630772e-06	2.630772e-06
3.100000e+00	3.300000e+00	2.212812e-05	1.825596e-06	1.825596e-06
3.300000e+00	3.500000e+00	1.973540e-05	1.685056e-06	1.685056e-06
3.500000e+00	4.000000e+00	1.414192e-05	9.427973e-07	9.427973e-07
4.000000e+00	5.000000e+00	6.061614e-06	4.490357e-07	4.490357e-07
5.000000e+00	6.000000e+00	3.519505e-06	3.292338e-07	3.292338e-07
6.000000e+00	7.000000e+00	2.148821e-06	2.546123e-07	2.546123e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27107]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27107]
Path=Test2[MUR1.0_MUF1.0_PDF27107]
PlotOrder=2
ScaledBy=5.13113500283403734e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.864679e-06	2.607027e-06	2.607027e-06
4.000000e-02	9.000000e-02	1.473364e-06	1.490934e-06	1.490934e-06
9.000000e-02	1.400000e-01	-4.837428e-07	7.658846e-07	7.658846e-07
1.400000e-01	1.900000e-01	5.832252e-06	1.683639e-06	1.683639e-06
1.900000e-01	2.400000e-01	1.508850e-05	2.710014e-06	2.710014e-06
2.400000e-01	2.900000e-01	2.339378e-05	3.810922e-06	3.810922e-06
2.900000e-01	3.400000e-01	4.434750e-05	5.423582e-06	5.423582e-06
3.400000e-01	3.900000e-01	7.363786e-05	7.047547e-06	7.047547e-06
3.900000e-01	4.400000e-01	1.318179e-04	9.262950e-06	9.262950e-06
4.400000e-01	5.000000e-01	3.769907e-04	1.484526e-05	1.484526e-05
5.000000e-01	6.000000e-01	3.394194e-03	3.556712e-05	3.556712e-05
6.000000e-01	7.000000e-01	2.237012e-03	2.886265e-05	2.886265e-05
7.000000e-01	7.500000e-01	1.711432e-03	3.516949e-05	3.516949e-05
7.500000e-01	8.000000e-01	1.427071e-03	3.245692e-05	3.245692e-05
8.000000e-01	9.500000e-01	1.076011e-03	1.596520e-05	1.596520e-05
9.500000e-01	1.000000e+00	7.990358e-04	2.396004e-05	2.396004e-05
1.000000e+00	1.050000e+00	7.045102e-04	2.183205e-05	2.183205e-05
1.050000e+00	1.100000e+00	6.348544e-04	2.082134e-05	2.082134e-05
1.100000e+00	1.400000e+00	4.231433e-04	6.879755e-06	6.879755e-06
1.400000e+00	1.700000e+00	2.224153e-04	4.885256e-06	4.885256e-06
1.700000e+00	2.000000e+00	1.266258e-04	3.601481e-06	3.601481e-06
2.000000e+00	2.400000e+00	7.382605e-05	2.375013e-06	2.375013e-06
2.400000e+00	2.700000e+00	4.341040e-05	2.110716e-06	2.110716e-06
2.700000e+00	3.000000e+00	3.376997e-05	1.868814e-06	1.868814e-06
3.000000e+00	3.100000e+00	2.176510e-05	2.651380e-06	2.651380e-06
3.100000e+00	3.300000e+00	2.239280e-05	1.831485e-06	1.831485e-06
3.300000e+00	3.500000e+00	1.995001e-05	1.699344e-06	1.699344e-06
3.500000e+00	4.000000e+00	1.431232e-05	9.497998e-07	9.497998e-07
4.000000e+00	5.000000e+00	6.133352e-06	4.516829e-07	4.516829e-07
5.000000e+00	6.000000e+00	3.548370e-06	3.311690e-07	3.311690e-07
6.000000e+00	7.000000e+00	2.160775e-06	2.556494e-07	2.556494e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27106]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27106]
Path=Test2[MUR1.0_MUF1.0_PDF27106]
PlotOrder=2
ScaledBy=5.13114158199448265e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.827457e-06	2.601563e-06	2.601563e-06
4.000000e-02	9.000000e-02	1.464623e-06	1.491646e-06	1.491646e-06
9.000000e-02	1.400000e-01	-4.852314e-07	7.644514e-07	7.644514e-07
1.400000e-01	1.900000e-01	5.806544e-06	1.676232e-06	1.676232e-06
1.900000e-01	2.400000e-01	1.502646e-05	2.698898e-06	2.698898e-06
2.400000e-01	2.900000e-01	2.321358e-05	3.797199e-06	3.797199e-06
2.900000e-01	3.400000e-01	4.398212e-05	5.410666e-06	5.410666e-06
3.400000e-01	3.900000e-01	7.292790e-05	7.018735e-06	7.018735e-06
3.900000e-01	4.400000e-01	1.305066e-04	9.225246e-06	9.225246e-06
4.400000e-01	5.000000e-01	3.728095e-04	1.480878e-05	1.480878e-05
5.000000e-01	6.000000e-01	3.355185e-03	3.543168e-05	3.543168e-05
6.000000e-01	7.000000e-01	2.211751e-03	2.875094e-05	2.875094e-05
7.000000e-01	7.500000e-01	1.692982e-03	3.502942e-05	3.502942e-05
7.500000e-01	8.000000e-01	1.411397e-03	3.232088e-05	3.232088e-05
8.000000e-01	9.500000e-01	1.064974e-03	1.589704e-05	1.589704e-05
9.500000e-01	1.000000e+00	7.899766e-04	2.385328e-05	2.385328e-05
1.000000e+00	1.050000e+00	6.960294e-04	2.179426e-05	2.179426e-05
1.050000e+00	1.100000e+00	6.283212e-04	2.071710e-05	2.071710e-05
1.100000e+00	1.400000e+00	4.188877e-04	6.845959e-06	6.845959e-06
1.400000e+00	1.700000e+00	2.205013e-04	4.862371e-06	4.862371e-06
1.700000e+00	2.000000e+00	1.255862e-04	3.585179e-06	3.585179e-06
2.000000e+00	2.400000e+00	7.327313e-05	2.364156e-06	2.364156e-06
2.400000e+00	2.700000e+00	4.309003e-05	2.100867e-06	2.100867e-06
2.700000e+00	3.000000e+00	3.353343e-05	1.860328e-06	1.860328e-06
3.000000e+00	3.100000e+00	2.161572e-05	2.641199e-06	2.641199e-06
3.100000e+00	3.300000e+00	2.224015e-05	1.823155e-06	1.823155e-06
3.300000e+00	3.500000e+00	1.982297e-05	1.690728e-06	1.690728e-06
3.500000e+00	4.000000e+00	1.421084e-05	9.454768e-07	9.454768e-07
4.000000e+00	5.000000e+00	6.096074e-06	4.502368e-07	4.502368e-07
5.000000e+00	6.000000e+00	3.527725e-06	3.297149e-07	3.297149e-07
6.000000e+00	7.000000e+00	2.141269e-06	2.541793e-07	2.541793e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27105]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27105]
Path=Test2[MUR1.0_MUF1.0_PDF27105]
PlotOrder=2
ScaledBy=5.13113640454825254e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.805544e-06	2.608592e-06	2.608592e-06
4.000000e-02	9.000000e-02	1.441480e-06	1.495092e-06	1.495092e-06
9.000000e-02	1.400000e-01	-4.836918e-07	7.677447e-07	7.677447e-07
1.400000e-01	1.900000e-01	5.821602e-06	1.680584e-06	1.680584e-06
1.900000e-01	2.400000e-01	1.501128e-05	2.696183e-06	2.696183e-06
2.400000e-01	2.900000e-01	2.330028e-05	3.802108e-06	3.802108e-06
2.900000e-01	3.400000e-01	4.420218e-05	5.423466e-06	5.423466e-06
3.400000e-01	3.900000e-01	7.340392e-05	7.040912e-06	7.040912e-06
3.900000e-01	4.400000e-01	1.311397e-04	9.250645e-06	9.250645e-06
4.400000e-01	5.000000e-01	3.749922e-04	1.480824e-05	1.480824e-05
5.000000e-01	6.000000e-01	3.369531e-03	3.549762e-05	3.549762e-05
6.000000e-01	7.000000e-01	2.222167e-03	2.881628e-05	2.881628e-05
7.000000e-01	7.500000e-01	1.700645e-03	3.510532e-05	3.510532e-05
7.500000e-01	8.000000e-01	1.419260e-03	3.240699e-05	3.240699e-05
8.000000e-01	9.500000e-01	1.069187e-03	1.593749e-05	1.593749e-05
9.500000e-01	1.000000e+00	7.944622e-04	2.391047e-05	2.391047e-05
1.000000e+00	1.050000e+00	7.014360e-04	2.179787e-05	2.179787e-05
1.050000e+00	1.100000e+00	6.314614e-04	2.078460e-05	2.078460e-05
1.100000e+00	1.400000e+00	4.209673e-04	6.866843e-06	6.866843e-06
1.400000e+00	1.700000e+00	2.215521e-04	4.878306e-06	4.878306e-06
1.700000e+00	2.000000e+00	1.262105e-04	3.596903e-06	3.596903e-06
2.000000e+00	2.400000e+00	7.353728e-05	2.371026e-06	2.371026e-06
2.400000e+00	2.700000e+00	4.331943e-05	2.107912e-06	2.107912e-06
2.700000e+00	3.000000e+00	3.365417e-05	1.865173e-06	1.865173e-06
3.000000e+00	3.100000e+00	2.150139e-05	2.644834e-06	2.644834e-06
3.100000e+00	3.300000e+00	2.233690e-05	1.835442e-06	1.835442e-06
3.300000e+00	3.500000e+00	1.990824e-05	1.696737e-06	1.696737e-06
3.500000e+00	4.000000e+00	1.427983e-05	9.486776e-07	9.486776e-07
4.000000e+00	5.000000e+00	6.113825e-06	4.510565e-07	4.510565e-07
5.000000e+00	6.000000e+00	3.546620e-06	3.311439e-07	3.311439e-07
6.000000e+00	7.000000e+00	2.171889e-06	2.569163e-07	2.569163e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27104]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27104]
Path=Test2[MUR1.0_MUF1.0_PDF27104]
PlotOrder=2
ScaledBy=5.13113661072490421e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.785662e-06	2.599530e-06	2.599530e-06
4.000000e-02	9.000000e-02	1.444774e-06	1.491954e-06	1.491954e-06
9.000000e-02	1.400000e-01	-4.848102e-07	7.644865e-07	7.644865e-07
1.400000e-01	1.900000e-01	5.799396e-06	1.674164e-06	1.674164e-06
1.900000e-01	2.400000e-01	1.502137e-05	2.697934e-06	2.697934e-06
2.400000e-01	2.900000e-01	2.320746e-05	3.793800e-06	3.793800e-06
2.900000e-01	3.400000e-01	4.396422e-05	5.409320e-06	5.409320e-06
3.400000e-01	3.900000e-01	7.298672e-05	7.017490e-06	7.017490e-06
3.900000e-01	4.400000e-01	1.304829e-04	9.221709e-06	9.221709e-06
4.400000e-01	5.000000e-01	3.732627e-04	1.478486e-05	1.478486e-05
5.000000e-01	6.000000e-01	3.353709e-03	3.541455e-05	3.541455e-05
6.000000e-01	7.000000e-01	2.211157e-03	2.874221e-05	2.874221e-05
7.000000e-01	7.500000e-01	1.692529e-03	3.501648e-05	3.501648e-05
7.500000e-01	8.000000e-01	1.411330e-03	3.231114e-05	3.231114e-05
8.000000e-01	9.500000e-01	1.063937e-03	1.589094e-05	1.589094e-05
9.500000e-01	1.000000e+00	7.896312e-04	2.383965e-05	2.383965e-05
1.000000e+00	1.050000e+00	6.966760e-04	2.171213e-05	2.171213e-05
1.050000e+00	1.100000e+00	6.278660e-04	2.070957e-05	2.070957e-05
1.100000e+00	1.400000e+00	4.184817e-04	6.841604e-06	6.841604e-06
1.400000e+00	1.700000e+00	2.201995e-04	4.858364e-06	4.858364e-06
1.700000e+00	2.000000e+00	1.253894e-04	3.580757e-06	3.580757e-06
2.000000e+00	2.400000e+00	7.311235e-05	2.360724e-06	2.360724e-06
2.400000e+00	2.700000e+00	4.299170e-05	2.097007e-06	2.097007e-06
2.700000e+00	3.000000e+00	3.342937e-05	1.856094e-06	1.856094e-06
3.000000e+00	3.100000e+00	2.148702e-05	2.635804e-06	2.635804e-06
3.100000e+00	3.300000e+00	2.217335e-05	1.820976e-06	1.820976e-06
3.300000e+00	3.500000e+00	1.976933e-05	1.686862e-06	1.686862e-06
3.500000e+00	4.000000e+00	1.416155e-05	9.432240e-07	9.432240e-07
4.000000e+00	5.000000e+00	6.071911e-06	4.491636e-07	4.491636e-07
5.000000e+00	6.000000e+00	3.512055e-06	3.285877e-07	3.285877e-07
6.000000e+00	7.000000e+00	2.129454e-06	2.532997e-07	2.532997e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27103]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27103]
Path=Test2[MUR1.0_MUF1.0_PDF27103]
PlotOrder=2
ScaledBy=5.13114108542612629e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.841311e-06	2.609125e-06	2.609125e-06
4.000000e-02	9.000000e-02	1.460282e-06	1.494356e-06	1.494356e-06
9.000000e-02	1.400000e-01	-4.842362e-07	7.672580e-07	7.672580e-07
1.400000e-01	1.900000e-01	5.825118e-06	1.681581e-06	1.681581e-06
1.900000e-01	2.400000e-01	1.501733e-05	2.697202e-06	2.697202e-06
2.400000e-01	2.900000e-01	2.329304e-05	3.803933e-06	3.803933e-06
2.900000e-01	3.400000e-01	4.418598e-05	5.422640e-06	5.422640e-06
3.400000e-01	3.900000e-01	7.329176e-05	7.038534e-06	7.038534e-06
3.900000e-01	4.400000e-01	1.310696e-04	9.249266e-06	9.249266e-06
4.400000e-01	5.000000e-01	3.743342e-04	1.482445e-05	1.482445e-05
5.000000e-01	6.000000e-01	3.368690e-03	3.549580e-05	3.549580e-05
6.000000e-01	7.000000e-01	2.221181e-03	2.881053e-05	2.881053e-05
7.000000e-01	7.500000e-01	1.699931e-03	3.510236e-05	3.510236e-05
7.500000e-01	8.000000e-01	1.418217e-03	3.240073e-05	3.240073e-05
8.000000e-01	9.500000e-01	1.069411e-03	1.593545e-05	1.593545e-05
9.500000e-01	1.000000e+00	7.941046e-04	2.390865e-05	2.390865e-05
1.000000e+00	1.050000e+00	7.001654e-04	2.178725e-05	2.178725e-05
1.050000e+00	1.100000e+00	6.313790e-04	2.077904e-05	2.077904e-05
1.100000e+00	1.400000e+00	4.209947e-04	6.866615e-06	6.866615e-06
1.400000e+00	1.700000e+00	2.216414e-04	4.878770e-06	4.878770e-06
1.700000e+00	2.000000e+00	1.262762e-04	3.597955e-06	3.597955e-06
2.000000e+00	2.400000e+00	7.362588e-05	2.372553e-06	2.372553e-06
2.400000e+00	2.700000e+00	4.336410e-05	2.109745e-06	2.109745e-06
2.700000e+00	3.000000e+00	3.371837e-05	1.867530e-06	1.867530e-06
3.000000e+00	3.100000e+00	2.161706e-05	2.648026e-06	2.648026e-06
3.100000e+00	3.300000e+00	2.237546e-05	1.835208e-06	1.835208e-06
3.300000e+00	3.500000e+00	1.993846e-05	1.698856e-06	1.698856e-06
3.500000e+00	4.000000e+00	1.430880e-05	9.499122e-07	9.499122e-07
4.000000e+00	5.000000e+00	6.130254e-06	4.517600e-07	4.517600e-07
5.000000e+00	6.000000e+00	3.556254e-06	3.318120e-07	3.318120e-07
6.000000e+00	7.000000e+00	2.176939e-06	2.573774e-07	2.573774e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27102]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27102]
Path=Test2[MUR1.0_MUF1.0_PDF27102]
PlotOrder=2
ScaledBy=5.13114640549655227e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.820607e-06	2.599421e-06	2.599421e-06
4.000000e-02	9.000000e-02	1.454444e-06	1.492000e-06	1.492000e-06
9.000000e-02	1.400000e-01	-4.835488e-07	7.656464e-07	7.656464e-07
1.400000e-01	1.900000e-01	5.790786e-06	1.671670e-06	1.671670e-06
1.900000e-01	2.400000e-01	1.497383e-05	2.689425e-06	2.689425e-06
2.400000e-01	2.900000e-01	2.310824e-05	3.788396e-06	3.788396e-06
2.900000e-01	3.400000e-01	4.380166e-05	5.405083e-06	5.405083e-06
3.400000e-01	3.900000e-01	7.259114e-05	7.005689e-06	7.005689e-06
3.900000e-01	4.400000e-01	1.298953e-04	9.207467e-06	9.207467e-06
4.400000e-01	5.000000e-01	3.705953e-04	1.479173e-05	1.479173e-05
5.000000e-01	6.000000e-01	3.335716e-03	3.536109e-05	3.536109e-05
6.000000e-01	7.000000e-01	2.198827e-03	2.869295e-05	2.869295e-05
7.000000e-01	7.500000e-01	1.683481e-03	3.495764e-05	3.495764e-05
7.500000e-01	8.000000e-01	1.403372e-03	3.225280e-05	3.225280e-05
8.000000e-01	9.500000e-01	1.059177e-03	1.586169e-05	1.586169e-05
9.500000e-01	1.000000e+00	7.852578e-04	2.380332e-05	2.380332e-05
1.000000e+00	1.050000e+00	6.918894e-04	2.179360e-05	2.179360e-05
1.050000e+00	1.100000e+00	6.249842e-04	2.066730e-05	2.066730e-05
1.100000e+00	1.400000e+00	4.166673e-04	6.829666e-06	6.829666e-06
1.400000e+00	1.700000e+00	2.195365e-04	4.851445e-06	4.851445e-06
1.700000e+00	2.000000e+00	1.250703e-04	3.577311e-06	3.577311e-06
2.000000e+00	2.400000e+00	7.296855e-05	2.358570e-06	2.358570e-06
2.400000e+00	2.700000e+00	4.294203e-05	2.096493e-06	2.096493e-06
2.700000e+00	3.000000e+00	3.342220e-05	1.856587e-06	1.856587e-06
3.000000e+00	3.100000e+00	2.150155e-05	2.634375e-06	2.634375e-06
3.100000e+00	3.300000e+00	2.217429e-05	1.821345e-06	1.821345e-06
3.300000e+00	3.500000e+00	1.975933e-05	1.686629e-06	1.686629e-06
3.500000e+00	4.000000e+00	1.415984e-05	9.434064e-07	9.434064e-07
4.000000e+00	5.000000e+00	6.075200e-06	4.494959e-07	4.494959e-07
5.000000e+00	6.000000e+00	3.521961e-06	3.293621e-07	3.293621e-07
6.000000e+00	7.000000e+00	2.136726e-06	2.538881e-07	2.538881e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27101]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27101]
Path=Test2[MUR1.0_MUF1.0_PDF27101]
PlotOrder=2
ScaledBy=5.13112810181702727e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.811250e-06	2.612813e-06	2.612813e-06
4.000000e-02	9.000000e-02	1.451955e-06	1.495328e-06	1.495328e-06
9.000000e-02	1.400000e-01	-4.858664e-07	7.666251e-07	7.666251e-07
1.400000e-01	1.900000e-01	5.847588e-06	1.688082e-06	1.688082e-06
1.900000e-01	2.400000e-01	1.508538e-05	2.709511e-06	2.709511e-06
2.400000e-01	2.900000e-01	2.347076e-05	3.816172e-06	3.816172e-06
2.900000e-01	3.400000e-01	4.450800e-05	5.434541e-06	5.434541e-06
3.400000e-01	3.900000e-01	7.398718e-05	7.065157e-06	7.065157e-06
3.900000e-01	4.400000e-01	1.321547e-04	9.283066e-06	9.283066e-06
4.400000e-01	5.000000e-01	3.786477e-04	1.484896e-05	1.484896e-05
5.000000e-01	6.000000e-01	3.400757e-03	3.561905e-05	3.561905e-05
6.000000e-01	7.000000e-01	2.243062e-03	2.891914e-05	2.891914e-05
7.000000e-01	7.500000e-01	1.716006e-03	3.523075e-05	3.523075e-05
7.500000e-01	8.000000e-01	1.432498e-03	3.252772e-05	3.252772e-05
8.000000e-01	9.500000e-01	1.078469e-03	1.599894e-05	1.599894e-05
9.500000e-01	1.000000e+00	8.022206e-04	2.401859e-05	2.401859e-05
1.000000e+00	1.050000e+00	7.085276e-04	2.198642e-05	2.198642e-05
1.050000e+00	1.100000e+00	6.369414e-04	2.087408e-05	2.087408e-05
1.100000e+00	1.400000e+00	4.246100e-04	6.896956e-06	6.896956e-06
1.400000e+00	1.700000e+00	2.231616e-04	4.898297e-06	4.898297e-06
1.700000e+00	2.000000e+00	1.270822e-04	3.611419e-06	3.611419e-06
2.000000e+00	2.400000e+00	7.403190e-05	2.380658e-06	2.380658e-06
2.400000e+00	2.700000e+00	4.357860e-05	2.115647e-06	2.115647e-06
2.700000e+00	3.000000e+00	3.383893e-05	1.871428e-06	1.871428e-06
3.000000e+00	3.100000e+00	2.164550e-05	2.655078e-06	2.655078e-06
3.100000e+00	3.300000e+00	2.245090e-05	1.840283e-06	1.840283e-06
3.300000e+00	3.500000e+00	2.001724e-05	1.703796e-06	1.703796e-06
3.500000e+00	4.000000e+00	1.436716e-05	9.523995e-07	9.523995e-07
4.000000e+00	5.000000e+00	6.147523e-06	4.522739e-07	4.522739e-07
5.000000e+00	6.000000e+00	3.558434e-06	3.318858e-07	3.318858e-07
6.000000e+00	7.000000e+00	2.184201e-06	2.582848e-07	2.582848e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27100]
Path=Test2[MUR1.0_MUF1.0_PDF27100]
PlotOrder=2
ScaledBy=5.13113908722166774e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.816847e-06	2.604851e-06	2.604851e-06
4.000000e-02	9.000000e-02	1.453477e-06	1.493306e-06	1.493306e-06
9.000000e-02	1.400000e-01	-4.844924e-07	7.660499e-07	7.660499e-07
1.400000e-01	1.900000e-01	5.813908e-06	1.678331e-06	1.678331e-06
1.900000e-01	2.400000e-01	1.501926e-05	2.697540e-06	2.697540e-06
2.400000e-01	2.900000e-01	2.325564e-05	3.799483e-06	3.799483e-06
2.900000e-01	3.400000e-01	4.408882e-05	5.416789e-06	5.416789e-06
3.400000e-01	3.900000e-01	7.315836e-05	7.029316e-06	7.029316e-06
3.900000e-01	4.400000e-01	1.308130e-04	9.237175e-06	9.237175e-06
4.400000e-01	5.000000e-01	3.738667e-04	1.480699e-05	1.480699e-05
5.000000e-01	6.000000e-01	3.362135e-03	3.545991e-05	3.545991e-05
6.000000e-01	7.000000e-01	2.216795e-03	2.878044e-05	2.878044e-05
7.000000e-01	7.500000e-01	1.696692e-03	3.506467e-05	3.506467e-05
7.500000e-01	8.000000e-01	1.415202e-03	3.236141e-05	3.236141e-05
8.000000e-01	9.500000e-01	1.067013e-03	1.591590e-05	1.591590e-05
9.500000e-01	1.000000e+00	7.921452e-04	2.387815e-05	2.387815e-05
1.000000e+00	1.050000e+00	6.986380e-04	2.175366e-05	2.175366e-05
1.050000e+00	1.100000e+00	6.298402e-04	2.074849e-05	2.074849e-05
1.100000e+00	1.400000e+00	4.198933e-04	6.855563e-06	6.855563e-06
1.400000e+00	1.700000e+00	2.210093e-04	4.869758e-06	4.869758e-06
1.700000e+00	2.000000e+00	1.258873e-04	3.590368e-06	3.590368e-06
2.000000e+00	2.400000e+00	7.340060e-05	2.367329e-06	2.367329e-06
2.400000e+00	2.700000e+00	4.320057e-05	2.104121e-06	2.104121e-06
2.700000e+00	3.000000e+00	3.359147e-05	1.862480e-06	1.862480e-06
3.000000e+00	3.100000e+00	2.155991e-05	2.642594e-06	2.642594e-06
3.100000e+00	3.300000e+00	2.228665e-05	1.828919e-06	1.828919e-06
3.300000e+00	3.500000e+00	1.986419e-05	1.693559e-06	1.693559e-06
3.500000e+00	4.000000e+00	1.424408e-05	9.469317e-07	9.469317e-07
4.000000e+00	5.000000e+00	6.104604e-06	4.506039e-07	4.506039e-07
5.000000e+00	6.000000e+00	3.536795e-06	3.303798e-07	3.303798e-07
6.000000e+00	7.000000e+00	2.155991e-06	2.552222e-07	2.552222e-07
# END HISTO1D


# BEGIN HISTO1D /Test2
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2
Path=Test2
PlotOrder=2
ScaledBy=5.13113908722166774e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.816827e-06	2.604824e-06	2.604824e-06
4.000000e-02	9.000000e-02	1.453462e-06	1.493290e-06	1.493290e-06
9.000000e-02	1.400000e-01	-4.844876e-07	7.660418e-07	7.660418e-07
1.400000e-01	1.900000e-01	5.813846e-06	1.678313e-06	1.678313e-06
1.900000e-01	2.400000e-01	1.501911e-05	2.697511e-06	2.697511e-06
2.400000e-01	2.900000e-01	2.325538e-05	3.799443e-06	3.799443e-06
2.900000e-01	3.400000e-01	4.408834e-05	5.416731e-06	5.416731e-06
3.400000e-01	3.900000e-01	7.315758e-05	7.029242e-06	7.029242e-06
3.900000e-01	4.400000e-01	1.308116e-04	9.237077e-06	9.237077e-06
4.400000e-01	5.000000e-01	3.738627e-04	1.480684e-05	1.480684e-05
5.000000e-01	6.000000e-01	3.362099e-03	3.545954e-05	3.545954e-05
6.000000e-01	7.000000e-01	2.216771e-03	2.878014e-05	2.878014e-05
7.000000e-01	7.500000e-01	1.696674e-03	3.506430e-05	3.506430e-05
7.500000e-01	8.000000e-01	1.415187e-03	3.236107e-05	3.236107e-05
8.000000e-01	9.500000e-01	1.067002e-03	1.591573e-05	1.591573e-05
9.500000e-01	1.000000e+00	7.921368e-04	2.387790e-05	2.387790e-05
1.000000e+00	1.050000e+00	6.986306e-04	2.175343e-05	2.175343e-05
1.050000e+00	1.100000e+00	6.298336e-04	2.074828e-05	2.074828e-05
1.100000e+00	1.400000e+00	4.198890e-04	6.855490e-06	6.855490e-06
1.400000e+00	1.700000e+00	2.210070e-04	4.869707e-06	4.869707e-06
1.700000e+00	2.000000e+00	1.258859e-04	3.590331e-06	3.590331e-06
2.000000e+00	2.400000e+00	7.339983e-05	2.367304e-06	2.367304e-06
2.400000e+00	2.700000e+00	4.320010e-05	2.104098e-06	2.104098e-06
2.700000e+00	3.000000e+00	3.359113e-05	1.862460e-06	1.862460e-06
3.000000e+00	3.100000e+00	2.155969e-05	2.642566e-06	2.642566e-06
3.100000e+00	3.300000e+00	2.228642e-05	1.828899e-06	1.828899e-06
3.300000e+00	3.500000e+00	1.986398e-05	1.693541e-06	1.693541e-06
3.500000e+00	4.000000e+00	1.424393e-05	9.469217e-07	9.469217e-07
4.000000e+00	5.000000e+00	6.104540e-06	4.505993e-07	4.505993e-07
5.000000e+00	6.000000e+00	3.536757e-06	3.303763e-07	3.303763e-07
6.000000e+00	7.000000e+00	2.155968e-06	2.552195e-07	2.552195e-07
# END HISTO1D



==> anc/Fig3_pPb.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=1
RatioPlot=0
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=3.0
RatioPlotYMin=0.3
LegendXPos=0.42
LegendYPos=0.94
Title=$\text{pPb} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV ($1.1 < m_{\rm ee} < 2.7$ GeV)
XLabel=
YLabel=$\text{d}\sigma / \text{d} p_{T,ee}$ [mb / GeV]
PlotXTickLabels=0
RatioPlotXTickLabels=0
DrawOnly=Test2[_VarBand] Test1[_VarBand] /ALICE_2020_I1797621/d06-x01-y01 Test2 Test1
LegendOnly=/ALICE_2020_I1797621/d06-x01-y01 Test2 Test1
# END PLOT

# BEGIN HISTO1D /ALICE_2020_I1797621/d06-x01-y01
ConnectBins=0
ErrorBars=1
IsRef=1
Path=/ALICE_2020_I1797621/d06-x01-y01
PolyMarker=*
Title=ALICE Run 2
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.771140e-02	9.193623e-03	9.193623e-03
6.000000e-01	1.000000e+00	1.178920e-01	1.450962e-02	1.450962e-02
1.000000e+00	1.400000e+00	8.880720e-02	1.157853e-02	1.157853e-02
1.400000e+00	1.800000e+00	6.272240e-02	9.031707e-03	9.031707e-03
1.800000e+00	2.400000e+00	3.690000e-02	5.186980e-03	5.186980e-03
2.400000e+00	3.200000e+00	2.373100e-02	2.763416e-03	2.763416e-03
3.200000e+00	4.000000e+00	1.057880e-02	1.606695e-03	1.606695e-03
4.000000e+00	6.000000e+00	5.603040e-03	5.726079e-04	5.726079e-04
6.000000e+00	8.000000e+00	1.934410e-03	2.538853e-04	2.538853e-04
# END HISTO1D


# BEGIN HISTO1D /Test2[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
BandComponentPDF=MUR1.0_MUF1.0_PDF.*
ErrorBandColor=purple
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=purple
LineStyle=solid
Name=Test2[_VarBand]
Path=Test2[_VarBand]
PlotOrder=2
Title=$\gamma^*/Z $ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.777045e-03	5.490429e-03	3.878452e-03
6.000000e-01	1.000000e+00	1.804692e-02	8.747168e-03	6.770571e-03
1.000000e+00	1.400000e+00	1.865709e-02	9.271226e-03	6.983336e-03
1.400000e+00	1.800000e+00	1.696739e-02	5.431212e-03	4.662700e-03
1.800000e+00	2.400000e+00	1.287613e-02	3.457213e-03	3.214838e-03
2.400000e+00	3.200000e+00	7.544974e-03	1.487951e-03	1.602747e-03
3.200000e+00	4.000000e+00	3.813556e-03	6.047480e-04	6.237961e-04
4.000000e+00	6.000000e+00	1.544197e-03	2.444597e-04	2.105198e-04
6.000000e+00	8.000000e+00	3.661013e-04	6.763396e-05	6.759226e-05
# END HISTO1D


# BEGIN HISTO1D /Test2
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2
Path=Test2
PlotOrder=2
ScaledBy=2.08002496029952710e-13
Title=$\gamma^*/Z $ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.777045e-03	5.096162e-04	5.096162e-04
6.000000e-01	1.000000e+00	1.804692e-02	8.424013e-04	8.424013e-04
1.000000e+00	1.400000e+00	1.865709e-02	8.087116e-04	8.087116e-04
1.400000e+00	1.800000e+00	1.696739e-02	7.439775e-04	7.439775e-04
1.800000e+00	2.400000e+00	1.287613e-02	5.252275e-04	5.252275e-04
2.400000e+00	3.200000e+00	7.544974e-03	3.337498e-04	3.337498e-04
3.200000e+00	4.000000e+00	3.813556e-03	2.337987e-04	2.337987e-04
4.000000e+00	6.000000e+00	1.544197e-03	8.818488e-05	8.818488e-05
6.000000e+00	8.000000e+00	3.661013e-04	4.145282e-05	4.145282e-05
# END HISTO1D


# BEGIN HISTO1D /Test1[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
BandComponentPDF=MUR1.0_MUF1.0_PDF.*
ErrorBandColor=gray
ErrorBandOpacity=0.5
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=gray
LineStyle=solid
Name=Test1[_VarBand]
Path=Test1[_VarBand]
PlotOrder=1
Title=$\gamma^*/Z $ NLO LHE
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	2.736340e-02	1.689904e-02	1.145633e-02
6.000000e-01	1.000000e+00	2.419525e-02	9.666891e-03	7.759370e-03
1.000000e+00	1.400000e+00	1.347049e-02	3.709296e-03	3.638824e-03
1.400000e+00	1.800000e+00	8.025972e-03	1.362285e-03	1.434219e-03
1.800000e+00	2.400000e+00	5.929520e-03	9.870217e-04	8.429548e-04
2.400000e+00	3.200000e+00	3.238550e-03	5.437541e-04	4.743938e-04
3.200000e+00	4.000000e+00	1.771815e-03	3.136930e-04	2.825771e-04
4.000000e+00	6.000000e+00	6.336295e-04	1.056641e-04	9.605671e-05
6.000000e+00	8.000000e+00	1.971291e-04	3.908533e-05	3.870246e-05
# END HISTO1D


# BEGIN HISTO1D /Test1
ErrorBars=1
LineColor=gray
LineStyle=solid
Name=Test1
Path=Test1
PlotOrder=1
ScaledBy=2.08000000000000376e-13
Title=$\gamma^*/Z $ NLO LHE
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	2.736340e-02	9.048537e-04	9.048537e-04
6.000000e-01	1.000000e+00	2.419525e-02	8.733663e-04	8.733663e-04
1.000000e+00	1.400000e+00	1.347049e-02	6.244363e-04	6.244363e-04
1.400000e+00	1.800000e+00	8.025972e-03	4.526297e-04	4.526297e-04
1.800000e+00	2.400000e+00	5.929520e-03	3.045789e-04	3.045789e-04
2.400000e+00	3.200000e+00	3.238550e-03	1.949378e-04	1.949378e-04
3.200000e+00	4.000000e+00	1.771815e-03	1.441883e-04	1.441883e-04
4.000000e+00	6.000000e+00	6.336295e-04	5.453414e-05	5.453414e-05
6.000000e+00	8.000000e+00	1.971291e-04	3.041769e-05	3.041769e-05
# END HISTO1D



==> anc/Fig3_pPb_pdf.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=0
RatioPlot=1
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=1.5
RatioPlotYMin=0.5
LegendXPos=0.50
LegendYPos=0.94
Title=
XLabel=$p_{T,ee}$ [GeV]
YLabel=$\text{d}\sigma / \text{d} p_{T,ee}$ [mb / GeV]
RatioPlotYLabel=PDF Ratio
DrawOnly=Test2[_VarBand] Test2
LegendOnly=Test2
RatioPlotReference=Test2
# END PLOT

# BEGIN HISTO1D /Test2[_VarBand]
BandComponentPDF=MUR1.0_MUF1.0_PDF.*
ErrorBandColor=purple
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=purple
LineStyle=solid
Name=Test2[_VarBand]
Path=Test2[_VarBand]
PlotOrder=2
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.777045e-03	1.414826e-03	1.414826e-03
6.000000e-01	1.000000e+00	1.804692e-02	2.569336e-03	2.569336e-03
1.000000e+00	1.400000e+00	1.865709e-02	2.584471e-03	2.584471e-03
1.400000e+00	1.800000e+00	1.696739e-02	2.064647e-03	2.064647e-03
1.800000e+00	2.400000e+00	1.287613e-02	1.500043e-03	1.500043e-03
2.400000e+00	3.200000e+00	7.544974e-03	8.160619e-04	8.160619e-04
3.200000e+00	4.000000e+00	3.813556e-03	4.052893e-04	4.052893e-04
4.000000e+00	6.000000e+00	1.544197e-03	1.401279e-04	1.401279e-04
6.000000e+00	8.000000e+00	3.661013e-04	4.628275e-05	4.628275e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR2.0_MUF2.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR2.0_MUF2.0_PDF99208082]
Path=Test2[MUR2.0_MUF2.0_PDF99208082]
PlotOrder=2
ScaledBy=2.08007119671527208e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	1.238823e-02	5.840037e-04	5.840037e-04
6.000000e-01	1.000000e+00	2.431104e-02	9.654484e-04	9.654484e-04
1.000000e+00	1.400000e+00	2.514458e-02	1.130296e-03	1.130296e-03
1.400000e+00	1.800000e+00	2.114806e-02	8.502636e-04	8.502636e-04
1.800000e+00	2.400000e+00	1.571955e-02	5.893108e-04	5.893108e-04
2.400000e+00	3.200000e+00	8.924409e-03	3.724208e-04	3.724208e-04
3.200000e+00	4.000000e+00	4.287753e-03	2.511754e-04	2.511754e-04
4.000000e+00	6.000000e+00	1.633016e-03	9.203222e-05	9.203222e-05
6.000000e+00	8.000000e+00	3.686597e-04	4.186960e-05	4.186960e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR2.0_MUF1.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR2.0_MUF1.0_PDF99208082]
Path=Test2[MUR2.0_MUF1.0_PDF99208082]
PlotOrder=2
ScaledBy=2.08348846846325253e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	1.214539e-02	5.167143e-04	5.167143e-04
6.000000e-01	1.000000e+00	2.329037e-02	8.481870e-04	8.481870e-04
1.000000e+00	1.400000e+00	2.430234e-02	1.071293e-03	1.071293e-03
1.400000e+00	1.800000e+00	2.002926e-02	7.979822e-04	7.979822e-04
1.800000e+00	2.400000e+00	1.479364e-02	5.246351e-04	5.246351e-04
2.400000e+00	3.200000e+00	8.222226e-03	3.317049e-04	3.317049e-04
3.200000e+00	4.000000e+00	3.897138e-03	2.190067e-04	2.190067e-04
4.000000e+00	6.000000e+00	1.461190e-03	8.110330e-05	8.110330e-05
6.000000e+00	8.000000e+00	3.288088e-04	3.734681e-05	3.734681e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF2.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF2.0_PDF99208082]
Path=Test2[MUR1.0_MUF2.0_PDF99208082]
PlotOrder=2
ScaledBy=2.08001594524446721e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	7.280558e-03	6.641611e-04	6.641611e-04
6.000000e-01	1.000000e+00	1.623478e-02	1.075725e-03	1.075725e-03
1.000000e+00	1.400000e+00	1.652183e-02	1.082981e-03	1.082981e-03
1.400000e+00	1.800000e+00	1.625790e-02	9.475650e-04	9.475650e-04
1.800000e+00	2.400000e+00	1.259499e-02	6.482909e-04	6.482909e-04
2.400000e+00	3.200000e+00	7.745790e-03	4.014059e-04	4.014059e-04
3.200000e+00	4.000000e+00	4.057318e-03	2.773133e-04	2.773133e-04
4.000000e+00	6.000000e+00	1.701305e-03	1.014683e-04	1.014683e-04
6.000000e+00	8.000000e+00	4.088853e-04	4.632714e-05	4.632714e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF0.5_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF0.5_PDF99208082]
Path=Test2[MUR1.0_MUF0.5_PDF99208082]
PlotOrder=2
ScaledBy=2.07986567934449286e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.927360e-03	4.117247e-04	4.117247e-04
6.000000e-01	1.000000e+00	1.759549e-02	6.814080e-04	6.814080e-04
1.000000e+00	1.400000e+00	1.843868e-02	7.020720e-04	7.020720e-04
1.400000e+00	1.800000e+00	1.610662e-02	6.450401e-04	6.450401e-04
1.800000e+00	2.400000e+00	1.208243e-02	4.372498e-04	4.372498e-04
2.400000e+00	3.200000e+00	6.860424e-03	2.813113e-04	2.813113e-04
3.200000e+00	4.000000e+00	3.389621e-03	1.947720e-04	1.947720e-04
4.000000e+00	6.000000e+00	1.343885e-03	7.487838e-05	7.487838e-05
6.000000e+00	8.000000e+00	3.167834e-04	3.590284e-05	3.590284e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR0.5_MUF1.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR0.5_MUF1.0_PDF99208082]
Path=Test2[MUR0.5_MUF1.0_PDF99208082]
PlotOrder=2
ScaledBy=2.07999867721819746e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	3.472040e-03	7.089045e-04	7.089045e-04
6.000000e-01	1.000000e+00	9.685612e-03	1.131503e-03	1.131503e-03
1.000000e+00	1.400000e+00	9.753373e-03	1.502128e-03	1.502128e-03
1.400000e+00	1.800000e+00	1.194391e-02	1.045654e-03	1.045654e-03
1.800000e+00	2.400000e+00	9.761293e-03	6.710858e-04	6.710858e-04
2.400000e+00	3.200000e+00	6.372231e-03	4.078651e-04	4.078651e-04
3.200000e+00	4.000000e+00	3.609080e-03	2.752402e-04	2.752402e-04
4.000000e+00	6.000000e+00	1.639122e-03	1.017219e-04	1.017219e-04
6.000000e+00	8.000000e+00	4.153621e-04	4.724650e-05	4.724650e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR0.5_MUF0.5_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR0.5_MUF0.5_PDF99208082]
Path=Test2[MUR0.5_MUF0.5_PDF99208082]
PlotOrder=2
ScaledBy=2.07998687422845437e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.750348e-03	4.757275e-04	4.757275e-04
6.000000e-01	1.000000e+00	1.269592e-02	7.834878e-04	7.834878e-04
1.000000e+00	1.400000e+00	1.317750e-02	9.363710e-04	9.363710e-04
1.400000e+00	1.800000e+00	1.333057e-02	7.052171e-04	7.052171e-04
1.800000e+00	2.400000e+00	1.042542e-02	4.915306e-04	4.915306e-04
2.400000e+00	3.200000e+00	6.300771e-03	3.104771e-04	3.104771e-04
3.200000e+00	4.000000e+00	3.364713e-03	2.192435e-04	2.192435e-04
4.000000e+00	6.000000e+00	1.456106e-03	8.478287e-05	8.478287e-05
6.000000e+00	8.000000e+00	3.620500e-04	4.113585e-05	4.113585e-05
# END HISTO1D


# BEGIN HISTO1D /Test2
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2
Path=Test2
PlotOrder=2
ScaledBy=2.08002496029952710e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.777045e-03	5.096162e-04	5.096162e-04
6.000000e-01	1.000000e+00	1.804692e-02	8.424013e-04	8.424013e-04
1.000000e+00	1.400000e+00	1.865709e-02	8.087116e-04	8.087116e-04
1.400000e+00	1.800000e+00	1.696739e-02	7.439775e-04	7.439775e-04
1.800000e+00	2.400000e+00	1.287613e-02	5.252275e-04	5.252275e-04
2.400000e+00	3.200000e+00	7.544974e-03	3.337498e-04	3.337498e-04
3.200000e+00	4.000000e+00	3.813556e-03	2.337987e-04	2.337987e-04
4.000000e+00	6.000000e+00	1.544197e-03	8.818488e-05	8.818488e-05
6.000000e+00	8.000000e+00	3.661013e-04	4.145282e-05	4.145282e-05
# END HISTO1D



==> anc/Fig3_pPb_scale.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=0
RatioPlot=1
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=2.00
RatioPlotYMin=0.00
LegendXPos=0.50
LegendYPos=0.94
Title=
XLabel=
YLabel=$\text{d}\sigma / \text{d} p_{T,ee}$ [mb / GeV]
RatioPlotYLabel=Scale Ratio
PlotXTickLabels=0
RatioPlotXTickLabels=0
DrawOnly=Test2[_VarBand] Test2
LegendOnly=Test2
RatioPlotReference=Test2
# END PLOT

# BEGIN HISTO1D /Test2[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
ErrorBandColor=purple
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=purple
LineStyle=solid
Name=Test2[_VarBand]
Path=Test2[_VarBand]
PlotOrder=2
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.777045e-03	5.329426e-03	3.646967e-03
6.000000e-01	1.000000e+00	1.804692e-02	8.403636e-03	6.320504e-03
1.000000e+00	1.400000e+00	1.865709e-02	8.940367e-03	6.537699e-03
1.400000e+00	1.800000e+00	1.696739e-02	5.078268e-03	4.246352e-03
1.800000e+00	2.400000e+00	1.287613e-02	3.158807e-03	2.891526e-03
2.400000e+00	3.200000e+00	7.544974e-03	1.288188e-03	1.419236e-03
3.200000e+00	4.000000e+00	3.813556e-03	5.060855e-04	5.287002e-04
4.000000e+00	6.000000e+00	1.544197e-03	2.188636e-04	1.801648e-04
6.000000e+00	8.000000e+00	3.661013e-04	6.442512e-05	6.438135e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208120]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208120]
Path=Test2[MUR1.0_MUF1.0_PDF99208120]
PlotOrder=2
ScaledBy=2.08001716495523057e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.295593e-03	4.949189e-04	4.949189e-04
6.000000e-01	1.000000e+00	1.715483e-02	8.183818e-04	8.183818e-04
1.000000e+00	1.400000e+00	1.775868e-02	7.851938e-04	7.851938e-04
1.400000e+00	1.800000e+00	1.626559e-02	7.228417e-04	7.228417e-04
1.800000e+00	2.400000e+00	1.235533e-02	5.105381e-04	5.105381e-04
2.400000e+00	3.200000e+00	7.264584e-03	3.242510e-04	3.242510e-04
3.200000e+00	4.000000e+00	3.685980e-03	2.273107e-04	2.273107e-04
4.000000e+00	6.000000e+00	1.501233e-03	8.591134e-05	8.591134e-05
6.000000e+00	8.000000e+00	3.577925e-04	4.051462e-05	4.051462e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208119]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208119]
Path=Test2[MUR1.0_MUF1.0_PDF99208119]
PlotOrder=2
ScaledBy=2.08003343691980690e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	9.309942e-03	5.261427e-04	5.261427e-04
6.000000e-01	1.000000e+00	1.903126e-02	8.692378e-04	8.692378e-04
1.000000e+00	1.400000e+00	1.964943e-02	8.361885e-04	8.361885e-04
1.400000e+00	1.800000e+00	1.775714e-02	7.679217e-04	7.679217e-04
1.800000e+00	2.400000e+00	1.344105e-02	5.415667e-04	5.415667e-04
2.400000e+00	3.200000e+00	7.850975e-03	3.441694e-04	3.441694e-04
3.200000e+00	4.000000e+00	3.952601e-03	2.408728e-04	2.408728e-04
4.000000e+00	6.000000e+00	1.590824e-03	9.065695e-05	9.065695e-05
6.000000e+00	8.000000e+00	3.750009e-04	4.246356e-05	4.246356e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208118]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208118]
Path=Test2[MUR1.0_MUF1.0_PDF99208118]
PlotOrder=2
ScaledBy=2.08002441577286069e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.697198e-03	5.076656e-04	5.076656e-04
6.000000e-01	1.000000e+00	1.790105e-02	8.390385e-04	8.390385e-04
1.000000e+00	1.400000e+00	1.849327e-02	8.051890e-04	8.051890e-04
1.400000e+00	1.800000e+00	1.684500e-02	7.407001e-04	7.407001e-04
1.800000e+00	2.400000e+00	1.277454e-02	5.229747e-04	5.229747e-04
2.400000e+00	3.200000e+00	7.493754e-03	3.322430e-04	3.322430e-04
3.200000e+00	4.000000e+00	3.792416e-03	2.328556e-04	2.328556e-04
4.000000e+00	6.000000e+00	1.537878e-03	8.786743e-05	8.786743e-05
6.000000e+00	8.000000e+00	3.649590e-04	4.132370e-05	4.132370e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208117]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208117]
Path=Test2[MUR1.0_MUF1.0_PDF99208117]
PlotOrder=2
ScaledBy=2.08002506024163517e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.853278e-03	5.115865e-04	5.115865e-04
6.000000e-01	1.000000e+00	1.818545e-02	8.456292e-04	8.456292e-04
1.000000e+00	1.400000e+00	1.881280e-02	8.120607e-04	8.120607e-04
1.400000e+00	1.800000e+00	1.710000e-02	7.474944e-04	7.474944e-04
1.800000e+00	2.400000e+00	1.296555e-02	5.274704e-04	5.274704e-04
2.400000e+00	3.200000e+00	7.592360e-03	3.351298e-04	3.351298e-04
3.200000e+00	4.000000e+00	3.833570e-03	2.347014e-04	2.347014e-04
4.000000e+00	6.000000e+00	1.550360e-03	8.849144e-05	8.849144e-05
6.000000e+00	8.000000e+00	3.671943e-04	4.157677e-05	4.157677e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208116]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208116]
Path=Test2[MUR1.0_MUF1.0_PDF99208116]
PlotOrder=2
ScaledBy=2.08002398584476241e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.706672e-03	5.090556e-04	5.090556e-04
6.000000e-01	1.000000e+00	1.792617e-02	8.414017e-04	8.414017e-04
1.000000e+00	1.400000e+00	1.853813e-02	8.074934e-04	8.074934e-04
1.400000e+00	1.800000e+00	1.689546e-02	7.432947e-04	7.432947e-04
1.800000e+00	2.400000e+00	1.281650e-02	5.247178e-04	5.247178e-04
2.400000e+00	3.200000e+00	7.518520e-03	3.333423e-04	3.333423e-04
3.200000e+00	4.000000e+00	3.804656e-03	2.336058e-04	2.336058e-04
4.000000e+00	6.000000e+00	1.543041e-03	8.816286e-05	8.816286e-05
6.000000e+00	8.000000e+00	3.663237e-04	4.147815e-05	4.147815e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208115]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208115]
Path=Test2[MUR1.0_MUF1.0_PDF99208115]
PlotOrder=2
ScaledBy=2.08002568413759251e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.857142e-03	5.103994e-04	5.103994e-04
6.000000e-01	1.000000e+00	1.818362e-02	8.436009e-04	8.436009e-04
1.000000e+00	1.400000e+00	1.879064e-02	8.101481e-04	8.101481e-04
1.400000e+00	1.800000e+00	1.706521e-02	7.451546e-04	7.451546e-04
1.800000e+00	2.400000e+00	1.293453e-02	5.259018e-04	5.259018e-04
2.400000e+00	3.200000e+00	7.572886e-03	3.341414e-04	3.341414e-04
3.200000e+00	4.000000e+00	3.823333e-03	2.340182e-04	2.340182e-04
4.000000e+00	6.000000e+00	1.545628e-03	8.821331e-05	8.821331e-05
6.000000e+00	8.000000e+00	3.658465e-04	4.142414e-05	4.142414e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208114]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208114]
Path=Test2[MUR1.0_MUF1.0_PDF99208114]
PlotOrder=2
ScaledBy=2.08002378421137381e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.501268e-03	5.082884e-04	5.082884e-04
6.000000e-01	1.000000e+00	1.757708e-02	8.399178e-04	8.399178e-04
1.000000e+00	1.400000e+00	1.817147e-02	8.054250e-04	8.054250e-04
1.400000e+00	1.800000e+00	1.666139e-02	7.418177e-04	7.418177e-04
1.800000e+00	2.400000e+00	1.265315e-02	5.238278e-04	5.238278e-04
2.400000e+00	3.200000e+00	7.443909e-03	3.325795e-04	3.325795e-04
3.200000e+00	4.000000e+00	3.782710e-03	2.333922e-04	2.333922e-04
4.000000e+00	6.000000e+00	1.541841e-03	8.824361e-05	8.824361e-05
6.000000e+00	8.000000e+00	3.674853e-04	4.161157e-05	4.161157e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208113]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208113]
Path=Test2[MUR1.0_MUF1.0_PDF99208113]
PlotOrder=2
ScaledBy=2.08002338829879116e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.942900e-03	5.075111e-04	5.075111e-04
6.000000e-01	1.000000e+00	1.831025e-02	8.391126e-04	8.391126e-04
1.000000e+00	1.400000e+00	1.893834e-02	8.072225e-04	8.072225e-04
1.400000e+00	1.800000e+00	1.712463e-02	7.415196e-04	7.415196e-04
1.800000e+00	2.400000e+00	1.296952e-02	5.231347e-04	5.231347e-04
2.400000e+00	3.200000e+00	7.576065e-03	3.324750e-04	3.324750e-04
3.200000e+00	4.000000e+00	3.811135e-03	2.324583e-04	2.324583e-04
4.000000e+00	6.000000e+00	1.534901e-03	8.749949e-05	8.749949e-05
6.000000e+00	8.000000e+00	3.623385e-04	4.102816e-05	4.102816e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208112]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208112]
Path=Test2[MUR1.0_MUF1.0_PDF99208112]
PlotOrder=2
ScaledBy=2.08002023595849278e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.829163e-03	5.082863e-04	5.082863e-04
6.000000e-01	1.000000e+00	1.810971e-02	8.403214e-04	8.403214e-04
1.000000e+00	1.400000e+00	1.882715e-02	8.081306e-04	8.081306e-04
1.400000e+00	1.800000e+00	1.709636e-02	7.451673e-04	7.451673e-04
1.800000e+00	2.400000e+00	1.297011e-02	5.253226e-04	5.253226e-04
2.400000e+00	3.200000e+00	7.583476e-03	3.337457e-04	3.337457e-04
3.200000e+00	4.000000e+00	3.819031e-03	2.333688e-04	2.333688e-04
4.000000e+00	6.000000e+00	1.540769e-03	8.788740e-05	8.788740e-05
6.000000e+00	8.000000e+00	3.648092e-04	4.130808e-05	4.130808e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208111]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208111]
Path=Test2[MUR1.0_MUF1.0_PDF99208111]
PlotOrder=2
ScaledBy=2.08002940399153796e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.755227e-03	5.121700e-04	5.121700e-04
6.000000e-01	1.000000e+00	1.803792e-02	8.461941e-04	8.461941e-04
1.000000e+00	1.400000e+00	1.854857e-02	8.116977e-04	8.116977e-04
1.400000e+00	1.800000e+00	1.690432e-02	7.452684e-04	7.452684e-04
1.800000e+00	2.400000e+00	1.281140e-02	5.264390e-04	5.264390e-04
2.400000e+00	3.200000e+00	7.524325e-03	3.344967e-04	3.344967e-04
3.200000e+00	4.000000e+00	3.816208e-03	2.346865e-04	2.346865e-04
4.000000e+00	6.000000e+00	1.550354e-03	8.862858e-05	8.862858e-05
6.000000e+00	8.000000e+00	3.678877e-04	4.165662e-05	4.165662e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208110]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208110]
Path=Test2[MUR1.0_MUF1.0_PDF99208110]
PlotOrder=2
ScaledBy=2.08002591358845042e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.839057e-03	5.109325e-04	5.109325e-04
6.000000e-01	1.000000e+00	1.815772e-02	8.445931e-04	8.445931e-04
1.000000e+00	1.400000e+00	1.876984e-02	8.108734e-04	8.108734e-04
1.400000e+00	1.800000e+00	1.705153e-02	7.458503e-04	7.458503e-04
1.800000e+00	2.400000e+00	1.292339e-02	5.264754e-04	5.264754e-04
2.400000e+00	3.200000e+00	7.574536e-03	3.345601e-04	3.345601e-04
3.200000e+00	4.000000e+00	3.825729e-03	2.344055e-04	2.344055e-04
4.000000e+00	6.000000e+00	1.547315e-03	8.833452e-05	8.833452e-05
6.000000e+00	8.000000e+00	3.664524e-04	4.149279e-05	4.149279e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208109]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208109]
Path=Test2[MUR1.0_MUF1.0_PDF99208109]
PlotOrder=2
ScaledBy=2.08002435734672416e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.759862e-03	5.094786e-04	5.094786e-04
6.000000e-01	1.000000e+00	1.801676e-02	8.420236e-04	8.420236e-04
1.000000e+00	1.400000e+00	1.862928e-02	8.083567e-04	8.083567e-04
1.400000e+00	1.800000e+00	1.696428e-02	7.441347e-04	7.441347e-04
1.800000e+00	2.400000e+00	1.286811e-02	5.251824e-04	5.251824e-04
2.400000e+00	3.200000e+00	7.538885e-03	3.336148e-04	3.336148e-04
3.200000e+00	4.000000e+00	3.811751e-03	2.336810e-04	2.336810e-04
4.000000e+00	6.000000e+00	1.544316e-03	8.819457e-05	8.819457e-05
6.000000e+00	8.000000e+00	3.662317e-04	4.146770e-05	4.146770e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208108]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208108]
Path=Test2[MUR1.0_MUF1.0_PDF99208108]
PlotOrder=2
ScaledBy=2.08002595098512663e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.866957e-03	5.132868e-04	5.132868e-04
6.000000e-01	1.000000e+00	1.821311e-02	8.482522e-04	8.482522e-04
1.000000e+00	1.400000e+00	1.884062e-02	8.144822e-04	8.144822e-04
1.400000e+00	1.800000e+00	1.713058e-02	7.497560e-04	7.497560e-04
1.800000e+00	2.400000e+00	1.298798e-02	5.290831e-04	5.290831e-04
2.400000e+00	3.200000e+00	7.608432e-03	3.361209e-04	3.361209e-04
3.200000e+00	4.000000e+00	3.843784e-03	2.354520e-04	2.354520e-04
4.000000e+00	6.000000e+00	1.554929e-03	8.876725e-05	8.876725e-05
6.000000e+00	8.000000e+00	3.684578e-04	4.171989e-05	4.171989e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208107]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208107]
Path=Test2[MUR1.0_MUF1.0_PDF99208107]
PlotOrder=2
ScaledBy=2.08002605755689798e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.857718e-03	5.109448e-04	5.109448e-04
6.000000e-01	1.000000e+00	1.819317e-02	8.445487e-04	8.445487e-04
1.000000e+00	1.400000e+00	1.879057e-02	8.109867e-04	8.109867e-04
1.400000e+00	1.800000e+00	1.706777e-02	7.456961e-04	7.456961e-04
1.800000e+00	2.400000e+00	1.293628e-02	5.263399e-04	5.263399e-04
2.400000e+00	3.200000e+00	7.575966e-03	3.344516e-04	3.344516e-04
3.200000e+00	4.000000e+00	3.825914e-03	2.342576e-04	2.342576e-04
4.000000e+00	6.000000e+00	1.547526e-03	8.833352e-05	8.833352e-05
6.000000e+00	8.000000e+00	3.663274e-04	4.147859e-05	4.147859e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208106]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208106]
Path=Test2[MUR1.0_MUF1.0_PDF99208106]
PlotOrder=2
ScaledBy=2.08003364724174637e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	9.342860e-03	5.263482e-04	5.263482e-04
6.000000e-01	1.000000e+00	1.908838e-02	8.695951e-04	8.695951e-04
1.000000e+00	1.400000e+00	1.970453e-02	8.368277e-04	8.368277e-04
1.400000e+00	1.800000e+00	1.779315e-02	7.681846e-04	7.681846e-04
1.800000e+00	2.400000e+00	1.346598e-02	5.417015e-04	5.417015e-04
2.400000e+00	3.200000e+00	7.861566e-03	3.442724e-04	3.442724e-04
3.200000e+00	4.000000e+00	3.955576e-03	2.408808e-04	2.408808e-04
4.000000e+00	6.000000e+00	1.590981e-03	9.064505e-05	9.064505e-05
6.000000e+00	8.000000e+00	3.747541e-04	4.243592e-05	4.243592e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208105]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208105]
Path=Test2[MUR1.0_MUF1.0_PDF99208105]
PlotOrder=2
ScaledBy=2.08003251356192331e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	9.330527e-03	5.246695e-04	5.246695e-04
6.000000e-01	1.000000e+00	1.905447e-02	8.668957e-04	8.668957e-04
1.000000e+00	1.400000e+00	1.968566e-02	8.345665e-04	8.345665e-04
1.400000e+00	1.800000e+00	1.776247e-02	7.660975e-04	7.660975e-04
1.800000e+00	2.400000e+00	1.344197e-02	5.401949e-04	5.401949e-04
2.400000e+00	3.200000e+00	7.845807e-03	3.433099e-04	3.433099e-04
3.200000e+00	4.000000e+00	3.945048e-03	2.401346e-04	2.401346e-04
4.000000e+00	6.000000e+00	1.585452e-03	9.031438e-05	9.031438e-05
6.000000e+00	8.000000e+00	3.734453e-04	4.228747e-05	4.228747e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208104]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208104]
Path=Test2[MUR1.0_MUF1.0_PDF99208104]
PlotOrder=2
ScaledBy=2.08003125954785979e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	9.120235e-03	5.193199e-04	5.193199e-04
6.000000e-01	1.000000e+00	1.869109e-02	8.582428e-04	8.582428e-04
1.000000e+00	1.400000e+00	1.926795e-02	8.244908e-04	8.244908e-04
1.400000e+00	1.800000e+00	1.746744e-02	7.575486e-04	7.575486e-04
1.800000e+00	2.400000e+00	1.323075e-02	5.342765e-04	5.342765e-04
2.400000e+00	3.200000e+00	7.729150e-03	3.396282e-04	3.396282e-04
3.200000e+00	4.000000e+00	3.895034e-03	2.377063e-04	2.377063e-04
4.000000e+00	6.000000e+00	1.572523e-03	8.967551e-05	8.967551e-05
6.000000e+00	8.000000e+00	3.704098e-04	4.194413e-05	4.194413e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208103]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208103]
Path=Test2[MUR1.0_MUF1.0_PDF99208103]
PlotOrder=2
ScaledBy=2.08003118973420863e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	9.262478e-03	5.230380e-04	5.230380e-04
6.000000e-01	1.000000e+00	1.892137e-02	8.641072e-04	8.641072e-04
1.000000e+00	1.400000e+00	1.956876e-02	8.318056e-04	8.318056e-04
1.400000e+00	1.800000e+00	1.766183e-02	7.638924e-04	7.638924e-04
1.800000e+00	2.400000e+00	1.336701e-02	5.387939e-04	5.387939e-04
2.400000e+00	3.200000e+00	7.810799e-03	3.423676e-04	3.423676e-04
3.200000e+00	4.000000e+00	3.930879e-03	2.395655e-04	2.395655e-04
4.000000e+00	6.000000e+00	1.579909e-03	9.003717e-05	9.003717e-05
6.000000e+00	8.000000e+00	3.730086e-04	4.223833e-05	4.223833e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208102]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208102]
Path=Test2[MUR1.0_MUF1.0_PDF99208102]
PlotOrder=2
ScaledBy=2.08001245569940891e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	9.058412e-03	5.183084e-04	5.183084e-04
6.000000e-01	1.000000e+00	1.862656e-02	8.565731e-04	8.565731e-04
1.000000e+00	1.400000e+00	1.915647e-02	8.203696e-04	8.203696e-04
1.400000e+00	1.800000e+00	1.749702e-02	7.572411e-04	7.572411e-04
1.800000e+00	2.400000e+00	1.328477e-02	5.323267e-04	5.323267e-04
2.400000e+00	3.200000e+00	7.717639e-03	3.386400e-04	3.386400e-04
3.200000e+00	4.000000e+00	3.872510e-03	2.358201e-04	2.358201e-04
4.000000e+00	6.000000e+00	1.561364e-03	8.920699e-05	8.920699e-05
6.000000e+00	8.000000e+00	3.661526e-04	4.147681e-05	4.147681e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208101]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208101]
Path=Test2[MUR1.0_MUF1.0_PDF99208101]
PlotOrder=2
ScaledBy=2.08002968950160588e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	9.006435e-03	5.170587e-04	5.170587e-04
6.000000e-01	1.000000e+00	1.843484e-02	8.535924e-04	8.535924e-04
1.000000e+00	1.400000e+00	1.909277e-02	8.211600e-04	8.211600e-04
1.400000e+00	1.800000e+00	1.728046e-02	7.551835e-04	7.551835e-04
1.800000e+00	2.400000e+00	1.309690e-02	5.332490e-04	5.332490e-04
2.400000e+00	3.200000e+00	7.669237e-03	3.384739e-04	3.384739e-04
3.200000e+00	4.000000e+00	3.869575e-03	2.368129e-04	2.368129e-04
4.000000e+00	6.000000e+00	1.561760e-03	8.913835e-05	8.913835e-05
6.000000e+00	8.000000e+00	3.705374e-04	4.196287e-05	4.196287e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208100]
Path=Test2[MUR1.0_MUF1.0_PDF99208100]
PlotOrder=2
ScaledBy=2.08003414028872512e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.993078e-03	5.185922e-04	5.185922e-04
6.000000e-01	1.000000e+00	1.844663e-02	8.564505e-04	8.564505e-04
1.000000e+00	1.400000e+00	1.904204e-02	8.227883e-04	8.227883e-04
1.400000e+00	1.800000e+00	1.727382e-02	7.562265e-04	7.562265e-04
1.800000e+00	2.400000e+00	1.308870e-02	5.341065e-04	5.341065e-04
2.400000e+00	3.200000e+00	7.674562e-03	3.392638e-04	3.392638e-04
3.200000e+00	4.000000e+00	3.878331e-03	2.376141e-04	2.376141e-04
4.000000e+00	6.000000e+00	1.569651e-03	8.960329e-05	8.960329e-05
6.000000e+00	8.000000e+00	3.716302e-04	4.208110e-05	4.208110e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208099]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208099]
Path=Test2[MUR1.0_MUF1.0_PDF99208099]
PlotOrder=2
ScaledBy=2.08002343657373050e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	9.233383e-03	5.210178e-04	5.210178e-04
6.000000e-01	1.000000e+00	1.889007e-02	8.612603e-04	8.612603e-04
1.000000e+00	1.400000e+00	1.951984e-02	8.280146e-04	8.280146e-04
1.400000e+00	1.800000e+00	1.767457e-02	7.615268e-04	7.615268e-04
1.800000e+00	2.400000e+00	1.338909e-02	5.362719e-04	5.362719e-04
2.400000e+00	3.200000e+00	7.800834e-03	3.409677e-04	3.409677e-04
3.200000e+00	4.000000e+00	3.919353e-03	2.384344e-04	2.384344e-04
4.000000e+00	6.000000e+00	1.575095e-03	8.975710e-05	8.975710e-05
6.000000e+00	8.000000e+00	3.708682e-04	4.199507e-05	4.199507e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208098]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208098]
Path=Test2[MUR1.0_MUF1.0_PDF99208098]
PlotOrder=2
ScaledBy=2.08003380789285521e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	9.336402e-03	5.269528e-04	5.269528e-04
6.000000e-01	1.000000e+00	1.908010e-02	8.705279e-04	8.705279e-04
1.000000e+00	1.400000e+00	1.969254e-02	8.374970e-04	8.374970e-04
1.400000e+00	1.800000e+00	1.779436e-02	7.689621e-04	7.689621e-04
1.800000e+00	2.400000e+00	1.346831e-02	5.422679e-04	5.422679e-04
2.400000e+00	3.200000e+00	7.865687e-03	3.446719e-04	3.446719e-04
3.200000e+00	4.000000e+00	3.959558e-03	2.412162e-04	2.412162e-04
4.000000e+00	6.000000e+00	1.593284e-03	9.079000e-05	9.079000e-05
6.000000e+00	8.000000e+00	3.753943e-04	4.250892e-05	4.250892e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208097]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208097]
Path=Test2[MUR1.0_MUF1.0_PDF99208097]
PlotOrder=2
ScaledBy=2.08003323300376080e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	9.335043e-03	5.258091e-04	5.258091e-04
6.000000e-01	1.000000e+00	1.906961e-02	8.687243e-04	8.687243e-04
1.000000e+00	1.400000e+00	1.969554e-02	8.360973e-04	8.360973e-04
1.400000e+00	1.800000e+00	1.778038e-02	7.676062e-04	7.676062e-04
1.800000e+00	2.400000e+00	1.345640e-02	5.412950e-04	5.412950e-04
2.400000e+00	3.200000e+00	7.856240e-03	3.439932e-04	3.439932e-04
3.200000e+00	4.000000e+00	3.952194e-03	2.406681e-04	2.406681e-04
4.000000e+00	6.000000e+00	1.589198e-03	9.054000e-05	9.054000e-05
6.000000e+00	8.000000e+00	3.744195e-04	4.239785e-05	4.239785e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208096]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208096]
Path=Test2[MUR1.0_MUF1.0_PDF99208096]
PlotOrder=2
ScaledBy=2.08003291696092091e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	9.228397e-03	5.230749e-04	5.230749e-04
6.000000e-01	1.000000e+00	1.886996e-02	8.640743e-04	8.640743e-04
1.000000e+00	1.400000e+00	1.950135e-02	8.313821e-04	8.313821e-04
1.400000e+00	1.800000e+00	1.762818e-02	7.638365e-04	7.638365e-04
1.800000e+00	2.400000e+00	1.334835e-02	5.388143e-04	5.388143e-04
2.400000e+00	3.200000e+00	7.798329e-03	3.423110e-04	3.423110e-04
3.200000e+00	4.000000e+00	3.926856e-03	2.394475e-04	2.394475e-04
4.000000e+00	6.000000e+00	1.581825e-03	9.016059e-05	9.016059e-05
6.000000e+00	8.000000e+00	3.732447e-04	4.226395e-05	4.226395e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208095]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208095]
Path=Test2[MUR1.0_MUF1.0_PDF99208095]
PlotOrder=2
ScaledBy=2.08003130725922378e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	9.309693e-03	5.253775e-04	5.253775e-04
6.000000e-01	1.000000e+00	1.903571e-02	8.682007e-04	8.682007e-04
1.000000e+00	1.400000e+00	1.963592e-02	8.347676e-04	8.347676e-04
1.400000e+00	1.800000e+00	1.775497e-02	7.664958e-04	7.664958e-04
1.800000e+00	2.400000e+00	1.343816e-02	5.403541e-04	5.403541e-04
2.400000e+00	3.200000e+00	7.847350e-03	3.436062e-04	3.436062e-04
3.200000e+00	4.000000e+00	3.949555e-03	2.405868e-04	2.405868e-04
4.000000e+00	6.000000e+00	1.588391e-03	9.052103e-05	9.052103e-05
6.000000e+00	8.000000e+00	3.740545e-04	4.235745e-05	4.235745e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208094]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208094]
Path=Test2[MUR1.0_MUF1.0_PDF99208094]
PlotOrder=2
ScaledBy=2.08003075636998244e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	9.326575e-03	5.258751e-04	5.258751e-04
6.000000e-01	1.000000e+00	1.906765e-02	8.690192e-04	8.690192e-04
1.000000e+00	1.400000e+00	1.967135e-02	8.355814e-04	8.355814e-04
1.400000e+00	1.800000e+00	1.778872e-02	7.673727e-04	7.673727e-04
1.800000e+00	2.400000e+00	1.346580e-02	5.408658e-04	5.408658e-04
2.400000e+00	3.200000e+00	7.859616e-03	3.439309e-04	3.439309e-04
3.200000e+00	4.000000e+00	3.954133e-03	2.407648e-04	2.407648e-04
4.000000e+00	6.000000e+00	1.589851e-03	9.059735e-05	9.059735e-05
6.000000e+00	8.000000e+00	3.743015e-04	4.238539e-05	4.238539e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208093]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208093]
Path=Test2[MUR1.0_MUF1.0_PDF99208093]
PlotOrder=2
ScaledBy=2.08003375810958756e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	9.262740e-03	5.241426e-04	5.241426e-04
6.000000e-01	1.000000e+00	1.893373e-02	8.658215e-04	8.658215e-04
1.000000e+00	1.400000e+00	1.956267e-02	8.331990e-04	8.331990e-04
1.400000e+00	1.800000e+00	1.767396e-02	7.652817e-04	7.652817e-04
1.800000e+00	2.400000e+00	1.338008e-02	5.398307e-04	5.398307e-04
2.400000e+00	3.200000e+00	7.816691e-03	3.429713e-04	3.429713e-04
3.200000e+00	4.000000e+00	3.935371e-03	2.399018e-04	2.399018e-04
4.000000e+00	6.000000e+00	1.584753e-03	9.031691e-05	9.031691e-05
6.000000e+00	8.000000e+00	3.737793e-04	4.232487e-05	4.232487e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208092]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208092]
Path=Test2[MUR1.0_MUF1.0_PDF99208092]
PlotOrder=2
ScaledBy=2.08002032423632528e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.964527e-03	5.128976e-04	5.128976e-04
6.000000e-01	1.000000e+00	1.836361e-02	8.476773e-04	8.476773e-04
1.000000e+00	1.400000e+00	1.902588e-02	8.149881e-04	8.149881e-04
1.400000e+00	1.800000e+00	1.723638e-02	7.498196e-04	7.498196e-04
1.800000e+00	2.400000e+00	1.306290e-02	5.290316e-04	5.290316e-04
2.400000e+00	3.200000e+00	7.638596e-03	3.360139e-04	3.360139e-04
3.200000e+00	4.000000e+00	3.850079e-03	2.352429e-04	2.352429e-04
4.000000e+00	6.000000e+00	1.551167e-03	8.848592e-05	8.848592e-05
6.000000e+00	8.000000e+00	3.676427e-04	4.162927e-05	4.162927e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208091]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208091]
Path=Test2[MUR1.0_MUF1.0_PDF99208091]
PlotOrder=2
ScaledBy=2.08003159171583270e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.855568e-03	5.130692e-04	5.130692e-04
6.000000e-01	1.000000e+00	1.820526e-02	8.479118e-04	8.479118e-04
1.000000e+00	1.400000e+00	1.878487e-02	8.138508e-04	8.138508e-04
1.400000e+00	1.800000e+00	1.708683e-02	7.484539e-04	7.484539e-04
1.800000e+00	2.400000e+00	1.295169e-02	5.283042e-04	5.283042e-04
2.400000e+00	3.200000e+00	7.591436e-03	3.357706e-04	3.357706e-04
3.200000e+00	4.000000e+00	3.837511e-03	2.351955e-04	2.351955e-04
4.000000e+00	6.000000e+00	1.555171e-03	8.880343e-05	8.880343e-05
6.000000e+00	8.000000e+00	3.677785e-04	4.164368e-05	4.164368e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208090]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208090]
Path=Test2[MUR1.0_MUF1.0_PDF99208090]
PlotOrder=2
ScaledBy=2.08001750284750133e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.290837e-03	4.954652e-04	4.954652e-04
6.000000e-01	1.000000e+00	1.715084e-02	8.192493e-04	8.192493e-04
1.000000e+00	1.400000e+00	1.775023e-02	7.859750e-04	7.859750e-04
1.400000e+00	1.800000e+00	1.626504e-02	7.235187e-04	7.235187e-04
1.800000e+00	2.400000e+00	1.235553e-02	5.110322e-04	5.110322e-04
2.400000e+00	3.200000e+00	7.266580e-03	3.245516e-04	3.245516e-04
3.200000e+00	4.000000e+00	3.688513e-03	2.275598e-04	2.275598e-04
4.000000e+00	6.000000e+00	1.502910e-03	8.601936e-05	8.601936e-05
6.000000e+00	8.000000e+00	3.582968e-04	4.057176e-05	4.057176e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208089]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208089]
Path=Test2[MUR1.0_MUF1.0_PDF99208089]
PlotOrder=2
ScaledBy=2.08001783199114966e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.332762e-03	4.960311e-04	4.960311e-04
6.000000e-01	1.000000e+00	1.722426e-02	8.202157e-04	8.202157e-04
1.000000e+00	1.400000e+00	1.783092e-02	7.869648e-04	7.869648e-04
1.400000e+00	1.800000e+00	1.632148e-02	7.245095e-04	7.245095e-04
1.800000e+00	2.400000e+00	1.239615e-02	5.116875e-04	5.116875e-04
2.400000e+00	3.200000e+00	7.286280e-03	3.249680e-04	3.249680e-04
3.200000e+00	4.000000e+00	3.695630e-03	2.277975e-04	2.277975e-04
4.000000e+00	6.000000e+00	1.504457e-03	8.608040e-05	8.608040e-05
6.000000e+00	8.000000e+00	3.584284e-04	4.058650e-05	4.058650e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208088]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208088]
Path=Test2[MUR1.0_MUF1.0_PDF99208088]
PlotOrder=2
ScaledBy=2.08002050387334182e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.527948e-03	5.033819e-04	5.033819e-04
6.000000e-01	1.000000e+00	1.759240e-02	8.319995e-04	8.319995e-04
1.000000e+00	1.400000e+00	1.818573e-02	7.983291e-04	7.983291e-04
1.400000e+00	1.800000e+00	1.660718e-02	7.345485e-04	7.345485e-04
1.800000e+00	2.400000e+00	1.260333e-02	5.187949e-04	5.187949e-04
2.400000e+00	3.200000e+00	7.402000e-03	3.294742e-04	3.294742e-04
3.200000e+00	4.000000e+00	3.752411e-03	2.309602e-04	2.309602e-04
4.000000e+00	6.000000e+00	1.525291e-03	8.722709e-05	8.722709e-05
6.000000e+00	8.000000e+00	3.630787e-04	4.111188e-05	4.111188e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208087]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208087]
Path=Test2[MUR1.0_MUF1.0_PDF99208087]
PlotOrder=2
ScaledBy=2.08002183633580555e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.560883e-03	5.013531e-04	5.013531e-04
6.000000e-01	1.000000e+00	1.763709e-02	8.289802e-04	8.289802e-04
1.000000e+00	1.400000e+00	1.825135e-02	7.954912e-04	7.954912e-04
1.400000e+00	1.800000e+00	1.664591e-02	7.324721e-04	7.324721e-04
1.800000e+00	2.400000e+00	1.263112e-02	5.170634e-04	5.170634e-04
2.400000e+00	3.200000e+00	7.410279e-03	3.285480e-04	3.285480e-04
3.200000e+00	4.000000e+00	3.748539e-03	2.301972e-04	2.301972e-04
4.000000e+00	6.000000e+00	1.520502e-03	8.688039e-05	8.688039e-05
6.000000e+00	8.000000e+00	3.607978e-04	4.085272e-05	4.085272e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208086]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208086]
Path=Test2[MUR1.0_MUF1.0_PDF99208086]
PlotOrder=2
ScaledBy=2.08001778093997402e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.274963e-03	4.950554e-04	4.950554e-04
6.000000e-01	1.000000e+00	1.712206e-02	8.185727e-04	8.185727e-04
1.000000e+00	1.400000e+00	1.771790e-02	7.852783e-04	7.852783e-04
1.400000e+00	1.800000e+00	1.624113e-02	7.228717e-04	7.228717e-04
1.800000e+00	2.400000e+00	1.233796e-02	5.105832e-04	5.105832e-04
2.400000e+00	3.200000e+00	7.257530e-03	3.242705e-04	3.242705e-04
3.200000e+00	4.000000e+00	3.684739e-03	2.273822e-04	2.273822e-04
4.000000e+00	6.000000e+00	1.501793e-03	8.596233e-05	8.596233e-05
6.000000e+00	8.000000e+00	3.580326e-04	4.054177e-05	4.054177e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208085]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208085]
Path=Test2[MUR1.0_MUF1.0_PDF99208085]
PlotOrder=2
ScaledBy=2.08001685162962220e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.339740e-03	4.950544e-04	4.950544e-04
6.000000e-01	1.000000e+00	1.722867e-02	8.186368e-04	8.186368e-04
1.000000e+00	1.400000e+00	1.783928e-02	7.855557e-04	7.855557e-04
1.400000e+00	1.800000e+00	1.631705e-02	7.231712e-04	7.231712e-04
1.800000e+00	2.400000e+00	1.239134e-02	5.107352e-04	5.107352e-04
2.400000e+00	3.200000e+00	7.280707e-03	3.244028e-04	3.244028e-04
3.200000e+00	4.000000e+00	3.690528e-03	2.273393e-04	2.273393e-04
4.000000e+00	6.000000e+00	1.501325e-03	8.588358e-05	8.588358e-05
6.000000e+00	8.000000e+00	3.575423e-04	4.048613e-05	4.048613e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208084]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208084]
Path=Test2[MUR1.0_MUF1.0_PDF99208084]
PlotOrder=2
ScaledBy=2.08002117519652606e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.831733e-03	5.087397e-04	5.087397e-04
6.000000e-01	1.000000e+00	1.811648e-02	8.411425e-04	8.411425e-04
1.000000e+00	1.400000e+00	1.881960e-02	8.083498e-04	8.083498e-04
1.400000e+00	1.800000e+00	1.708787e-02	7.451793e-04	7.451793e-04
1.800000e+00	2.400000e+00	1.295981e-02	5.252715e-04	5.252715e-04
2.400000e+00	3.200000e+00	7.576805e-03	3.336481e-04	3.336481e-04
3.200000e+00	4.000000e+00	3.816521e-03	2.333627e-04	2.333627e-04
4.000000e+00	6.000000e+00	1.540275e-03	8.788184e-05	8.788184e-05
6.000000e+00	8.000000e+00	3.646240e-04	4.128588e-05	4.128588e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208083]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208083]
Path=Test2[MUR1.0_MUF1.0_PDF99208083]
PlotOrder=2
ScaledBy=2.08002770920699925e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.727480e-03	5.107836e-04	5.107836e-04
6.000000e-01	1.000000e+00	1.798304e-02	8.438787e-04	8.438787e-04
1.000000e+00	1.400000e+00	1.850814e-02	8.098634e-04	8.098634e-04
1.400000e+00	1.800000e+00	1.687314e-02	7.438126e-04	7.438126e-04
1.800000e+00	2.400000e+00	1.279218e-02	5.254948e-04	5.254948e-04
2.400000e+00	3.200000e+00	7.514194e-03	3.339325e-04	3.339325e-04
3.200000e+00	4.000000e+00	3.810546e-03	2.342450e-04	2.342450e-04
4.000000e+00	6.000000e+00	1.547975e-03	8.847534e-05	8.847534e-05
6.000000e+00	8.000000e+00	3.674820e-04	4.160948e-05	4.160948e-05
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF99208082]
Path=Test2[MUR1.0_MUF1.0_PDF99208082]
PlotOrder=2
ScaledBy=2.08002472747247451e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.777103e-03	5.096567e-04	5.096567e-04
6.000000e-01	1.000000e+00	1.804698e-02	8.423806e-04	8.423806e-04
1.000000e+00	1.400000e+00	1.865699e-02	8.086613e-04	8.086613e-04
1.400000e+00	1.800000e+00	1.697576e-02	7.441565e-04	7.441565e-04
1.800000e+00	2.400000e+00	1.287243e-02	5.252632e-04	5.252632e-04
2.400000e+00	3.200000e+00	7.544257e-03	3.337118e-04	3.337118e-04
3.200000e+00	4.000000e+00	3.813470e-03	2.337964e-04	2.337964e-04
4.000000e+00	6.000000e+00	1.544255e-03	8.818540e-05	8.818540e-05
6.000000e+00	8.000000e+00	3.660996e-04	4.145261e-05	4.145261e-05
# END HISTO1D


# BEGIN HISTO1D /Test2
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2
Path=Test2
PlotOrder=2
ScaledBy=2.08002496029952710e-13
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.777045e-03	5.096162e-04	5.096162e-04
6.000000e-01	1.000000e+00	1.804692e-02	8.424013e-04	8.424013e-04
1.000000e+00	1.400000e+00	1.865709e-02	8.087116e-04	8.087116e-04
1.400000e+00	1.800000e+00	1.696739e-02	7.439775e-04	7.439775e-04
1.800000e+00	2.400000e+00	1.287613e-02	5.252275e-04	5.252275e-04
2.400000e+00	3.200000e+00	7.544974e-03	3.337498e-04	3.337498e-04
3.200000e+00	4.000000e+00	3.813556e-03	2.337987e-04	2.337987e-04
4.000000e+00	6.000000e+00	1.544197e-03	8.818488e-05	8.818488e-05
6.000000e+00	8.000000e+00	3.661013e-04	4.145282e-05	4.145282e-05
# END HISTO1D



==> anc/Fig3_pp.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=1
RatioPlot=0
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=3.0
RatioPlotYMin=0.3
LegendXPos=0.42
LegendYPos=0.94
Title=$\text{pp} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV ($1.1 < m_{\rm ee} < 2.7$ GeV)
XLabel=
YLabel=$\text{d}\sigma / \text{d} p_{T,ee}$ [mb / GeV]
PlotXTickLabels=0
RatioPlotXTickLabels=0
YMax=0.001
DrawOnly=Test2[_VarBand] Test1[_VarBand] /ALICE_2020_I1797621/d05-x01-y01 Test2 Test1
LegendOnly=/ALICE_2020_I1797621/d05-x01-y01 Test2 Test1
# END PLOT

# BEGIN HISTO1D /ALICE_2020_I1797621/d05-x01-y01
ConnectBins=0
ErrorBars=1
IsRef=1
Path=/ALICE_2020_I1797621/d05-x01-y01
PolyMarker=*
Title=ALICE Run 2
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.438220e-04	4.667829e-05	4.667829e-05
3.000000e-01	6.000000e-01	2.732360e-04	7.410475e-05	7.410475e-05
6.000000e-01	9.000000e-01	4.689300e-04	7.794865e-05	7.794865e-05
9.000000e-01	1.200000e+00	4.303940e-04	7.116040e-05	7.116040e-05
1.200000e+00	1.600000e+00	3.062030e-04	5.066342e-05	5.066342e-05
1.600000e+00	2.000000e+00	2.361040e-04	3.958998e-05	3.958998e-05
2.000000e+00	2.800000e+00	1.500750e-04	1.909649e-05	1.909649e-05
2.800000e+00	4.000000e+00	7.819390e-05	8.775800e-06	8.775800e-06
4.000000e+00	6.000000e+00	2.149290e-05	3.267928e-06	3.267928e-06
6.000000e+00	8.000000e+00	9.812360e-06	1.717754e-06	1.717754e-06
# END HISTO1D


# BEGIN HISTO1D /Test2[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
BandComponentPDF=MUR1.0_MUF1.0_PDF.*
ErrorBandColor=purple
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=purple
LineStyle=solid
Name=Test2[_VarBand]
Path=Test2[_VarBand]
PlotOrder=2
Title=$\gamma^*/Z $ fix NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.955372e-05	1.325226e-05	9.540417e-06
3.000000e-01	6.000000e-01	7.057367e-05	3.136153e-05	2.384812e-05
6.000000e-01	9.000000e-01	9.633223e-05	4.085437e-05	3.019174e-05
9.000000e-01	1.200000e+00	1.139353e-04	4.006705e-05	3.171154e-05
1.200000e+00	1.600000e+00	1.088885e-04	3.670127e-05	2.970534e-05
1.600000e+00	2.000000e+00	9.156810e-05	2.664783e-05	2.174999e-05
2.000000e+00	2.800000e+00	6.201438e-05	1.633173e-05	1.378008e-05
2.800000e+00	4.000000e+00	2.636418e-05	3.814366e-06	4.064471e-06
4.000000e+00	6.000000e+00	7.073515e-06	4.936524e-07	7.382023e-07
6.000000e+00	8.000000e+00	1.828939e-06	2.345234e-07	2.943388e-07
# END HISTO1D


# BEGIN HISTO1D /Test2
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2
Path=Test2
PlotOrder=2
ScaledBy=5.13113908722166774e-16
Title=$\gamma^*/Z $ fix NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.955372e-05	1.893706e-06	1.893706e-06
3.000000e-01	6.000000e-01	7.057367e-05	2.997476e-06	2.997476e-06
6.000000e-01	9.000000e-01	9.633223e-05	3.434396e-06	3.434396e-06
9.000000e-01	1.200000e+00	1.139353e-04	3.599400e-06	3.599400e-06
1.200000e+00	1.600000e+00	1.088885e-04	2.976740e-06	2.976740e-06
1.600000e+00	2.000000e+00	9.156810e-05	2.723222e-06	2.723222e-06
2.000000e+00	2.800000e+00	6.201438e-05	1.536864e-06	1.536864e-06
2.800000e+00	4.000000e+00	2.636418e-05	7.880678e-07	7.880678e-07
4.000000e+00	6.000000e+00	7.073515e-06	3.006164e-07	3.006164e-07
6.000000e+00	8.000000e+00	1.828939e-06	1.488370e-07	1.488370e-07
# END HISTO1D


# BEGIN HISTO1D /Test1[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
BandComponentPDF=MUR1.0_MUF1.0_PDF.*
ErrorBandColor=gray
ErrorBandOpacity=0.5
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=gray
LineStyle=solid
Name=Test1[_VarBand]
Path=Test1[_VarBand]
PlotOrder=1
Title=$\gamma^*/Z $ fix NLO LHE
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.023864e-04	5.343476e-05	3.771411e-05
3.000000e-01	6.000000e-01	2.333571e-04	1.244185e-04	8.352733e-05
6.000000e-01	9.000000e-01	1.568902e-04	3.305169e-05	3.371717e-05
9.000000e-01	1.200000e+00	9.729940e-05	1.546492e-05	1.625683e-05
1.200000e+00	1.600000e+00	5.850075e-05	7.625583e-06	7.771181e-06
1.600000e+00	2.000000e+00	4.136235e-05	5.477063e-06	5.651137e-06
2.000000e+00	2.800000e+00	2.286133e-05	2.050532e-06	2.610532e-06
2.800000e+00	4.000000e+00	8.962850e-06	6.685386e-07	1.083132e-06
4.000000e+00	6.000000e+00	3.875827e-06	3.611884e-07	4.758945e-07
6.000000e+00	8.000000e+00	1.090077e-06	1.562500e-07	1.917818e-07
# END HISTO1D


# BEGIN HISTO1D /Test1
ErrorBars=1
LineColor=gray
LineStyle=solid
Name=Test1
Path=Test1
PlotOrder=1
ScaledBy=5.13104430605447872e-16
Title=$\gamma^*/Z $ fix NLO LHE
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.023864e-04	3.991846e-06	3.991846e-06
3.000000e-01	6.000000e-01	2.333571e-04	5.459793e-06	5.459793e-06
6.000000e-01	9.000000e-01	1.568902e-04	3.772680e-06	3.772680e-06
9.000000e-01	1.200000e+00	9.729940e-05	2.907991e-06	2.907991e-06
1.200000e+00	1.600000e+00	5.850075e-05	1.911235e-06	1.911235e-06
1.600000e+00	2.000000e+00	4.136235e-05	1.594230e-06	1.594230e-06
2.000000e+00	2.800000e+00	2.286133e-05	8.320087e-07	8.320087e-07
2.800000e+00	4.000000e+00	8.962850e-06	4.253580e-07	4.253580e-07
4.000000e+00	6.000000e+00	3.875827e-06	2.166653e-07	2.166653e-07
6.000000e+00	8.000000e+00	1.090077e-06	1.149041e-07	1.149041e-07
# END HISTO1D



==> anc/Fig3_pp_pdf.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=0
RatioPlot=1
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=1.5
RatioPlotYMin=0.5
LegendXPos=0.50
LegendYPos=0.94
Title=
XLabel=$p_{T,ee}$ [GeV]
YLabel=$\text{d}\sigma / \text{d} p_{T,ee}$ [mb / GeV]
RatioPlotYLabel=PDF Ratio
DrawOnly=Test2[_VarBand] Test2
LegendOnly=Test2
RatioPlotReference=Test2
# END PLOT

# BEGIN HISTO1D /Test2[_VarBand]
BandComponentPDF=MUR1.0_MUF1.0_PDF.*
ErrorBandColor=purple
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=purple
LineStyle=solid
Name=Test2[_VarBand]
Path=Test2[_VarBand]
PlotOrder=2
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.955372e-05	2.996920e-06	3.007501e-06
3.000000e-01	6.000000e-01	7.057367e-05	6.072038e-06	6.194008e-06
6.000000e-01	9.000000e-01	9.633223e-05	7.386366e-06	7.618065e-06
9.000000e-01	1.200000e+00	1.139353e-04	7.994093e-06	8.180733e-06
1.200000e+00	1.600000e+00	1.088885e-04	7.500625e-06	7.620063e-06
1.600000e+00	2.000000e+00	9.156810e-05	5.547859e-06	5.718315e-06
2.000000e+00	2.800000e+00	6.201438e-05	3.418187e-06	3.592809e-06
2.800000e+00	4.000000e+00	2.636418e-05	1.284701e-06	1.283686e-06
4.000000e+00	6.000000e+00	7.073515e-06	3.330792e-07	3.339330e-07
6.000000e+00	8.000000e+00	1.828939e-06	1.513051e-07	1.511940e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR2.0_MUF2.0_PDF27100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR2.0_MUF2.0_PDF27100]
Path=Test2[MUR2.0_MUF2.0_PDF27100]
PlotOrder=2
ScaledBy=5.13114565583239415e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	3.860770e-05	2.191326e-06	2.191326e-06
3.000000e-01	6.000000e-01	9.360337e-05	3.458715e-06	3.458715e-06
6.000000e-01	9.000000e-01	1.255471e-04	3.928941e-06	3.928941e-06
9.000000e-01	1.200000e+00	1.445734e-04	4.122405e-06	4.122405e-06
1.200000e+00	1.600000e+00	1.375999e-04	3.882365e-06	3.882365e-06
1.600000e+00	2.000000e+00	1.125529e-04	3.132582e-06	3.132582e-06
2.000000e+00	2.800000e+00	7.531785e-05	1.869364e-06	1.869364e-06
2.800000e+00	4.000000e+00	3.022062e-05	9.136207e-07	9.136207e-07
4.000000e+00	6.000000e+00	7.431880e-06	3.155316e-07	3.155316e-07
6.000000e+00	8.000000e+00	1.827287e-06	1.490076e-07	1.490076e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR2.0_MUF1.0_PDF27100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR2.0_MUF1.0_PDF27100]
Path=Test2[MUR2.0_MUF1.0_PDF27100]
PlotOrder=2
ScaledBy=5.18906986393515823e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	3.792373e-05	2.067841e-06	2.067841e-06
3.000000e-01	6.000000e-01	9.052237e-05	3.166707e-06	3.166707e-06
6.000000e-01	9.000000e-01	1.223572e-04	3.700886e-06	3.700886e-06
9.000000e-01	1.200000e+00	1.392375e-04	3.847519e-06	3.847519e-06
1.200000e+00	1.600000e+00	1.320118e-04	3.935291e-06	3.935291e-06
1.600000e+00	2.000000e+00	1.082629e-04	2.935053e-06	2.935053e-06
2.000000e+00	2.800000e+00	7.220578e-05	1.984451e-06	1.984451e-06
2.800000e+00	4.000000e+00	2.826909e-05	8.743176e-07	8.743176e-07
4.000000e+00	6.000000e+00	6.761525e-06	2.841753e-07	2.841753e-07
6.000000e+00	8.000000e+00	1.649752e-06	1.345560e-07	1.345560e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF2.0_PDF27100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF2.0_PDF27100]
Path=Test2[MUR1.0_MUF2.0_PDF27100]
PlotOrder=2
ScaledBy=5.13132379299094308e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.620908e-05	2.465265e-06	2.465265e-06
3.000000e-01	6.000000e-01	6.436977e-05	3.794877e-06	3.794877e-06
6.000000e-01	9.000000e-01	8.713040e-05	4.438506e-06	4.438506e-06
9.000000e-01	1.200000e+00	1.069266e-04	4.466210e-06	4.466210e-06
1.200000e+00	1.600000e+00	1.032137e-04	3.898863e-06	3.898863e-06
1.600000e+00	2.000000e+00	8.730105e-05	3.393210e-06	3.393210e-06
2.000000e+00	2.800000e+00	5.988359e-05	2.096203e-06	2.096203e-06
2.800000e+00	4.000000e+00	2.708056e-05	9.724522e-07	9.724522e-07
4.000000e+00	6.000000e+00	7.731870e-06	3.404042e-07	3.404042e-07
6.000000e+00	8.000000e+00	2.039460e-06	1.660681e-07	1.660681e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF0.5_PDF27100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF0.5_PDF27100]
Path=Test2[MUR1.0_MUF0.5_PDF27100]
PlotOrder=2
ScaledBy=5.58527535708230718e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	3.184509e-05	1.799583e-06	1.799583e-06
3.000000e-01	6.000000e-01	7.480200e-05	2.711145e-06	2.711145e-06
6.000000e-01	9.000000e-01	1.027766e-04	3.244413e-06	3.244413e-06
9.000000e-01	1.200000e+00	1.191332e-04	3.378527e-06	3.378527e-06
1.200000e+00	1.600000e+00	1.132581e-04	2.937848e-06	2.937848e-06
1.600000e+00	2.000000e+00	9.505585e-05	2.564653e-06	2.564653e-06
2.000000e+00	2.800000e+00	6.406980e-05	1.611868e-06	1.611868e-06
2.800000e+00	4.000000e+00	2.620299e-05	7.483644e-07	7.483644e-07
4.000000e+00	6.000000e+00	6.766135e-06	2.827818e-07	2.827818e-07
6.000000e+00	8.000000e+00	1.730355e-06	1.409435e-07	1.409435e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR0.5_MUF1.0_PDF27100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR0.5_MUF1.0_PDF27100]
Path=Test2[MUR0.5_MUF1.0_PDF27100]
PlotOrder=2
ScaledBy=5.13131195739306339e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.664478e-05	2.605736e-06	2.605736e-06
3.000000e-01	6.000000e-01	3.980557e-05	4.231618e-06	4.231618e-06
6.000000e-01	9.000000e-01	5.615113e-05	4.824082e-06	4.824082e-06
9.000000e-01	1.200000e+00	7.467380e-05	4.765193e-06	4.765193e-06
1.200000e+00	1.600000e+00	7.296187e-05	5.126184e-06	5.126184e-06
1.600000e+00	2.000000e+00	6.550418e-05	3.606764e-06	3.606764e-06
2.000000e+00	2.800000e+00	4.604436e-05	2.603582e-06	2.603582e-06
2.800000e+00	4.000000e+00	2.323625e-05	1.125211e-06	1.125211e-06
4.000000e+00	6.000000e+00	7.475585e-06	3.423072e-07	3.423072e-07
6.000000e+00	8.000000e+00	2.081478e-06	1.699308e-07	1.699308e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR0.5_MUF0.5_PDF27100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR0.5_MUF0.5_PDF27100]
Path=Test2[MUR0.5_MUF0.5_PDF27100]
PlotOrder=2
ScaledBy=5.13107751168390052e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.167619e-05	1.748034e-06	1.748034e-06
3.000000e-01	6.000000e-01	5.039200e-05	2.912444e-06	2.912444e-06
6.000000e-01	9.000000e-01	7.078110e-05	3.271702e-06	3.271702e-06
9.000000e-01	1.200000e+00	8.686323e-05	3.365561e-06	3.365561e-06
1.200000e+00	1.600000e+00	8.343252e-05	3.098469e-06	3.098469e-06
1.600000e+00	2.000000e+00	7.289648e-05	2.539969e-06	2.539969e-06
2.000000e+00	2.800000e+00	5.013324e-05	1.546287e-06	1.546287e-06
2.800000e+00	4.000000e+00	2.277267e-05	7.834119e-07	7.834119e-07
4.000000e+00	6.000000e+00	6.709165e-06	2.911133e-07	2.911133e-07
6.000000e+00	8.000000e+00	1.819739e-06	1.484389e-07	1.484389e-07
# END HISTO1D


# BEGIN HISTO1D /Test2
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2
Path=Test2
PlotOrder=2
ScaledBy=5.13113908722166774e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.955372e-05	1.893706e-06	1.893706e-06
3.000000e-01	6.000000e-01	7.057367e-05	2.997476e-06	2.997476e-06
6.000000e-01	9.000000e-01	9.633223e-05	3.434396e-06	3.434396e-06
9.000000e-01	1.200000e+00	1.139353e-04	3.599400e-06	3.599400e-06
1.200000e+00	1.600000e+00	1.088885e-04	2.976740e-06	2.976740e-06
1.600000e+00	2.000000e+00	9.156810e-05	2.723222e-06	2.723222e-06
2.000000e+00	2.800000e+00	6.201438e-05	1.536864e-06	1.536864e-06
2.800000e+00	4.000000e+00	2.636418e-05	7.880678e-07	7.880678e-07
4.000000e+00	6.000000e+00	7.073515e-06	3.006164e-07	3.006164e-07
6.000000e+00	8.000000e+00	1.828939e-06	1.488370e-07	1.488370e-07
# END HISTO1D



==> anc/Fig3_pp_scale.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=0
RatioPlot=1
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=2.00
RatioPlotYMin=0.00
LegendXPos=0.50
LegendYPos=0.94
Title=
XLabel=
YLabel=$\text{d}\sigma / \text{d} p_{T,ee}$ [mb / GeV]
RatioPlotYLabel=Scale Ratio
PlotXTickLabels=0
RatioPlotXTickLabels=0
DrawOnly=Test2[_VarBand] Test2
LegendOnly=Test2
RatioPlotReference=Test2
# END PLOT

# BEGIN HISTO1D /Test2[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
ErrorBandColor=purple
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=purple
LineStyle=solid
Name=Test2[_VarBand]
Path=Test2[_VarBand]
PlotOrder=2
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.955372e-05	1.304711e-05	9.249898e-06
3.000000e-01	6.000000e-01	7.057367e-05	3.091376e-05	2.322395e-05
6.000000e-01	9.000000e-01	9.633223e-05	4.032761e-05	2.941601e-05
9.000000e-01	1.200000e+00	1.139353e-04	3.942611e-05	3.084887e-05
1.200000e+00	1.600000e+00	1.088885e-04	3.604976e-05	2.886525e-05
1.600000e+00	2.000000e+00	9.156810e-05	2.620580e-05	2.116078e-05
2.000000e+00	2.800000e+00	6.201438e-05	1.604379e-05	1.339195e-05
2.800000e+00	4.000000e+00	2.636418e-05	3.676953e-06	3.936131e-06
4.000000e+00	6.000000e+00	7.073515e-06	4.723570e-07	7.237414e-07
6.000000e+00	8.000000e+00	1.828939e-06	2.329387e-07	2.931350e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27164]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27164]
Path=Test2[MUR1.0_MUF1.0_PDF27164]
PlotOrder=2
ScaledBy=5.13113940855067684e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.958472e-05	1.896033e-06	1.896033e-06
3.000000e-01	6.000000e-01	7.074293e-05	3.005951e-06	3.005951e-06
6.000000e-01	9.000000e-01	9.664007e-05	3.443062e-06	3.443062e-06
9.000000e-01	1.200000e+00	1.143140e-04	3.611285e-06	3.611285e-06
1.200000e+00	1.600000e+00	1.091866e-04	2.986077e-06	2.986077e-06
1.600000e+00	2.000000e+00	9.187055e-05	2.730396e-06	2.730396e-06
2.000000e+00	2.800000e+00	6.222549e-05	1.541558e-06	1.541558e-06
2.800000e+00	4.000000e+00	2.644012e-05	7.903677e-07	7.903677e-07
4.000000e+00	6.000000e+00	7.090320e-06	3.013483e-07	3.013483e-07
6.000000e+00	8.000000e+00	1.832919e-06	1.491611e-07	1.491611e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27163]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27163]
Path=Test2[MUR1.0_MUF1.0_PDF27163]
PlotOrder=2
ScaledBy=5.13113626841096639e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.967473e-05	1.896232e-06	1.896232e-06
3.000000e-01	6.000000e-01	7.086403e-05	3.001610e-06	3.001610e-06
6.000000e-01	9.000000e-01	9.675257e-05	3.438834e-06	3.438834e-06
9.000000e-01	1.200000e+00	1.143718e-04	3.606015e-06	3.606015e-06
1.200000e+00	1.600000e+00	1.092942e-04	2.982887e-06	2.982887e-06
1.600000e+00	2.000000e+00	9.193745e-05	2.728710e-06	2.728710e-06
2.000000e+00	2.800000e+00	6.228279e-05	1.540786e-06	1.540786e-06
2.800000e+00	4.000000e+00	2.643566e-05	7.895764e-07	7.895764e-07
4.000000e+00	6.000000e+00	7.088000e-06	3.011958e-07	3.011958e-07
6.000000e+00	8.000000e+00	1.831259e-06	1.490293e-07	1.490293e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27162]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27162]
Path=Test2[MUR1.0_MUF1.0_PDF27162]
PlotOrder=2
ScaledBy=5.13115690837984783e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.993877e-05	1.905242e-06	1.905242e-06
3.000000e-01	6.000000e-01	7.137077e-05	3.005251e-06	3.005251e-06
6.000000e-01	9.000000e-01	9.733287e-05	3.447669e-06	3.447669e-06
9.000000e-01	1.200000e+00	1.150678e-04	3.613104e-06	3.613104e-06
1.200000e+00	1.600000e+00	1.099816e-04	2.989412e-06	2.989412e-06
1.600000e+00	2.000000e+00	9.230903e-05	2.732185e-06	2.732185e-06
2.000000e+00	2.800000e+00	6.249803e-05	1.541413e-06	1.541413e-06
2.800000e+00	4.000000e+00	2.654427e-05	7.902130e-07	7.902130e-07
4.000000e+00	6.000000e+00	7.088255e-06	3.009698e-07	3.009698e-07
6.000000e+00	8.000000e+00	1.829426e-06	1.488777e-07	1.488777e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27161]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27161]
Path=Test2[MUR1.0_MUF1.0_PDF27161]
PlotOrder=2
ScaledBy=5.13114466748071939e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.964432e-05	1.896823e-06	1.896823e-06
3.000000e-01	6.000000e-01	7.101847e-05	3.008651e-06	3.008651e-06
6.000000e-01	9.000000e-01	9.695257e-05	3.441955e-06	3.441955e-06
9.000000e-01	1.200000e+00	1.145407e-04	3.611548e-06	3.611548e-06
1.200000e+00	1.600000e+00	1.093985e-04	2.988503e-06	2.988503e-06
1.600000e+00	2.000000e+00	9.204410e-05	2.733027e-06	2.733027e-06
2.000000e+00	2.800000e+00	6.230463e-05	1.542735e-06	1.542735e-06
2.800000e+00	4.000000e+00	2.639057e-05	7.907636e-07	7.907636e-07
4.000000e+00	6.000000e+00	7.084025e-06	3.012465e-07	3.012465e-07
6.000000e+00	8.000000e+00	1.829824e-06	1.489107e-07	1.489107e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27160]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27160]
Path=Test2[MUR1.0_MUF1.0_PDF27160]
PlotOrder=2
ScaledBy=5.13113924041032238e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.955524e-05	1.893803e-06	1.893803e-06
3.000000e-01	6.000000e-01	7.056833e-05	2.996795e-06	2.996795e-06
6.000000e-01	9.000000e-01	9.632343e-05	3.434401e-06	3.434401e-06
9.000000e-01	1.200000e+00	1.139319e-04	3.598960e-06	3.598960e-06
1.200000e+00	1.600000e+00	1.088871e-04	2.976322e-06	2.976322e-06
1.600000e+00	2.000000e+00	9.155328e-05	2.722782e-06	2.722782e-06
2.000000e+00	2.800000e+00	6.200710e-05	1.536510e-06	1.536510e-06
2.800000e+00	4.000000e+00	2.636827e-05	7.879725e-07	7.879725e-07
4.000000e+00	6.000000e+00	7.072795e-06	3.005705e-07	3.005705e-07
6.000000e+00	8.000000e+00	1.828850e-06	1.488297e-07	1.488297e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27159]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27159]
Path=Test2[MUR1.0_MUF1.0_PDF27159]
PlotOrder=2
ScaledBy=5.13113874926681554e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.959584e-05	1.895508e-06	1.895508e-06
3.000000e-01	6.000000e-01	7.072423e-05	3.003079e-06	3.003079e-06
6.000000e-01	9.000000e-01	9.653970e-05	3.437412e-06	3.437412e-06
9.000000e-01	1.200000e+00	1.141377e-04	3.604861e-06	3.604861e-06
1.200000e+00	1.600000e+00	1.090648e-04	2.981709e-06	2.981709e-06
1.600000e+00	2.000000e+00	9.176733e-05	2.727725e-06	2.727725e-06
2.000000e+00	2.800000e+00	6.213506e-05	1.539829e-06	1.539829e-06
2.800000e+00	4.000000e+00	2.637495e-05	7.892651e-07	7.892651e-07
4.000000e+00	6.000000e+00	7.081300e-06	3.010087e-07	3.010087e-07
6.000000e+00	8.000000e+00	1.830108e-06	1.489324e-07	1.489324e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27158]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27158]
Path=Test2[MUR1.0_MUF1.0_PDF27158]
PlotOrder=2
ScaledBy=5.13113404290005905e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.942408e-05	1.890769e-06	1.890769e-06
3.000000e-01	6.000000e-01	7.038767e-05	2.998904e-06	2.998904e-06
6.000000e-01	9.000000e-01	9.616337e-05	3.432820e-06	3.432820e-06
9.000000e-01	1.200000e+00	1.137314e-04	3.600480e-06	3.600480e-06
1.200000e+00	1.600000e+00	1.086458e-04	2.977372e-06	2.977372e-06
1.600000e+00	2.000000e+00	9.148643e-05	2.723659e-06	2.723659e-06
2.000000e+00	2.800000e+00	6.199591e-05	1.538379e-06	1.538379e-06
2.800000e+00	4.000000e+00	2.632667e-05	7.886877e-07	7.886877e-07
4.000000e+00	6.000000e+00	7.076205e-06	3.008772e-07	3.008772e-07
6.000000e+00	8.000000e+00	1.830249e-06	1.489464e-07	1.489464e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27157]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27157]
Path=Test2[MUR1.0_MUF1.0_PDF27157]
PlotOrder=2
ScaledBy=5.13114611907696438e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.967767e-05	1.898455e-06	1.898455e-06
3.000000e-01	6.000000e-01	7.073437e-05	2.996196e-06	2.996196e-06
6.000000e-01	9.000000e-01	9.646453e-05	3.436387e-06	3.436387e-06
9.000000e-01	1.200000e+00	1.141004e-04	3.598600e-06	3.598600e-06
1.200000e+00	1.600000e+00	1.090983e-04	2.976495e-06	2.976495e-06
1.600000e+00	2.000000e+00	9.161778e-05	2.722829e-06	2.722829e-06
2.000000e+00	2.800000e+00	6.200895e-05	1.535289e-06	1.535289e-06
2.800000e+00	4.000000e+00	2.639671e-05	7.879303e-07	7.879303e-07
4.000000e+00	6.000000e+00	7.069195e-06	3.003105e-07	3.003105e-07
6.000000e+00	8.000000e+00	1.827254e-06	1.487032e-07	1.487032e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27156]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27156]
Path=Test2[MUR1.0_MUF1.0_PDF27156]
PlotOrder=2
ScaledBy=5.13119018610495493e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	3.004101e-05	1.909508e-06	1.909508e-06
3.000000e-01	6.000000e-01	7.177127e-05	3.020357e-06	3.020357e-06
6.000000e-01	9.000000e-01	9.792133e-05	3.461413e-06	3.461413e-06
9.000000e-01	1.200000e+00	1.156751e-04	3.630207e-06	3.630207e-06
1.200000e+00	1.600000e+00	1.105246e-04	3.004659e-06	3.004659e-06
1.600000e+00	2.000000e+00	9.283318e-05	2.746567e-06	2.746567e-06
2.000000e+00	2.800000e+00	6.282390e-05	1.549620e-06	1.549620e-06
2.800000e+00	4.000000e+00	2.663009e-05	7.939592e-07	7.939592e-07
4.000000e+00	6.000000e+00	7.119925e-06	3.024584e-07	3.024584e-07
6.000000e+00	8.000000e+00	1.836770e-06	1.494744e-07	1.494744e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27155]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27155]
Path=Test2[MUR1.0_MUF1.0_PDF27155]
PlotOrder=2
ScaledBy=5.13118079883995927e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.907166e-05	1.877103e-06	1.877103e-06
3.000000e-01	6.000000e-01	6.936957e-05	2.973687e-06	2.973687e-06
6.000000e-01	9.000000e-01	9.476607e-05	3.407016e-06	3.407016e-06
9.000000e-01	1.200000e+00	1.122221e-04	3.569295e-06	3.569295e-06
1.200000e+00	1.600000e+00	1.072815e-04	2.950954e-06	2.950954e-06
1.600000e+00	2.000000e+00	9.033430e-05	2.701178e-06	2.701178e-06
2.000000e+00	2.800000e+00	6.116646e-05	1.524648e-06	1.524648e-06
2.800000e+00	4.000000e+00	2.608761e-05	7.821642e-07	7.821642e-07
4.000000e+00	6.000000e+00	7.016170e-06	2.983374e-07	2.983374e-07
6.000000e+00	8.000000e+00	1.815775e-06	1.477660e-07	1.477660e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27154]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27154]
Path=Test2[MUR1.0_MUF1.0_PDF27154]
PlotOrder=2
ScaledBy=5.13113770594580617e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.969959e-05	1.897450e-06	1.897450e-06
3.000000e-01	6.000000e-01	7.090943e-05	3.001149e-06	3.001149e-06
6.000000e-01	9.000000e-01	9.674420e-05	3.439423e-06	3.439423e-06
9.000000e-01	1.200000e+00	1.143983e-04	3.604955e-06	3.604955e-06
1.200000e+00	1.600000e+00	1.093315e-04	2.981998e-06	2.981998e-06
1.600000e+00	2.000000e+00	9.188443e-05	2.727310e-06	2.727310e-06
2.000000e+00	2.800000e+00	6.222149e-05	1.539149e-06	1.539149e-06
2.800000e+00	4.000000e+00	2.643379e-05	7.890082e-07	7.890082e-07
4.000000e+00	6.000000e+00	7.081350e-06	3.008630e-07	3.008630e-07
6.000000e+00	8.000000e+00	1.829622e-06	1.488926e-07	1.488926e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27153]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27153]
Path=Test2[MUR1.0_MUF1.0_PDF27153]
PlotOrder=2
ScaledBy=5.13113741100638345e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.957142e-05	1.895971e-06	1.895971e-06
3.000000e-01	6.000000e-01	7.063967e-05	3.002639e-06	3.002639e-06
6.000000e-01	9.000000e-01	9.645563e-05	3.439506e-06	3.439506e-06
9.000000e-01	1.200000e+00	1.140606e-04	3.605237e-06	3.605237e-06
1.200000e+00	1.600000e+00	1.089959e-04	2.981470e-06	2.981470e-06
1.600000e+00	2.000000e+00	9.168590e-05	2.727652e-06	2.727652e-06
2.000000e+00	2.800000e+00	6.209119e-05	1.539362e-06	1.539362e-06
2.800000e+00	4.000000e+00	2.638948e-05	7.893771e-07	7.893771e-07
4.000000e+00	6.000000e+00	7.084000e-06	3.011099e-07	3.011099e-07
6.000000e+00	8.000000e+00	1.831961e-06	1.490830e-07	1.490830e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27152]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27152]
Path=Test2[MUR1.0_MUF1.0_PDF27152]
PlotOrder=2
ScaledBy=5.13113395861902966e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.990265e-05	1.904470e-06	1.904470e-06
3.000000e-01	6.000000e-01	7.138230e-05	3.010505e-06	3.010505e-06
6.000000e-01	9.000000e-01	9.734927e-05	3.448855e-06	3.448855e-06
9.000000e-01	1.200000e+00	1.150264e-04	3.615739e-06	3.615739e-06
1.200000e+00	1.600000e+00	1.099462e-04	2.992439e-06	2.992439e-06
1.600000e+00	2.000000e+00	9.235703e-05	2.735880e-06	2.735880e-06
2.000000e+00	2.800000e+00	6.251841e-05	1.543721e-06	1.543721e-06
2.800000e+00	4.000000e+00	2.651731e-05	7.910293e-07	7.910293e-07
4.000000e+00	6.000000e+00	7.098130e-06	3.015337e-07	3.015337e-07
6.000000e+00	8.000000e+00	1.833333e-06	1.491950e-07	1.491950e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27151]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27151]
Path=Test2[MUR1.0_MUF1.0_PDF27151]
PlotOrder=2
ScaledBy=5.13113418365856338e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.976388e-05	1.901103e-06	1.901103e-06
3.000000e-01	6.000000e-01	7.112530e-05	3.009329e-06	3.009329e-06
6.000000e-01	9.000000e-01	9.708807e-05	3.449364e-06	3.449364e-06
9.000000e-01	1.200000e+00	1.147929e-04	3.616052e-06	3.616052e-06
1.200000e+00	1.600000e+00	1.096626e-04	2.990879e-06	2.990879e-06
1.600000e+00	2.000000e+00	9.218255e-05	2.735284e-06	2.735284e-06
2.000000e+00	2.800000e+00	6.242603e-05	1.543803e-06	1.543803e-06
2.800000e+00	4.000000e+00	2.651290e-05	7.913499e-07	7.913499e-07
4.000000e+00	6.000000e+00	7.099905e-06	3.016815e-07	3.016815e-07
6.000000e+00	8.000000e+00	1.833832e-06	1.492358e-07	1.492358e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27150]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27150]
Path=Test2[MUR1.0_MUF1.0_PDF27150]
PlotOrder=2
ScaledBy=5.13114057876146657e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.963783e-05	1.896411e-06	1.896411e-06
3.000000e-01	6.000000e-01	7.079767e-05	3.000953e-06	3.000953e-06
6.000000e-01	9.000000e-01	9.661060e-05	3.439041e-06	3.439041e-06
9.000000e-01	1.200000e+00	1.142425e-04	3.603935e-06	3.603935e-06
1.200000e+00	1.600000e+00	1.091764e-04	2.980953e-06	2.980953e-06
1.600000e+00	2.000000e+00	9.176378e-05	2.726772e-06	2.726772e-06
2.000000e+00	2.800000e+00	6.213868e-05	1.538615e-06	1.538615e-06
2.800000e+00	4.000000e+00	2.640728e-05	7.889645e-07	7.889645e-07
4.000000e+00	6.000000e+00	7.081565e-06	3.009399e-07	3.009399e-07
6.000000e+00	8.000000e+00	1.830597e-06	1.489720e-07	1.489720e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27149]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27149]
Path=Test2[MUR1.0_MUF1.0_PDF27149]
PlotOrder=2
ScaledBy=5.13114752602615817e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.936417e-05	1.888750e-06	1.888750e-06
3.000000e-01	6.000000e-01	7.007227e-05	2.991374e-06	2.991374e-06
6.000000e-01	9.000000e-01	9.570703e-05	3.425851e-06	3.425851e-06
9.000000e-01	1.200000e+00	1.132480e-04	3.590882e-06	3.590882e-06
1.200000e+00	1.600000e+00	1.082510e-04	2.969201e-06	2.969201e-06
1.600000e+00	2.000000e+00	9.113918e-05	2.716989e-06	2.716989e-06
2.000000e+00	2.800000e+00	6.173556e-05	1.533830e-06	1.533830e-06
2.800000e+00	4.000000e+00	2.627318e-05	7.865743e-07	7.865743e-07
4.000000e+00	6.000000e+00	7.058990e-06	3.000652e-07	3.000652e-07
6.000000e+00	8.000000e+00	1.826147e-06	1.486103e-07	1.486103e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27148]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27148]
Path=Test2[MUR1.0_MUF1.0_PDF27148]
PlotOrder=2
ScaledBy=5.13114191604567540e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.966611e-05	1.899177e-06	1.899177e-06
3.000000e-01	6.000000e-01	7.064037e-05	3.000591e-06	3.000591e-06
6.000000e-01	9.000000e-01	9.634827e-05	3.433581e-06	3.433581e-06
9.000000e-01	1.200000e+00	1.139243e-04	3.600154e-06	3.600154e-06
1.200000e+00	1.600000e+00	1.089709e-04	2.978267e-06	2.978267e-06
1.600000e+00	2.000000e+00	9.169065e-05	2.725495e-06	2.725495e-06
2.000000e+00	2.800000e+00	6.206764e-05	1.538395e-06	1.538395e-06
2.800000e+00	4.000000e+00	2.636225e-05	7.881768e-07	7.881768e-07
4.000000e+00	6.000000e+00	7.073615e-06	3.005442e-07	3.005442e-07
6.000000e+00	8.000000e+00	1.828166e-06	1.487768e-07	1.487768e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27147]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27147]
Path=Test2[MUR1.0_MUF1.0_PDF27147]
PlotOrder=2
ScaledBy=5.13113830549738696e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.954510e-05	1.893396e-06	1.893396e-06
3.000000e-01	6.000000e-01	7.062047e-05	2.998095e-06	2.998095e-06
6.000000e-01	9.000000e-01	9.642757e-05	3.436788e-06	3.436788e-06
9.000000e-01	1.200000e+00	1.140519e-04	3.601560e-06	3.601560e-06
1.200000e+00	1.600000e+00	1.089641e-04	2.978394e-06	2.978394e-06
1.600000e+00	2.000000e+00	9.161465e-05	2.724322e-06	2.724322e-06
2.000000e+00	2.800000e+00	6.205526e-05	1.537405e-06	1.537405e-06
2.800000e+00	4.000000e+00	2.638572e-05	7.884946e-07	7.884946e-07
4.000000e+00	6.000000e+00	7.076845e-06	3.007777e-07	3.007777e-07
6.000000e+00	8.000000e+00	1.829797e-06	1.489070e-07	1.489070e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27146]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27146]
Path=Test2[MUR1.0_MUF1.0_PDF27146]
PlotOrder=2
ScaledBy=5.13118186800001687e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.950160e-05	1.892142e-06	1.892142e-06
3.000000e-01	6.000000e-01	7.057657e-05	2.992898e-06	2.992898e-06
6.000000e-01	9.000000e-01	9.637850e-05	3.435651e-06	3.435651e-06
9.000000e-01	1.200000e+00	1.140286e-04	3.598234e-06	3.598234e-06
1.200000e+00	1.600000e+00	1.089387e-04	2.976105e-06	2.976105e-06
1.600000e+00	2.000000e+00	9.151830e-05	2.723051e-06	2.723051e-06
2.000000e+00	2.800000e+00	6.197351e-05	1.535308e-06	1.535308e-06
2.800000e+00	4.000000e+00	2.638762e-05	7.881643e-07	7.881643e-07
4.000000e+00	6.000000e+00	7.070265e-06	3.005254e-07	3.005254e-07
6.000000e+00	8.000000e+00	1.827850e-06	1.487506e-07	1.487506e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27145]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27145]
Path=Test2[MUR1.0_MUF1.0_PDF27145]
PlotOrder=2
ScaledBy=5.13115413393365925e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.894371e-05	1.881859e-06	1.881859e-06
3.000000e-01	6.000000e-01	6.901767e-05	2.983864e-06	2.983864e-06
6.000000e-01	9.000000e-01	9.430260e-05	3.413602e-06	3.413602e-06
9.000000e-01	1.200000e+00	1.117183e-04	3.575324e-06	3.575324e-06
1.200000e+00	1.600000e+00	1.068372e-04	2.957455e-06	2.957455e-06
1.600000e+00	2.000000e+00	9.009543e-05	2.705948e-06	2.705948e-06
2.000000e+00	2.800000e+00	6.105488e-05	1.529198e-06	1.529198e-06
2.800000e+00	4.000000e+00	2.606523e-05	7.845063e-07	7.845063e-07
4.000000e+00	6.000000e+00	7.042925e-06	2.996141e-07	2.996141e-07
6.000000e+00	8.000000e+00	1.826644e-06	1.486511e-07	1.486511e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27144]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27144]
Path=Test2[MUR1.0_MUF1.0_PDF27144]
PlotOrder=2
ScaledBy=5.13114725194507271e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.956703e-05	1.894311e-06	1.894311e-06
3.000000e-01	6.000000e-01	7.035990e-05	2.989576e-06	2.989576e-06
6.000000e-01	9.000000e-01	9.594573e-05	3.425457e-06	3.425457e-06
9.000000e-01	1.200000e+00	1.135095e-04	3.588285e-06	3.588285e-06
1.200000e+00	1.600000e+00	1.085948e-04	2.967884e-06	2.967884e-06
1.600000e+00	2.000000e+00	9.127988e-05	2.715914e-06	2.715914e-06
2.000000e+00	2.800000e+00	6.178824e-05	1.532207e-06	1.532207e-06
2.800000e+00	4.000000e+00	2.629994e-05	7.858728e-07	7.858728e-07
4.000000e+00	6.000000e+00	7.054760e-06	2.997040e-07	2.997040e-07
6.000000e+00	8.000000e+00	1.824437e-06	1.484717e-07	1.484717e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27143]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27143]
Path=Test2[MUR1.0_MUF1.0_PDF27143]
PlotOrder=2
ScaledBy=5.13114222972232055e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.956340e-05	1.901921e-06	1.901921e-06
3.000000e-01	6.000000e-01	7.110870e-05	3.022918e-06	3.022918e-06
6.000000e-01	9.000000e-01	9.728627e-05	3.465253e-06	3.465253e-06
9.000000e-01	1.200000e+00	1.150150e-04	3.634269e-06	3.634269e-06
1.200000e+00	1.600000e+00	1.096750e-04	3.005205e-06	3.005205e-06
1.600000e+00	2.000000e+00	9.233570e-05	2.747623e-06	2.747623e-06
2.000000e+00	2.800000e+00	6.259084e-05	1.551936e-06	1.551936e-06
2.800000e+00	4.000000e+00	2.655713e-05	7.961535e-07	7.961535e-07
4.000000e+00	6.000000e+00	7.129235e-06	3.033125e-07	3.033125e-07
6.000000e+00	8.000000e+00	1.842325e-06	1.499313e-07	1.499313e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27142]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27142]
Path=Test2[MUR1.0_MUF1.0_PDF27142]
PlotOrder=2
ScaledBy=5.13114155608937816e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.968650e-05	1.896344e-06	1.896344e-06
3.000000e-01	6.000000e-01	7.130570e-05	3.009314e-06	3.009314e-06
6.000000e-01	9.000000e-01	9.735490e-05	3.446435e-06	3.446435e-06
9.000000e-01	1.200000e+00	1.149961e-04	3.616006e-06	3.616006e-06
1.200000e+00	1.600000e+00	1.097435e-04	2.993011e-06	2.993011e-06
1.600000e+00	2.000000e+00	9.227268e-05	2.734728e-06	2.734728e-06
2.000000e+00	2.800000e+00	6.251755e-05	1.544695e-06	1.544695e-06
2.800000e+00	4.000000e+00	2.645157e-05	7.913001e-07	7.913001e-07
4.000000e+00	6.000000e+00	7.084720e-06	3.012418e-07	3.012418e-07
6.000000e+00	8.000000e+00	1.828925e-06	1.488391e-07	1.488391e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27141]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27141]
Path=Test2[MUR1.0_MUF1.0_PDF27141]
PlotOrder=2
ScaledBy=5.13113825889361953e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.951000e-05	1.894049e-06	1.894049e-06
3.000000e-01	6.000000e-01	7.030117e-05	2.993669e-06	2.993669e-06
6.000000e-01	9.000000e-01	9.594977e-05	3.430939e-06	3.430939e-06
9.000000e-01	1.200000e+00	1.135434e-04	3.594159e-06	3.594159e-06
1.200000e+00	1.600000e+00	1.085747e-04	2.971971e-06	2.971971e-06
1.600000e+00	2.000000e+00	9.130490e-05	2.719440e-06	2.719440e-06
2.000000e+00	2.800000e+00	6.182476e-05	1.534481e-06	1.534481e-06
2.800000e+00	4.000000e+00	2.633406e-05	7.872869e-07	7.872869e-07
4.000000e+00	6.000000e+00	7.069515e-06	3.003962e-07	3.003962e-07
6.000000e+00	8.000000e+00	1.828994e-06	1.488420e-07	1.488420e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27140]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27140]
Path=Test2[MUR1.0_MUF1.0_PDF27140]
PlotOrder=2
ScaledBy=5.13113864568497979e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.954638e-05	1.892816e-06	1.892816e-06
3.000000e-01	6.000000e-01	7.057800e-05	2.996424e-06	2.996424e-06
6.000000e-01	9.000000e-01	9.636753e-05	3.434631e-06	3.434631e-06
9.000000e-01	1.200000e+00	1.139806e-04	3.599461e-06	3.599461e-06
1.200000e+00	1.600000e+00	1.089141e-04	2.976666e-06	2.976666e-06
1.600000e+00	2.000000e+00	9.157985e-05	2.722847e-06	2.722847e-06
2.000000e+00	2.800000e+00	6.203090e-05	1.536695e-06	1.536695e-06
2.800000e+00	4.000000e+00	2.637669e-05	7.880718e-07	7.880718e-07
4.000000e+00	6.000000e+00	7.074040e-06	3.006348e-07	3.006348e-07
6.000000e+00	8.000000e+00	1.829088e-06	1.488493e-07	1.488493e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27139]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27139]
Path=Test2[MUR1.0_MUF1.0_PDF27139]
PlotOrder=2
ScaledBy=5.13113981573581220e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.956627e-05	1.895484e-06	1.895484e-06
3.000000e-01	6.000000e-01	7.056737e-05	2.999355e-06	2.999355e-06
6.000000e-01	9.000000e-01	9.627657e-05	3.434283e-06	3.434283e-06
9.000000e-01	1.200000e+00	1.138634e-04	3.599503e-06	3.599503e-06
1.200000e+00	1.600000e+00	1.088491e-04	2.977108e-06	2.977108e-06
1.600000e+00	2.000000e+00	9.155160e-05	2.724069e-06	2.724069e-06
2.000000e+00	2.800000e+00	6.198933e-05	1.537315e-06	1.537315e-06
2.800000e+00	4.000000e+00	2.634477e-05	7.881403e-07	7.881403e-07
4.000000e+00	6.000000e+00	7.072935e-06	3.006031e-07	3.006031e-07
6.000000e+00	8.000000e+00	1.828764e-06	1.488233e-07	1.488233e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27138]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27138]
Path=Test2[MUR1.0_MUF1.0_PDF27138]
PlotOrder=2
ScaledBy=5.13113847937873680e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.939878e-05	1.889710e-06	1.889710e-06
3.000000e-01	6.000000e-01	7.024410e-05	2.994642e-06	2.994642e-06
6.000000e-01	9.000000e-01	9.592197e-05	3.429184e-06	3.429184e-06
9.000000e-01	1.200000e+00	1.134808e-04	3.594508e-06	3.594508e-06
1.200000e+00	1.600000e+00	1.084409e-04	2.972215e-06	2.972215e-06
1.600000e+00	2.000000e+00	9.126905e-05	2.719317e-06	2.719317e-06
2.000000e+00	2.800000e+00	6.182834e-05	1.535231e-06	1.535231e-06
2.800000e+00	4.000000e+00	2.629158e-05	7.872312e-07	7.872312e-07
4.000000e+00	6.000000e+00	7.065760e-06	3.003887e-07	3.003887e-07
6.000000e+00	8.000000e+00	1.828072e-06	1.487666e-07	1.487666e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27137]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27137]
Path=Test2[MUR1.0_MUF1.0_PDF27137]
PlotOrder=2
ScaledBy=5.13113968944787452e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.992078e-05	1.904778e-06	1.904778e-06
3.000000e-01	6.000000e-01	7.136473e-05	3.005731e-06	3.005731e-06
6.000000e-01	9.000000e-01	9.732167e-05	3.447920e-06	3.447920e-06
9.000000e-01	1.200000e+00	1.150303e-04	3.612618e-06	3.612618e-06
1.200000e+00	1.600000e+00	1.099618e-04	2.989625e-06	2.989625e-06
1.600000e+00	2.000000e+00	9.229525e-05	2.733494e-06	2.733494e-06
2.000000e+00	2.800000e+00	6.246968e-05	1.541544e-06	1.541544e-06
2.800000e+00	4.000000e+00	2.653835e-05	7.906626e-07	7.906626e-07
4.000000e+00	6.000000e+00	7.093195e-06	3.012358e-07	3.012358e-07
6.000000e+00	8.000000e+00	1.831322e-06	1.490319e-07	1.490319e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27136]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27136]
Path=Test2[MUR1.0_MUF1.0_PDF27136]
PlotOrder=2
ScaledBy=5.13109694643985718e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.784396e-05	1.861940e-06	1.861940e-06
3.000000e-01	6.000000e-01	6.671727e-05	2.971143e-06	2.971143e-06
6.000000e-01	9.000000e-01	9.161877e-05	3.390975e-06	3.390975e-06
9.000000e-01	1.200000e+00	1.088157e-04	3.554515e-06	3.554515e-06
1.200000e+00	1.600000e+00	1.039053e-04	2.951056e-06	2.951056e-06
1.600000e+00	2.000000e+00	8.814015e-05	2.685349e-06	2.685349e-06
2.000000e+00	2.800000e+00	5.991210e-05	1.522409e-06	1.522409e-06
2.800000e+00	4.000000e+00	2.568543e-05	7.824470e-07	7.824470e-07
4.000000e+00	6.000000e+00	7.006710e-06	2.987775e-07	2.987775e-07
6.000000e+00	8.000000e+00	1.826514e-06	1.486513e-07	1.486513e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27135]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27135]
Path=Test2[MUR1.0_MUF1.0_PDF27135]
PlotOrder=2
ScaledBy=5.13116131042795280e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	3.017051e-05	1.911235e-06	1.911235e-06
3.000000e-01	6.000000e-01	7.193110e-05	3.010728e-06	3.010728e-06
6.000000e-01	9.000000e-01	9.796203e-05	3.453528e-06	3.453528e-06
9.000000e-01	1.200000e+00	1.157122e-04	3.618447e-06	3.618447e-06
1.200000e+00	1.600000e+00	1.106400e-04	2.997746e-06	2.997746e-06
1.600000e+00	2.000000e+00	9.274070e-05	2.739019e-06	2.739019e-06
2.000000e+00	2.800000e+00	6.271983e-05	1.543775e-06	1.543775e-06
2.800000e+00	4.000000e+00	2.660297e-05	7.915208e-07	7.915208e-07
4.000000e+00	6.000000e+00	7.096535e-06	3.012832e-07	3.012832e-07
6.000000e+00	8.000000e+00	1.829669e-06	1.488986e-07	1.488986e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27134]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27134]
Path=Test2[MUR1.0_MUF1.0_PDF27134]
PlotOrder=2
ScaledBy=5.13113013987127465e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.931371e-05	1.888545e-06	1.888545e-06
3.000000e-01	6.000000e-01	7.008100e-05	2.995109e-06	2.995109e-06
6.000000e-01	9.000000e-01	9.574803e-05	3.429373e-06	3.429373e-06
9.000000e-01	1.200000e+00	1.132975e-04	3.594839e-06	3.594839e-06
1.200000e+00	1.600000e+00	1.082463e-04	2.972235e-06	2.972235e-06
1.600000e+00	2.000000e+00	9.115098e-05	2.719166e-06	2.719166e-06
2.000000e+00	2.800000e+00	6.176735e-05	1.535496e-06	1.535496e-06
2.800000e+00	4.000000e+00	2.627479e-05	7.874927e-07	7.874927e-07
4.000000e+00	6.000000e+00	7.067530e-06	3.005290e-07	3.005290e-07
6.000000e+00	8.000000e+00	1.829401e-06	1.488751e-07	1.488751e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27133]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27133]
Path=Test2[MUR1.0_MUF1.0_PDF27133]
PlotOrder=2
ScaledBy=5.13116620127634303e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	3.019134e-05	1.912455e-06	1.912455e-06
3.000000e-01	6.000000e-01	7.185573e-05	3.005639e-06	3.005639e-06
6.000000e-01	9.000000e-01	9.783970e-05	3.449741e-06	3.449741e-06
9.000000e-01	1.200000e+00	1.155867e-04	3.613459e-06	3.613459e-06
1.200000e+00	1.600000e+00	1.105647e-04	2.993598e-06	2.993598e-06
1.600000e+00	2.000000e+00	9.263995e-05	2.735127e-06	2.735127e-06
2.000000e+00	2.800000e+00	6.264209e-05	1.541131e-06	1.541131e-06
2.800000e+00	4.000000e+00	2.659984e-05	7.909591e-07	7.909591e-07
4.000000e+00	6.000000e+00	7.088555e-06	3.008478e-07	3.008478e-07
6.000000e+00	8.000000e+00	1.827514e-06	1.487256e-07	1.487256e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27132]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27132]
Path=Test2[MUR1.0_MUF1.0_PDF27132]
PlotOrder=2
ScaledBy=5.13113739225523467e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.949879e-05	1.890577e-06	1.890577e-06
3.000000e-01	6.000000e-01	7.049877e-05	2.995442e-06	2.995442e-06
6.000000e-01	9.000000e-01	9.627003e-05	3.430724e-06	3.430724e-06
9.000000e-01	1.200000e+00	1.138397e-04	3.597057e-06	3.597057e-06
1.200000e+00	1.600000e+00	1.087753e-04	2.974879e-06	2.974879e-06
1.600000e+00	2.000000e+00	9.152458e-05	2.721162e-06	2.721162e-06
2.000000e+00	2.800000e+00	6.200124e-05	1.536397e-06	1.536397e-06
2.800000e+00	4.000000e+00	2.633639e-05	7.875839e-07	7.875839e-07
4.000000e+00	6.000000e+00	7.067635e-06	3.004103e-07	3.004103e-07
6.000000e+00	8.000000e+00	1.827299e-06	1.487040e-07	1.487040e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27131]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27131]
Path=Test2[MUR1.0_MUF1.0_PDF27131]
PlotOrder=2
ScaledBy=5.13114180160718977e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.963357e-05	1.899059e-06	1.899059e-06
3.000000e-01	6.000000e-01	7.067817e-05	3.000628e-06	3.000628e-06
6.000000e-01	9.000000e-01	9.641510e-05	3.440163e-06	3.440163e-06
9.000000e-01	1.200000e+00	1.140671e-04	3.603124e-06	3.603124e-06
1.200000e+00	1.600000e+00	1.090477e-04	2.979763e-06	2.979763e-06
1.600000e+00	2.000000e+00	9.162440e-05	2.726398e-06	2.726398e-06
2.000000e+00	2.800000e+00	6.202830e-05	1.537712e-06	1.537712e-06
2.800000e+00	4.000000e+00	2.640383e-05	7.890316e-07	7.890316e-07
4.000000e+00	6.000000e+00	7.081870e-06	3.009177e-07	3.009177e-07
6.000000e+00	8.000000e+00	1.831290e-06	1.490295e-07	1.490295e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27130]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27130]
Path=Test2[MUR1.0_MUF1.0_PDF27130]
PlotOrder=2
ScaledBy=5.13113846437872911e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.946506e-05	1.892218e-06	1.892218e-06
3.000000e-01	6.000000e-01	7.043240e-05	2.999155e-06	2.999155e-06
6.000000e-01	9.000000e-01	9.619157e-05	3.434335e-06	3.434335e-06
9.000000e-01	1.200000e+00	1.137662e-04	3.600464e-06	3.600464e-06
1.200000e+00	1.600000e+00	1.086978e-04	2.977312e-06	2.977312e-06
1.600000e+00	2.000000e+00	9.148883e-05	2.723948e-06	2.723948e-06
2.000000e+00	2.800000e+00	6.197654e-05	1.537886e-06	1.537886e-06
2.800000e+00	4.000000e+00	2.633742e-05	7.885180e-07	7.885180e-07
4.000000e+00	6.000000e+00	7.075865e-06	3.008210e-07	3.008210e-07
6.000000e+00	8.000000e+00	1.830082e-06	1.489305e-07	1.489305e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27129]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27129]
Path=Test2[MUR1.0_MUF1.0_PDF27129]
PlotOrder=2
ScaledBy=5.13113978168344794e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.965508e-05	1.896210e-06	1.896210e-06
3.000000e-01	6.000000e-01	7.073617e-05	2.996022e-06	2.996022e-06
6.000000e-01	9.000000e-01	9.649590e-05	3.434915e-06	3.434915e-06
9.000000e-01	1.200000e+00	1.141318e-04	3.598770e-06	3.598770e-06
1.200000e+00	1.600000e+00	1.091087e-04	2.976697e-06	2.976697e-06
1.600000e+00	2.000000e+00	9.166230e-05	2.722746e-06	2.722746e-06
2.000000e+00	2.800000e+00	6.206048e-05	1.535918e-06	1.535918e-06
2.800000e+00	4.000000e+00	2.639548e-05	7.878420e-07	7.878420e-07
4.000000e+00	6.000000e+00	7.071160e-06	3.004071e-07	3.004071e-07
6.000000e+00	8.000000e+00	1.827709e-06	1.487376e-07	1.487376e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27128]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27128]
Path=Test2[MUR1.0_MUF1.0_PDF27128]
PlotOrder=2
ScaledBy=5.13115107167709341e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	3.006280e-05	1.921268e-06	1.921268e-06
3.000000e-01	6.000000e-01	7.151013e-05	3.017771e-06	3.017771e-06
6.000000e-01	9.000000e-01	9.737740e-05	3.465647e-06	3.465647e-06
9.000000e-01	1.200000e+00	1.151688e-04	3.624791e-06	3.624791e-06
1.200000e+00	1.600000e+00	1.101734e-04	2.999213e-06	2.999213e-06
1.600000e+00	2.000000e+00	9.235888e-05	2.744517e-06	2.744517e-06
2.000000e+00	2.800000e+00	6.246593e-05	1.546020e-06	1.546020e-06
2.800000e+00	4.000000e+00	2.661654e-05	7.947402e-07	7.947402e-07
4.000000e+00	6.000000e+00	7.123930e-06	3.025312e-07	3.025312e-07
6.000000e+00	8.000000e+00	1.840463e-06	1.497815e-07	1.497815e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27127]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27127]
Path=Test2[MUR1.0_MUF1.0_PDF27127]
PlotOrder=2
ScaledBy=5.13113177919822889e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.890229e-05	1.870343e-06	1.870343e-06
3.000000e-01	6.000000e-01	6.926173e-05	2.972795e-06	2.972795e-06
6.000000e-01	9.000000e-01	9.477597e-05	3.399526e-06	3.399526e-06
9.000000e-01	1.200000e+00	1.121400e-04	3.568417e-06	3.568417e-06
1.200000e+00	1.600000e+00	1.070889e-04	2.950479e-06	2.950479e-06
1.600000e+00	2.000000e+00	9.035075e-05	2.696918e-06	2.696918e-06
2.000000e+00	2.800000e+00	6.128168e-05	1.525193e-06	1.525193e-06
2.800000e+00	4.000000e+00	2.602144e-05	7.822698e-07	7.822698e-07
4.000000e+00	6.000000e+00	7.006420e-06	2.981372e-07	2.981372e-07
6.000000e+00	8.000000e+00	1.814300e-06	1.476523e-07	1.476523e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27126]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27126]
Path=Test2[MUR1.0_MUF1.0_PDF27126]
PlotOrder=2
ScaledBy=5.13113583947235259e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.963312e-05	1.900131e-06	1.900131e-06
3.000000e-01	6.000000e-01	7.093537e-05	3.013643e-06	3.013643e-06
6.000000e-01	9.000000e-01	9.688763e-05	3.450150e-06	3.450150e-06
9.000000e-01	1.200000e+00	1.145350e-04	3.618559e-06	3.618559e-06
1.200000e+00	1.600000e+00	1.093942e-04	2.992809e-06	2.992809e-06
1.600000e+00	2.000000e+00	9.207463e-05	2.737764e-06	2.737764e-06
2.000000e+00	2.800000e+00	6.236806e-05	1.545843e-06	1.545843e-06
2.800000e+00	4.000000e+00	2.646582e-05	7.924882e-07	7.924882e-07
4.000000e+00	6.000000e+00	7.105750e-06	3.021248e-07	3.021248e-07
6.000000e+00	8.000000e+00	1.836471e-06	1.494511e-07	1.494511e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27125]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27125]
Path=Test2[MUR1.0_MUF1.0_PDF27125]
PlotOrder=2
ScaledBy=5.13114291586926522e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.947785e-05	1.889240e-06	1.889240e-06
3.000000e-01	6.000000e-01	7.020047e-05	2.981165e-06	2.981165e-06
6.000000e-01	9.000000e-01	9.575467e-05	3.418863e-06	3.418863e-06
9.000000e-01	1.200000e+00	1.133142e-04	3.580329e-06	3.580329e-06
1.200000e+00	1.600000e+00	1.083690e-04	2.960842e-06	2.960842e-06
1.600000e+00	2.000000e+00	9.103973e-05	2.708544e-06	2.708544e-06
2.000000e+00	2.800000e+00	6.164473e-05	1.527776e-06	1.527776e-06
2.800000e+00	4.000000e+00	2.626043e-05	7.841293e-07	7.841293e-07
4.000000e+00	6.000000e+00	7.039815e-06	2.990527e-07	2.990527e-07
6.000000e+00	8.000000e+00	1.821029e-06	1.481947e-07	1.481947e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27124]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27124]
Path=Test2[MUR1.0_MUF1.0_PDF27124]
PlotOrder=2
ScaledBy=5.13115352944392161e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.980674e-05	1.910016e-06	1.910016e-06
3.000000e-01	6.000000e-01	7.082063e-05	2.998676e-06	2.998676e-06
6.000000e-01	9.000000e-01	9.647093e-05	3.443750e-06	3.443750e-06
9.000000e-01	1.200000e+00	1.141816e-04	3.602169e-06	3.602169e-06
1.200000e+00	1.600000e+00	1.092571e-04	2.979530e-06	2.979530e-06
1.600000e+00	2.000000e+00	9.161555e-05	2.725750e-06	2.725750e-06
2.000000e+00	2.800000e+00	6.198911e-05	1.535894e-06	1.535894e-06
2.800000e+00	4.000000e+00	2.644983e-05	7.898601e-07	7.898601e-07
4.000000e+00	6.000000e+00	7.080860e-06	3.006915e-07	3.006915e-07
6.000000e+00	8.000000e+00	1.831313e-06	1.490365e-07	1.490365e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27123]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27123]
Path=Test2[MUR1.0_MUF1.0_PDF27123]
PlotOrder=2
ScaledBy=5.13113464227997582e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.946619e-05	1.890525e-06	1.890525e-06
3.000000e-01	6.000000e-01	7.047713e-05	2.997537e-06	2.997537e-06
6.000000e-01	9.000000e-01	9.626473e-05	3.432089e-06	3.432089e-06
9.000000e-01	1.200000e+00	1.138304e-04	3.599193e-06	3.599193e-06
1.200000e+00	1.600000e+00	1.087465e-04	2.976559e-06	2.976559e-06
1.600000e+00	2.000000e+00	9.153323e-05	2.722733e-06	2.722733e-06
2.000000e+00	2.800000e+00	6.201025e-05	1.537461e-06	1.537461e-06
2.800000e+00	4.000000e+00	2.633245e-05	7.881881e-07	7.881881e-07
4.000000e+00	6.000000e+00	7.070450e-06	3.005897e-07	3.005897e-07
6.000000e+00	8.000000e+00	1.828021e-06	1.487629e-07	1.487629e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27122]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27122]
Path=Test2[MUR1.0_MUF1.0_PDF27122]
PlotOrder=2
ScaledBy=5.13114100781347223e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.951786e-05	1.891309e-06	1.891309e-06
3.000000e-01	6.000000e-01	7.039717e-05	2.989453e-06	2.989453e-06
6.000000e-01	9.000000e-01	9.605950e-05	3.426965e-06	3.426965e-06
9.000000e-01	1.200000e+00	1.136445e-04	3.590147e-06	3.590147e-06
1.200000e+00	1.600000e+00	1.086446e-04	2.968994e-06	2.968994e-06
1.600000e+00	2.000000e+00	9.131600e-05	2.716147e-06	2.716147e-06
2.000000e+00	2.800000e+00	6.183764e-05	1.532442e-06	1.532442e-06
2.800000e+00	4.000000e+00	2.631715e-05	7.861143e-07	7.861143e-07
4.000000e+00	6.000000e+00	7.057595e-06	2.998712e-07	2.998712e-07
6.000000e+00	8.000000e+00	1.825229e-06	1.485354e-07	1.485354e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27121]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27121]
Path=Test2[MUR1.0_MUF1.0_PDF27121]
PlotOrder=2
ScaledBy=5.13113465648961390e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.965550e-05	1.902927e-06	1.902927e-06
3.000000e-01	6.000000e-01	7.104407e-05	3.019610e-06	3.019610e-06
6.000000e-01	9.000000e-01	9.705363e-05	3.455352e-06	3.455352e-06
9.000000e-01	1.200000e+00	1.147072e-04	3.625154e-06	3.625154e-06
1.200000e+00	1.600000e+00	1.095411e-04	2.998460e-06	2.998460e-06
1.600000e+00	2.000000e+00	9.223390e-05	2.742729e-06	2.742729e-06
2.000000e+00	2.800000e+00	6.248055e-05	1.548999e-06	1.548999e-06
2.800000e+00	4.000000e+00	2.649140e-05	7.941100e-07	7.941100e-07
4.000000e+00	6.000000e+00	7.116110e-06	3.026281e-07	3.026281e-07
6.000000e+00	8.000000e+00	1.838876e-06	1.496478e-07	1.496478e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27120]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27120]
Path=Test2[MUR1.0_MUF1.0_PDF27120]
PlotOrder=2
ScaledBy=5.13114512711055540e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.970529e-05	1.902305e-06	1.902305e-06
3.000000e-01	6.000000e-01	7.087593e-05	3.006402e-06	3.006402e-06
6.000000e-01	9.000000e-01	9.667400e-05	3.446310e-06	3.446310e-06
9.000000e-01	1.200000e+00	1.143439e-04	3.609698e-06	3.609698e-06
1.200000e+00	1.600000e+00	1.093085e-04	2.985509e-06	2.985509e-06
1.600000e+00	2.000000e+00	9.184273e-05	2.731712e-06	2.731712e-06
2.000000e+00	2.800000e+00	6.217623e-05	1.540759e-06	1.540759e-06
2.800000e+00	4.000000e+00	2.644984e-05	7.903749e-07	7.903749e-07
4.000000e+00	6.000000e+00	7.093640e-06	3.014310e-07	3.014310e-07
6.000000e+00	8.000000e+00	1.833970e-06	1.492471e-07	1.492471e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27119]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27119]
Path=Test2[MUR1.0_MUF1.0_PDF27119]
PlotOrder=2
ScaledBy=5.13112899065981036e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.929705e-05	1.880636e-06	1.880636e-06
3.000000e-01	6.000000e-01	7.006060e-05	2.983117e-06	2.983117e-06
6.000000e-01	9.000000e-01	9.575370e-05	3.415440e-06	3.415440e-06
9.000000e-01	1.200000e+00	1.132444e-04	3.583031e-06	3.583031e-06
1.200000e+00	1.600000e+00	1.081779e-04	2.962971e-06	2.962971e-06
1.600000e+00	2.000000e+00	9.110475e-05	2.709510e-06	2.709510e-06
2.000000e+00	2.800000e+00	6.174163e-05	1.530797e-06	1.530797e-06
2.800000e+00	4.000000e+00	2.622027e-05	7.846732e-07	7.846732e-07
4.000000e+00	6.000000e+00	7.039840e-06	2.992753e-07	2.992753e-07
6.000000e+00	8.000000e+00	1.820524e-06	1.481544e-07	1.481544e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27118]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27118]
Path=Test2[MUR1.0_MUF1.0_PDF27118]
PlotOrder=2
ScaledBy=5.13114795944500395e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.957544e-05	1.898115e-06	1.898115e-06
3.000000e-01	6.000000e-01	7.056013e-05	3.001428e-06	3.001428e-06
6.000000e-01	9.000000e-01	9.628353e-05	3.440254e-06	3.440254e-06
9.000000e-01	1.200000e+00	1.139182e-04	3.603393e-06	3.603393e-06
1.200000e+00	1.600000e+00	1.088993e-04	2.979700e-06	2.979700e-06
1.600000e+00	2.000000e+00	9.154855e-05	2.726716e-06	2.726716e-06
2.000000e+00	2.800000e+00	6.199070e-05	1.538288e-06	1.538288e-06
2.800000e+00	4.000000e+00	2.638891e-05	7.891736e-07	7.891736e-07
4.000000e+00	6.000000e+00	7.084420e-06	3.010819e-07	3.010819e-07
6.000000e+00	8.000000e+00	1.832606e-06	1.491356e-07	1.491356e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27117]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27117]
Path=Test2[MUR1.0_MUF1.0_PDF27117]
PlotOrder=2
ScaledBy=5.13111872511831264e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.950190e-05	1.885117e-06	1.885117e-06
3.000000e-01	6.000000e-01	7.059363e-05	2.989035e-06	2.989035e-06
6.000000e-01	9.000000e-01	9.642870e-05	3.422241e-06	3.422241e-06
9.000000e-01	1.200000e+00	1.139601e-04	3.591147e-06	3.591147e-06
1.200000e+00	1.600000e+00	1.088517e-04	2.971067e-06	2.971067e-06
1.600000e+00	2.000000e+00	9.160180e-05	2.715826e-06	2.715826e-06
2.000000e+00	2.800000e+00	6.206104e-05	1.534540e-06	1.534540e-06
2.800000e+00	4.000000e+00	2.630699e-05	7.861280e-07	7.861280e-07
4.000000e+00	6.000000e+00	7.048690e-06	2.995756e-07	2.995756e-07
6.000000e+00	8.000000e+00	1.820631e-06	1.481622e-07	1.481622e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27116]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27116]
Path=Test2[MUR1.0_MUF1.0_PDF27116]
PlotOrder=2
ScaledBy=5.13114431023212410e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.963622e-05	1.898371e-06	1.898371e-06
3.000000e-01	6.000000e-01	7.068430e-05	2.999689e-06	2.999689e-06
6.000000e-01	9.000000e-01	9.642503e-05	3.438913e-06	3.438913e-06
9.000000e-01	1.200000e+00	1.140635e-04	3.601992e-06	3.601992e-06
1.200000e+00	1.600000e+00	1.090448e-04	2.978941e-06	2.978941e-06
1.600000e+00	2.000000e+00	9.162688e-05	2.725541e-06	2.725541e-06
2.000000e+00	2.800000e+00	6.203618e-05	1.537390e-06	1.537390e-06
2.800000e+00	4.000000e+00	2.639777e-05	7.886769e-07	7.886769e-07
4.000000e+00	6.000000e+00	7.079530e-06	3.008141e-07	3.008141e-07
6.000000e+00	8.000000e+00	1.830650e-06	1.489767e-07	1.489767e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27115]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27115]
Path=Test2[MUR1.0_MUF1.0_PDF27115]
PlotOrder=2
ScaledBy=5.13112788946335311e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.937635e-05	1.886178e-06	1.886178e-06
3.000000e-01	6.000000e-01	7.033280e-05	2.993607e-06	2.993607e-06
6.000000e-01	9.000000e-01	9.613087e-05	3.426059e-06	3.426059e-06
9.000000e-01	1.200000e+00	1.136583e-04	3.595165e-06	3.595165e-06
1.200000e+00	1.600000e+00	1.085509e-04	2.973314e-06	2.973314e-06
1.600000e+00	2.000000e+00	9.144083e-05	2.718985e-06	2.718985e-06
2.000000e+00	2.800000e+00	6.196756e-05	1.536349e-06	1.536349e-06
2.800000e+00	4.000000e+00	2.629225e-05	7.875828e-07	7.875828e-07
4.000000e+00	6.000000e+00	7.060520e-06	3.002155e-07	3.002155e-07
6.000000e+00	8.000000e+00	1.825214e-06	1.485362e-07	1.485362e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27114]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27114]
Path=Test2[MUR1.0_MUF1.0_PDF27114]
PlotOrder=2
ScaledBy=5.13105663095313647e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	3.135474e-05	1.938056e-06	1.938056e-06
3.000000e-01	6.000000e-01	7.489523e-05	3.045002e-06	3.045002e-06
6.000000e-01	9.000000e-01	1.017125e-04	3.490807e-06	3.490807e-06
9.000000e-01	1.200000e+00	1.196744e-04	3.663076e-06	3.663076e-06
1.200000e+00	1.600000e+00	1.143721e-04	3.066086e-06	3.066086e-06
1.600000e+00	2.000000e+00	9.545400e-05	2.772237e-06	2.772237e-06
2.000000e+00	2.800000e+00	6.452773e-05	1.571712e-06	1.571712e-06
2.800000e+00	4.000000e+00	2.708072e-05	7.993462e-07	7.993462e-07
4.000000e+00	6.000000e+00	7.148010e-06	3.029653e-07	3.029653e-07
6.000000e+00	8.000000e+00	1.833606e-06	1.492188e-07	1.492188e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27113]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27113]
Path=Test2[MUR1.0_MUF1.0_PDF27113]
PlotOrder=2
ScaledBy=5.13117320529522816e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.866204e-05	1.875813e-06	1.875813e-06
3.000000e-01	6.000000e-01	6.843247e-05	2.980740e-06	2.980740e-06
6.000000e-01	9.000000e-01	9.366433e-05	3.411656e-06	3.411656e-06
9.000000e-01	1.200000e+00	1.110892e-04	3.573201e-06	3.573201e-06
1.200000e+00	1.600000e+00	1.061706e-04	2.957141e-06	2.957141e-06
1.600000e+00	2.000000e+00	8.963955e-05	2.703045e-06	2.703045e-06
2.000000e+00	2.800000e+00	6.076561e-05	1.528504e-06	1.528504e-06
2.800000e+00	4.000000e+00	2.600814e-05	7.842850e-07	7.842850e-07
4.000000e+00	6.000000e+00	7.036395e-06	2.994940e-07	2.994940e-07
6.000000e+00	8.000000e+00	1.826604e-06	1.486474e-07	1.486474e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27112]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27112]
Path=Test2[MUR1.0_MUF1.0_PDF27112]
PlotOrder=2
ScaledBy=5.13114765603538841e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.990565e-05	1.911422e-06	1.911422e-06
3.000000e-01	6.000000e-01	7.107697e-05	2.997505e-06	2.997505e-06
6.000000e-01	9.000000e-01	9.673713e-05	3.442957e-06	3.442957e-06
9.000000e-01	1.200000e+00	1.144218e-04	3.599992e-06	3.599992e-06
1.200000e+00	1.600000e+00	1.094962e-04	2.979535e-06	2.979535e-06
1.600000e+00	2.000000e+00	9.172823e-05	2.724992e-06	2.724992e-06
2.000000e+00	2.800000e+00	6.205373e-05	1.534936e-06	1.534936e-06
2.800000e+00	4.000000e+00	2.643860e-05	7.890937e-07	7.890937e-07
4.000000e+00	6.000000e+00	7.074075e-06	3.003816e-07	3.003816e-07
6.000000e+00	8.000000e+00	1.828699e-06	1.488229e-07	1.488229e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27111]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27111]
Path=Test2[MUR1.0_MUF1.0_PDF27111]
PlotOrder=2
ScaledBy=5.13113046335445186e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.916891e-05	1.888627e-06	1.888627e-06
3.000000e-01	6.000000e-01	7.001510e-05	3.003228e-06	3.003228e-06
6.000000e-01	9.000000e-01	9.589637e-05	3.433176e-06	3.433176e-06
9.000000e-01	1.200000e+00	1.134156e-04	3.606807e-06	3.606807e-06
1.200000e+00	1.600000e+00	1.082297e-04	2.982750e-06	2.982750e-06
1.600000e+00	2.000000e+00	9.140673e-05	2.725815e-06	2.725815e-06
2.000000e+00	2.800000e+00	6.198415e-05	1.542038e-06	1.542038e-06
2.800000e+00	4.000000e+00	2.628800e-05	7.913701e-07	7.913701e-07
4.000000e+00	6.000000e+00	7.073720e-06	3.010443e-07	3.010443e-07
6.000000e+00	8.000000e+00	1.829234e-06	1.488682e-07	1.488682e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27110]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27110]
Path=Test2[MUR1.0_MUF1.0_PDF27110]
PlotOrder=2
ScaledBy=5.13113712894919144e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.952719e-05	1.893629e-06	1.893629e-06
3.000000e-01	6.000000e-01	7.057143e-05	3.001619e-06	3.001619e-06
6.000000e-01	9.000000e-01	9.640907e-05	3.437567e-06	3.437567e-06
9.000000e-01	1.200000e+00	1.140158e-04	3.604987e-06	3.604987e-06
1.200000e+00	1.600000e+00	1.089284e-04	2.981099e-06	2.981099e-06
1.600000e+00	2.000000e+00	9.169495e-05	2.726767e-06	2.726767e-06
2.000000e+00	2.800000e+00	6.211099e-05	1.539613e-06	1.539613e-06
2.800000e+00	4.000000e+00	2.639173e-05	7.893316e-07	7.893316e-07
4.000000e+00	6.000000e+00	7.080030e-06	3.009439e-07	3.009439e-07
6.000000e+00	8.000000e+00	1.830107e-06	1.489324e-07	1.489324e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27109]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27109]
Path=Test2[MUR1.0_MUF1.0_PDF27109]
PlotOrder=2
ScaledBy=5.13114136526734096e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.958475e-05	1.894634e-06	1.894634e-06
3.000000e-01	6.000000e-01	7.057693e-05	2.993098e-06	2.993098e-06
6.000000e-01	9.000000e-01	9.624633e-05	3.431423e-06	3.431423e-06
9.000000e-01	1.200000e+00	1.138455e-04	3.593522e-06	3.593522e-06
1.200000e+00	1.600000e+00	1.088450e-04	2.972390e-06	2.972390e-06
1.600000e+00	2.000000e+00	9.142503e-05	2.719486e-06	2.719486e-06
2.000000e+00	2.800000e+00	6.190526e-05	1.533955e-06	1.533955e-06
2.800000e+00	4.000000e+00	2.633328e-05	7.868684e-07	7.868684e-07
4.000000e+00	6.000000e+00	7.066145e-06	3.002534e-07	3.002534e-07
6.000000e+00	8.000000e+00	1.827612e-06	1.487295e-07	1.487295e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27108]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27108]
Path=Test2[MUR1.0_MUF1.0_PDF27108]
PlotOrder=2
ScaledBy=5.13114512987532157e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.913844e-05	1.881739e-06	1.881739e-06
3.000000e-01	6.000000e-01	6.965880e-05	2.984599e-06	2.984599e-06
6.000000e-01	9.000000e-01	9.518277e-05	3.417286e-06	3.417286e-06
9.000000e-01	1.200000e+00	1.126266e-04	3.580720e-06	3.580720e-06
1.200000e+00	1.600000e+00	1.076325e-04	2.960720e-06	2.960720e-06
1.600000e+00	2.000000e+00	9.066713e-05	2.709819e-06	2.709819e-06
2.000000e+00	2.800000e+00	6.144844e-05	1.530305e-06	1.530305e-06
2.800000e+00	4.000000e+00	2.615378e-05	7.850153e-07	7.850153e-07
4.000000e+00	6.000000e+00	7.046215e-06	2.997104e-07	2.997104e-07
6.000000e+00	8.000000e+00	1.824848e-06	1.485063e-07	1.485063e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27107]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27107]
Path=Test2[MUR1.0_MUF1.0_PDF27107]
PlotOrder=2
ScaledBy=5.13113500283403734e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.983236e-05	1.902436e-06	1.902436e-06
3.000000e-01	6.000000e-01	7.118650e-05	3.006556e-06	3.006556e-06
6.000000e-01	9.000000e-01	9.710207e-05	3.446269e-06	3.446269e-06
9.000000e-01	1.200000e+00	1.148123e-04	3.612438e-06	3.612438e-06
1.200000e+00	1.600000e+00	1.097303e-04	2.988418e-06	2.988418e-06
1.600000e+00	2.000000e+00	9.217160e-05	2.732500e-06	2.732500e-06
2.000000e+00	2.800000e+00	6.239350e-05	1.541573e-06	1.541573e-06
2.800000e+00	4.000000e+00	2.650535e-05	7.903739e-07	7.903739e-07
4.000000e+00	6.000000e+00	7.091810e-06	3.012341e-07	3.012341e-07
6.000000e+00	8.000000e+00	1.831672e-06	1.490604e-07	1.490604e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27106]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27106]
Path=Test2[MUR1.0_MUF1.0_PDF27106]
PlotOrder=2
ScaledBy=5.13114158199448265e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.950917e-05	1.893364e-06	1.893364e-06
3.000000e-01	6.000000e-01	7.044310e-05	2.993950e-06	2.993950e-06
6.000000e-01	9.000000e-01	9.607973e-05	3.431148e-06	3.431148e-06
9.000000e-01	1.200000e+00	1.136678e-04	3.593380e-06	3.593380e-06
1.200000e+00	1.600000e+00	1.086731e-04	2.972035e-06	2.972035e-06
1.600000e+00	2.000000e+00	9.132380e-05	2.719452e-06	2.719452e-06
2.000000e+00	2.800000e+00	6.182684e-05	1.533892e-06	1.533892e-06
2.800000e+00	4.000000e+00	2.631552e-05	7.870230e-07	7.870230e-07
4.000000e+00	6.000000e+00	7.063070e-06	3.001887e-07	3.001887e-07
6.000000e+00	8.000000e+00	1.826929e-06	1.486763e-07	1.486763e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27105]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27105]
Path=Test2[MUR1.0_MUF1.0_PDF27105]
PlotOrder=2
ScaledBy=5.13113640454825254e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.960237e-05	1.894646e-06	1.894646e-06
3.000000e-01	6.000000e-01	7.071470e-05	3.001570e-06	3.001570e-06
6.000000e-01	9.000000e-01	9.660460e-05	3.438546e-06	3.438546e-06
9.000000e-01	1.200000e+00	1.142242e-04	3.606374e-06	3.606374e-06
1.200000e+00	1.600000e+00	1.091213e-04	2.982286e-06	2.982286e-06
1.600000e+00	2.000000e+00	9.183145e-05	2.727610e-06	2.727610e-06
2.000000e+00	2.800000e+00	6.221623e-05	1.540386e-06	1.540386e-06
2.800000e+00	4.000000e+00	2.641686e-05	7.894088e-07	7.894088e-07
4.000000e+00	6.000000e+00	7.084780e-06	3.010947e-07	3.010947e-07
6.000000e+00	8.000000e+00	1.831092e-06	1.490156e-07	1.490156e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27104]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27104]
Path=Test2[MUR1.0_MUF1.0_PDF27104]
PlotOrder=2
ScaledBy=5.13113661072490421e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.944834e-05	1.890151e-06	1.890151e-06
3.000000e-01	6.000000e-01	7.033967e-05	2.992846e-06	2.992846e-06
6.000000e-01	9.000000e-01	9.599047e-05	3.427907e-06	3.427907e-06
9.000000e-01	1.200000e+00	1.135673e-04	3.592424e-06	3.592424e-06
1.200000e+00	1.600000e+00	1.085160e-04	2.970266e-06	2.970266e-06
1.600000e+00	2.000000e+00	9.123213e-05	2.716614e-06	2.716614e-06
2.000000e+00	2.800000e+00	6.175879e-05	1.532517e-06	1.532517e-06
2.800000e+00	4.000000e+00	2.625896e-05	7.857524e-07	7.857524e-07
4.000000e+00	6.000000e+00	7.048555e-06	2.996274e-07	2.996274e-07
6.000000e+00	8.000000e+00	1.822850e-06	1.483443e-07	1.483443e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27103]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27103]
Path=Test2[MUR1.0_MUF1.0_PDF27103]
PlotOrder=2
ScaledBy=5.13114108542612629e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.963649e-05	1.896547e-06	1.896547e-06
3.000000e-01	6.000000e-01	7.075750e-05	3.001168e-06	3.001168e-06
6.000000e-01	9.000000e-01	9.660070e-05	3.439561e-06	3.439561e-06
9.000000e-01	1.200000e+00	1.142244e-04	3.604938e-06	3.604938e-06
1.200000e+00	1.600000e+00	1.091812e-04	2.981922e-06	2.981922e-06
1.600000e+00	2.000000e+00	9.183215e-05	2.728470e-06	2.728470e-06
2.000000e+00	2.800000e+00	6.221524e-05	1.540370e-06	1.540370e-06
2.800000e+00	4.000000e+00	2.644690e-05	7.899233e-07	7.899233e-07
4.000000e+00	6.000000e+00	7.093130e-06	3.014011e-07	3.014011e-07
6.000000e+00	8.000000e+00	1.833718e-06	1.492277e-07	1.492277e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27102]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27102]
Path=Test2[MUR1.0_MUF1.0_PDF27102]
PlotOrder=2
ScaledBy=5.13114640549655227e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.933612e-05	1.888464e-06	1.888464e-06
3.000000e-01	6.000000e-01	7.001910e-05	2.986920e-06	2.986920e-06
6.000000e-01	9.000000e-01	9.552473e-05	3.423319e-06	3.423319e-06
9.000000e-01	1.200000e+00	1.130545e-04	3.583805e-06	3.583805e-06
1.200000e+00	1.600000e+00	1.081017e-04	2.963717e-06	2.963717e-06
1.600000e+00	2.000000e+00	9.088268e-05	2.712835e-06	2.712835e-06
2.000000e+00	2.800000e+00	6.155421e-05	1.530643e-06	1.530643e-06
2.800000e+00	4.000000e+00	2.622552e-05	7.855112e-07	7.855112e-07
4.000000e+00	6.000000e+00	7.055065e-06	2.999189e-07	2.999189e-07
6.000000e+00	8.000000e+00	1.827054e-06	1.486838e-07	1.486838e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27101]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27101]
Path=Test2[MUR1.0_MUF1.0_PDF27101]
PlotOrder=2
ScaledBy=5.13112810181702727e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.987297e-05	1.902442e-06	1.902442e-06
3.000000e-01	6.000000e-01	7.138573e-05	3.013510e-06	3.013510e-06
6.000000e-01	9.000000e-01	9.751580e-05	3.452323e-06	3.452323e-06
9.000000e-01	1.200000e+00	1.152263e-04	3.623238e-06	3.623238e-06
1.200000e+00	1.600000e+00	1.100415e-04	2.997075e-06	2.997075e-06
1.600000e+00	2.000000e+00	9.257273e-05	2.739167e-06	2.739167e-06
2.000000e+00	2.800000e+00	6.268878e-05	1.547315e-06	1.547315e-06
2.800000e+00	4.000000e+00	2.656753e-05	7.922939e-07	7.922939e-07
4.000000e+00	6.000000e+00	7.100535e-06	3.016555e-07	3.016555e-07
6.000000e+00	8.000000e+00	1.831694e-06	1.490619e-07	1.490619e-07
# END HISTO1D


# BEGIN HISTO1D /Test2[MUR1.0_MUF1.0_PDF27100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2[MUR1.0_MUF1.0_PDF27100]
Path=Test2[MUR1.0_MUF1.0_PDF27100]
PlotOrder=2
ScaledBy=5.13113908722166774e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.955404e-05	1.893726e-06	1.893726e-06
3.000000e-01	6.000000e-01	7.057440e-05	2.997508e-06	2.997508e-06
6.000000e-01	9.000000e-01	9.633327e-05	3.434433e-06	3.434433e-06
9.000000e-01	1.200000e+00	1.139365e-04	3.599438e-06	3.599438e-06
1.200000e+00	1.600000e+00	1.088897e-04	2.976772e-06	2.976772e-06
1.600000e+00	2.000000e+00	9.156905e-05	2.723251e-06	2.723251e-06
2.000000e+00	2.800000e+00	6.201503e-05	1.536880e-06	1.536880e-06
2.800000e+00	4.000000e+00	2.636446e-05	7.880763e-07	7.880763e-07
4.000000e+00	6.000000e+00	7.073590e-06	3.006197e-07	3.006197e-07
6.000000e+00	8.000000e+00	1.828959e-06	1.488386e-07	1.488386e-07
# END HISTO1D


# BEGIN HISTO1D /Test2
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=purple
LineStyle=solid
Name=Test2
Path=Test2
PlotOrder=2
ScaledBy=5.13113908722166774e-16
Title=$Z/\gamma^* \to e^+e^-(X)$ NLO+PY8 
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.955372e-05	1.893706e-06	1.893706e-06
3.000000e-01	6.000000e-01	7.057367e-05	2.997476e-06	2.997476e-06
6.000000e-01	9.000000e-01	9.633223e-05	3.434396e-06	3.434396e-06
9.000000e-01	1.200000e+00	1.139353e-04	3.599400e-06	3.599400e-06
1.200000e+00	1.600000e+00	1.088885e-04	2.976740e-06	2.976740e-06
1.600000e+00	2.000000e+00	9.156810e-05	2.723222e-06	2.723222e-06
2.000000e+00	2.800000e+00	6.201438e-05	1.536864e-06	1.536864e-06
2.800000e+00	4.000000e+00	2.636418e-05	7.880678e-07	7.880678e-07
4.000000e+00	6.000000e+00	7.073515e-06	3.006164e-07	3.006164e-07
6.000000e+00	8.000000e+00	1.828939e-06	1.488370e-07	1.488370e-07
# END HISTO1D



==> anc/Fig4_mee.dat <==
# BEGIN PLOT
Legend=1
LogY=0
LegendAlign=l
MainPlot=1
RatioPlot=0
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=2.0
RatioPlotYMin=0.0
LegendXPos=0.50
LegendYPos=0.94
Title=$\text{pp}/\text{pPb} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV ($p_{T,ee} < 8$ GeV)
YMin=0.0
YMax=2.0
XLabel=$m_{ee}$ [GeV]
YLabel=$R_\text{pPb}$
XMin=1.0
DrawOnly=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR2.0_MUF2.0_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR2.0_MUF1.0_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR1.0_MUF2.0_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR1.0_MUF0.5_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR0.5_MUF1.0_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR0.5_MUF0.5_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_Zj.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[_VarBand] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_Zj.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01
LegendOnly=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_Zj.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01
# END PLOT

# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR2.0_MUF2.0_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.44389635201104544, dn: 0.44389635201104544}}, 1: {"": {up: 0.16596148501421323, dn: 0.16596148501421323}}, 2: {"": {up: 0.14122214968128072, dn: 0.14122214968128072}}, 3: {"": {up: 0.12246488463686182, dn: 0.12246488463686182}}, 4: {"": {up: 0.10041082907049038, dn: 0.10041082907049038}}, 5: {"": {up: 0.10291073354201948, dn: 0.10291073354201948}}, 6: {"": {up: 0.093129690227823844, dn: 0.093129690227823844}}, 7: {"": {up: 0.085962125800904621, dn: 0.085962125800904621}}, 8: {"": {up: 0.082310890536568565, dn: 0.082310890536568565}}, 9: {"": {up: 0.069514848496065804, dn: 0.069514848496065804}}, 10: {"": {up: 0.056141463855332099, dn: 0.056141463855332099}}, 11: {"": {up: 0.053817399390368906, dn: 0.053817399390368906}}, 12: {"": {up: 0.0957905900570242, dn: 0.0957905900570242}}, 13: {"": {up: 0.07887146229632723, dn: 0.07887146229632723}}, 14: {"": {up: 0.050632959238381327, dn: 0.050632959238381327}}, 15: {"": {up: 0.088072847581108463, dn: 0.088072847581108463}}, 16: {"": {up: 0.081882800365368394, dn: 0.081882800365368394}}, 17: {"": {up: 0.087560893061894518, dn: 0.087560893061894518}}, 18: {"": {up: 0.045678794525215873, dn: 0.045678794525215873}}, 19: {"": {up: 0.049771810190537787, dn: 0.049771810190537787}}, 20: {"": {up: 0.067321978411992861, dn: 0.067321978411992861}}, 21: {"": {up: 0.076618646983960245, dn: 0.076618646983960245}}, 22: {"": {up: 0.089398783746301183, dn: 0.089398783746301183}}, 23: {"": {up: 0.13062020591224763, dn: 0.13062020591224763}}, 24: {"": {up: 0.24217505777149317, dn: 0.24217505777149317}}, 25: {"": {up: 0.22914612049400426, dn: 0.22914612049400426}}, 26: {"": {up: 0.23329135827947639, dn: 0.23329135827947639}}, 27: {"": {up: 0.1683011524979125, dn: 0.1683011524979125}}, 28: {"": {up: 0.21144622880370234, dn: 0.21144622880370234}}, 29: {"": {up: 0.28104117629417152, dn: 0.28104117629417152}}, 30: {"": {up: 0.35842133506868273, dn: 0.35842133506868273}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR2.0_MUF2.0_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.000000e+00	4.438964e-01	4.438964e-01
4.000000e-02	9.000000e-02	1.000000e+00	1.659615e-01	1.659615e-01
9.000000e-02	1.400000e-01	1.000000e+00	1.412221e-01	1.412221e-01
1.400000e-01	1.900000e-01	1.000000e+00	1.224649e-01	1.224649e-01
1.900000e-01	2.400000e-01	1.000000e+00	1.004108e-01	1.004108e-01
2.400000e-01	2.900000e-01	1.000000e+00	1.029107e-01	1.029107e-01
2.900000e-01	3.400000e-01	1.000000e+00	9.312969e-02	9.312969e-02
3.400000e-01	3.900000e-01	1.000000e+00	8.596213e-02	8.596213e-02
3.900000e-01	4.400000e-01	1.000000e+00	8.231089e-02	8.231089e-02
4.400000e-01	5.000000e-01	1.000000e+00	6.951485e-02	6.951485e-02
5.000000e-01	6.000000e-01	1.000000e+00	5.614146e-02	5.614146e-02
6.000000e-01	7.000000e-01	1.000000e+00	5.381740e-02	5.381740e-02
7.000000e-01	7.500000e-01	1.000000e+00	9.579059e-02	9.579059e-02
7.500000e-01	8.000000e-01	1.000000e+00	7.887146e-02	7.887146e-02
8.000000e-01	9.500000e-01	1.000000e+00	5.063296e-02	5.063296e-02
9.500000e-01	1.000000e+00	1.000000e+00	8.807285e-02	8.807285e-02
1.000000e+00	1.050000e+00	1.000000e+00	8.188280e-02	8.188280e-02
1.050000e+00	1.100000e+00	1.000000e+00	8.756089e-02	8.756089e-02
1.100000e+00	1.400000e+00	1.000000e+00	4.567879e-02	4.567879e-02
1.400000e+00	1.700000e+00	1.000000e+00	4.977181e-02	4.977181e-02
1.700000e+00	2.000000e+00	1.000000e+00	6.732198e-02	6.732198e-02
2.000000e+00	2.400000e+00	1.000000e+00	7.661865e-02	7.661865e-02
2.400000e+00	2.700000e+00	1.000000e+00	8.939878e-02	8.939878e-02
2.700000e+00	3.000000e+00	1.000000e+00	1.306202e-01	1.306202e-01
3.000000e+00	3.100000e+00	1.000000e+00	2.421751e-01	2.421751e-01
3.100000e+00	3.300000e+00	1.000000e+00	2.291461e-01	2.291461e-01
3.300000e+00	3.500000e+00	1.000000e+00	2.332914e-01	2.332914e-01
3.500000e+00	4.000000e+00	1.000000e+00	1.683012e-01	1.683012e-01
4.000000e+00	5.000000e+00	1.000000e+00	2.114462e-01	2.114462e-01
5.000000e+00	6.000000e+00	1.000000e+00	2.810412e-01	2.810412e-01
6.000000e+00	7.000000e+00	1.000000e+00	3.584213e-01	3.584213e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR2.0_MUF1.0_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.48895911033495526, dn: 0.48895911033495526}}, 1: {"": {up: 0.15558510010629284, dn: 0.15558510010629284}}, 2: {"": {up: 0.12326591691263708, dn: 0.12326591691263708}}, 3: {"": {up: 0.10310714510563262, dn: 0.10310714510563262}}, 4: {"": {up: 0.089423385543953599, dn: 0.089423385543953599}}, 5: {"": {up: 0.086338757354645565, dn: 0.086338757354645565}}, 6: {"": {up: 0.081419713963351292, dn: 0.081419713963351292}}, 7: {"": {up: 0.073487898644953212, dn: 0.073487898644953212}}, 8: {"": {up: 0.073937385320040738, dn: 0.073937385320040738}}, 9: {"": {up: 0.059658122059199729, dn: 0.059658122059199729}}, 10: {"": {up: 0.048404185466695573, dn: 0.048404185466695573}}, 11: {"": {up: 0.044174130103106335, dn: 0.044174130103106335}}, 12: {"": {up: 0.063823294814744719, dn: 0.063823294814744719}}, 13: {"": {up: 0.065807179764772267, dn: 0.065807179764772267}}, 14: {"": {up: 0.038755240288242954, dn: 0.038755240288242954}}, 15: {"": {up: 0.069364064745439311, dn: 0.069364064745439311}}, 16: {"": {up: 0.073520959558415755, dn: 0.073520959558415755}}, 17: {"": {up: 0.078336149256929638, dn: 0.078336149256929638}}, 18: {"": {up: 0.035646886042706813, dn: 0.035646886042706813}}, 19: {"": {up: 0.044858064941967105, dn: 0.044858064941967105}}, 20: {"": {up: 0.056556279839402313, dn: 0.056556279839402313}}, 21: {"": {up: 0.066580608791984394, dn: 0.066580608791984394}}, 22: {"": {up: 0.084118207511998055, dn: 0.084118207511998055}}, 23: {"": {up: 0.12491399096452982, dn: 0.12491399096452982}}, 24: {"": {up: 0.24598237617720822, dn: 0.24598237617720822}}, 25: {"": {up: 0.21876626957088893, dn: 0.21876626957088893}}, 26: {"": {up: 0.20874887070683271, dn: 0.20874887070683271}}, 27: {"": {up: 0.15163118014826291, dn: 0.15163118014826291}}, 28: {"": {up: 0.21358867133327278, dn: 0.21358867133327278}}, 29: {"": {up: 0.2684639642337614, dn: 0.2684639642337614}}, 30: {"": {up: 0.35127395392069044, dn: 0.35127395392069044}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR2.0_MUF1.0_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.000000e+00	4.889591e-01	4.889591e-01
4.000000e-02	9.000000e-02	1.000000e+00	1.555851e-01	1.555851e-01
9.000000e-02	1.400000e-01	1.000000e+00	1.232659e-01	1.232659e-01
1.400000e-01	1.900000e-01	1.000000e+00	1.031071e-01	1.031071e-01
1.900000e-01	2.400000e-01	1.000000e+00	8.942339e-02	8.942339e-02
2.400000e-01	2.900000e-01	1.000000e+00	8.633876e-02	8.633876e-02
2.900000e-01	3.400000e-01	1.000000e+00	8.141971e-02	8.141971e-02
3.400000e-01	3.900000e-01	1.000000e+00	7.348790e-02	7.348790e-02
3.900000e-01	4.400000e-01	1.000000e+00	7.393739e-02	7.393739e-02
4.400000e-01	5.000000e-01	1.000000e+00	5.965812e-02	5.965812e-02
5.000000e-01	6.000000e-01	1.000000e+00	4.840419e-02	4.840419e-02
6.000000e-01	7.000000e-01	1.000000e+00	4.417413e-02	4.417413e-02
7.000000e-01	7.500000e-01	1.000000e+00	6.382329e-02	6.382329e-02
7.500000e-01	8.000000e-01	1.000000e+00	6.580718e-02	6.580718e-02
8.000000e-01	9.500000e-01	1.000000e+00	3.875524e-02	3.875524e-02
9.500000e-01	1.000000e+00	1.000000e+00	6.936406e-02	6.936406e-02
1.000000e+00	1.050000e+00	1.000000e+00	7.352096e-02	7.352096e-02
1.050000e+00	1.100000e+00	1.000000e+00	7.833615e-02	7.833615e-02
1.100000e+00	1.400000e+00	1.000000e+00	3.564689e-02	3.564689e-02
1.400000e+00	1.700000e+00	1.000000e+00	4.485806e-02	4.485806e-02
1.700000e+00	2.000000e+00	1.000000e+00	5.655628e-02	5.655628e-02
2.000000e+00	2.400000e+00	1.000000e+00	6.658061e-02	6.658061e-02
2.400000e+00	2.700000e+00	1.000000e+00	8.411821e-02	8.411821e-02
2.700000e+00	3.000000e+00	1.000000e+00	1.249140e-01	1.249140e-01
3.000000e+00	3.100000e+00	1.000000e+00	2.459824e-01	2.459824e-01
3.100000e+00	3.300000e+00	1.000000e+00	2.187663e-01	2.187663e-01
3.300000e+00	3.500000e+00	1.000000e+00	2.087489e-01	2.087489e-01
3.500000e+00	4.000000e+00	1.000000e+00	1.516312e-01	1.516312e-01
4.000000e+00	5.000000e+00	1.000000e+00	2.135887e-01	2.135887e-01
5.000000e+00	6.000000e+00	1.000000e+00	2.684640e-01	2.684640e-01
6.000000e+00	7.000000e+00	1.000000e+00	3.512740e-01	3.512740e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR1.0_MUF2.0_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.46155988600768916, dn: 0.46155988600768916}}, 1: {"": {up: 0.18133279454552065, dn: 0.18133279454552065}}, 2: {"": {up: 0.15851410587930931, dn: 0.15851410587930931}}, 3: {"": {up: 0.13534763075662051, dn: 0.13534763075662051}}, 4: {"": {up: 0.10911206396619678, dn: 0.10911206396619678}}, 5: {"": {up: 0.1134289913037354, dn: 0.1134289913037354}}, 6: {"": {up: 0.10894953928682725, dn: 0.10894953928682725}}, 7: {"": {up: 0.098603746192945235, dn: 0.098603746192945235}}, 8: {"": {up: 0.093359920808847918, dn: 0.093359920808847918}}, 9: {"": {up: 0.081070883726331158, dn: 0.081070883726331158}}, 10: {"": {up: 0.064153913387781022, dn: 0.064153913387781022}}, 11: {"": {up: 0.061892649914825244, dn: 0.061892649914825244}}, 12: {"": {up: 0.11105233348916743, dn: 0.11105233348916743}}, 13: {"": {up: 0.089723335528950482, dn: 0.089723335528950482}}, 14: {"": {up: 0.060063091741662321, dn: 0.060063091741662321}}, 15: {"": {up: 0.094930417074483034, dn: 0.094930417074483034}}, 16: {"": {up: 0.091856990484554743, dn: 0.091856990484554743}}, 17: {"": {up: 0.10420741871164223, dn: 0.10420741871164223}}, 18: {"": {up: 0.059326492180380538, dn: 0.059326492180380538}}, 19: {"": {up: 0.059144007230151542, dn: 0.059144007230151542}}, 20: {"": {up: 0.085201718959944758, dn: 0.085201718959944758}}, 21: {"": {up: 0.093299192726135835, dn: 0.093299192726135835}}, 22: {"": {up: 0.10033402202352977, dn: 0.10033402202352977}}, 23: {"": {up: 0.14697291359395356, dn: 0.14697291359395356}}, 24: {"": {up: 0.26299621647462118, dn: 0.26299621647462118}}, 25: {"": {up: 0.26098139033500262, dn: 0.26098139033500262}}, 26: {"": {up: 0.26489561194467887, dn: 0.26489561194467887}}, 27: {"": {up: 0.19277961267792695, dn: 0.19277961267792695}}, 28: {"": {up: 0.24271537323547754, dn: 0.24271537323547754}}, 29: {"": {up: 0.36488856080816462, dn: 0.36488856080816462}}, 30: {"": {up: 0.42351865771409414, dn: 0.42351865771409414}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR1.0_MUF2.0_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.000000e+00	4.615599e-01	4.615599e-01
4.000000e-02	9.000000e-02	1.000000e+00	1.813328e-01	1.813328e-01
9.000000e-02	1.400000e-01	1.000000e+00	1.585141e-01	1.585141e-01
1.400000e-01	1.900000e-01	1.000000e+00	1.353476e-01	1.353476e-01
1.900000e-01	2.400000e-01	1.000000e+00	1.091121e-01	1.091121e-01
2.400000e-01	2.900000e-01	1.000000e+00	1.134290e-01	1.134290e-01
2.900000e-01	3.400000e-01	1.000000e+00	1.089495e-01	1.089495e-01
3.400000e-01	3.900000e-01	1.000000e+00	9.860375e-02	9.860375e-02
3.900000e-01	4.400000e-01	1.000000e+00	9.335992e-02	9.335992e-02
4.400000e-01	5.000000e-01	1.000000e+00	8.107088e-02	8.107088e-02
5.000000e-01	6.000000e-01	1.000000e+00	6.415391e-02	6.415391e-02
6.000000e-01	7.000000e-01	1.000000e+00	6.189265e-02	6.189265e-02
7.000000e-01	7.500000e-01	1.000000e+00	1.110523e-01	1.110523e-01
7.500000e-01	8.000000e-01	1.000000e+00	8.972334e-02	8.972334e-02
8.000000e-01	9.500000e-01	1.000000e+00	6.006309e-02	6.006309e-02
9.500000e-01	1.000000e+00	1.000000e+00	9.493042e-02	9.493042e-02
1.000000e+00	1.050000e+00	1.000000e+00	9.185699e-02	9.185699e-02
1.050000e+00	1.100000e+00	1.000000e+00	1.042074e-01	1.042074e-01
1.100000e+00	1.400000e+00	1.000000e+00	5.932649e-02	5.932649e-02
1.400000e+00	1.700000e+00	1.000000e+00	5.914401e-02	5.914401e-02
1.700000e+00	2.000000e+00	1.000000e+00	8.520172e-02	8.520172e-02
2.000000e+00	2.400000e+00	1.000000e+00	9.329919e-02	9.329919e-02
2.400000e+00	2.700000e+00	1.000000e+00	1.003340e-01	1.003340e-01
2.700000e+00	3.000000e+00	1.000000e+00	1.469729e-01	1.469729e-01
3.000000e+00	3.100000e+00	1.000000e+00	2.629962e-01	2.629962e-01
3.100000e+00	3.300000e+00	1.000000e+00	2.609814e-01	2.609814e-01
3.300000e+00	3.500000e+00	1.000000e+00	2.648956e-01	2.648956e-01
3.500000e+00	4.000000e+00	1.000000e+00	1.927796e-01	1.927796e-01
4.000000e+00	5.000000e+00	1.000000e+00	2.427154e-01	2.427154e-01
5.000000e+00	6.000000e+00	1.000000e+00	3.648886e-01	3.648886e-01
6.000000e+00	7.000000e+00	1.000000e+00	4.235187e-01	4.235187e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR1.0_MUF0.5_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.95807201665421937, dn: 0.95807201665421937}}, 1: {"": {up: 0.42100399357588186, dn: 0.42100399357588186}}, 2: {"": {up: 0.29556631760292146, dn: 0.29556631760292146}}, 3: {"": {up: 0.21169521972617386, dn: 0.21169521972617386}}, 4: {"": {up: 0.17830932052308615, dn: 0.17830932052308615}}, 5: {"": {up: 0.17057565275555231, dn: 0.17057565275555231}}, 6: {"": {up: 0.18553399909620918, dn: 0.18553399909620918}}, 7: {"": {up: 0.15290556410364617, dn: 0.15290556410364617}}, 8: {"": {up: 0.14146307580903356, dn: 0.14146307580903356}}, 9: {"": {up: 0.11620913380349891, dn: 0.11620913380349891}}, 10: {"": {up: 0.098351113771702248, dn: 0.098351113771702248}}, 11: {"": {up: 0.078896350649850774, dn: 0.078896350649850774}}, 12: {"": {up: 0.12463665419377415, dn: 0.12463665419377415}}, 13: {"": {up: 0.11387613050410948, dn: 0.11387613050410948}}, 14: {"": {up: 0.073201352305993672, dn: 0.073201352305993672}}, 15: {"": {up: 0.11297210188729992, dn: 0.11297210188729992}}, 16: {"": {up: 0.1412567328340727, dn: 0.1412567328340727}}, 17: {"": {up: 0.14995901003808634, dn: 0.14995901003808634}}, 18: {"": {up: 0.058805632076536163, dn: 0.058805632076536163}}, 19: {"": {up: 0.069764619511164666, dn: 0.069764619511164666}}, 20: {"": {up: 0.086173656614012273, dn: 0.086173656614012273}}, 21: {"": {up: 0.098174746998146351, dn: 0.098174746998146351}}, 22: {"": {up: 0.10228830476767226, dn: 0.10228830476767226}}, 23: {"": {up: 0.15887340702055566, dn: 0.15887340702055566}}, 24: {"": {up: 0.33539186347863292, dn: 0.33539186347863292}}, 25: {"": {up: 0.25369407503181013, dn: 0.25369407503181013}}, 26: {"": {up: 0.2541240651458937, dn: 0.2541240651458937}}, 27: {"": {up: 0.16688151600050982, dn: 0.16688151600050982}}, 28: {"": {up: 0.26267725376929613, dn: 0.26267725376929613}}, 29: {"": {up: 0.29967997580125261, dn: 0.29967997580125261}}, 30: {"": {up: 0.38114327452519414, dn: 0.38114327452519414}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR1.0_MUF0.5_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.000000e+00	9.580720e-01	9.580720e-01
4.000000e-02	9.000000e-02	1.000000e+00	4.210040e-01	4.210040e-01
9.000000e-02	1.400000e-01	1.000000e+00	2.955663e-01	2.955663e-01
1.400000e-01	1.900000e-01	1.000000e+00	2.116952e-01	2.116952e-01
1.900000e-01	2.400000e-01	1.000000e+00	1.783093e-01	1.783093e-01
2.400000e-01	2.900000e-01	1.000000e+00	1.705757e-01	1.705757e-01
2.900000e-01	3.400000e-01	1.000000e+00	1.855340e-01	1.855340e-01
3.400000e-01	3.900000e-01	1.000000e+00	1.529056e-01	1.529056e-01
3.900000e-01	4.400000e-01	1.000000e+00	1.414631e-01	1.414631e-01
4.400000e-01	5.000000e-01	1.000000e+00	1.162091e-01	1.162091e-01
5.000000e-01	6.000000e-01	1.000000e+00	9.835111e-02	9.835111e-02
6.000000e-01	7.000000e-01	1.000000e+00	7.889635e-02	7.889635e-02
7.000000e-01	7.500000e-01	1.000000e+00	1.246367e-01	1.246367e-01
7.500000e-01	8.000000e-01	1.000000e+00	1.138761e-01	1.138761e-01
8.000000e-01	9.500000e-01	1.000000e+00	7.320135e-02	7.320135e-02
9.500000e-01	1.000000e+00	1.000000e+00	1.129721e-01	1.129721e-01
1.000000e+00	1.050000e+00	1.000000e+00	1.412567e-01	1.412567e-01
1.050000e+00	1.100000e+00	1.000000e+00	1.499590e-01	1.499590e-01
1.100000e+00	1.400000e+00	1.000000e+00	5.880563e-02	5.880563e-02
1.400000e+00	1.700000e+00	1.000000e+00	6.976462e-02	6.976462e-02
1.700000e+00	2.000000e+00	1.000000e+00	8.617366e-02	8.617366e-02
2.000000e+00	2.400000e+00	1.000000e+00	9.817475e-02	9.817475e-02
2.400000e+00	2.700000e+00	1.000000e+00	1.022883e-01	1.022883e-01
2.700000e+00	3.000000e+00	1.000000e+00	1.588734e-01	1.588734e-01
3.000000e+00	3.100000e+00	1.000000e+00	3.353919e-01	3.353919e-01
3.100000e+00	3.300000e+00	1.000000e+00	2.536941e-01	2.536941e-01
3.300000e+00	3.500000e+00	1.000000e+00	2.541241e-01	2.541241e-01
3.500000e+00	4.000000e+00	1.000000e+00	1.668815e-01	1.668815e-01
4.000000e+00	5.000000e+00	1.000000e+00	2.626773e-01	2.626773e-01
5.000000e+00	6.000000e+00	1.000000e+00	2.996800e-01	2.996800e-01
6.000000e+00	7.000000e+00	1.000000e+00	3.811433e-01	3.811433e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR0.5_MUF1.0_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.39795416194227246, dn: 0.39795416194227246}}, 1: {"": {up: 0.15100183347919729, dn: 0.15100183347919729}}, 2: {"": {up: 0.12481393501712416, dn: 0.12481393501712416}}, 3: {"": {up: 0.11161809652669012, dn: 0.11161809652669012}}, 4: {"": {up: 0.091170218458646091, dn: 0.091170218458646091}}, 5: {"": {up: 0.089568653798252171, dn: 0.089568653798252171}}, 6: {"": {up: 0.087700799987755082, dn: 0.087700799987755082}}, 7: {"": {up: 0.076816754519374517, dn: 0.076816754519374517}}, 8: {"": {up: 0.075662421115696946, dn: 0.075662421115696946}}, 9: {"": {up: 0.066024447205281236, dn: 0.066024447205281236}}, 10: {"": {up: 0.050901232287823131, dn: 0.050901232287823131}}, 11: {"": {up: 0.047299829903964377, dn: 0.047299829903964377}}, 12: {"": {up: 0.070630016718871938, dn: 0.070630016718871938}}, 13: {"": {up: 0.070763308323166102, dn: 0.070763308323166102}}, 14: {"": {up: 0.044812193091857855, dn: 0.044812193091857855}}, 15: {"": {up: 0.074099601408395596, dn: 0.074099601408395596}}, 16: {"": {up: 0.079127042575756465, dn: 0.079127042575756465}}, 17: {"": {up: 0.081584269421453956, dn: 0.081584269421453956}}, 18: {"": {up: 0.040501397486748129, dn: 0.040501397486748129}}, 19: {"": {up: 0.05149667993075327, dn: 0.05149667993075327}}, 20: {"": {up: 0.067717022312530975, dn: 0.067717022312530975}}, 21: {"": {up: 0.082517114264273814, dn: 0.082517114264273814}}, 22: {"": {up: 0.099103406618744366, dn: 0.099103406618744366}}, 23: {"": {up: 0.14894137148487394, dn: 0.14894137148487394}}, 24: {"": {up: 0.35852193504859525, dn: 0.35852193504859525}}, 25: {"": {up: 0.27905721886163892, dn: 0.27905721886163892}}, 26: {"": {up: 0.24707658513392508, dn: 0.24707658513392508}}, 27: {"": {up: 0.18488208233950482, dn: 0.18488208233950482}}, 28: {"": {up: 0.28434990606794636, dn: 0.28434990606794636}}, 29: {"": {up: 0.39742714643913429, dn: 0.39742714643913429}}, 30: {"": {up: 0.41686642394846496, dn: 0.41686642394846496}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR0.5_MUF1.0_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.000000e+00	3.979542e-01	3.979542e-01
4.000000e-02	9.000000e-02	1.000000e+00	1.510018e-01	1.510018e-01
9.000000e-02	1.400000e-01	1.000000e+00	1.248139e-01	1.248139e-01
1.400000e-01	1.900000e-01	1.000000e+00	1.116181e-01	1.116181e-01
1.900000e-01	2.400000e-01	1.000000e+00	9.117022e-02	9.117022e-02
2.400000e-01	2.900000e-01	1.000000e+00	8.956865e-02	8.956865e-02
2.900000e-01	3.400000e-01	1.000000e+00	8.770080e-02	8.770080e-02
3.400000e-01	3.900000e-01	1.000000e+00	7.681675e-02	7.681675e-02
3.900000e-01	4.400000e-01	1.000000e+00	7.566242e-02	7.566242e-02
4.400000e-01	5.000000e-01	1.000000e+00	6.602445e-02	6.602445e-02
5.000000e-01	6.000000e-01	1.000000e+00	5.090123e-02	5.090123e-02
6.000000e-01	7.000000e-01	1.000000e+00	4.729983e-02	4.729983e-02
7.000000e-01	7.500000e-01	1.000000e+00	7.063002e-02	7.063002e-02
7.500000e-01	8.000000e-01	1.000000e+00	7.076331e-02	7.076331e-02
8.000000e-01	9.500000e-01	1.000000e+00	4.481219e-02	4.481219e-02
9.500000e-01	1.000000e+00	1.000000e+00	7.409960e-02	7.409960e-02
1.000000e+00	1.050000e+00	1.000000e+00	7.912704e-02	7.912704e-02
1.050000e+00	1.100000e+00	1.000000e+00	8.158427e-02	8.158427e-02
1.100000e+00	1.400000e+00	1.000000e+00	4.050140e-02	4.050140e-02
1.400000e+00	1.700000e+00	1.000000e+00	5.149668e-02	5.149668e-02
1.700000e+00	2.000000e+00	1.000000e+00	6.771702e-02	6.771702e-02
2.000000e+00	2.400000e+00	1.000000e+00	8.251711e-02	8.251711e-02
2.400000e+00	2.700000e+00	1.000000e+00	9.910341e-02	9.910341e-02
2.700000e+00	3.000000e+00	1.000000e+00	1.489414e-01	1.489414e-01
3.000000e+00	3.100000e+00	1.000000e+00	3.585219e-01	3.585219e-01
3.100000e+00	3.300000e+00	1.000000e+00	2.790572e-01	2.790572e-01
3.300000e+00	3.500000e+00	1.000000e+00	2.470766e-01	2.470766e-01
3.500000e+00	4.000000e+00	1.000000e+00	1.848821e-01	1.848821e-01
4.000000e+00	5.000000e+00	1.000000e+00	2.843499e-01	2.843499e-01
5.000000e+00	6.000000e+00	1.000000e+00	3.974271e-01	3.974271e-01
6.000000e+00	7.000000e+00	1.000000e+00	4.168664e-01	4.168664e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR0.5_MUF0.5_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.7325793171467827, dn: 0.7325793171467827}}, 1: {"": {up: 0.45028351262808058, dn: 0.45028351262808058}}, 2: {"": {up: 0.46296237772288079, dn: 0.46296237772288079}}, 3: {"": {up: 0.29795983625221834, dn: 0.29795983625221834}}, 4: {"": {up: 0.1946125332384083, dn: 0.1946125332384083}}, 5: {"": {up: 0.21369620884634899, dn: 0.21369620884634899}}, 6: {"": {up: 0.22797730784527662, dn: 0.22797730784527662}}, 7: {"": {up: 0.21102989810435879, dn: 0.21102989810435879}}, 8: {"": {up: 0.17449104440685353, dn: 0.17449104440685353}}, 9: {"": {up: 0.14755397910055615, dn: 0.14755397910055615}}, 10: {"": {up: 0.11976974354532907, dn: 0.11976974354532907}}, 11: {"": {up: 0.099813313267861331, dn: 0.099813313267861331}}, 12: {"": {up: 0.17124237882041227, dn: 0.17124237882041227}}, 13: {"": {up: 0.13084279321228043, dn: 0.13084279321228043}}, 14: {"": {up: 0.10175172132665324, dn: 0.10175172132665324}}, 15: {"": {up: 0.13212109243667497, dn: 0.13212109243667497}}, 16: {"": {up: 0.17850430950451845, dn: 0.17850430950451845}}, 17: {"": {up: 0.16699228906967142, dn: 0.16699228906967142}}, 18: {"": {up: 0.070571982239258341, dn: 0.070571982239258341}}, 19: {"": {up: 0.083735006940069814, dn: 0.083735006940069814}}, 20: {"": {up: 0.10355893681873704, dn: 0.10355893681873704}}, 21: {"": {up: 0.11689176512462236, dn: 0.11689176512462236}}, 22: {"": {up: 0.117176767875383, dn: 0.117176767875383}}, 23: {"": {up: 0.17239305802770202, dn: 0.17239305802770202}}, 24: {"": {up: 0.96279309090460274, dn: 0.96279309090460274}}, 25: {"": {up: 0.31086359602228264, dn: 0.31086359602228264}}, 26: {"": {up: 0.23851722062303221, dn: 0.23851722062303221}}, 27: {"": {up: 0.1673486460517789, dn: 0.1673486460517789}}, 28: {"": {up: 0.31498418553397567, dn: 0.31498418553397567}}, 29: {"": {up: 0.33375024295069766, dn: 0.33375024295069766}}, 30: {"": {up: 0.39279454793688601, dn: 0.39279454793688601}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR0.5_MUF0.5_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.000000e+00	7.325793e-01	7.325793e-01
4.000000e-02	9.000000e-02	1.000000e+00	4.502835e-01	4.502835e-01
9.000000e-02	1.400000e-01	1.000000e+00	4.629624e-01	4.629624e-01
1.400000e-01	1.900000e-01	1.000000e+00	2.979598e-01	2.979598e-01
1.900000e-01	2.400000e-01	1.000000e+00	1.946125e-01	1.946125e-01
2.400000e-01	2.900000e-01	1.000000e+00	2.136962e-01	2.136962e-01
2.900000e-01	3.400000e-01	1.000000e+00	2.279773e-01	2.279773e-01
3.400000e-01	3.900000e-01	1.000000e+00	2.110299e-01	2.110299e-01
3.900000e-01	4.400000e-01	1.000000e+00	1.744910e-01	1.744910e-01
4.400000e-01	5.000000e-01	1.000000e+00	1.475540e-01	1.475540e-01
5.000000e-01	6.000000e-01	1.000000e+00	1.197697e-01	1.197697e-01
6.000000e-01	7.000000e-01	1.000000e+00	9.981331e-02	9.981331e-02
7.000000e-01	7.500000e-01	1.000000e+00	1.712424e-01	1.712424e-01
7.500000e-01	8.000000e-01	1.000000e+00	1.308428e-01	1.308428e-01
8.000000e-01	9.500000e-01	1.000000e+00	1.017517e-01	1.017517e-01
9.500000e-01	1.000000e+00	1.000000e+00	1.321211e-01	1.321211e-01
1.000000e+00	1.050000e+00	1.000000e+00	1.785043e-01	1.785043e-01
1.050000e+00	1.100000e+00	1.000000e+00	1.669923e-01	1.669923e-01
1.100000e+00	1.400000e+00	1.000000e+00	7.057198e-02	7.057198e-02
1.400000e+00	1.700000e+00	1.000000e+00	8.373501e-02	8.373501e-02
1.700000e+00	2.000000e+00	1.000000e+00	1.035589e-01	1.035589e-01
2.000000e+00	2.400000e+00	1.000000e+00	1.168918e-01	1.168918e-01
2.400000e+00	2.700000e+00	1.000000e+00	1.171768e-01	1.171768e-01
2.700000e+00	3.000000e+00	1.000000e+00	1.723931e-01	1.723931e-01
3.000000e+00	3.100000e+00	1.000000e+00	9.627931e-01	9.627931e-01
3.100000e+00	3.300000e+00	1.000000e+00	3.108636e-01	3.108636e-01
3.300000e+00	3.500000e+00	1.000000e+00	2.385172e-01	2.385172e-01
3.500000e+00	4.000000e+00	1.000000e+00	1.673486e-01	1.673486e-01
4.000000e+00	5.000000e+00	1.000000e+00	3.149842e-01	3.149842e-01
5.000000e+00	6.000000e+00	1.000000e+00	3.337502e-01	3.337502e-01
6.000000e+00	7.000000e+00	1.000000e+00	3.927945e-01	3.927945e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.42847825986484578, dn: 0.42847825986484578}}, 1: {"": {up: 0.14714921821890981, dn: 0.14714921821890981}}, 2: {"": {up: 0.11720006104248658, dn: 0.11720006104248658}}, 3: {"": {up: 0.10105594852117425, dn: 0.10105594852117425}}, 4: {"": {up: 0.086036891115641709, dn: 0.086036891115641709}}, 5: {"": {up: 0.082841105986177957, dn: 0.082841105986177957}}, 6: {"": {up: 0.07893419807873385, dn: 0.07893419807873385}}, 7: {"": {up: 0.070597308448117901, dn: 0.070597308448117901}}, 8: {"": {up: 0.0705337011970779, dn: 0.0705337011970779}}, 9: {"": {up: 0.058321187609335461, dn: 0.058321187609335461}}, 10: {"": {up: 0.046747064208006603, dn: 0.046747064208006603}}, 11: {"": {up: 0.042970987764612029, dn: 0.042970987764612029}}, 12: {"": {up: 0.061905739257200339, dn: 0.061905739257200339}}, 13: {"": {up: 0.063880696808412241, dn: 0.063880696808412241}}, 14: {"": {up: 0.037996745421209531, dn: 0.037996745421209531}}, 15: {"": {up: 0.067451160419248105, dn: 0.067451160419248105}}, 16: {"": {up: 0.070976980357256525, dn: 0.070976980357256525}}, 17: {"": {up: 0.075367614595146709, dn: 0.075367614595146709}}, 18: {"": {up: 0.03470642020291248, dn: 0.03470642020291248}}, 19: {"": {up: 0.044303824892926773, dn: 0.044303824892926773}}, 20: {"": {up: 0.056396465215565753, dn: 0.056396465215565753}}, 21: {"": {up: 0.065712645981491638, dn: 0.065712645981491638}}, 22: {"": {up: 0.083751222388419491, dn: 0.083751222388419491}}, 23: {"": {up: 0.12429385370256645, dn: 0.12429385370256645}}, 24: {"": {up: 0.25103093687539807, dn: 0.25103093687539807}}, 25: {"": {up: 0.22357676935775972, dn: 0.22357676935775972}}, 26: {"": {up: 0.20884922607650333, dn: 0.20884922607650333}}, 27: {"": {up: 0.15369663226104696, dn: 0.15369663226104696}}, 28: {"": {up: 0.21955572543161381, dn: 0.21955572543161381}}, 29: {"": {up: 0.30119794717641291, dn: 0.30119794717641291}}, 30: {"": {up: 0.36082397462961002, dn: 0.36082397462961002}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.000000e+00	4.284783e-01	4.284783e-01
4.000000e-02	9.000000e-02	1.000000e+00	1.471492e-01	1.471492e-01
9.000000e-02	1.400000e-01	1.000000e+00	1.172001e-01	1.172001e-01
1.400000e-01	1.900000e-01	1.000000e+00	1.010559e-01	1.010559e-01
1.900000e-01	2.400000e-01	1.000000e+00	8.603689e-02	8.603689e-02
2.400000e-01	2.900000e-01	1.000000e+00	8.284111e-02	8.284111e-02
2.900000e-01	3.400000e-01	1.000000e+00	7.893420e-02	7.893420e-02
3.400000e-01	3.900000e-01	1.000000e+00	7.059731e-02	7.059731e-02
3.900000e-01	4.400000e-01	1.000000e+00	7.053370e-02	7.053370e-02
4.400000e-01	5.000000e-01	1.000000e+00	5.832119e-02	5.832119e-02
5.000000e-01	6.000000e-01	1.000000e+00	4.674706e-02	4.674706e-02
6.000000e-01	7.000000e-01	1.000000e+00	4.297099e-02	4.297099e-02
7.000000e-01	7.500000e-01	1.000000e+00	6.190574e-02	6.190574e-02
7.500000e-01	8.000000e-01	1.000000e+00	6.388070e-02	6.388070e-02
8.000000e-01	9.500000e-01	1.000000e+00	3.799675e-02	3.799675e-02
9.500000e-01	1.000000e+00	1.000000e+00	6.745116e-02	6.745116e-02
1.000000e+00	1.050000e+00	1.000000e+00	7.097698e-02	7.097698e-02
1.050000e+00	1.100000e+00	1.000000e+00	7.536761e-02	7.536761e-02
1.100000e+00	1.400000e+00	1.000000e+00	3.470642e-02	3.470642e-02
1.400000e+00	1.700000e+00	1.000000e+00	4.430382e-02	4.430382e-02
1.700000e+00	2.000000e+00	1.000000e+00	5.639647e-02	5.639647e-02
2.000000e+00	2.400000e+00	1.000000e+00	6.571265e-02	6.571265e-02
2.400000e+00	2.700000e+00	1.000000e+00	8.375122e-02	8.375122e-02
2.700000e+00	3.000000e+00	1.000000e+00	1.242939e-01	1.242939e-01
3.000000e+00	3.100000e+00	1.000000e+00	2.510309e-01	2.510309e-01
3.100000e+00	3.300000e+00	1.000000e+00	2.235768e-01	2.235768e-01
3.300000e+00	3.500000e+00	1.000000e+00	2.088492e-01	2.088492e-01
3.500000e+00	4.000000e+00	1.000000e+00	1.536966e-01	1.536966e-01
4.000000e+00	5.000000e+00	1.000000e+00	2.195557e-01	2.195557e-01
5.000000e+00	6.000000e+00	1.000000e+00	3.011979e-01	3.011979e-01
6.000000e+00	7.000000e+00	1.000000e+00	3.608240e-01	3.608240e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_Zj.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
ErrorBandColor=purple
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.047672278645917887, dn: 0.047672278645917887}}, 1: {"": {up: 0.049650803127527642, dn: 0.049650803127527642}}, 2: {"": {up: 0.02499054081463006, dn: 0.02499054081463006}}, 3: {"": {up: 0.033985695804024489, dn: 0.033985695804024489}}, 4: {"": {up: 0.043609420213512232, dn: 0.043609420213512232}}, 5: {"": {up: 0.052104809728219514, dn: 0.052104809728219514}}, 6: {"": {up: 0.077404668909122121, dn: 0.077404668909122121}}, 7: {"": {up: 0.090033996688074797, dn: 0.090033996688074797}}, 8: {"": {up: 0.19168306901590562, dn: 0.19168306901590562}}, 9: {"": {up: 0.13797691911548152, dn: 0.13797691911548152}}, 10: {"": {up: 0.12629836985016774, dn: 0.12629836985016774}}, 11: {"": {up: 0.098375345972513767, dn: 0.098375345972513767}}, 12: {"": {up: 0.12983413180925321, dn: 0.12983413180925321}}, 13: {"": {up: 0.13716344164881325, dn: 0.13716344164881325}}, 14: {"": {up: 0.14980727762410848, dn: 0.14980727762410848}}}
ErrorType=env
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_Zj.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[_VarBand]
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e+00	1.050000e+00	7.932756e-01	9.628989e-02	6.070210e-02
1.050000e+00	1.100000e+00	8.025380e-01	8.994588e-02	5.508666e-02
1.100000e+00	1.400000e+00	8.243929e-01	7.933540e-02	2.642988e-02
1.400000e+00	1.700000e+00	8.331584e-01	7.216404e-02	4.043564e-02
1.700000e+00	2.000000e+00	8.078331e-01	8.068444e-02	4.824176e-02
2.000000e+00	2.400000e+00	9.161459e-01	1.088963e-01	6.759328e-02
2.400000e+00	2.700000e+00	8.670950e-01	1.413137e-01	9.270539e-02
2.700000e+00	3.000000e+00	9.494307e-01	1.374662e-01	9.817219e-02
3.000000e+00	3.100000e+00	8.163858e-01	3.091266e-01	2.156160e-01
3.100000e+00	3.300000e+00	1.022644e+00	1.607738e-01	1.420326e-01
3.300000e+00	3.500000e+00	7.838377e-01	1.457582e-01	1.417437e-01
3.500000e+00	4.000000e+00	8.364644e-01	1.364745e-01	1.271878e-01
4.000000e+00	5.000000e+00	1.057199e+00	1.493580e-01	1.299969e-01
5.000000e+00	6.000000e+00	7.911518e-01	1.716113e-01	1.446446e-01
6.000000e+00	7.000000e+00	5.651905e-01	1.754357e-01	2.225235e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_Zj.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01
ErrorBandOpacity=0.2
ErrorBreakdown={0: {"": {up: 0.047672278645917887, dn: 0.047672278645917887}}, 1: {"": {up: 0.049650803127527642, dn: 0.049650803127527642}}, 2: {"": {up: 0.02499054081463006, dn: 0.02499054081463006}}, 3: {"": {up: 0.033985695804024489, dn: 0.033985695804024489}}, 4: {"": {up: 0.043609420213512232, dn: 0.043609420213512232}}, 5: {"": {up: 0.052104809728219514, dn: 0.052104809728219514}}, 6: {"": {up: 0.077404668909122121, dn: 0.077404668909122121}}, 7: {"": {up: 0.090033996688074797, dn: 0.090033996688074797}}, 8: {"": {up: 0.19168306901590562, dn: 0.19168306901590562}}, 9: {"": {up: 0.13797691911548152, dn: 0.13797691911548152}}, 10: {"": {up: 0.12629836985016774, dn: 0.12629836985016774}}, 11: {"": {up: 0.098375345972513767, dn: 0.098375345972513767}}, 12: {"": {up: 0.12983413180925321, dn: 0.12983413180925321}}, 13: {"": {up: 0.13716344164881325, dn: 0.13716344164881325}}, 14: {"": {up: 0.14980727762410848, dn: 0.14980727762410848}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_Zj.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
1.000000e+00	1.050000e+00	7.932756e-01	4.767228e-02	4.767228e-02
1.050000e+00	1.100000e+00	8.025380e-01	4.965080e-02	4.965080e-02
1.100000e+00	1.400000e+00	8.243929e-01	2.499054e-02	2.499054e-02
1.400000e+00	1.700000e+00	8.331584e-01	3.398570e-02	3.398570e-02
1.700000e+00	2.000000e+00	8.078331e-01	4.360942e-02	4.360942e-02
2.000000e+00	2.400000e+00	9.161459e-01	5.210481e-02	5.210481e-02
2.400000e+00	2.700000e+00	8.670950e-01	7.740467e-02	7.740467e-02
2.700000e+00	3.000000e+00	9.494307e-01	9.003400e-02	9.003400e-02
3.000000e+00	3.100000e+00	8.163858e-01	1.916831e-01	1.916831e-01
3.100000e+00	3.300000e+00	1.022644e+00	1.379769e-01	1.379769e-01
3.300000e+00	3.500000e+00	7.838377e-01	1.262984e-01	1.262984e-01
3.500000e+00	4.000000e+00	8.364644e-01	9.837535e-02	9.837535e-02
4.000000e+00	5.000000e+00	1.057199e+00	1.298341e-01	1.298341e-01
5.000000e+00	6.000000e+00	7.911518e-01	1.371634e-01	1.371634e-01
6.000000e+00	7.000000e+00	5.651905e-01	1.498073e-01	1.498073e-01
# END HISTO1D



==> anc/Fig4_pt.dat <==
# BEGIN PLOT
Legend=1
LogY=0
LegendAlign=l
MainPlot=1
RatioPlot=0
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=2.0
RatioPlotYMin=0.0
LegendXPos=0.50
LegendYPos=0.94
Title=$\text{pp}/\text{pPb} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV ($1.1 < m_{\rm ee} < 2.7$ GeV)
YMin=0.0
YMax=2.0
XLabel=$p_{T,ee}$ [GeV]
YLabel=$R_\text{pPb}$
DrawOnly=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR2.0_MUF2.0_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR2.0_MUF1.0_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR1.0_MUF2.0_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR1.0_MUF0.5_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR0.5_MUF1.0_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR0.5_MUF0.5_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_Zj.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[_VarBand] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_Zj.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01
LegendOnly=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_Zj.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01
# END PLOT

# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR2.0_MUF2.0_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.068068540589147131, dn: 0.068068540589147131}}, 1: {"": {up: 0.031058127909073047, dn: 0.031058127909073047}}, 2: {"": {up: 0.12952903349168271, dn: 0.12952903349168271}}, 3: {"": {up: 0.29096755723227519, dn: 0.29096755723227519}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR2.0_MUF2.0_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	1.000000e+00	6.806854e-02	6.806854e-02
6.000000e-01	4.000000e+00	1.000000e+00	3.105813e-02	3.105813e-02
4.000000e+00	6.000000e+00	1.000000e+00	1.295290e-01	1.295290e-01
6.000000e+00	8.000000e+00	1.000000e+00	2.909676e-01	2.909676e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR2.0_MUF1.0_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.054065648560475597, dn: 0.054065648560475597}}, 1: {"": {up: 0.025476982229967197, dn: 0.025476982229967197}}, 2: {"": {up: 0.12923934430813805, dn: 0.12923934430813805}}, 3: {"": {up: 0.25033469147447368, dn: 0.25033469147447368}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR2.0_MUF1.0_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	1.000000e+00	5.406565e-02	5.406565e-02
6.000000e-01	4.000000e+00	1.000000e+00	2.547698e-02	2.547698e-02
4.000000e+00	6.000000e+00	1.000000e+00	1.292393e-01	1.292393e-01
6.000000e+00	8.000000e+00	1.000000e+00	2.503347e-01	2.503347e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR1.0_MUF2.0_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.10653100394781463, dn: 0.10653100394781463}}, 1: {"": {up: 0.037973748784276423, dn: 0.037973748784276423}}, 2: {"": {up: 0.13319463254397393, dn: 0.13319463254397393}}, 3: {"": {up: 0.33647604312155982, dn: 0.33647604312155982}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR1.0_MUF2.0_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	1.000000e+00	1.065310e-01	1.065310e-01
6.000000e-01	4.000000e+00	1.000000e+00	3.797375e-02	3.797375e-02
4.000000e+00	6.000000e+00	1.000000e+00	1.331946e-01	1.331946e-01
6.000000e+00	8.000000e+00	1.000000e+00	3.364760e-01	3.364760e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR1.0_MUF0.5_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.084694332645590481, dn: 0.084694332645590481}}, 1: {"": {up: 0.039028408577245551, dn: 0.039028408577245551}}, 2: {"": {up: 0.20454497108981229, dn: 0.20454497108981229}}, 3: {"": {up: 0.40814323435262778, dn: 0.40814323435262778}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR1.0_MUF0.5_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	1.000000e+00	8.469433e-02	8.469433e-02
6.000000e-01	4.000000e+00	1.000000e+00	3.902841e-02	3.902841e-02
4.000000e+00	6.000000e+00	1.000000e+00	2.045450e-01	2.045450e-01
6.000000e+00	8.000000e+00	1.000000e+00	4.081432e-01	4.081432e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR0.5_MUF1.0_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.066674047095629019, dn: 0.066674047095629019}}, 1: {"": {up: 0.029492545394072905, dn: 0.029492545394072905}}, 2: {"": {up: 0.12893376055519051, dn: 0.12893376055519051}}, 3: {"": {up: 0.28330031239803571, dn: 0.28330031239803571}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR0.5_MUF1.0_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	1.000000e+00	6.667405e-02	6.667405e-02
6.000000e-01	4.000000e+00	1.000000e+00	2.949255e-02	2.949255e-02
4.000000e+00	6.000000e+00	1.000000e+00	1.289338e-01	1.289338e-01
6.000000e+00	8.000000e+00	1.000000e+00	2.833003e-01	2.833003e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR0.5_MUF0.5_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.10695114928335475, dn: 0.10695114928335475}}, 1: {"": {up: 0.046389851448717732, dn: 0.046389851448717732}}, 2: {"": {up: 0.18310532930753262, dn: 0.18310532930753262}}, 3: {"": {up: 0.6192783072649265, dn: 0.6192783072649265}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR0.5_MUF0.5_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	1.000000e+00	1.069511e-01	1.069511e-01
6.000000e-01	4.000000e+00	1.000000e+00	4.638985e-02	4.638985e-02
4.000000e+00	6.000000e+00	1.000000e+00	1.831053e-01	1.831053e-01
6.000000e+00	8.000000e+00	1.000000e+00	6.192783e-01	6.192783e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.052904852484224468, dn: 0.052904852484224468}}, 1: {"": {up: 0.025100444625822053, dn: 0.025100444625822053}}, 2: {"": {up: 0.12355387386061394, dn: 0.12355387386061394}}, 3: {"": {up: 0.24168155251535267, dn: 0.24168155251535267}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	1.000000e+00	5.290485e-02	5.290485e-02
6.000000e-01	4.000000e+00	1.000000e+00	2.510044e-02	2.510044e-02
4.000000e+00	6.000000e+00	1.000000e+00	1.235539e-01	1.235539e-01
6.000000e+00	8.000000e+00	1.000000e+00	2.416816e-01	2.416816e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_Zj.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
ErrorBandColor=purple
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.057322436885017355, dn: 0.057322436885017355}}, 1: {"": {up: 0.018205127163420948, dn: 0.018205127163420948}}, 2: {"": {up: 0.074713050975147063, dn: 0.074713050975147063}}, 3: {"": {up: 0.13419015627207478, dn: 0.13419015627207478}}}
ErrorType=env
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_Zj.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[_VarBand]
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.428729e-01	2.579188e-01	8.766133e-02
6.000000e-01	4.000000e+00	8.197514e-01	7.167766e-02	2.404519e-02
4.000000e+00	6.000000e+00	1.049552e+00	1.205856e-01	7.517521e-02
6.000000e+00	8.000000e+00	9.623624e-01	1.573642e-01	1.344053e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_Zj.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01
ErrorBandOpacity=0.2
ErrorBreakdown={0: {"": {up: 0.057322436885017355, dn: 0.057322436885017355}}, 1: {"": {up: 0.018205127163420948, dn: 0.018205127163420948}}, 2: {"": {up: 0.074713050975147063, dn: 0.074713050975147063}}, 3: {"": {up: 0.13419015627207478, dn: 0.13419015627207478}}}
LineColor=purple
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_Zj.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01
Title=$\gamma^*/Z$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.428729e-01	5.732244e-02	5.732244e-02
6.000000e-01	4.000000e+00	8.197514e-01	1.820513e-02	1.820513e-02
4.000000e+00	6.000000e+00	1.049552e+00	7.471305e-02	7.471305e-02
6.000000e+00	8.000000e+00	9.623624e-01	1.341902e-01	1.341902e-01
# END HISTO1D



==> anc/Fig5_pPb.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=1
RatioPlot=0
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=3.0
RatioPlotYMin=0.3
LegendXPos=0.50
LegendYPos=0.94
Title=$\text{pPb} \to e^+e^- (X)$ at $\sqrt s = 5.02 $ TeV ($p_{T,ee} < 8$ GeV)
XLabel=
YLabel=$\text{d}\sigma / \text{d} m_{ee}$ [mb / GeV]
RatioPlotYLabel=Shape Ratio
PlotXTickLabels=0
RatioPlotXTickLabels=0
DrawOnly=Test[_VarBand] /ALICE_2020_I1797621/d02-x01-y01 Test //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cc_rescatter.yoda/ALICE_2020_I1797621/d02-x01-y01
LegendOnly=/ALICE_2020_I1797621/d02-x01-y01 Test //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cc_rescatter.yoda/ALICE_2020_I1797621/d02-x01-y01
# END PLOT

# BEGIN HISTO1D /ALICE_2020_I1797621/d02-x01-y01
ConnectBins=0
ErrorBars=1
IsRef=1
Path=/ALICE_2020_I1797621/d02-x01-y01
PolyMarker=*
Title=ALICE Run 2
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.309860e+02	5.946686e+01	5.946686e+01
4.000000e-02	9.000000e-02	5.880990e+01	6.590656e+00	6.590656e+00
9.000000e-02	1.400000e-01	8.271400e+00	9.393442e-01	9.393442e-01
1.400000e-01	1.900000e-01	3.481260e+00	2.109529e-01	2.109529e-01
1.900000e-01	2.400000e-01	2.815930e+00	1.886146e-01	1.886146e-01
2.400000e-01	2.900000e-01	1.993560e+00	1.807237e-01	1.807237e-01
2.900000e-01	3.400000e-01	1.552740e+00	1.574002e-01	1.574002e-01
3.400000e-01	3.900000e-01	1.289870e+00	1.566860e-01	1.566860e-01
3.900000e-01	4.400000e-01	1.064370e+00	1.602346e-01	1.602346e-01
4.400000e-01	5.000000e-01	7.172070e-01	1.473838e-01	1.473838e-01
5.000000e-01	6.000000e-01	7.436390e-01	1.147615e-01	1.147615e-01
6.000000e-01	7.000000e-01	9.085560e-01	1.153162e-01	1.153162e-01
7.000000e-01	7.500000e-01	1.234720e+00	1.572116e-01	1.572116e-01
7.500000e-01	8.000000e-01	1.298100e+00	1.420677e-01	1.420677e-01
8.000000e-01	9.500000e-01	5.553910e-01	7.091712e-02	7.091712e-02
9.500000e-01	1.000000e+00	6.479830e-01	1.086219e-01	1.086219e-01
1.000000e+00	1.050000e+00	8.066340e-01	9.945937e-02	9.945937e-02
1.050000e+00	1.100000e+00	3.457700e-01	9.420548e-02	9.420548e-02
1.100000e+00	1.400000e+00	2.910790e-01	2.908944e-02	2.908944e-02
1.400000e+00	1.700000e+00	1.719400e-01	1.819583e-02	1.819583e-02
1.700000e+00	2.000000e+00	9.180710e-02	1.146262e-02	1.146262e-02
2.000000e+00	2.400000e+00	6.414840e-02	6.635464e-03	6.635464e-03
2.400000e+00	2.700000e+00	4.983690e-02	5.159708e-03	5.159708e-03
2.700000e+00	3.000000e+00	5.208130e-02	4.462787e-03	4.462787e-03
3.000000e+00	3.100000e+00	1.520110e-01	1.002415e-02	1.002415e-02
3.100000e+00	3.300000e+00	3.223060e-02	3.621954e-03	3.621954e-03
3.300000e+00	3.500000e+00	7.950900e-03	2.464607e-03	2.464607e-03
# END HISTO1D


# BEGIN HISTO1D /Test[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
BandComponentPDF=MUR1.0_MUF1.0_PDF.*
ErrorBandColor=green
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[_VarBand]
Path=Test[_VarBand]
RatioPlot=0
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	9.118540e-03	7.703687e-03	2.594674e-02
4.000000e-02	9.000000e-02	2.868196e-02	2.479650e-02	8.398029e-02
9.000000e-02	1.400000e-01	4.763746e-02	4.005707e-02	1.396477e-01
1.400000e-01	1.900000e-01	6.720088e-02	5.691143e-02	2.051249e-01
1.900000e-01	2.400000e-01	8.295108e-02	7.051451e-02	2.618310e-01
2.400000e-01	2.900000e-01	8.781432e-02	7.428916e-02	2.620139e-01
2.900000e-01	3.400000e-01	1.040066e-01	8.731925e-02	3.107062e-01
3.400000e-01	3.900000e-01	1.116883e-01	9.433726e-02	3.341511e-01
3.900000e-01	4.400000e-01	1.228516e-01	1.049127e-01	3.523422e-01
4.400000e-01	5.000000e-01	1.363176e-01	1.152656e-01	3.882487e-01
5.000000e-01	6.000000e-01	1.482177e-01	1.254568e-01	4.201651e-01
6.000000e-01	7.000000e-01	1.533020e-01	1.279218e-01	4.201193e-01
7.000000e-01	7.500000e-01	1.589942e-01	1.331991e-01	4.279009e-01
7.500000e-01	8.000000e-01	1.480519e-01	1.231004e-01	3.959299e-01
8.000000e-01	9.500000e-01	1.415676e-01	1.176532e-01	3.599306e-01
9.500000e-01	1.000000e+00	1.277148e-01	1.058652e-01	3.154345e-01
1.000000e+00	1.050000e+00	1.216911e-01	1.001501e-01	2.943863e-01
1.050000e+00	1.100000e+00	1.078751e-01	8.943631e-02	2.494850e-01
1.100000e+00	1.400000e+00	9.300910e-02	7.524968e-02	2.047172e-01
1.400000e+00	1.700000e+00	6.137977e-02	4.782302e-02	1.184242e-01
1.700000e+00	2.000000e+00	3.868470e-02	2.907546e-02	6.577092e-02
2.000000e+00	2.400000e+00	2.396380e-02	1.696623e-02	3.587213e-02
2.400000e+00	2.700000e+00	1.391729e-02	8.926035e-03	1.810422e-02
2.700000e+00	3.000000e+00	9.017223e-03	5.700897e-03	1.041592e-02
3.000000e+00	3.100000e+00	6.880354e-03	4.026018e-03	8.091388e-03
3.100000e+00	3.300000e+00	5.982315e-03	3.340987e-03	6.104505e-03
3.300000e+00	3.500000e+00	5.139540e-03	2.868332e-03	5.069836e-03
3.500000e+00	4.000000e+00	2.928986e-03	1.449282e-03	2.642065e-03
4.000000e+00	5.000000e+00	1.119093e-03	4.389017e-04	8.871399e-04
5.000000e+00	6.000000e+00	5.084277e-04	1.647175e-04	2.558184e-04
6.000000e+00	7.000000e+00	2.017132e-04	6.291917e-05	1.265705e-04
# END HISTO1D


# BEGIN HISTO1D /Test
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test
Path=Test
RatioPlot=0
ScaledBy=6.85249721042415683e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	9.118540e-03	8.846539e-04	8.846539e-04
4.000000e-02	9.000000e-02	2.868196e-02	1.388213e-03	1.388213e-03
9.000000e-02	1.400000e-01	4.763746e-02	1.789475e-03	1.789475e-03
1.400000e-01	1.900000e-01	6.720088e-02	2.100755e-03	2.100755e-03
1.900000e-01	2.400000e-01	8.295108e-02	2.361844e-03	2.361844e-03
2.400000e-01	2.900000e-01	8.781432e-02	2.467147e-03	2.467147e-03
2.900000e-01	3.400000e-01	1.040066e-01	2.625180e-03	2.625180e-03
3.400000e-01	3.900000e-01	1.116883e-01	2.772022e-03	2.772022e-03
3.900000e-01	4.400000e-01	1.228516e-01	2.901222e-03	2.901222e-03
4.400000e-01	5.000000e-01	1.363176e-01	2.794297e-03	2.794297e-03
5.000000e-01	6.000000e-01	1.482177e-01	2.231525e-03	2.231525e-03
6.000000e-01	7.000000e-01	1.533020e-01	2.279928e-03	2.279928e-03
7.000000e-01	7.500000e-01	1.589942e-01	3.271323e-03	3.271323e-03
7.500000e-01	8.000000e-01	1.480519e-01	3.201492e-03	3.201492e-03
8.000000e-01	9.500000e-01	1.415676e-01	1.800487e-03	1.800487e-03
9.500000e-01	1.000000e+00	1.277148e-01	2.979640e-03	2.979640e-03
1.000000e+00	1.050000e+00	1.216911e-01	2.902012e-03	2.902012e-03
1.050000e+00	1.100000e+00	1.078751e-01	2.751565e-03	2.751565e-03
1.100000e+00	1.400000e+00	9.300910e-02	1.037538e-03	1.037538e-03
1.400000e+00	1.700000e+00	6.137977e-02	8.421826e-04	8.421826e-04
1.700000e+00	2.000000e+00	3.868470e-02	6.803733e-04	6.803733e-04
2.000000e+00	2.400000e+00	2.396380e-02	4.650721e-04	4.650721e-04
2.400000e+00	2.700000e+00	1.391729e-02	4.135057e-04	4.135057e-04
2.700000e+00	3.000000e+00	9.017223e-03	3.399840e-04	3.399840e-04
3.000000e+00	3.100000e+00	6.880354e-03	5.034780e-04	5.034780e-04
3.100000e+00	3.300000e+00	5.982315e-03	3.364409e-04	3.364409e-04
3.300000e+00	3.500000e+00	5.139540e-03	3.053611e-04	3.053611e-04
3.500000e+00	4.000000e+00	2.928986e-03	1.486486e-04	1.486486e-04
4.000000e+00	5.000000e+00	1.119093e-03	6.860851e-05	6.860851e-05
5.000000e+00	6.000000e+00	5.084277e-04	4.544593e-05	4.544593e-05
6.000000e+00	7.000000e+00	2.017132e-04	2.950284e-05	2.950284e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cc_rescatter.yoda/ALICE_2020_I1797621/d02-x01-y01
ErrorBars=1
ErrorBreakdown={0: {"": {up: 0.00090682672223751926, dn: 0.00090682672223751926}}, 1: {"": {up: 0.0028745864135408181, dn: 0.0028745864135408181}}, 2: {"": {up: 0.006578675255862654, dn: 0.006578675255862654}}, 3: {"": {up: 0.018125884076388973, dn: 0.018125884076388973}}, 4: {"": {up: 0.015803919726499999, dn: 0.016667980613322527}}, 5: {"": {up: 0.014469813317099955, dn: 0.022964986682900035}}, 6: {"": {up: 0.0065059558080000079, dn: 0.018050844191999982}}, 7: {"": {up: 0.0064502412988999835, dn: 0.026761358701100024}}, 8: {"": {up: 0.0019657742497999897, dn: 0.017706525750200042}}, 9: {"": {up: 0.018483774404416675, dn: 0.030446825595583316}}, 10: {"": {up: 0.0038935192108500161, dn: 0.0046601807891499814}}, 11: {"": {up: 0.0075961863006000496, dn: 0.0089692136993999583}}, 12: {"": {up: 0.0080989101960000642, dn: 0.011815789803999943}}, 13: {"": {up: 0.0046270742940000553, dn: 0.028203025705999918}}, 14: {"": {up: 0.020280686933833336, dn: 0.03369661306616667}}, 15: {"": {up: 1.3408922999724737e-06, dn: 0.040631759107700061}}, 16: {"": {up: 0, dn: 0}}, 17: {"": {up: 0, dn: 0}}, 18: {"": {up: 0.025586349840771613, dn: 0.025586349840771613}}, 19: {"": {up: 0.015323167187993817, dn: 0.015323167187993817}}, 20: {"": {up: 0.0038935446550000252, dn: 0.022373072264151229}}, 21: {"": {up: 2.2215195437508967e-05, dn: 0.0070671310478451019}}, 22: {"": {up: 0.0018431596465499876, dn: 0.0037246480402804167}}, 23: {"": {up: 0.0015332231129801025, dn: 0.0015332231129801025}}, 24: {"": {up: 0.00023201218374999631, dn: 0.000527562816250003}}, 25: {"": {up: 0.00063721629731243728, dn: 0.00063721629731243728}}, 26: {"": {up: 0.00030366002138999988, dn: 9.8627978609999896e-05}}}
LineColor=blue
LineStyle=solid
Path=//home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cc_rescatter.yoda/ALICE_2020_I1797621/d02-x01-y01
Title=$c\bar c$ ALICE-MC
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.749324e-02	9.068267e-04	9.068267e-04
4.000000e-02	9.000000e-02	8.700903e-02	2.874586e-03	2.874586e-03
9.000000e-02	1.400000e-01	1.419555e-01	6.578675e-03	6.578675e-03
1.400000e-01	1.900000e-01	1.900827e-01	1.812588e-02	1.812588e-02
1.900000e-01	2.400000e-01	2.308371e-01	1.666798e-02	1.580392e-02
2.400000e-01	2.900000e-01	2.696060e-01	2.296499e-02	1.446981e-02
2.900000e-01	3.400000e-01	3.021266e-01	1.805084e-02	6.505956e-03
3.400000e-01	3.900000e-01	3.353940e-01	2.676136e-02	6.450241e-03
3.900000e-01	4.400000e-01	3.595507e-01	1.770653e-02	1.965774e-03
4.400000e-01	5.000000e-01	3.919633e-01	3.044683e-02	1.848377e-02
5.000000e-01	6.000000e-01	4.151073e-01	4.660181e-03	3.893519e-03
6.000000e-01	7.000000e-01	4.164934e-01	8.969214e-03	7.596186e-03
7.000000e-01	7.500000e-01	3.994253e-01	1.181579e-02	8.098910e-03
7.500000e-01	8.000000e-01	3.829824e-01	2.820303e-02	4.627074e-03
8.000000e-01	9.500000e-01	3.344987e-01	3.369661e-02	2.028069e-02
9.500000e-01	1.000000e+00	3.008008e-01	4.063176e-02	1.340892e-06
1.000000e+00	1.050000e+00	2.601690e-01	0.000000e+00	0.000000e+00
1.050000e+00	1.100000e+00	2.601690e-01	0.000000e+00	0.000000e+00
1.100000e+00	1.400000e+00	1.925043e-01	2.558635e-02	2.558635e-02
1.400000e+00	1.700000e+00	1.183843e-01	1.532317e-02	1.532317e-02
1.700000e+00	2.000000e+00	9.113215e-02	2.237307e-02	3.893545e-03
2.000000e+00	2.400000e+00	2.832367e-02	7.067131e-03	2.221520e-05
2.400000e+00	2.700000e+00	1.836902e-02	3.724648e-03	1.843160e-03
2.700000e+00	3.000000e+00	1.164006e-02	1.533223e-03	1.533223e-03
3.000000e+00	3.100000e+00	8.267750e-03	5.275628e-04	2.320122e-04
3.100000e+00	3.300000e+00	6.704670e-03	6.372163e-04	6.372163e-04
3.300000e+00	3.500000e+00	5.511345e-03	9.862798e-05	3.036600e-04
# END HISTO1D



==> anc/Fig5_pPb_pdf.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=0
RatioPlot=1
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=1.5
RatioPlotYMin=0.5
LegendXPos=0.50
LegendYPos=0.94
Title=
XLabel=$m_{ee}$ [GeV]
YLabel=$\text{d}\sigma / \text{d} m_{ee}$ [mb / GeV]
RatioPlotYLabel=PDF Ratio
DrawOnly=Test[_VarBand] Test
LegendOnly=Test
RatioPlotReference=Test
# END PLOT

# BEGIN HISTO1D /Test[_VarBand]
BandComponentPDF=MUR1.0_MUF1.0_PDF.*
ErrorBandColor=green
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=green
LineStyle=solid
Name=Test[_VarBand]
Path=Test[_VarBand]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	9.118540e-03	1.453292e-03	1.453292e-03
4.000000e-02	9.000000e-02	2.868196e-02	4.208292e-03	4.208292e-03
9.000000e-02	1.400000e-01	4.763746e-02	6.425727e-03	6.425727e-03
1.400000e-01	1.900000e-01	6.720088e-02	9.099598e-03	9.099598e-03
1.900000e-01	2.400000e-01	8.295108e-02	1.099744e-02	1.099744e-02
2.400000e-01	2.900000e-01	8.781432e-02	1.217835e-02	1.217835e-02
2.900000e-01	3.400000e-01	1.040066e-01	1.402288e-02	1.402288e-02
3.400000e-01	3.900000e-01	1.116883e-01	1.512813e-02	1.512813e-02
3.900000e-01	4.400000e-01	1.228516e-01	1.660792e-02	1.660792e-02
4.400000e-01	5.000000e-01	1.363176e-01	1.804167e-02	1.804167e-02
5.000000e-01	6.000000e-01	1.482177e-01	1.948547e-02	1.948547e-02
6.000000e-01	7.000000e-01	1.533020e-01	1.988315e-02	1.988315e-02
7.000000e-01	7.500000e-01	1.589942e-01	2.056108e-02	2.056108e-02
7.500000e-01	8.000000e-01	1.480519e-01	1.898798e-02	1.898798e-02
8.000000e-01	9.500000e-01	1.415676e-01	1.765012e-02	1.765012e-02
9.500000e-01	1.000000e+00	1.277148e-01	1.597071e-02	1.597071e-02
1.000000e+00	1.050000e+00	1.216911e-01	1.522928e-02	1.522928e-02
1.050000e+00	1.100000e+00	1.078751e-01	1.328015e-02	1.328015e-02
1.100000e+00	1.400000e+00	9.300910e-02	1.104753e-02	1.104753e-02
1.400000e+00	1.700000e+00	6.137977e-02	7.089884e-03	7.089884e-03
1.700000e+00	2.000000e+00	3.868470e-02	4.282292e-03	4.282292e-03
2.000000e+00	2.400000e+00	2.396380e-02	2.566480e-03	2.566480e-03
2.400000e+00	2.700000e+00	1.391729e-02	1.459651e-03	1.459651e-03
2.700000e+00	3.000000e+00	9.017223e-03	9.674027e-04	9.674027e-04
3.000000e+00	3.100000e+00	6.880354e-03	8.197463e-04	8.197463e-04
3.100000e+00	3.300000e+00	5.982315e-03	6.584052e-04	6.584052e-04
3.300000e+00	3.500000e+00	5.139540e-03	5.862205e-04	5.862205e-04
3.500000e+00	4.000000e+00	2.928986e-03	2.997164e-04	2.997164e-04
4.000000e+00	5.000000e+00	1.119093e-03	1.180386e-04	1.180386e-04
5.000000e+00	6.000000e+00	5.084277e-04	5.896928e-05	5.896928e-05
6.000000e+00	7.000000e+00	2.017132e-04	3.356822e-05	3.356822e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR2.0_MUF2.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
Name=Test[MUR2.0_MUF2.0_PDF99208082]
Path=Test[MUR2.0_MUF2.0_PDF99208082]
ScaledBy=6.85249844960186457e-16
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.596310e-02	1.743132e-03	1.743132e-03
4.000000e-02	9.000000e-02	5.796994e-02	3.755377e-03	3.755377e-03
9.000000e-02	1.400000e-01	9.247366e-02	4.849675e-03	4.849675e-03
1.400000e-01	1.900000e-01	1.283096e-01	5.708294e-03	5.708294e-03
1.900000e-01	2.400000e-01	1.727074e-01	6.697776e-03	6.697776e-03
2.400000e-01	2.900000e-01	1.704686e-01	7.034020e-03	7.034020e-03
2.900000e-01	3.400000e-01	1.985917e-01	6.694912e-03	6.694912e-03
3.400000e-01	3.900000e-01	2.229936e-01	7.472507e-03	7.472507e-03
3.900000e-01	4.400000e-01	2.320082e-01	6.992999e-03	6.992999e-03
4.400000e-01	5.000000e-01	2.568585e-01	6.999619e-03	6.999619e-03
5.000000e-01	6.000000e-01	2.784753e-01	5.581632e-03	5.581632e-03
6.000000e-01	7.000000e-01	2.741664e-01	5.555041e-03	5.555041e-03
7.000000e-01	7.500000e-01	2.863584e-01	7.899002e-03	7.899002e-03
7.500000e-01	8.000000e-01	2.689566e-01	8.154444e-03	8.154444e-03
8.000000e-01	9.500000e-01	2.405940e-01	4.092081e-03	4.092081e-03
9.500000e-01	1.000000e+00	2.154562e-01	6.801179e-03	6.801179e-03
1.000000e+00	1.050000e+00	2.011818e-01	6.177251e-03	6.177251e-03
1.050000e+00	1.100000e+00	1.724330e-01	5.673027e-03	5.673027e-03
1.100000e+00	1.400000e+00	1.437221e-01	2.151429e-03	2.151429e-03
1.400000e+00	1.700000e+00	8.452543e-02	1.435623e-03	1.435623e-03
1.700000e+00	2.000000e+00	4.907730e-02	1.078990e-03	1.078990e-03
2.000000e+00	2.400000e+00	2.835110e-02	6.824300e-04	6.824300e-04
2.400000e+00	2.700000e+00	1.532090e-02	5.099551e-04	5.099551e-04
2.700000e+00	3.000000e+00	9.320060e-03	4.710009e-04	4.710009e-04
3.000000e+00	3.100000e+00	6.975519e-03	5.440571e-04	5.440571e-04
3.100000e+00	3.300000e+00	6.310580e-03	3.887503e-04	3.887503e-04
3.300000e+00	3.500000e+00	5.228610e-03	3.337957e-04	3.337957e-04
3.500000e+00	4.000000e+00	2.842718e-03	1.704823e-04	1.704823e-04
4.000000e+00	5.000000e+00	1.082333e-03	7.029470e-05	7.029470e-05
5.000000e+00	6.000000e+00	4.524814e-04	4.647228e-05	4.647228e-05
6.000000e+00	7.000000e+00	1.691163e-04	2.724358e-05	2.724358e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR2.0_MUF1.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
Name=Test[MUR2.0_MUF1.0_PDF99208082]
Path=Test[MUR2.0_MUF1.0_PDF99208082]
ScaledBy=6.85249729377168570e-16
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.497595e-03	4.529602e-04	4.529602e-04
4.000000e-02	9.000000e-02	1.398602e-02	6.925943e-04	6.925943e-04
9.000000e-02	1.400000e-01	2.329266e-02	8.977020e-04	8.977020e-04
1.400000e-01	1.900000e-01	3.252402e-02	1.057803e-03	1.057803e-03
1.900000e-01	2.400000e-01	3.982216e-02	1.177472e-03	1.177472e-03
2.400000e-01	2.900000e-01	4.257076e-02	1.241682e-03	1.241682e-03
2.900000e-01	3.400000e-01	5.080390e-02	1.322867e-03	1.322867e-03
3.400000e-01	3.900000e-01	5.437380e-02	1.402680e-03	1.402680e-03
3.900000e-01	4.400000e-01	6.068496e-02	1.487731e-03	1.487731e-03
4.400000e-01	5.000000e-01	6.774303e-02	1.437086e-03	1.437086e-03
5.000000e-01	6.000000e-01	7.334807e-02	1.141491e-03	1.141491e-03
6.000000e-01	7.000000e-01	7.707215e-02	1.183139e-03	1.183139e-03
7.000000e-01	7.500000e-01	8.028632e-02	1.696007e-03	1.696007e-03
7.500000e-01	8.000000e-01	7.488012e-02	1.666915e-03	1.666915e-03
8.000000e-01	9.500000e-01	7.258700e-02	9.478912e-04	9.478912e-04
9.500000e-01	1.000000e+00	6.552210e-02	1.578682e-03	1.578682e-03
1.000000e+00	1.050000e+00	6.315120e-02	1.546492e-03	1.546492e-03
1.050000e+00	1.100000e+00	5.661570e-02	1.468965e-03	1.468965e-03
1.100000e+00	1.400000e+00	4.964303e-02	5.668581e-04	5.668581e-04
1.400000e+00	1.700000e+00	3.393400e-02	4.739727e-04	4.739727e-04
1.700000e+00	2.000000e+00	2.207239e-02	3.934757e-04	3.934757e-04
2.000000e+00	2.400000e+00	1.412155e-02	2.764445e-04	2.764445e-04
2.400000e+00	2.700000e+00	8.543620e-03	2.623257e-04	2.623257e-04
2.700000e+00	3.000000e+00	5.640663e-03	2.110355e-04	2.110355e-04
3.000000e+00	3.100000e+00	4.379574e-03	3.287129e-04	3.287129e-04
3.100000e+00	3.300000e+00	3.870241e-03	2.149804e-04	2.149804e-04
3.300000e+00	3.500000e+00	3.336501e-03	1.970417e-04	1.970417e-04
3.500000e+00	4.000000e+00	1.948103e-03	9.728486e-05	9.728486e-05
4.000000e+00	5.000000e+00	7.845244e-04	4.685313e-05	4.685313e-05
5.000000e+00	6.000000e+00	3.709158e-04	3.143402e-05	3.143402e-05
6.000000e+00	7.000000e+00	1.484967e-04	2.055844e-05	2.055844e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF2.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
Name=Test[MUR1.0_MUF2.0_PDF99208082]
Path=Test[MUR1.0_MUF2.0_PDF99208082]
ScaledBy=6.85249927406897803e-16
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.919555e-02	3.618296e-03	3.618296e-03
4.000000e-02	9.000000e-02	1.034009e-01	7.393159e-03	7.393159e-03
9.000000e-02	1.400000e-01	1.680687e-01	9.938074e-03	9.938074e-03
1.400000e-01	1.900000e-01	2.317970e-01	1.190443e-02	1.190443e-02
1.900000e-01	2.400000e-01	3.161210e-01	1.416181e-02	1.416181e-02
2.400000e-01	2.900000e-01	3.031692e-01	1.454062e-02	1.454062e-02
2.900000e-01	3.400000e-01	3.595878e-01	1.423407e-02	1.423407e-02
3.400000e-01	3.900000e-01	4.002976e-01	1.573138e-02	1.573138e-02
3.900000e-01	4.400000e-01	3.992210e-01	1.518816e-02	1.518816e-02
4.400000e-01	5.000000e-01	4.549552e-01	1.491446e-02	1.491446e-02
5.000000e-01	6.000000e-01	4.918019e-01	1.181213e-02	1.181213e-02
6.000000e-01	7.000000e-01	4.808525e-01	1.165834e-02	1.165834e-02
7.000000e-01	7.500000e-01	5.033804e-01	1.674488e-02	1.674488e-02
7.500000e-01	8.000000e-01	4.758932e-01	1.758480e-02	1.758480e-02
8.000000e-01	9.500000e-01	4.139791e-01	8.341234e-03	8.341234e-03
9.500000e-01	1.000000e+00	3.725020e-01	1.373063e-02	1.373063e-02
1.000000e+00	1.050000e+00	3.422572e-01	1.230425e-02	1.230425e-02
1.050000e+00	1.100000e+00	2.907566e-01	1.122657e-02	1.122657e-02
1.100000e+00	1.400000e+00	2.406943e-01	4.270931e-03	4.270931e-03
1.400000e+00	1.700000e+00	1.357761e-01	2.820571e-03	2.820571e-03
1.700000e+00	2.000000e+00	7.634717e-02	2.047111e-03	2.047111e-03
2.000000e+00	2.400000e+00	4.414085e-02	1.290422e-03	1.290422e-03
2.400000e+00	2.700000e+00	2.248075e-02	9.415739e-04	9.415739e-04
2.700000e+00	3.000000e+00	1.346927e-02	9.342324e-04	9.342324e-04
3.000000e+00	3.100000e+00	9.938835e-03	8.911923e-04	8.911923e-04
3.100000e+00	3.300000e+00	9.059770e-03	6.662550e-04	6.662550e-04
3.300000e+00	3.500000e+00	7.409115e-03	5.638721e-04	5.638721e-04
3.500000e+00	4.000000e+00	3.843238e-03	2.851397e-04	2.851397e-04
4.000000e+00	5.000000e+00	1.465502e-03	1.117554e-04	1.117554e-04
5.000000e+00	6.000000e+00	5.589192e-04	7.533084e-05	7.533084e-05
6.000000e+00	7.000000e+00	2.135920e-04	4.139417e-05	4.139417e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF0.5_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
Name=Test[MUR1.0_MUF0.5_PDF99208082]
Path=Test[MUR1.0_MUF0.5_PDF99208082]
ScaledBy=6.85249725852486967e-16
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.553176e-03	2.754740e-04	2.754740e-04
4.000000e-02	9.000000e-02	4.245166e-03	3.954232e-04	3.954232e-04
9.000000e-02	1.400000e-01	8.099138e-03	5.844049e-04	5.844049e-04
1.400000e-01	1.900000e-01	1.102163e-02	6.311522e-04	6.311522e-04
1.900000e-01	2.400000e-01	1.329943e-02	7.129132e-04	7.129132e-04
2.400000e-01	2.900000e-01	1.453016e-02	7.731522e-04	7.731522e-04
2.900000e-01	3.400000e-01	1.782071e-02	8.216608e-04	8.216608e-04
3.400000e-01	3.900000e-01	1.857193e-02	8.418596e-04	8.418596e-04
3.900000e-01	4.400000e-01	1.926179e-02	1.027167e-03	1.027167e-03
4.400000e-01	5.000000e-01	2.247272e-02	9.012947e-04	9.012947e-04
5.000000e-01	6.000000e-01	2.428336e-02	6.736754e-04	6.736754e-04
6.000000e-01	7.000000e-01	2.693491e-02	7.488683e-04	7.488683e-04
7.000000e-01	7.500000e-01	2.739160e-02	1.038326e-03	1.038326e-03
7.500000e-01	8.000000e-01	2.642478e-02	1.039866e-03	1.039866e-03
8.000000e-01	9.500000e-01	2.524583e-02	5.752273e-04	5.752273e-04
9.500000e-01	1.000000e+00	2.306122e-02	9.684848e-04	9.684848e-04
1.000000e+00	1.050000e+00	2.270564e-02	9.441809e-04	9.441809e-04
1.050000e+00	1.100000e+00	1.943023e-02	9.203986e-04	9.203986e-04
1.100000e+00	1.400000e+00	1.857479e-02	3.479607e-04	3.479607e-04
1.400000e+00	1.700000e+00	1.408522e-02	3.006178e-04	3.006178e-04
1.700000e+00	2.000000e+00	9.926320e-03	2.632412e-04	2.632412e-04
2.000000e+00	2.400000e+00	7.192810e-03	1.948214e-04	1.948214e-04
2.400000e+00	2.700000e+00	5.111407e-03	2.342029e-04	2.342029e-04
2.700000e+00	3.000000e+00	3.399007e-03	1.625312e-04	1.625312e-04
3.000000e+00	3.100000e+00	2.938675e-03	2.804531e-04	2.804531e-04
3.100000e+00	3.300000e+00	2.706847e-03	1.760770e-04	1.760770e-04
3.300000e+00	3.500000e+00	2.331752e-03	1.681786e-04	1.681786e-04
3.500000e+00	4.000000e+00	1.511033e-03	8.413347e-05	8.413347e-05
4.000000e+00	5.000000e+00	6.963619e-04	4.437975e-05	4.437975e-05
5.000000e+00	6.000000e+00	3.546276e-04	3.044437e-05	3.044437e-05
6.000000e+00	7.000000e+00	1.497840e-04	2.079294e-05	2.079294e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR0.5_MUF1.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
Name=Test[MUR0.5_MUF1.0_PDF99208082]
Path=Test[MUR0.5_MUF1.0_PDF99208082]
ScaledBy=6.85249663873099184e-16
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.502455e-02	3.646356e-03	3.646356e-03
4.000000e-02	9.000000e-02	1.125567e-01	6.211767e-03	6.211767e-03
9.000000e-02	1.400000e-01	1.871372e-01	7.923658e-03	7.923658e-03
1.400000e-01	1.900000e-01	2.721238e-01	9.309494e-03	9.309494e-03
1.900000e-01	2.400000e-01	3.445510e-01	1.067752e-02	1.067752e-02
2.400000e-01	2.900000e-01	3.495450e-01	1.084827e-02	1.084827e-02
2.900000e-01	3.400000e-01	4.143962e-01	1.154546e-02	1.154546e-02
3.400000e-01	3.900000e-01	4.454968e-01	1.209610e-02	1.209610e-02
3.900000e-01	4.400000e-01	4.748022e-01	1.300286e-02	1.300286e-02
4.400000e-01	5.000000e-01	5.241468e-01	1.212749e-02	1.212749e-02
5.000000e-01	6.000000e-01	5.679307e-01	9.481737e-03	9.481737e-03
6.000000e-01	7.000000e-01	5.729505e-01	9.520619e-03	9.520619e-03
7.000000e-01	7.500000e-01	5.864008e-01	1.357423e-02	1.357423e-02
7.500000e-01	8.000000e-01	5.435262e-01	1.319697e-02	1.319697e-02
8.000000e-01	9.500000e-01	5.010651e-01	7.144400e-03	7.144400e-03
9.500000e-01	1.000000e+00	4.427448e-01	1.166384e-02	1.166384e-02
1.000000e+00	1.050000e+00	4.156832e-01	1.105761e-02	1.105761e-02
1.050000e+00	1.100000e+00	3.570064e-01	1.059431e-02	1.059431e-02
1.100000e+00	1.400000e+00	2.974280e-01	3.795191e-03	3.795191e-03
1.400000e+00	1.700000e+00	1.795915e-01	2.835404e-03	2.835404e-03
1.700000e+00	2.000000e+00	1.043161e-01	2.132401e-03	2.132401e-03
2.000000e+00	2.400000e+00	5.974400e-02	1.351845e-03	1.351845e-03
2.400000e+00	2.700000e+00	3.196257e-02	1.177423e-03	1.177423e-03
2.700000e+00	3.000000e+00	1.938812e-02	9.145313e-04	9.145313e-04
3.000000e+00	3.100000e+00	1.493011e-02	1.241422e-03	1.241422e-03
3.100000e+00	3.300000e+00	1.205121e-02	8.467535e-04	8.467535e-04
3.300000e+00	3.500000e+00	1.017537e-02	7.667668e-04	7.667668e-04
3.500000e+00	4.000000e+00	5.553996e-03	3.521125e-04	3.521125e-04
4.000000e+00	5.000000e+00	1.998345e-03	1.492298e-04	1.492298e-04
5.000000e+00	6.000000e+00	7.573568e-04	9.440295e-05	9.440295e-05
6.000000e+00	7.000000e+00	3.237512e-04	6.412762e-05	6.412762e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR0.5_MUF0.5_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
Name=Test[MUR0.5_MUF0.5_PDF99208082]
Path=Test[MUR0.5_MUF0.5_PDF99208082]
ScaledBy=6.85249602570321245e-16
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.872998e-03	1.006502e-03	1.006502e-03
4.000000e-02	9.000000e-02	1.612021e-02	2.289365e-03	2.289365e-03
9.000000e-02	1.400000e-01	3.447318e-02	3.425224e-03	3.425224e-03
1.400000e-01	1.900000e-01	4.596482e-02	3.031816e-03	3.031816e-03
1.900000e-01	2.400000e-01	5.893836e-02	3.697745e-03	3.697745e-03
2.400000e-01	2.900000e-01	6.305250e-02	3.982002e-03	3.982002e-03
2.900000e-01	3.400000e-01	7.495820e-02	4.300729e-03	4.300729e-03
3.400000e-01	3.900000e-01	7.743240e-02	4.282915e-03	4.282915e-03
3.900000e-01	4.400000e-01	7.396576e-02	6.537810e-03	6.537810e-03
4.400000e-01	5.000000e-01	8.656265e-02	4.536887e-03	4.536887e-03
5.000000e-01	6.000000e-01	9.429896e-02	3.319812e-03	3.319812e-03
6.000000e-01	7.000000e-01	1.006234e-01	3.597017e-03	3.597017e-03
7.000000e-01	7.500000e-01	1.000296e-01	4.811308e-03	4.811308e-03
7.500000e-01	8.000000e-01	9.689516e-02	4.954299e-03	4.954299e-03
8.000000e-01	9.500000e-01	8.818680e-02	2.654618e-03	2.654618e-03
9.500000e-01	1.000000e+00	7.937440e-02	4.332759e-03	4.332759e-03
1.000000e+00	1.050000e+00	7.498486e-02	3.900626e-03	3.900626e-03
1.050000e+00	1.100000e+00	6.447762e-02	4.422056e-03	4.422056e-03
1.100000e+00	1.400000e+00	5.775563e-02	1.382718e-03	1.382718e-03
1.400000e+00	1.700000e+00	3.895407e-02	1.079287e-03	1.079287e-03
1.700000e+00	2.000000e+00	2.527364e-02	8.790751e-04	8.790751e-04
2.000000e+00	2.400000e+00	1.711442e-02	5.706715e-04	5.706715e-04
2.400000e+00	2.700000e+00	1.112547e-02	5.680855e-04	5.680855e-04
2.700000e+00	3.000000e+00	7.245363e-03	4.435268e-04	4.435268e-04
3.000000e+00	3.100000e+00	6.280611e-03	6.078775e-04	6.078775e-04
3.100000e+00	3.300000e+00	5.406285e-03	4.119696e-04	4.119696e-04
3.300000e+00	3.500000e+00	4.540063e-03	4.259744e-04	4.259744e-04
3.500000e+00	4.000000e+00	2.948406e-03	1.842052e-04	1.842052e-04
4.000000e+00	5.000000e+00	1.306167e-03	9.257852e-05	9.257852e-05
5.000000e+00	6.000000e+00	5.715950e-04	5.321384e-05	5.321384e-05
6.000000e+00	7.000000e+00	2.466761e-04	4.125473e-05	4.125473e-05
# END HISTO1D


# BEGIN HISTO1D /Test
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
Name=Test
Path=Test
ScaledBy=6.85249721042415683e-16
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	9.118540e-03	8.846539e-04	8.846539e-04
4.000000e-02	9.000000e-02	2.868196e-02	1.388213e-03	1.388213e-03
9.000000e-02	1.400000e-01	4.763746e-02	1.789475e-03	1.789475e-03
1.400000e-01	1.900000e-01	6.720088e-02	2.100755e-03	2.100755e-03
1.900000e-01	2.400000e-01	8.295108e-02	2.361844e-03	2.361844e-03
2.400000e-01	2.900000e-01	8.781432e-02	2.467147e-03	2.467147e-03
2.900000e-01	3.400000e-01	1.040066e-01	2.625180e-03	2.625180e-03
3.400000e-01	3.900000e-01	1.116883e-01	2.772022e-03	2.772022e-03
3.900000e-01	4.400000e-01	1.228516e-01	2.901222e-03	2.901222e-03
4.400000e-01	5.000000e-01	1.363176e-01	2.794297e-03	2.794297e-03
5.000000e-01	6.000000e-01	1.482177e-01	2.231525e-03	2.231525e-03
6.000000e-01	7.000000e-01	1.533020e-01	2.279928e-03	2.279928e-03
7.000000e-01	7.500000e-01	1.589942e-01	3.271323e-03	3.271323e-03
7.500000e-01	8.000000e-01	1.480519e-01	3.201492e-03	3.201492e-03
8.000000e-01	9.500000e-01	1.415676e-01	1.800487e-03	1.800487e-03
9.500000e-01	1.000000e+00	1.277148e-01	2.979640e-03	2.979640e-03
1.000000e+00	1.050000e+00	1.216911e-01	2.902012e-03	2.902012e-03
1.050000e+00	1.100000e+00	1.078751e-01	2.751565e-03	2.751565e-03
1.100000e+00	1.400000e+00	9.300910e-02	1.037538e-03	1.037538e-03
1.400000e+00	1.700000e+00	6.137977e-02	8.421826e-04	8.421826e-04
1.700000e+00	2.000000e+00	3.868470e-02	6.803733e-04	6.803733e-04
2.000000e+00	2.400000e+00	2.396380e-02	4.650721e-04	4.650721e-04
2.400000e+00	2.700000e+00	1.391729e-02	4.135057e-04	4.135057e-04
2.700000e+00	3.000000e+00	9.017223e-03	3.399840e-04	3.399840e-04
3.000000e+00	3.100000e+00	6.880354e-03	5.034780e-04	5.034780e-04
3.100000e+00	3.300000e+00	5.982315e-03	3.364409e-04	3.364409e-04
3.300000e+00	3.500000e+00	5.139540e-03	3.053611e-04	3.053611e-04
3.500000e+00	4.000000e+00	2.928986e-03	1.486486e-04	1.486486e-04
4.000000e+00	5.000000e+00	1.119093e-03	6.860851e-05	6.860851e-05
5.000000e+00	6.000000e+00	5.084277e-04	4.544593e-05	4.544593e-05
6.000000e+00	7.000000e+00	2.017132e-04	2.950284e-05	2.950284e-05
# END HISTO1D



==> anc/Fig5_pPb_scale.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=0
RatioPlot=1
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=5.00
RatioPlotYMin=0.00
LegendXPos=0.50
LegendYPos=0.94
Title=
XLabel=
YLabel=$\text{d}\sigma / \text{d} m_{ee}$ [mb / GeV]
RatioPlotYLabel=Scale Ratio
PlotXTickLabels=0
RatioPlotXTickLabels=0
DrawOnly=Test[_VarBand] Test //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cc_rescatter.yoda/ALICE_2020_I1797621/d02-x01-y01
LegendOnly=Test //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cc_rescatter.yoda/ALICE_2020_I1797621/d02-x01-y01
RatioPlotReference=Test
# END PLOT

# BEGIN HISTO1D /Test[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
ErrorBandColor=green
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[_VarBand]
Path=Test[_VarBand]
RatioPlot=0
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	9.118540e-03	7.616912e-03	2.592111e-02
4.000000e-02	9.000000e-02	2.868196e-02	2.447619e-02	8.388627e-02
9.000000e-02	1.400000e-01	4.763746e-02	3.957880e-02	1.395112e-01
1.400000e-01	1.900000e-01	6.720088e-02	5.621851e-02	2.049337e-01
1.900000e-01	2.400000e-01	8.295108e-02	6.969168e-02	2.616106e-01
2.400000e-01	2.900000e-01	8.781432e-02	7.332567e-02	2.617423e-01
2.900000e-01	3.400000e-01	1.040066e-01	8.622588e-02	3.104007e-01
3.400000e-01	3.900000e-01	1.116883e-01	9.315762e-02	3.338200e-01
3.900000e-01	4.400000e-01	1.228516e-01	1.036304e-01	3.519626e-01
4.400000e-01	5.000000e-01	1.363176e-01	1.138791e-01	3.878393e-01
5.000000e-01	6.000000e-01	1.482177e-01	1.239544e-01	4.197189e-01
6.000000e-01	7.000000e-01	1.533020e-01	1.263877e-01	4.196547e-01
7.000000e-01	7.500000e-01	1.589942e-01	1.316432e-01	4.274191e-01
7.500000e-01	8.000000e-01	1.480519e-01	1.216693e-01	3.954872e-01
8.000000e-01	9.500000e-01	1.415676e-01	1.163357e-01	3.595020e-01
9.500000e-01	1.000000e+00	1.277148e-01	1.046960e-01	3.150441e-01
1.000000e+00	1.050000e+00	1.216911e-01	9.902795e-02	2.940065e-01
1.050000e+00	1.100000e+00	1.078751e-01	8.848764e-02	2.491465e-01
1.100000e+00	1.400000e+00	9.300910e-02	7.444154e-02	2.044216e-01
1.400000e+00	1.700000e+00	6.137977e-02	4.730205e-02	1.182147e-01
1.700000e+00	2.000000e+00	3.868470e-02	2.876643e-02	6.563489e-02
2.000000e+00	2.400000e+00	2.396380e-02	1.677743e-02	3.578322e-02
2.400000e+00	2.700000e+00	1.391729e-02	8.815583e-03	1.805002e-02
2.700000e+00	3.000000e+00	9.017223e-03	5.628494e-03	1.037647e-02
3.000000e+00	3.100000e+00	6.880354e-03	3.973704e-03	8.065486e-03
3.100000e+00	3.300000e+00	5.982315e-03	3.292702e-03	6.078213e-03
3.300000e+00	3.500000e+00	5.139540e-03	2.824344e-03	5.045080e-03
3.500000e+00	4.000000e+00	2.928986e-03	1.425723e-03	2.629215e-03
4.000000e+00	5.000000e+00	1.119093e-03	4.282624e-04	8.819247e-04
5.000000e+00	6.000000e+00	5.084277e-04	1.603739e-04	2.530435e-04
6.000000e+00	7.000000e+00	2.017132e-04	6.084746e-05	1.255535e-04
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208120]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208120]
Path=Test[MUR1.0_MUF1.0_PDF99208120]
RatioPlot=0
ScaledBy=6.85249722319461878e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	8.710145e-03	8.468327e-04	8.468327e-04
4.000000e-02	9.000000e-02	2.728888e-02	1.331071e-03	1.331071e-03
9.000000e-02	1.400000e-01	4.544890e-02	1.708099e-03	1.708099e-03
1.400000e-01	1.900000e-01	6.408466e-02	2.006120e-03	2.006120e-03
1.900000e-01	2.400000e-01	7.916726e-02	2.254176e-03	2.254176e-03
2.400000e-01	2.900000e-01	8.367912e-02	2.355341e-03	2.355341e-03
2.900000e-01	3.400000e-01	9.913486e-02	2.506304e-03	2.506304e-03
3.400000e-01	3.900000e-01	1.065912e-01	2.646054e-03	2.646054e-03
3.900000e-01	4.400000e-01	1.170137e-01	2.769919e-03	2.769919e-03
4.400000e-01	5.000000e-01	1.300497e-01	2.668396e-03	2.668396e-03
5.000000e-01	6.000000e-01	1.413679e-01	2.131012e-03	2.131012e-03
6.000000e-01	7.000000e-01	1.462731e-01	2.178131e-03	2.178131e-03
7.000000e-01	7.500000e-01	1.517866e-01	3.128123e-03	3.128123e-03
7.500000e-01	8.000000e-01	1.413710e-01	3.061254e-03	3.061254e-03
8.000000e-01	9.500000e-01	1.352549e-01	1.722099e-03	1.722099e-03
9.500000e-01	1.000000e+00	1.220593e-01	2.851863e-03	2.851863e-03
1.000000e+00	1.050000e+00	1.162574e-01	2.776974e-03	2.776974e-03
1.050000e+00	1.100000e+00	1.031542e-01	2.632729e-03	2.632729e-03
1.100000e+00	1.400000e+00	8.899767e-02	9.937752e-04	9.937752e-04
1.400000e+00	1.700000e+00	5.876927e-02	8.072322e-04	8.072322e-04
1.700000e+00	2.000000e+00	3.710057e-02	6.530081e-04	6.530081e-04
2.000000e+00	2.400000e+00	2.301231e-02	4.467787e-04	4.467787e-04
2.400000e+00	2.700000e+00	1.338610e-02	3.977850e-04	3.977850e-04
2.700000e+00	3.000000e+00	8.670447e-03	3.268925e-04	3.268925e-04
3.000000e+00	3.100000e+00	6.631850e-03	4.850140e-04	4.850140e-04
3.100000e+00	3.300000e+00	5.764395e-03	3.241743e-04	3.241743e-04
3.300000e+00	3.500000e+00	4.947489e-03	2.939878e-04	2.939878e-04
3.500000e+00	4.000000e+00	2.826678e-03	1.433110e-04	1.433110e-04
4.000000e+00	5.000000e+00	1.081441e-03	6.625916e-05	6.625916e-05
5.000000e+00	6.000000e+00	4.934746e-04	4.398903e-05	4.398903e-05
6.000000e+00	7.000000e+00	1.954009e-04	2.857933e-05	2.857933e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208119]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208119]
Path=Test[MUR1.0_MUF1.0_PDF99208119]
RatioPlot=0
ScaledBy=6.85249720261785358e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	9.566780e-03	9.262313e-04	9.262313e-04
4.000000e-02	9.000000e-02	3.021380e-02	1.457491e-03	1.457491e-03
9.000000e-02	1.400000e-01	5.003572e-02	1.879727e-03	1.879727e-03
1.400000e-01	1.900000e-01	7.062230e-02	2.205892e-03	2.205892e-03
1.900000e-01	2.400000e-01	8.709180e-02	2.481100e-03	2.481100e-03
2.400000e-01	2.900000e-01	9.237418e-02	2.592049e-03	2.592049e-03
2.900000e-01	3.400000e-01	1.093582e-01	2.756818e-03	2.756818e-03
3.400000e-01	3.900000e-01	1.173015e-01	2.912119e-03	2.912119e-03
3.900000e-01	4.400000e-01	1.292497e-01	3.047424e-03	3.047424e-03
4.400000e-01	5.000000e-01	1.431961e-01	2.934012e-03	2.934012e-03
5.000000e-01	6.000000e-01	1.557352e-01	2.342638e-03	2.342638e-03
6.000000e-01	7.000000e-01	1.610178e-01	2.393435e-03	2.393435e-03
7.000000e-01	7.500000e-01	1.668990e-01	3.429450e-03	3.429450e-03
7.500000e-01	8.000000e-01	1.553746e-01	3.356833e-03	3.356833e-03
8.000000e-01	9.500000e-01	1.484727e-01	1.886894e-03	1.886894e-03
9.500000e-01	1.000000e+00	1.339048e-01	3.120492e-03	3.120492e-03
1.000000e+00	1.050000e+00	1.276285e-01	3.039919e-03	3.039919e-03
1.050000e+00	1.100000e+00	1.130330e-01	2.882688e-03	2.882688e-03
1.100000e+00	1.400000e+00	9.739030e-02	1.086231e-03	1.086231e-03
1.400000e+00	1.700000e+00	6.422393e-02	8.804988e-04	8.804988e-04
1.700000e+00	2.000000e+00	4.040650e-02	7.104282e-04	7.104282e-04
2.000000e+00	2.400000e+00	2.499732e-02	4.850286e-04	4.850286e-04
2.400000e+00	2.700000e+00	1.449328e-02	4.306022e-04	4.306022e-04
2.700000e+00	3.000000e+00	9.393013e-03	3.542297e-04	3.542297e-04
3.000000e+00	3.100000e+00	7.148748e-03	5.235626e-04	5.235626e-04
3.100000e+00	3.300000e+00	6.218030e-03	3.497663e-04	3.497663e-04
3.300000e+00	3.500000e+00	5.347480e-03	3.177122e-04	3.177122e-04
3.500000e+00	4.000000e+00	3.038924e-03	1.544293e-04	1.544293e-04
4.000000e+00	5.000000e+00	1.159616e-03	7.114463e-05	7.114463e-05
5.000000e+00	6.000000e+00	5.243706e-04	4.701883e-05	4.701883e-05
6.000000e+00	7.000000e+00	2.084638e-04	3.049386e-05	3.049386e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208118]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208118]
Path=Test[MUR1.0_MUF1.0_PDF99208118]
RatioPlot=0
ScaledBy=6.85249721439298803e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	9.065875e-03	8.798309e-04	8.798309e-04
4.000000e-02	9.000000e-02	2.850450e-02	1.381031e-03	1.381031e-03
9.000000e-02	1.400000e-01	4.734082e-02	1.778927e-03	1.778927e-03
1.400000e-01	1.900000e-01	6.679826e-02	2.088688e-03	2.088688e-03
1.900000e-01	2.400000e-01	8.244992e-02	2.347797e-03	2.347797e-03
2.400000e-01	2.900000e-01	8.728064e-02	2.452701e-03	2.452701e-03
2.900000e-01	3.400000e-01	1.033808e-01	2.610061e-03	2.610061e-03
3.400000e-01	3.900000e-01	1.109999e-01	2.755557e-03	2.755557e-03
3.900000e-01	4.400000e-01	1.221251e-01	2.884780e-03	2.884780e-03
4.400000e-01	5.000000e-01	1.355028e-01	2.778285e-03	2.778285e-03
5.000000e-01	6.000000e-01	1.473425e-01	2.218916e-03	2.218916e-03
6.000000e-01	7.000000e-01	1.524039e-01	2.267101e-03	2.267101e-03
7.000000e-01	7.500000e-01	1.580998e-01	3.253702e-03	3.253702e-03
7.500000e-01	8.000000e-01	1.472094e-01	3.184195e-03	3.184195e-03
8.000000e-01	9.500000e-01	1.407816e-01	1.790900e-03	1.790900e-03
9.500000e-01	1.000000e+00	1.270175e-01	2.964145e-03	2.964145e-03
1.000000e+00	1.050000e+00	1.210112e-01	2.886413e-03	2.886413e-03
1.050000e+00	1.100000e+00	1.072707e-01	2.736562e-03	2.736562e-03
1.100000e+00	1.400000e+00	9.251417e-02	1.032116e-03	1.032116e-03
1.400000e+00	1.700000e+00	6.105917e-02	8.379076e-04	8.379076e-04
1.700000e+00	2.000000e+00	3.849340e-02	6.770478e-04	6.770478e-04
2.000000e+00	2.400000e+00	2.384583e-02	4.628180e-04	4.628180e-04
2.400000e+00	2.700000e+00	1.385471e-02	4.116320e-04	4.116320e-04
2.700000e+00	3.000000e+00	8.977530e-03	3.384890e-04	3.384890e-04
3.000000e+00	3.100000e+00	6.851052e-03	5.013311e-04	5.013311e-04
3.100000e+00	3.300000e+00	5.957710e-03	3.349710e-04	3.349710e-04
3.300000e+00	3.500000e+00	5.118505e-03	3.040747e-04	3.040747e-04
3.500000e+00	4.000000e+00	2.918208e-03	1.480411e-04	1.480411e-04
4.000000e+00	5.000000e+00	1.114952e-03	6.834916e-05	6.834916e-05
5.000000e+00	6.000000e+00	5.071901e-04	4.529558e-05	4.529558e-05
6.000000e+00	7.000000e+00	2.011465e-04	2.939528e-05	2.939528e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208117]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208117]
Path=Test[MUR1.0_MUF1.0_PDF99208117]
RatioPlot=0
ScaledBy=6.85249720727560095e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	9.161383e-03	8.885694e-04	8.885694e-04
4.000000e-02	9.000000e-02	2.882758e-02	1.394121e-03	1.394121e-03
9.000000e-02	1.400000e-01	4.788094e-02	1.798117e-03	1.798117e-03
1.400000e-01	1.900000e-01	6.752872e-02	2.110595e-03	2.110595e-03
1.900000e-01	2.400000e-01	8.335848e-02	2.373334e-03	2.373334e-03
2.400000e-01	2.900000e-01	8.825052e-02	2.478973e-03	2.478973e-03
2.900000e-01	3.400000e-01	1.045183e-01	2.637539e-03	2.637539e-03
3.400000e-01	3.900000e-01	1.122512e-01	2.785531e-03	2.785531e-03
3.900000e-01	4.400000e-01	1.234443e-01	2.914645e-03	2.914645e-03
4.400000e-01	5.000000e-01	1.369835e-01	2.807397e-03	2.807397e-03
5.000000e-01	6.000000e-01	1.489322e-01	2.241814e-03	2.241814e-03
6.000000e-01	7.000000e-01	1.540364e-01	2.290432e-03	2.290432e-03
7.000000e-01	7.500000e-01	1.597210e-01	3.285622e-03	3.285622e-03
7.500000e-01	8.000000e-01	1.487388e-01	3.215571e-03	3.215571e-03
8.000000e-01	9.500000e-01	1.422075e-01	1.808286e-03	1.808286e-03
9.500000e-01	1.000000e+00	1.282820e-01	2.992215e-03	2.992215e-03
1.000000e+00	1.050000e+00	1.222469e-01	2.914752e-03	2.914752e-03
1.050000e+00	1.100000e+00	1.083703e-01	2.763856e-03	2.763856e-03
1.100000e+00	1.400000e+00	9.341300e-02	1.041976e-03	1.041976e-03
1.400000e+00	1.700000e+00	6.164267e-02	8.456846e-04	8.456846e-04
1.700000e+00	2.000000e+00	3.884147e-02	6.831005e-04	6.831005e-04
2.000000e+00	2.400000e+00	2.406119e-02	4.669315e-04	4.669315e-04
2.400000e+00	2.700000e+00	1.396874e-02	4.150463e-04	4.150463e-04
2.700000e+00	3.000000e+00	9.049973e-03	3.412142e-04	3.412142e-04
3.000000e+00	3.100000e+00	6.904322e-03	5.052451e-04	5.052451e-04
3.100000e+00	3.300000e+00	6.002630e-03	3.376580e-04	3.376580e-04
3.300000e+00	3.500000e+00	5.156885e-03	3.064223e-04	3.064223e-04
3.500000e+00	4.000000e+00	2.937812e-03	1.491504e-04	1.491504e-04
4.000000e+00	5.000000e+00	1.122531e-03	6.882334e-05	6.882334e-05
5.000000e+00	6.000000e+00	5.094111e-04	4.556884e-05	4.556884e-05
6.000000e+00	7.000000e+00	2.021770e-04	2.959216e-05	2.959216e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208116]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208116]
Path=Test[MUR1.0_MUF1.0_PDF99208116]
RatioPlot=0
ScaledBy=6.85249720718388996e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	9.044860e-03	8.785876e-04	8.785876e-04
4.000000e-02	9.000000e-02	2.842006e-02	1.376651e-03	1.376651e-03
9.000000e-02	1.400000e-01	4.723972e-02	1.775807e-03	1.775807e-03
1.400000e-01	1.900000e-01	6.662592e-02	2.083902e-03	2.083902e-03
1.900000e-01	2.400000e-01	8.226414e-02	2.343134e-03	2.343134e-03
2.400000e-01	2.900000e-01	8.700750e-02	2.446550e-03	2.446550e-03
2.900000e-01	3.400000e-01	1.031032e-01	2.604769e-03	2.604769e-03
3.400000e-01	3.900000e-01	1.106911e-01	2.750015e-03	2.750015e-03
3.900000e-01	4.400000e-01	1.217970e-01	2.878812e-03	2.878812e-03
4.400000e-01	5.000000e-01	1.351710e-01	2.772756e-03	2.772756e-03
5.000000e-01	6.000000e-01	1.469633e-01	2.214610e-03	2.214610e-03
6.000000e-01	7.000000e-01	1.520318e-01	2.262652e-03	2.262652e-03
7.000000e-01	7.500000e-01	1.577139e-01	3.247966e-03	3.247966e-03
7.500000e-01	8.000000e-01	1.468830e-01	3.178059e-03	3.178059e-03
8.000000e-01	9.500000e-01	1.404959e-01	1.787992e-03	1.787992e-03
9.500000e-01	1.000000e+00	1.267594e-01	2.959725e-03	2.959725e-03
1.000000e+00	1.050000e+00	1.207917e-01	2.882343e-03	2.882343e-03
1.050000e+00	1.100000e+00	1.070975e-01	2.733080e-03	2.733080e-03
1.100000e+00	1.400000e+00	9.236543e-02	1.030873e-03	1.030873e-03
1.400000e+00	1.700000e+00	6.098673e-02	8.371864e-04	8.371864e-04
1.700000e+00	2.000000e+00	3.846513e-02	6.766921e-04	6.766921e-04
2.000000e+00	2.400000e+00	2.383657e-02	4.627272e-04	4.627272e-04
2.400000e+00	2.700000e+00	1.385125e-02	4.116910e-04	4.116910e-04
2.700000e+00	3.000000e+00	8.976387e-03	3.384655e-04	3.384655e-04
3.000000e+00	3.100000e+00	6.853968e-03	5.016158e-04	5.016158e-04
3.100000e+00	3.300000e+00	5.959190e-03	3.351320e-04	3.351320e-04
3.300000e+00	3.500000e+00	5.118465e-03	3.041659e-04	3.041659e-04
3.500000e+00	4.000000e+00	2.920678e-03	1.481497e-04	1.481497e-04
4.000000e+00	5.000000e+00	1.116117e-03	6.841947e-05	6.841947e-05
5.000000e+00	6.000000e+00	5.078957e-04	4.534251e-05	4.534251e-05
6.000000e+00	7.000000e+00	2.014047e-04	2.944840e-05	2.944840e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208115]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208115]
Path=Test[MUR1.0_MUF1.0_PDF99208115]
RatioPlot=0
ScaledBy=6.85249721442297362e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	9.197518e-03	8.911478e-04	8.911478e-04
4.000000e-02	9.000000e-02	2.896574e-02	1.400908e-03	1.400908e-03
9.000000e-02	1.400000e-01	4.806378e-02	1.804276e-03	1.804276e-03
1.400000e-01	1.900000e-01	6.782200e-02	2.119138e-03	2.119138e-03
1.900000e-01	2.400000e-01	8.369156e-02	2.382217e-03	2.382217e-03
2.400000e-01	2.900000e-01	8.868776e-02	2.489676e-03	2.489676e-03
2.900000e-01	3.400000e-01	1.049817e-01	2.647325e-03	2.647325e-03
3.400000e-01	3.900000e-01	1.127671e-01	2.795976e-03	2.795976e-03
3.900000e-01	4.400000e-01	1.239936e-01	2.925686e-03	2.925686e-03
4.400000e-01	5.000000e-01	1.375538e-01	2.817742e-03	2.817742e-03
5.000000e-01	6.000000e-01	1.495731e-01	2.249881e-03	2.249881e-03
6.000000e-01	7.000000e-01	1.546702e-01	2.299057e-03	2.299057e-03
7.000000e-01	7.500000e-01	1.603760e-01	3.296628e-03	3.296628e-03
7.500000e-01	8.000000e-01	1.493108e-01	3.226926e-03	3.226926e-03
8.000000e-01	9.500000e-01	1.427193e-01	1.813984e-03	1.813984e-03
9.500000e-01	1.000000e+00	1.287412e-01	3.001144e-03	3.001144e-03
1.000000e+00	1.050000e+00	1.226548e-01	2.923205e-03	2.923205e-03
1.050000e+00	1.100000e+00	1.087066e-01	2.771449e-03	2.771449e-03
1.100000e+00	1.400000e+00	9.369747e-02	1.044701e-03	1.044701e-03
1.400000e+00	1.700000e+00	6.179670e-02	8.474919e-04	8.474919e-04
1.700000e+00	2.000000e+00	3.891607e-02	6.842949e-04	6.842949e-04
2.000000e+00	2.400000e+00	2.409696e-02	4.675287e-04	4.675287e-04
2.400000e+00	2.700000e+00	1.398636e-02	4.153946e-04	4.153946e-04
2.700000e+00	3.000000e+00	9.059827e-03	3.415751e-04	3.415751e-04
3.000000e+00	3.100000e+00	6.907268e-03	5.053768e-04	5.053768e-04
3.100000e+00	3.300000e+00	6.006185e-03	3.377847e-04	3.377847e-04
3.300000e+00	3.500000e+00	5.161455e-03	3.065955e-04	3.065955e-04
3.500000e+00	4.000000e+00	2.937286e-03	1.491586e-04	1.491586e-04
4.000000e+00	5.000000e+00	1.122066e-03	6.879713e-05	6.879713e-05
5.000000e+00	6.000000e+00	5.088958e-04	4.554784e-05	4.554784e-05
6.000000e+00	7.000000e+00	2.019979e-04	2.955220e-05	2.955220e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208114]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208114]
Path=Test[MUR1.0_MUF1.0_PDF99208114]
RatioPlot=0
ScaledBy=6.85249722266364439e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	8.730712e-03	8.561692e-04	8.561692e-04
4.000000e-02	9.000000e-02	2.730452e-02	1.331263e-03	1.331263e-03
9.000000e-02	1.400000e-01	4.571808e-02	1.731950e-03	1.731950e-03
1.400000e-01	1.900000e-01	6.419450e-02	2.018704e-03	2.018704e-03
1.900000e-01	2.400000e-01	7.933252e-02	2.276125e-03	2.276125e-03
2.400000e-01	2.900000e-01	8.353828e-02	2.365442e-03	2.365442e-03
2.900000e-01	3.400000e-01	9.955632e-02	2.533482e-03	2.533482e-03
3.400000e-01	3.900000e-01	1.061307e-01	2.678862e-03	2.678862e-03
3.900000e-01	4.400000e-01	1.177004e-01	2.800601e-03	2.800601e-03
4.400000e-01	5.000000e-01	1.305234e-01	2.698007e-03	2.698007e-03
5.000000e-01	6.000000e-01	1.418429e-01	2.157322e-03	2.157322e-03
6.000000e-01	7.000000e-01	1.469609e-01	2.207043e-03	2.207043e-03
7.000000e-01	7.500000e-01	1.522998e-01	3.160349e-03	3.160349e-03
7.500000e-01	8.000000e-01	1.421586e-01	3.089715e-03	3.089715e-03
8.000000e-01	9.500000e-01	1.361439e-01	1.742986e-03	1.742986e-03
9.500000e-01	1.000000e+00	1.228649e-01	2.888782e-03	2.888782e-03
1.000000e+00	1.050000e+00	1.173439e-01	2.812772e-03	2.812772e-03
1.050000e+00	1.100000e+00	1.041240e-01	2.672740e-03	2.672740e-03
1.100000e+00	1.400000e+00	8.981167e-02	1.008167e-03	1.008167e-03
1.400000e+00	1.700000e+00	5.958347e-02	8.207127e-04	8.207127e-04
1.700000e+00	2.000000e+00	3.768180e-02	6.652268e-04	6.652268e-04
2.000000e+00	2.400000e+00	2.339378e-02	4.552762e-04	4.552762e-04
2.400000e+00	2.700000e+00	1.361569e-02	4.061162e-04	4.061162e-04
2.700000e+00	3.000000e+00	8.848557e-03	3.340752e-04	3.340752e-04
3.000000e+00	3.100000e+00	6.755648e-03	4.966862e-04	4.966862e-04
3.100000e+00	3.300000e+00	5.886390e-03	3.311557e-04	3.311557e-04
3.300000e+00	3.500000e+00	5.050485e-03	3.007017e-04	3.007017e-04
3.500000e+00	4.000000e+00	2.902380e-03	1.472503e-04	1.472503e-04
4.000000e+00	5.000000e+00	1.108403e-03	6.800161e-05	6.800161e-05
5.000000e+00	6.000000e+00	5.066793e-04	4.508366e-05	4.508366e-05
6.000000e+00	7.000000e+00	2.013689e-04	2.938774e-05	2.938774e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208113]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208113]
Path=Test[MUR1.0_MUF1.0_PDF99208113]
RatioPlot=0
ScaledBy=6.85249721964313346e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	9.458513e-03	9.121938e-04	9.121938e-04
4.000000e-02	9.000000e-02	2.990890e-02	1.459093e-03	1.459093e-03
9.000000e-02	1.400000e-01	4.944848e-02	1.850145e-03	1.850145e-03
1.400000e-01	1.900000e-01	7.008242e-02	2.187573e-03	2.187573e-03
1.900000e-01	2.400000e-01	8.651582e-02	2.455245e-03	2.455245e-03
2.400000e-01	2.900000e-01	9.171506e-02	2.570719e-03	2.570719e-03
2.900000e-01	3.400000e-01	1.081914e-01	2.720784e-03	2.720784e-03
3.400000e-01	3.900000e-01	1.169130e-01	2.883021e-03	2.883021e-03
3.900000e-01	4.400000e-01	1.277701e-01	3.008410e-03	3.008410e-03
4.400000e-01	5.000000e-01	1.417818e-01	2.894703e-03	2.894703e-03
5.000000e-01	6.000000e-01	1.542356e-01	2.311044e-03	2.311044e-03
6.000000e-01	7.000000e-01	1.590982e-01	2.363824e-03	2.363824e-03
7.000000e-01	7.500000e-01	1.651033e-01	3.383294e-03	3.383294e-03
7.500000e-01	8.000000e-01	1.535294e-01	3.313935e-03	3.313935e-03
8.000000e-01	9.500000e-01	1.464313e-01	1.856922e-03	1.856922e-03
9.500000e-01	1.000000e+00	1.320157e-01	3.069066e-03	3.069066e-03
1.000000e+00	1.050000e+00	1.255319e-01	2.987886e-03	2.987886e-03
1.050000e+00	1.100000e+00	1.112321e-01	2.829972e-03	2.829972e-03
1.100000e+00	1.400000e+00	9.573273e-02	1.064919e-03	1.064919e-03
1.400000e+00	1.700000e+00	6.277507e-02	8.600990e-04	8.600990e-04
1.700000e+00	2.000000e+00	3.940670e-02	6.927291e-04	6.927291e-04
2.000000e+00	2.400000e+00	2.434079e-02	4.720158e-04	4.720158e-04
2.400000e+00	2.700000e+00	1.410247e-02	4.180969e-04	4.180969e-04
2.700000e+00	3.000000e+00	9.107647e-03	3.435186e-04	3.435186e-04
3.000000e+00	3.100000e+00	6.942611e-03	5.062130e-04	5.062130e-04
3.100000e+00	3.300000e+00	6.023760e-03	3.389637e-04	3.389637e-04
3.300000e+00	3.500000e+00	5.177500e-03	3.073945e-04	3.073945e-04
3.500000e+00	4.000000e+00	2.929710e-03	1.491993e-04	1.491993e-04
4.000000e+00	5.000000e+00	1.119696e-03	6.860770e-05	6.860770e-05
5.000000e+00	6.000000e+00	5.054268e-04	4.541820e-05	4.541820e-05
6.000000e+00	7.000000e+00	1.997944e-04	2.934886e-05	2.934886e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208112]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208112]
Path=Test[MUR1.0_MUF1.0_PDF99208112]
RatioPlot=0
ScaledBy=6.85249720481477303e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	9.114330e-03	8.835376e-04	8.835376e-04
4.000000e-02	9.000000e-02	2.864492e-02	1.389819e-03	1.389819e-03
9.000000e-02	1.400000e-01	4.763468e-02	1.787301e-03	1.787301e-03
1.400000e-01	1.900000e-01	6.723180e-02	2.100658e-03	2.100658e-03
1.900000e-01	2.400000e-01	8.300410e-02	2.361021e-03	2.361021e-03
2.400000e-01	2.900000e-01	8.786304e-02	2.467600e-03	2.467600e-03
2.900000e-01	3.400000e-01	1.039236e-01	2.621392e-03	2.621392e-03
3.400000e-01	3.900000e-01	1.118560e-01	2.770231e-03	2.770231e-03
3.900000e-01	4.400000e-01	1.226841e-01	2.896194e-03	2.896194e-03
4.400000e-01	5.000000e-01	1.362611e-01	2.790027e-03	2.790027e-03
5.000000e-01	6.000000e-01	1.481492e-01	2.227967e-03	2.227967e-03
6.000000e-01	7.000000e-01	1.531837e-01	2.276533e-03	2.276533e-03
7.000000e-01	7.500000e-01	1.588385e-01	3.265951e-03	3.265951e-03
7.500000e-01	8.000000e-01	1.478856e-01	3.195824e-03	3.195824e-03
8.000000e-01	9.500000e-01	1.412925e-01	1.795646e-03	1.795646e-03
9.500000e-01	1.000000e+00	1.274519e-01	2.971494e-03	2.971494e-03
1.000000e+00	1.050000e+00	1.213897e-01	2.894457e-03	2.894457e-03
1.050000e+00	1.100000e+00	1.077036e-01	2.744602e-03	2.744602e-03
1.100000e+00	1.400000e+00	9.277443e-02	1.034355e-03	1.034355e-03
1.400000e+00	1.700000e+00	6.114557e-02	8.389441e-04	8.389441e-04
1.700000e+00	2.000000e+00	3.850823e-02	6.774206e-04	6.774206e-04
2.000000e+00	2.400000e+00	2.385771e-02	4.629571e-04	4.629571e-04
2.400000e+00	2.700000e+00	1.384327e-02	4.113603e-04	4.113603e-04
2.700000e+00	3.000000e+00	8.963193e-03	3.379171e-04	3.379171e-04
3.000000e+00	3.100000e+00	6.843926e-03	5.003995e-04	5.003995e-04
3.100000e+00	3.300000e+00	5.945410e-03	3.346233e-04	3.346233e-04
3.300000e+00	3.500000e+00	5.105260e-03	3.035135e-04	3.035135e-04
3.500000e+00	4.000000e+00	2.905698e-03	1.476386e-04	1.476386e-04
4.000000e+00	5.000000e+00	1.112051e-03	6.815771e-05	6.815771e-05
5.000000e+00	6.000000e+00	5.039328e-04	4.512659e-05	4.512659e-05
6.000000e+00	7.000000e+00	1.995967e-04	2.929894e-05	2.929894e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208111]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208111]
Path=Test[MUR1.0_MUF1.0_PDF99208111]
RatioPlot=0
ScaledBy=6.85249721530543780e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	9.134003e-03	8.872672e-04	8.872672e-04
4.000000e-02	9.000000e-02	2.875450e-02	1.389880e-03	1.389880e-03
9.000000e-02	1.400000e-01	4.770372e-02	1.795035e-03	1.795035e-03
1.400000e-01	1.900000e-01	6.725626e-02	2.104410e-03	2.104410e-03
1.900000e-01	2.400000e-01	8.299952e-02	2.366884e-03	2.366884e-03
2.400000e-01	2.900000e-01	8.787684e-02	2.470955e-03	2.470955e-03
2.900000e-01	3.400000e-01	1.042285e-01	2.633522e-03	2.633522e-03
3.400000e-01	3.900000e-01	1.116513e-01	2.779428e-03	2.779428e-03
3.900000e-01	4.400000e-01	1.231829e-01	2.911196e-03	2.911196e-03
4.400000e-01	5.000000e-01	1.365474e-01	2.803283e-03	2.803283e-03
5.000000e-01	6.000000e-01	1.484770e-01	2.239014e-03	2.239014e-03
6.000000e-01	7.000000e-01	1.536210e-01	2.287522e-03	2.287522e-03
7.000000e-01	7.500000e-01	1.593439e-01	3.281977e-03	3.281977e-03
7.500000e-01	8.000000e-01	1.484060e-01	3.212158e-03	3.212158e-03
8.000000e-01	9.500000e-01	1.420138e-01	1.808057e-03	1.808057e-03
9.500000e-01	1.000000e+00	1.281317e-01	2.992242e-03	2.992242e-03
1.000000e+00	1.050000e+00	1.221476e-01	2.914037e-03	2.914037e-03
1.050000e+00	1.100000e+00	1.081849e-01	2.763130e-03	2.763130e-03
1.100000e+00	1.400000e+00	9.335550e-02	1.042405e-03	1.042405e-03
1.400000e+00	1.700000e+00	6.169047e-02	8.466741e-04	8.466741e-04
1.700000e+00	2.000000e+00	3.890753e-02	6.842997e-04	6.842997e-04
2.000000e+00	2.400000e+00	2.409782e-02	4.678281e-04	4.678281e-04
2.400000e+00	2.700000e+00	1.400657e-02	4.162191e-04	4.162191e-04
2.700000e+00	3.000000e+00	9.082293e-03	3.425061e-04	3.425061e-04
3.000000e+00	3.100000e+00	6.924342e-03	5.072418e-04	5.072418e-04
3.100000e+00	3.300000e+00	6.026310e-03	3.387284e-04	3.387284e-04
3.300000e+00	3.500000e+00	5.179825e-03	3.076295e-04	3.076295e-04
3.500000e+00	4.000000e+00	2.955748e-03	1.498670e-04	1.498670e-04
4.000000e+00	5.000000e+00	1.127533e-03	6.915893e-05	6.915893e-05
5.000000e+00	6.000000e+00	5.134529e-04	4.582113e-05	4.582113e-05
6.000000e+00	7.000000e+00	2.040527e-04	2.974363e-05	2.974363e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208110]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208110]
Path=Test[MUR1.0_MUF1.0_PDF99208110]
RatioPlot=0
ScaledBy=6.85249721588876198e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	9.208085e-03	8.921298e-04	8.921298e-04
4.000000e-02	9.000000e-02	2.899264e-02	1.403140e-03	1.403140e-03
9.000000e-02	1.400000e-01	4.807594e-02	1.804615e-03	1.804615e-03
1.400000e-01	1.900000e-01	6.788506e-02	2.121014e-03	2.121014e-03
1.900000e-01	2.400000e-01	8.379018e-02	2.384023e-03	2.384023e-03
2.400000e-01	2.900000e-01	8.873222e-02	2.491424e-03	2.491424e-03
2.900000e-01	3.400000e-01	1.050240e-01	2.648702e-03	2.648702e-03
3.400000e-01	3.900000e-01	1.128954e-01	2.797924e-03	2.797924e-03
3.900000e-01	4.400000e-01	1.240689e-01	2.927449e-03	2.927449e-03
4.400000e-01	5.000000e-01	1.376470e-01	2.819040e-03	2.819040e-03
5.000000e-01	6.000000e-01	1.496784e-01	2.251279e-03	2.251279e-03
6.000000e-01	7.000000e-01	1.547565e-01	2.300230e-03	2.300230e-03
7.000000e-01	7.500000e-01	1.605202e-01	3.299982e-03	3.299982e-03
7.500000e-01	8.000000e-01	1.494332e-01	3.229975e-03	3.229975e-03
8.000000e-01	9.500000e-01	1.428435e-01	1.815534e-03	1.815534e-03
9.500000e-01	1.000000e+00	1.288524e-01	3.003971e-03	3.003971e-03
1.000000e+00	1.050000e+00	1.227364e-01	2.925575e-03	2.925575e-03
1.050000e+00	1.100000e+00	1.087810e-01	2.773096e-03	2.773096e-03
1.100000e+00	1.400000e+00	9.378317e-02	1.045396e-03	1.045396e-03
1.400000e+00	1.700000e+00	6.182807e-02	8.479917e-04	8.479917e-04
1.700000e+00	2.000000e+00	3.894400e-02	6.847490e-04	6.847490e-04
2.000000e+00	2.400000e+00	2.411095e-02	4.678019e-04	4.678019e-04
2.400000e+00	2.700000e+00	1.399867e-02	4.157236e-04	4.157236e-04
2.700000e+00	3.000000e+00	9.064590e-03	3.417819e-04	3.417819e-04
3.000000e+00	3.100000e+00	6.915098e-03	5.056979e-04	5.056979e-04
3.100000e+00	3.300000e+00	6.012105e-03	3.380941e-04	3.380941e-04
3.300000e+00	3.500000e+00	5.165390e-03	3.068254e-04	3.068254e-04
3.500000e+00	4.000000e+00	2.939934e-03	1.492521e-04	1.492521e-04
4.000000e+00	5.000000e+00	1.123145e-03	6.884918e-05	6.884918e-05
5.000000e+00	6.000000e+00	5.100038e-04	4.560204e-05	4.560204e-05
6.000000e+00	7.000000e+00	2.021570e-04	2.957528e-05	2.957528e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208109]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208109]
Path=Test[MUR1.0_MUF1.0_PDF99208109]
RatioPlot=0
ScaledBy=6.85249720634432699e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	9.065077e-03	8.804026e-04	8.804026e-04
4.000000e-02	9.000000e-02	2.849864e-02	1.379475e-03	1.379475e-03
9.000000e-02	1.400000e-01	4.739588e-02	1.781488e-03	1.781488e-03
1.400000e-01	1.900000e-01	6.680850e-02	2.089405e-03	2.089405e-03
1.900000e-01	2.400000e-01	8.246660e-02	2.349647e-03	2.349647e-03
2.400000e-01	2.900000e-01	8.728382e-02	2.453399e-03	2.453399e-03
2.900000e-01	3.400000e-01	1.034332e-01	2.612368e-03	2.612368e-03
3.400000e-01	3.900000e-01	1.109762e-01	2.757965e-03	2.757965e-03
3.900000e-01	4.400000e-01	1.221615e-01	2.886774e-03	2.886774e-03
4.400000e-01	5.000000e-01	1.355654e-01	2.780863e-03	2.780863e-03
5.000000e-01	6.000000e-01	1.473855e-01	2.220788e-03	2.220788e-03
6.000000e-01	7.000000e-01	1.524794e-01	2.268843e-03	2.268843e-03
7.000000e-01	7.500000e-01	1.581159e-01	3.255323e-03	3.255323e-03
7.500000e-01	8.000000e-01	1.472707e-01	3.185611e-03	3.185611e-03
8.000000e-01	9.500000e-01	1.408424e-01	1.792196e-03	1.792196e-03
9.500000e-01	1.000000e+00	1.270689e-01	2.966246e-03	2.966246e-03
1.000000e+00	1.050000e+00	1.211060e-01	2.889061e-03	2.889061e-03
1.050000e+00	1.100000e+00	1.073745e-01	2.740092e-03	2.740092e-03
1.100000e+00	1.400000e+00	9.257213e-02	1.033307e-03	1.033307e-03
1.400000e+00	1.700000e+00	6.113587e-02	8.390963e-04	8.390963e-04
1.700000e+00	2.000000e+00	3.854520e-02	6.780803e-04	6.780803e-04
2.000000e+00	2.400000e+00	2.388609e-02	4.636745e-04	4.636745e-04
2.400000e+00	2.700000e+00	1.387413e-02	4.123816e-04	4.123816e-04
2.700000e+00	3.000000e+00	8.993623e-03	3.390900e-04	3.390900e-04
3.000000e+00	3.100000e+00	6.862375e-03	5.024495e-04	5.024495e-04
3.100000e+00	3.300000e+00	5.966880e-03	3.356114e-04	3.356114e-04
3.300000e+00	3.500000e+00	5.126595e-03	3.046494e-04	3.046494e-04
3.500000e+00	4.000000e+00	2.924046e-03	1.483830e-04	1.483830e-04
4.000000e+00	5.000000e+00	1.117317e-03	6.850776e-05	6.850776e-05
5.000000e+00	6.000000e+00	5.076197e-04	4.537309e-05	4.537309e-05
6.000000e+00	7.000000e+00	2.015469e-04	2.947840e-05	2.947840e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208108]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208108]
Path=Test[MUR1.0_MUF1.0_PDF99208108]
RatioPlot=0
ScaledBy=6.85249720901224668e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	9.148470e-03	8.883915e-04	8.883915e-04
4.000000e-02	9.000000e-02	2.876982e-02	1.391431e-03	1.391431e-03
9.000000e-02	1.400000e-01	4.780334e-02	1.797666e-03	1.797666e-03
1.400000e-01	1.900000e-01	6.739604e-02	2.107645e-03	2.107645e-03
1.900000e-01	2.400000e-01	8.316776e-02	2.370505e-03	2.370505e-03
2.400000e-01	2.900000e-01	8.806180e-02	2.475359e-03	2.475359e-03
2.900000e-01	3.400000e-01	1.043571e-01	2.635829e-03	2.635829e-03
3.400000e-01	3.900000e-01	1.118973e-01	2.782761e-03	2.782761e-03
3.900000e-01	4.400000e-01	1.232924e-01	2.912935e-03	2.912935e-03
4.400000e-01	5.000000e-01	1.367383e-01	2.805519e-03	2.805519e-03
5.000000e-01	6.000000e-01	1.486845e-01	2.240759e-03	2.240759e-03
6.000000e-01	7.000000e-01	1.538463e-01	2.289233e-03	2.289233e-03
7.000000e-01	7.500000e-01	1.595058e-01	3.284224e-03	3.284224e-03
7.500000e-01	8.000000e-01	1.485554e-01	3.213439e-03	3.213439e-03
8.000000e-01	9.500000e-01	1.420665e-01	1.807931e-03	1.807931e-03
9.500000e-01	1.000000e+00	1.281751e-01	2.992364e-03	2.992364e-03
1.000000e+00	1.050000e+00	1.221824e-01	2.914644e-03	2.914644e-03
1.050000e+00	1.100000e+00	1.083201e-01	2.764693e-03	2.764693e-03
1.100000e+00	1.400000e+00	9.338593e-02	1.042476e-03	1.042476e-03
1.400000e+00	1.700000e+00	6.167703e-02	8.465053e-04	8.465053e-04
1.700000e+00	2.000000e+00	3.887867e-02	6.839969e-04	6.839969e-04
2.000000e+00	2.400000e+00	2.409002e-02	4.676335e-04	4.676335e-04
2.400000e+00	2.700000e+00	1.398887e-02	4.158809e-04	4.158809e-04
2.700000e+00	3.000000e+00	9.069783e-03	3.420081e-04	3.420081e-04
3.000000e+00	3.100000e+00	6.917476e-03	5.066732e-04	5.066732e-04
3.100000e+00	3.300000e+00	6.017575e-03	3.384402e-04	3.384402e-04
3.300000e+00	3.500000e+00	5.169605e-03	3.072638e-04	3.072638e-04
3.500000e+00	4.000000e+00	2.948262e-03	1.496321e-04	1.496321e-04
4.000000e+00	5.000000e+00	1.126333e-03	6.907026e-05	6.907026e-05
5.000000e+00	6.000000e+00	5.115376e-04	4.573474e-05	4.573474e-05
6.000000e+00	7.000000e+00	2.031407e-04	2.970830e-05	2.970830e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208107]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208107]
Path=Test[MUR1.0_MUF1.0_PDF99208107]
RatioPlot=0
ScaledBy=6.85249721067516744e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	9.232485e-03	8.941323e-04	8.941323e-04
4.000000e-02	9.000000e-02	2.908928e-02	1.407631e-03	1.407631e-03
9.000000e-02	1.400000e-01	4.824510e-02	1.810089e-03	1.810089e-03
1.400000e-01	1.900000e-01	6.811934e-02	2.128007e-03	2.128007e-03
1.900000e-01	2.400000e-01	8.408450e-02	2.391768e-03	2.391768e-03
2.400000e-01	2.900000e-01	8.905004e-02	2.499378e-03	2.499378e-03
2.900000e-01	3.400000e-01	1.053879e-01	2.656853e-03	2.656853e-03
3.400000e-01	3.900000e-01	1.133186e-01	2.806878e-03	2.806878e-03
3.900000e-01	4.400000e-01	1.244805e-01	2.936535e-03	2.936535e-03
4.400000e-01	5.000000e-01	1.381243e-01	2.827868e-03	2.827868e-03
5.000000e-01	6.000000e-01	1.501872e-01	2.258000e-03	2.258000e-03
6.000000e-01	7.000000e-01	1.552428e-01	2.307048e-03	2.307048e-03
7.000000e-01	7.500000e-01	1.610307e-01	3.308993e-03	3.308993e-03
7.500000e-01	8.000000e-01	1.499068e-01	3.239354e-03	3.239354e-03
8.000000e-01	9.500000e-01	1.432772e-01	1.820516e-03	1.820516e-03
9.500000e-01	1.000000e+00	1.292317e-01	3.011556e-03	3.011556e-03
1.000000e+00	1.050000e+00	1.230887e-01	2.933041e-03	2.933041e-03
1.050000e+00	1.100000e+00	1.090732e-01	2.779936e-03	2.779936e-03
1.100000e+00	1.400000e+00	9.401967e-02	1.047857e-03	1.047857e-03
1.400000e+00	1.700000e+00	6.196960e-02	8.497647e-04	8.497647e-04
1.700000e+00	2.000000e+00	3.902257e-02	6.860062e-04	6.860062e-04
2.000000e+00	2.400000e+00	2.415461e-02	4.686218e-04	4.686218e-04
2.400000e+00	2.700000e+00	1.402129e-02	4.163073e-04	4.163073e-04
2.700000e+00	3.000000e+00	9.078413e-03	3.422712e-04	3.422712e-04
3.000000e+00	3.100000e+00	6.923909e-03	5.062637e-04	5.062637e-04
3.100000e+00	3.300000e+00	6.017750e-03	3.384363e-04	3.384363e-04
3.300000e+00	3.500000e+00	5.171845e-03	3.071528e-04	3.071528e-04
3.500000e+00	4.000000e+00	2.942020e-03	1.493891e-04	1.493891e-04
4.000000e+00	5.000000e+00	1.123795e-03	6.889094e-05	6.889094e-05
5.000000e+00	6.000000e+00	5.098676e-04	4.561612e-05	4.561612e-05
6.000000e+00	7.000000e+00	2.021915e-04	2.958155e-05	2.958155e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208106]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208106]
Path=Test[MUR1.0_MUF1.0_PDF99208106]
RatioPlot=0
ScaledBy=6.85249719988717113e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	9.618062e-03	9.303759e-04	9.303759e-04
4.000000e-02	9.000000e-02	3.039722e-02	1.465832e-03	1.465832e-03
9.000000e-02	1.400000e-01	5.030484e-02	1.888627e-03	1.888627e-03
1.400000e-01	1.900000e-01	7.103704e-02	2.218129e-03	2.218129e-03
1.900000e-01	2.400000e-01	8.760448e-02	2.494396e-03	2.494396e-03
2.400000e-01	2.900000e-01	9.294424e-02	2.606872e-03	2.606872e-03
2.900000e-01	3.400000e-01	1.099761e-01	2.770714e-03	2.770714e-03
3.400000e-01	3.900000e-01	1.180606e-01	2.927369e-03	2.927369e-03
3.900000e-01	4.400000e-01	1.299683e-01	3.062876e-03	3.062876e-03
4.400000e-01	5.000000e-01	1.440057e-01	2.948827e-03	2.948827e-03
5.000000e-01	6.000000e-01	1.566157e-01	2.354060e-03	2.354060e-03
6.000000e-01	7.000000e-01	1.618777e-01	2.405597e-03	2.405597e-03
7.000000e-01	7.500000e-01	1.678035e-01	3.445821e-03	3.445821e-03
7.500000e-01	8.000000e-01	1.561871e-01	3.373311e-03	3.373311e-03
8.000000e-01	9.500000e-01	1.492161e-01	1.895445e-03	1.895445e-03
9.500000e-01	1.000000e+00	1.345602e-01	3.133996e-03	3.133996e-03
1.000000e+00	1.050000e+00	1.282266e-01	3.053107e-03	3.053107e-03
1.050000e+00	1.100000e+00	1.135473e-01	2.894569e-03	2.894569e-03
1.100000e+00	1.400000e+00	9.781733e-02	1.090444e-03	1.090444e-03
1.400000e+00	1.700000e+00	6.446190e-02	8.835231e-04	8.835231e-04
1.700000e+00	2.000000e+00	4.053760e-02	7.126430e-04	7.126430e-04
2.000000e+00	2.400000e+00	2.506943e-02	4.863523e-04	4.863523e-04
2.400000e+00	2.700000e+00	1.453120e-02	4.315909e-04	4.315909e-04
2.700000e+00	3.000000e+00	9.414067e-03	3.550160e-04	3.550160e-04
3.000000e+00	3.100000e+00	7.164110e-03	5.244018e-04	5.244018e-04
3.100000e+00	3.300000e+00	6.229325e-03	3.504176e-04	3.504176e-04
3.300000e+00	3.500000e+00	5.357930e-03	3.182740e-04	3.182740e-04
3.500000e+00	4.000000e+00	3.042034e-03	1.546392e-04	1.546392e-04
4.000000e+00	5.000000e+00	1.160754e-03	7.121105e-05	7.121105e-05
5.000000e+00	6.000000e+00	5.244373e-04	4.705563e-05	4.705563e-05
6.000000e+00	7.000000e+00	2.084453e-04	3.050113e-05	3.050113e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208105]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208105]
Path=Test[MUR1.0_MUF1.0_PDF99208105]
RatioPlot=0
ScaledBy=6.85249719951031058e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	9.637520e-03	9.315246e-04	9.315246e-04
4.000000e-02	9.000000e-02	3.047228e-02	1.469723e-03	1.469723e-03
9.000000e-02	1.400000e-01	5.040316e-02	1.890936e-03	1.890936e-03
1.400000e-01	1.900000e-01	7.124066e-02	2.223668e-03	2.223668e-03
1.900000e-01	2.400000e-01	8.786746e-02	2.499978e-03	2.499978e-03
2.400000e-01	2.900000e-01	9.321016e-02	2.613267e-03	2.613267e-03
2.900000e-01	3.400000e-01	1.102091e-01	2.774965e-03	2.774965e-03
3.400000e-01	3.900000e-01	1.184582e-01	2.933032e-03	2.933032e-03
3.900000e-01	4.400000e-01	1.302658e-01	3.067844e-03	3.067844e-03
4.400000e-01	5.000000e-01	1.443240e-01	2.953100e-03	2.953100e-03
5.000000e-01	6.000000e-01	1.569942e-01	2.357746e-03	2.357746e-03
6.000000e-01	7.000000e-01	1.622017e-01	2.409495e-03	2.409495e-03
7.000000e-01	7.500000e-01	1.681780e-01	3.451381e-03	3.451381e-03
7.500000e-01	8.000000e-01	1.564878e-01	3.378556e-03	3.378556e-03
8.000000e-01	9.500000e-01	1.494465e-01	1.897349e-03	1.897349e-03
9.500000e-01	1.000000e+00	1.347648e-01	3.137106e-03	3.137106e-03
1.000000e+00	1.050000e+00	1.283628e-01	3.055596e-03	3.055596e-03
1.050000e+00	1.100000e+00	1.136863e-01	2.896303e-03	2.896303e-03
1.100000e+00	1.400000e+00	9.791527e-02	1.090696e-03	1.090696e-03
1.400000e+00	1.700000e+00	6.445520e-02	8.832381e-04	8.832381e-04
1.700000e+00	2.000000e+00	4.051267e-02	7.121584e-04	7.121584e-04
2.000000e+00	2.400000e+00	2.504715e-02	4.858162e-04	4.858162e-04
2.400000e+00	2.700000e+00	1.451402e-02	4.309331e-04	4.309331e-04
2.700000e+00	3.000000e+00	9.397007e-03	3.544006e-04	3.544006e-04
3.000000e+00	3.100000e+00	7.151703e-03	5.231305e-04	5.231305e-04
3.100000e+00	3.300000e+00	6.216635e-03	3.497261e-04	3.497261e-04
3.300000e+00	3.500000e+00	5.346675e-03	3.176140e-04	3.176140e-04
3.500000e+00	4.000000e+00	3.032622e-03	1.542219e-04	1.542219e-04
4.000000e+00	5.000000e+00	1.157575e-03	7.100287e-05	7.100287e-05
5.000000e+00	6.000000e+00	5.227082e-04	4.692396e-05	4.692396e-05
6.000000e+00	7.000000e+00	2.075047e-04	3.039502e-05	3.039502e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208104]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208104]
Path=Test[MUR1.0_MUF1.0_PDF99208104]
RatioPlot=0
ScaledBy=6.85249718860185324e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	9.425620e-03	9.122171e-04	9.122171e-04
4.000000e-02	9.000000e-02	2.973814e-02	1.435092e-03	1.435092e-03
9.000000e-02	1.400000e-01	4.931640e-02	1.850224e-03	1.850224e-03
1.400000e-01	1.900000e-01	6.954238e-02	2.172318e-03	2.172318e-03
1.900000e-01	2.400000e-01	8.585216e-02	2.443501e-03	2.443501e-03
2.400000e-01	2.900000e-01	9.096758e-02	2.552274e-03	2.552274e-03
2.900000e-01	3.400000e-01	1.077402e-01	2.715204e-03	2.715204e-03
3.400000e-01	3.900000e-01	1.157700e-01	2.868582e-03	2.868582e-03
3.900000e-01	4.400000e-01	1.271440e-01	2.999861e-03	2.999861e-03
4.400000e-01	5.000000e-01	1.411955e-01	2.890982e-03	2.890982e-03
5.000000e-01	6.000000e-01	1.533842e-01	2.305763e-03	2.305763e-03
6.000000e-01	7.000000e-01	1.585119e-01	2.356269e-03	2.356269e-03
7.000000e-01	7.500000e-01	1.643030e-01	3.374873e-03	3.374873e-03
7.500000e-01	8.000000e-01	1.530368e-01	3.306532e-03	3.306532e-03
8.000000e-01	9.500000e-01	1.462899e-01	1.858692e-03	1.858692e-03
9.500000e-01	1.000000e+00	1.318461e-01	3.071030e-03	3.071030e-03
1.000000e+00	1.050000e+00	1.257101e-01	2.994047e-03	2.994047e-03
1.050000e+00	1.100000e+00	1.112833e-01	2.837499e-03	2.837499e-03
1.100000e+00	1.400000e+00	9.587117e-02	1.069056e-03	1.069056e-03
1.400000e+00	1.700000e+00	6.323237e-02	8.668375e-04	8.668375e-04
1.700000e+00	2.000000e+00	3.979473e-02	6.994115e-04	6.994115e-04
2.000000e+00	2.400000e+00	2.460799e-02	4.775962e-04	4.775962e-04
2.400000e+00	2.700000e+00	1.427788e-02	4.240369e-04	4.240369e-04
2.700000e+00	3.000000e+00	9.249590e-03	3.486796e-04	3.486796e-04
3.000000e+00	3.100000e+00	7.049451e-03	5.154742e-04	5.154742e-04
3.100000e+00	3.300000e+00	6.122810e-03	3.444693e-04	3.444693e-04
3.300000e+00	3.500000e+00	5.265530e-03	3.125420e-04	3.125420e-04
3.500000e+00	4.000000e+00	2.993314e-03	1.520971e-04	1.520971e-04
4.000000e+00	5.000000e+00	1.141926e-03	7.003629e-05	7.003629e-05
5.000000e+00	6.000000e+00	5.166194e-04	4.629076e-05	4.629076e-05
6.000000e+00	7.000000e+00	2.054244e-04	3.002166e-05	3.002166e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208103]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208103]
Path=Test[MUR1.0_MUF1.0_PDF99208103]
RatioPlot=0
ScaledBy=6.85249721869083536e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	9.568085e-03	9.256906e-04	9.256906e-04
4.000000e-02	9.000000e-02	3.023424e-02	1.459415e-03	1.459415e-03
9.000000e-02	1.400000e-01	5.001144e-02	1.878368e-03	1.878368e-03
1.400000e-01	1.900000e-01	7.071142e-02	2.207995e-03	2.207995e-03
1.900000e-01	2.400000e-01	8.716864e-02	2.481997e-03	2.481997e-03
2.400000e-01	2.900000e-01	9.250078e-02	2.594782e-03	2.594782e-03
2.900000e-01	3.400000e-01	1.093525e-01	2.755605e-03	2.755605e-03
3.400000e-01	3.900000e-01	1.174301e-01	2.911659e-03	2.911659e-03
3.900000e-01	4.400000e-01	1.293444e-01	3.046960e-03	3.046960e-03
4.400000e-01	5.000000e-01	1.431719e-01	2.932238e-03	2.932238e-03
5.000000e-01	6.000000e-01	1.558275e-01	2.342290e-03	2.342290e-03
6.000000e-01	7.000000e-01	1.610739e-01	2.393355e-03	2.393355e-03
7.000000e-01	7.500000e-01	1.670337e-01	3.430352e-03	3.430352e-03
7.500000e-01	8.000000e-01	1.553882e-01	3.356317e-03	3.356317e-03
8.000000e-01	9.500000e-01	1.483933e-01	1.885098e-03	1.885098e-03
9.500000e-01	1.000000e+00	1.338860e-01	3.118923e-03	3.118923e-03
1.000000e+00	1.050000e+00	1.274818e-01	3.036333e-03	3.036333e-03
1.050000e+00	1.100000e+00	1.129695e-01	2.879115e-03	2.879115e-03
1.100000e+00	1.400000e+00	9.733137e-02	1.084530e-03	1.084530e-03
1.400000e+00	1.700000e+00	6.408513e-02	8.785184e-04	8.785184e-04
1.700000e+00	2.000000e+00	4.029570e-02	7.086381e-04	7.086381e-04
2.000000e+00	2.400000e+00	2.492952e-02	4.835455e-04	4.835455e-04
2.400000e+00	2.700000e+00	1.444792e-02	4.290983e-04	4.290983e-04
2.700000e+00	3.000000e+00	9.356330e-03	3.529555e-04	3.529555e-04
3.000000e+00	3.100000e+00	7.119528e-03	5.212642e-04	5.212642e-04
3.100000e+00	3.300000e+00	6.194215e-03	3.484134e-04	3.484134e-04
3.300000e+00	3.500000e+00	5.326290e-03	3.165858e-04	3.165858e-04
3.500000e+00	4.000000e+00	3.022946e-03	1.536795e-04	1.536795e-04
4.000000e+00	5.000000e+00	1.154496e-03	7.081927e-05	7.081927e-05
5.000000e+00	6.000000e+00	5.220456e-04	4.683236e-05	4.683236e-05
6.000000e+00	7.000000e+00	2.070833e-04	3.034368e-05	3.034368e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208102]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208102]
Path=Test[MUR1.0_MUF1.0_PDF99208102]
RatioPlot=0
ScaledBy=6.85249724224022764e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	9.208207e-03	8.929519e-04	8.929519e-04
4.000000e-02	9.000000e-02	2.908100e-02	1.413773e-03	1.413773e-03
9.000000e-02	1.400000e-01	4.866618e-02	1.856023e-03	1.856023e-03
1.400000e-01	1.900000e-01	6.783052e-02	2.135152e-03	2.135152e-03
1.900000e-01	2.400000e-01	8.431220e-02	2.428293e-03	2.428293e-03
2.400000e-01	2.900000e-01	8.888156e-02	2.515025e-03	2.515025e-03
2.900000e-01	3.400000e-01	1.055319e-01	2.685044e-03	2.685044e-03
3.400000e-01	3.900000e-01	1.140381e-01	2.851374e-03	2.851374e-03
3.900000e-01	4.400000e-01	1.238670e-01	2.968575e-03	2.968575e-03
4.400000e-01	5.000000e-01	1.394528e-01	2.913792e-03	2.913792e-03
5.000000e-01	6.000000e-01	1.498618e-01	2.270886e-03	2.270886e-03
6.000000e-01	7.000000e-01	1.545344e-01	2.319911e-03	2.319911e-03
7.000000e-01	7.500000e-01	1.602677e-01	3.313321e-03	3.313321e-03
7.500000e-01	8.000000e-01	1.497294e-01	3.264534e-03	3.264534e-03
8.000000e-01	9.500000e-01	1.433120e-01	1.841399e-03	1.841399e-03
9.500000e-01	1.000000e+00	1.283631e-01	2.997801e-03	2.997801e-03
1.000000e+00	1.050000e+00	1.228622e-01	2.946953e-03	2.946953e-03
1.050000e+00	1.100000e+00	1.087664e-01	2.804845e-03	2.804845e-03
1.100000e+00	1.400000e+00	9.341643e-02	1.047554e-03	1.047554e-03
1.400000e+00	1.700000e+00	6.181273e-02	8.521035e-04	8.521035e-04
1.700000e+00	2.000000e+00	3.894217e-02	6.881531e-04	6.881531e-04
2.000000e+00	2.400000e+00	2.402825e-02	4.691756e-04	4.691756e-04
2.400000e+00	2.700000e+00	1.395045e-02	4.157236e-04	4.157236e-04
2.700000e+00	3.000000e+00	9.007393e-03	3.401413e-04	3.401413e-04
3.000000e+00	3.100000e+00	6.911846e-03	5.054951e-04	5.054951e-04
3.100000e+00	3.300000e+00	5.973900e-03	3.369290e-04	3.369290e-04
3.300000e+00	3.500000e+00	5.132800e-03	3.046551e-04	3.046551e-04
3.500000e+00	4.000000e+00	2.917260e-03	1.486043e-04	1.486043e-04
4.000000e+00	5.000000e+00	1.112050e-03	6.841438e-05	6.841438e-05
5.000000e+00	6.000000e+00	5.049866e-04	4.521192e-05	4.521192e-05
6.000000e+00	7.000000e+00	2.000832e-04	2.928947e-05	2.928947e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208101]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208101]
Path=Test[MUR1.0_MUF1.0_PDF99208101]
RatioPlot=0
ScaledBy=6.85249718911421642e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	9.324457e-03	9.047296e-04	9.047296e-04
4.000000e-02	9.000000e-02	2.941490e-02	1.423344e-03	1.423344e-03
9.000000e-02	1.400000e-01	4.873540e-02	1.835084e-03	1.835084e-03
1.400000e-01	1.900000e-01	6.887590e-02	2.154033e-03	2.154033e-03
1.900000e-01	2.400000e-01	8.486530e-02	2.421641e-03	2.421641e-03
2.400000e-01	2.900000e-01	9.004010e-02	2.531435e-03	2.531435e-03
2.900000e-01	3.400000e-01	1.064609e-01	2.689618e-03	2.689618e-03
3.400000e-01	3.900000e-01	1.141018e-01	2.840227e-03	2.840227e-03
3.900000e-01	4.400000e-01	1.260946e-01	2.974802e-03	2.974802e-03
4.400000e-01	5.000000e-01	1.392696e-01	2.861694e-03	2.861694e-03
5.000000e-01	6.000000e-01	1.518544e-01	2.288083e-03	2.288083e-03
6.000000e-01	7.000000e-01	1.571051e-01	2.337140e-03	2.337140e-03
7.000000e-01	7.500000e-01	1.630212e-01	3.354881e-03	3.354881e-03
7.500000e-01	8.000000e-01	1.515358e-01	3.278811e-03	3.278811e-03
8.000000e-01	9.500000e-01	1.448077e-01	1.843241e-03	1.843241e-03
9.500000e-01	1.000000e+00	1.308170e-01	3.053097e-03	3.053097e-03
1.000000e+00	1.050000e+00	1.244781e-01	2.969649e-03	2.969649e-03
1.050000e+00	1.100000e+00	1.104144e-01	2.817791e-03	2.817791e-03
1.100000e+00	1.400000e+00	9.521853e-02	1.062435e-03	1.062435e-03
1.400000e+00	1.700000e+00	6.276663e-02	8.615318e-04	8.615318e-04
1.700000e+00	2.000000e+00	3.952150e-02	6.957556e-04	6.957556e-04
2.000000e+00	2.400000e+00	2.449256e-02	4.753207e-04	4.753207e-04
2.400000e+00	2.700000e+00	1.420775e-02	4.223845e-04	4.223845e-04
2.700000e+00	3.000000e+00	9.209587e-03	3.474990e-04	3.474990e-04
3.000000e+00	3.100000e+00	7.008026e-03	5.138979e-04	5.138979e-04
3.100000e+00	3.300000e+00	6.105305e-03	3.432706e-04	3.432706e-04
3.300000e+00	3.500000e+00	5.249765e-03	3.123069e-04	3.123069e-04
3.500000e+00	4.000000e+00	2.986306e-03	1.516447e-04	1.516447e-04
4.000000e+00	5.000000e+00	1.141864e-03	7.004008e-05	7.004008e-05
5.000000e+00	6.000000e+00	5.180165e-04	4.638531e-05	4.638531e-05
6.000000e+00	7.000000e+00	2.056831e-04	3.010182e-05	3.010182e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208100]
Path=Test[MUR1.0_MUF1.0_PDF99208100]
RatioPlot=0
ScaledBy=6.85249721526377313e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	9.279385e-03	9.009439e-04	9.009439e-04
4.000000e-02	9.000000e-02	2.923706e-02	1.414003e-03	1.414003e-03
9.000000e-02	1.400000e-01	4.848558e-02	1.825976e-03	1.825976e-03
1.400000e-01	1.900000e-01	6.837832e-02	2.139243e-03	2.139243e-03
1.900000e-01	2.400000e-01	8.423740e-02	2.405545e-03	2.405545e-03
2.400000e-01	2.900000e-01	8.941344e-02	2.514177e-03	2.514177e-03
2.900000e-01	3.400000e-01	1.059417e-01	2.676942e-03	2.676942e-03
3.400000e-01	3.900000e-01	1.132997e-01	2.825054e-03	2.825054e-03
3.900000e-01	4.400000e-01	1.252762e-01	2.958760e-03	2.958760e-03
4.400000e-01	5.000000e-01	1.385799e-01	2.848022e-03	2.848022e-03
5.000000e-01	6.000000e-01	1.509201e-01	2.276315e-03	2.276315e-03
6.000000e-01	7.000000e-01	1.562640e-01	2.326034e-03	2.326034e-03
7.000000e-01	7.500000e-01	1.619499e-01	3.335153e-03	3.335153e-03
7.500000e-01	8.000000e-01	1.507522e-01	3.262600e-03	3.262600e-03
8.000000e-01	9.500000e-01	1.441593e-01	1.835752e-03	1.835752e-03
9.500000e-01	1.000000e+00	1.301990e-01	3.039960e-03	3.039960e-03
1.000000e+00	1.050000e+00	1.240507e-01	2.958775e-03	2.958775e-03
1.050000e+00	1.100000e+00	1.099228e-01	2.807950e-03	2.807950e-03
1.100000e+00	1.400000e+00	9.483470e-02	1.059538e-03	1.059538e-03
1.400000e+00	1.700000e+00	6.265697e-02	8.599091e-04	8.599091e-04
1.700000e+00	2.000000e+00	3.948837e-02	6.948706e-04	6.948706e-04
2.000000e+00	2.400000e+00	2.446991e-02	4.749816e-04	4.749816e-04
2.400000e+00	2.700000e+00	1.420570e-02	4.223186e-04	4.223186e-04
2.700000e+00	3.000000e+00	9.220257e-03	3.476350e-04	3.476350e-04
3.000000e+00	3.100000e+00	7.014068e-03	5.146111e-04	5.146111e-04
3.100000e+00	3.300000e+00	6.112240e-03	3.436106e-04	3.436106e-04
3.300000e+00	3.500000e+00	5.255890e-03	3.123430e-04	3.123430e-04
3.500000e+00	4.000000e+00	2.996118e-03	1.520309e-04	1.520309e-04
4.000000e+00	5.000000e+00	1.143731e-03	7.015099e-05	7.015099e-05
5.000000e+00	6.000000e+00	5.189472e-04	4.642062e-05	4.642062e-05
6.000000e+00	7.000000e+00	2.067579e-04	3.017066e-05	3.017066e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208099]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208099]
Path=Test[MUR1.0_MUF1.0_PDF99208099]
RatioPlot=0
ScaledBy=6.85249721125108816e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	9.493785e-03	9.179277e-04	9.179277e-04
4.000000e-02	9.000000e-02	2.998854e-02	1.448164e-03	1.448164e-03
9.000000e-02	1.400000e-01	4.975380e-02	1.866483e-03	1.866483e-03
1.400000e-01	1.900000e-01	7.010976e-02	2.189927e-03	2.189927e-03
1.900000e-01	2.400000e-01	8.665896e-02	2.465174e-03	2.465174e-03
2.400000e-01	2.900000e-01	9.175512e-02	2.574015e-03	2.574015e-03
2.900000e-01	3.400000e-01	1.085665e-01	2.735525e-03	2.735525e-03
3.400000e-01	3.900000e-01	1.169604e-01	2.893759e-03	2.893759e-03
3.900000e-01	4.400000e-01	1.280655e-01	3.023229e-03	3.023229e-03
4.400000e-01	5.000000e-01	1.425430e-01	2.917933e-03	2.917933e-03
5.000000e-01	6.000000e-01	1.545532e-01	2.322059e-03	2.322059e-03
6.000000e-01	7.000000e-01	1.595821e-01	2.372945e-03	2.372945e-03
7.000000e-01	7.500000e-01	1.654999e-01	3.398324e-03	3.398324e-03
7.500000e-01	8.000000e-01	1.541547e-01	3.330182e-03	3.330182e-03
8.000000e-01	9.500000e-01	1.472754e-01	1.870879e-03	1.870879e-03
9.500000e-01	1.000000e+00	1.325609e-01	3.086539e-03	3.086539e-03
1.000000e+00	1.050000e+00	1.264146e-01	3.011646e-03	3.011646e-03
1.050000e+00	1.100000e+00	1.119837e-01	2.855555e-03	2.855555e-03
1.100000e+00	1.400000e+00	9.635690e-02	1.073977e-03	1.073977e-03
1.400000e+00	1.700000e+00	6.348623e-02	8.704036e-04	8.704036e-04
1.700000e+00	2.000000e+00	3.992583e-02	7.018746e-04	7.018746e-04
2.000000e+00	2.400000e+00	2.467509e-02	4.789864e-04	4.789864e-04
2.400000e+00	2.700000e+00	1.430476e-02	4.249159e-04	4.249159e-04
2.700000e+00	3.000000e+00	9.251080e-03	3.489777e-04	3.489777e-04
3.000000e+00	3.100000e+00	7.062147e-03	5.161502e-04	5.161502e-04
3.100000e+00	3.300000e+00	6.126770e-03	3.448877e-04	3.448877e-04
3.300000e+00	3.500000e+00	5.265835e-03	3.127854e-04	3.127854e-04
3.500000e+00	4.000000e+00	2.987970e-03	1.520215e-04	1.520215e-04
4.000000e+00	5.000000e+00	1.140816e-03	7.001354e-05	7.001354e-05
5.000000e+00	6.000000e+00	5.160023e-04	4.629214e-05	4.629214e-05
6.000000e+00	7.000000e+00	2.044207e-04	2.997616e-05	2.997616e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208098]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208098]
Path=Test[MUR1.0_MUF1.0_PDF99208098]
RatioPlot=0
ScaledBy=6.85249722991573637e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	9.567473e-03	9.259738e-04	9.259738e-04
4.000000e-02	9.000000e-02	3.021124e-02	1.458459e-03	1.458459e-03
9.000000e-02	1.400000e-01	4.999302e-02	1.879390e-03	1.879390e-03
1.400000e-01	1.900000e-01	7.052516e-02	2.203986e-03	2.203986e-03
1.900000e-01	2.400000e-01	8.687312e-02	2.477500e-03	2.477500e-03
2.400000e-01	2.900000e-01	9.238512e-02	2.593142e-03	2.593142e-03
2.900000e-01	3.400000e-01	1.093192e-01	2.756619e-03	2.756619e-03
3.400000e-01	3.900000e-01	1.171611e-01	2.910322e-03	2.910322e-03
3.900000e-01	4.400000e-01	1.290844e-01	3.046217e-03	3.046217e-03
4.400000e-01	5.000000e-01	1.430799e-01	2.934284e-03	2.934284e-03
5.000000e-01	6.000000e-01	1.555823e-01	2.341294e-03	2.341294e-03
6.000000e-01	7.000000e-01	1.609795e-01	2.395140e-03	2.395140e-03
7.000000e-01	7.500000e-01	1.667733e-01	3.427484e-03	3.427484e-03
7.500000e-01	8.000000e-01	1.552637e-01	3.356074e-03	3.356074e-03
8.000000e-01	9.500000e-01	1.483690e-01	1.886441e-03	1.886441e-03
9.500000e-01	1.000000e+00	1.338466e-01	3.119701e-03	3.119701e-03
1.000000e+00	1.050000e+00	1.275769e-01	3.039108e-03	3.039108e-03
1.050000e+00	1.100000e+00	1.129658e-01	2.882892e-03	2.882892e-03
1.100000e+00	1.400000e+00	9.736113e-02	1.086867e-03	1.086867e-03
1.400000e+00	1.700000e+00	6.425243e-02	8.810175e-04	8.810175e-04
1.700000e+00	2.000000e+00	4.043033e-02	7.111407e-04	7.111407e-04
2.000000e+00	2.400000e+00	2.501845e-02	4.854871e-04	4.854871e-04
2.400000e+00	2.700000e+00	1.450496e-02	4.309778e-04	4.309778e-04
2.700000e+00	3.000000e+00	9.405600e-03	3.546302e-04	3.546302e-04
3.000000e+00	3.100000e+00	7.155607e-03	5.244510e-04	5.244510e-04
3.100000e+00	3.300000e+00	6.227330e-03	3.502879e-04	3.502879e-04
3.300000e+00	3.500000e+00	5.356185e-03	3.181592e-04	3.181592e-04
3.500000e+00	4.000000e+00	3.043582e-03	1.546936e-04	1.546936e-04
4.000000e+00	5.000000e+00	1.161275e-03	7.126157e-05	7.126157e-05
5.000000e+00	6.000000e+00	5.248934e-04	4.709126e-05	4.709126e-05
6.000000e+00	7.000000e+00	2.090343e-04	3.055075e-05	3.055075e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208097]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208097]
Path=Test[MUR1.0_MUF1.0_PDF99208097]
RatioPlot=0
ScaledBy=6.85249719580039734e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	9.618962e-03	9.304357e-04	9.304357e-04
4.000000e-02	9.000000e-02	3.040152e-02	1.465945e-03	1.465945e-03
9.000000e-02	1.400000e-01	5.031368e-02	1.888658e-03	1.888658e-03
1.400000e-01	1.900000e-01	7.107350e-02	2.218949e-03	2.218949e-03
1.900000e-01	2.400000e-01	8.766586e-02	2.495446e-03	2.495446e-03
2.400000e-01	2.900000e-01	9.296376e-02	2.607205e-03	2.607205e-03
2.900000e-01	3.400000e-01	1.099878e-01	2.770721e-03	2.770721e-03
3.400000e-01	3.900000e-01	1.181136e-01	2.927846e-03	2.927846e-03
3.900000e-01	4.400000e-01	1.300191e-01	3.063156e-03	3.063156e-03
4.400000e-01	5.000000e-01	1.440291e-01	2.948607e-03	2.948607e-03
5.000000e-01	6.000000e-01	1.566673e-01	2.354414e-03	2.354414e-03
6.000000e-01	7.000000e-01	1.619023e-01	2.405401e-03	2.405401e-03
7.000000e-01	7.500000e-01	1.678522e-01	3.446486e-03	3.446486e-03
7.500000e-01	8.000000e-01	1.562166e-01	3.373477e-03	3.373477e-03
8.000000e-01	9.500000e-01	1.492287e-01	1.895318e-03	1.895318e-03
9.500000e-01	1.000000e+00	1.345719e-01	3.134022e-03	3.134022e-03
1.000000e+00	1.050000e+00	1.282201e-01	3.052873e-03	3.052873e-03
1.050000e+00	1.100000e+00	1.135572e-01	2.894148e-03	2.894148e-03
1.100000e+00	1.400000e+00	9.781733e-02	1.090136e-03	1.090136e-03
1.400000e+00	1.700000e+00	6.443780e-02	8.831578e-04	8.831578e-04
1.700000e+00	2.000000e+00	4.051727e-02	7.122561e-04	7.122561e-04
2.000000e+00	2.400000e+00	2.505585e-02	4.860552e-04	4.860552e-04
2.400000e+00	2.700000e+00	1.452224e-02	4.313073e-04	4.313073e-04
2.700000e+00	3.000000e+00	9.406300e-03	3.547516e-04	3.547516e-04
3.000000e+00	3.100000e+00	7.158480e-03	5.238970e-04	5.238970e-04
3.100000e+00	3.300000e+00	6.224125e-03	3.501296e-04	3.501296e-04
3.300000e+00	3.500000e+00	5.353020e-03	3.180232e-04	3.180232e-04
3.500000e+00	4.000000e+00	3.038760e-03	1.544800e-04	1.544800e-04
4.000000e+00	5.000000e+00	1.159708e-03	7.114127e-05	7.114127e-05
5.000000e+00	6.000000e+00	5.239716e-04	4.701301e-05	4.701301e-05
6.000000e+00	7.000000e+00	2.081227e-04	3.046838e-05	3.046838e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208096]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208096]
Path=Test[MUR1.0_MUF1.0_PDF99208096]
RatioPlot=0
ScaledBy=6.85249717774043567e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	9.522423e-03	9.219080e-04	9.219080e-04
4.000000e-02	9.000000e-02	3.007354e-02	1.451197e-03	1.451197e-03
9.000000e-02	1.400000e-01	4.981030e-02	1.870410e-03	1.870410e-03
1.400000e-01	1.900000e-01	7.037150e-02	2.197468e-03	2.197468e-03
1.900000e-01	2.400000e-01	8.679518e-02	2.471047e-03	2.471047e-03
2.400000e-01	2.900000e-01	9.200688e-02	2.581501e-03	2.581501e-03
2.900000e-01	3.400000e-01	1.088612e-01	2.743672e-03	2.743672e-03
3.400000e-01	3.900000e-01	1.168670e-01	2.898711e-03	2.898711e-03
3.900000e-01	4.400000e-01	1.287309e-01	3.033447e-03	3.033447e-03
4.400000e-01	5.000000e-01	1.425214e-01	2.919315e-03	2.919315e-03
5.000000e-01	6.000000e-01	1.551216e-01	2.332159e-03	2.332159e-03
6.000000e-01	7.000000e-01	1.603380e-01	2.382192e-03	2.382192e-03
7.000000e-01	7.500000e-01	1.662667e-01	3.415438e-03	3.415438e-03
7.500000e-01	8.000000e-01	1.547064e-01	3.341794e-03	3.341794e-03
8.000000e-01	9.500000e-01	1.478172e-01	1.878029e-03	1.878029e-03
9.500000e-01	1.000000e+00	1.333594e-01	3.106893e-03	3.106893e-03
1.000000e+00	1.050000e+00	1.270303e-01	3.025446e-03	3.025446e-03
1.050000e+00	1.100000e+00	1.125351e-01	2.868323e-03	2.868323e-03
1.100000e+00	1.400000e+00	9.696527e-02	1.080819e-03	1.080819e-03
1.400000e+00	1.700000e+00	6.389023e-02	8.759119e-04	8.759119e-04
1.700000e+00	2.000000e+00	4.019313e-02	7.066567e-04	7.066567e-04
2.000000e+00	2.400000e+00	2.486805e-02	4.824459e-04	4.824459e-04
2.400000e+00	2.700000e+00	1.441899e-02	4.283167e-04	4.283167e-04
2.700000e+00	3.000000e+00	9.342880e-03	3.523040e-04	3.523040e-04
3.000000e+00	3.100000e+00	7.111642e-03	5.204773e-04	5.204773e-04
3.100000e+00	3.300000e+00	6.183435e-03	3.477997e-04	3.477997e-04
3.300000e+00	3.500000e+00	5.318380e-03	3.160009e-04	3.160009e-04
3.500000e+00	4.000000e+00	3.022004e-03	1.535410e-04	1.535410e-04
4.000000e+00	5.000000e+00	1.153819e-03	7.076211e-05	7.076211e-05
5.000000e+00	6.000000e+00	5.216790e-04	4.678044e-05	4.678044e-05
6.000000e+00	7.000000e+00	2.072770e-04	3.033897e-05	3.033897e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208095]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208095]
Path=Test[MUR1.0_MUF1.0_PDF99208095]
RatioPlot=0
ScaledBy=6.85249725988401686e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	9.536472e-03	9.226785e-04	9.226785e-04
4.000000e-02	9.000000e-02	3.010966e-02	1.453269e-03	1.453269e-03
9.000000e-02	1.400000e-01	4.984536e-02	1.873491e-03	1.873491e-03
1.400000e-01	1.900000e-01	7.024618e-02	2.195667e-03	2.195667e-03
1.900000e-01	2.400000e-01	8.657274e-02	2.468825e-03	2.468825e-03
2.400000e-01	2.900000e-01	9.205344e-02	2.583686e-03	2.583686e-03
2.900000e-01	3.400000e-01	1.089548e-01	2.747395e-03	2.747395e-03
3.400000e-01	3.900000e-01	1.168430e-01	2.900993e-03	2.900993e-03
3.900000e-01	4.400000e-01	1.285484e-01	3.035416e-03	3.035416e-03
4.400000e-01	5.000000e-01	1.427281e-01	2.926396e-03	2.926396e-03
5.000000e-01	6.000000e-01	1.549970e-01	2.332537e-03	2.332537e-03
6.000000e-01	7.000000e-01	1.603512e-01	2.386784e-03	2.386784e-03
7.000000e-01	7.500000e-01	1.660992e-01	3.413664e-03	3.413664e-03
7.500000e-01	8.000000e-01	1.547166e-01	3.344517e-03	3.344517e-03
8.000000e-01	9.500000e-01	1.478444e-01	1.879813e-03	1.879813e-03
9.500000e-01	1.000000e+00	1.332795e-01	3.106508e-03	3.106508e-03
1.000000e+00	1.050000e+00	1.270901e-01	3.027956e-03	3.027956e-03
1.050000e+00	1.100000e+00	1.125323e-01	2.872546e-03	2.872546e-03
1.100000e+00	1.400000e+00	9.695903e-02	1.082408e-03	1.082408e-03
1.400000e+00	1.700000e+00	6.400343e-02	8.775705e-04	8.775705e-04
1.700000e+00	2.000000e+00	4.027373e-02	7.083459e-04	7.083459e-04
2.000000e+00	2.400000e+00	2.491382e-02	4.835207e-04	4.835207e-04
2.400000e+00	2.700000e+00	1.444559e-02	4.291769e-04	4.291769e-04
2.700000e+00	3.000000e+00	9.361753e-03	3.530403e-04	3.530403e-04
3.000000e+00	3.100000e+00	7.127200e-03	5.223398e-04	5.223398e-04
3.100000e+00	3.300000e+00	6.201260e-03	3.488727e-04	3.488727e-04
3.300000e+00	3.500000e+00	5.332210e-03	3.166873e-04	3.166873e-04
3.500000e+00	4.000000e+00	3.028870e-03	1.539993e-04	1.539993e-04
4.000000e+00	5.000000e+00	1.155441e-03	7.092517e-05	7.092517e-05
5.000000e+00	6.000000e+00	5.226560e-04	4.687468e-05	4.687468e-05
6.000000e+00	7.000000e+00	2.079308e-04	3.039439e-05	3.039439e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208094]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208094]
Path=Test[MUR1.0_MUF1.0_PDF99208094]
RatioPlot=0
ScaledBy=6.85249725488188437e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	9.540062e-03	9.230347e-04	9.230347e-04
4.000000e-02	9.000000e-02	3.012538e-02	1.453952e-03	1.453952e-03
9.000000e-02	1.400000e-01	4.989046e-02	1.875165e-03	1.875165e-03
1.400000e-01	1.900000e-01	7.027710e-02	2.196761e-03	2.196761e-03
1.900000e-01	2.400000e-01	8.663538e-02	2.470605e-03	2.470605e-03
2.400000e-01	2.900000e-01	9.209712e-02	2.585046e-03	2.585046e-03
2.900000e-01	3.400000e-01	1.090128e-01	2.748983e-03	2.748983e-03
3.400000e-01	3.900000e-01	1.169309e-01	2.903056e-03	2.903056e-03
3.900000e-01	4.400000e-01	1.286002e-01	3.037232e-03	3.037232e-03
4.400000e-01	5.000000e-01	1.428417e-01	2.928895e-03	2.928895e-03
5.000000e-01	6.000000e-01	1.550722e-01	2.333725e-03	2.333725e-03
6.000000e-01	7.000000e-01	1.604104e-01	2.387883e-03	2.387883e-03
7.000000e-01	7.500000e-01	1.661712e-01	3.415248e-03	3.415248e-03
7.500000e-01	8.000000e-01	1.547908e-01	3.346188e-03	3.346188e-03
8.000000e-01	9.500000e-01	1.479225e-01	1.880901e-03	1.880901e-03
9.500000e-01	1.000000e+00	1.333202e-01	3.107456e-03	3.107456e-03
1.000000e+00	1.050000e+00	1.271459e-01	3.029430e-03	3.029430e-03
1.050000e+00	1.100000e+00	1.125855e-01	2.874186e-03	2.874186e-03
1.100000e+00	1.400000e+00	9.698857e-02	1.082798e-03	1.082798e-03
1.400000e+00	1.700000e+00	6.402880e-02	8.779521e-04	8.779521e-04
1.700000e+00	2.000000e+00	4.029027e-02	7.086412e-04	7.086412e-04
2.000000e+00	2.400000e+00	2.492248e-02	4.837331e-04	4.837331e-04
2.400000e+00	2.700000e+00	1.445011e-02	4.293544e-04	4.293544e-04
2.700000e+00	3.000000e+00	9.363547e-03	3.531249e-04	3.531249e-04
3.000000e+00	3.100000e+00	7.130524e-03	5.225599e-04	5.225599e-04
3.100000e+00	3.300000e+00	6.202620e-03	3.489756e-04	3.489756e-04
3.300000e+00	3.500000e+00	5.333375e-03	3.167741e-04	3.167741e-04
3.500000e+00	4.000000e+00	3.029346e-03	1.540401e-04	1.540401e-04
4.000000e+00	5.000000e+00	1.155672e-03	7.094759e-05	7.094759e-05
5.000000e+00	6.000000e+00	5.227492e-04	4.688793e-05	4.688793e-05
6.000000e+00	7.000000e+00	2.079585e-04	3.040364e-05	3.040364e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208093]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208093]
Path=Test[MUR1.0_MUF1.0_PDF99208093]
RatioPlot=0
ScaledBy=6.85249718056501130e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	9.558410e-03	9.252138e-04	9.252138e-04
4.000000e-02	9.000000e-02	3.019662e-02	1.456887e-03	1.456887e-03
9.000000e-02	1.400000e-01	4.999590e-02	1.877394e-03	1.877394e-03
1.400000e-01	1.900000e-01	7.064834e-02	2.205945e-03	2.205945e-03
1.900000e-01	2.400000e-01	8.712482e-02	2.480553e-03	2.480553e-03
2.400000e-01	2.900000e-01	9.237396e-02	2.591526e-03	2.591526e-03
2.900000e-01	3.400000e-01	1.092913e-01	2.754168e-03	2.754168e-03
3.400000e-01	3.900000e-01	1.173165e-01	2.909839e-03	2.909839e-03
3.900000e-01	4.400000e-01	1.292488e-01	3.045102e-03	3.045102e-03
4.400000e-01	5.000000e-01	1.430657e-01	2.930350e-03	2.930350e-03
5.000000e-01	6.000000e-01	1.557265e-01	2.341022e-03	2.341022e-03
6.000000e-01	7.000000e-01	1.609608e-01	2.391327e-03	2.391327e-03
7.000000e-01	7.500000e-01	1.668993e-01	3.427978e-03	3.427978e-03
7.500000e-01	8.000000e-01	1.552925e-01	3.354246e-03	3.354246e-03
8.000000e-01	9.500000e-01	1.483646e-01	1.884845e-03	1.884845e-03
9.500000e-01	1.000000e+00	1.338572e-01	3.118135e-03	3.118135e-03
1.000000e+00	1.050000e+00	1.275030e-01	3.036365e-03	3.036365e-03
1.050000e+00	1.100000e+00	1.129413e-01	2.878600e-03	2.878600e-03
1.100000e+00	1.400000e+00	9.731530e-02	1.084666e-03	1.084666e-03
1.400000e+00	1.700000e+00	6.411327e-02	8.788896e-04	8.788896e-04
1.700000e+00	2.000000e+00	4.032657e-02	7.089815e-04	7.089815e-04
2.000000e+00	2.400000e+00	2.494777e-02	4.839712e-04	4.839712e-04
2.400000e+00	2.700000e+00	1.446338e-02	4.296077e-04	4.296077e-04
2.700000e+00	3.000000e+00	9.372050e-03	3.534005e-04	3.534005e-04
3.000000e+00	3.100000e+00	7.131481e-03	5.219535e-04	5.219535e-04
3.100000e+00	3.300000e+00	6.201415e-03	3.488066e-04	3.488066e-04
3.300000e+00	3.500000e+00	5.334245e-03	3.169248e-04	3.169248e-04
3.500000e+00	4.000000e+00	3.030348e-03	1.539779e-04	1.539779e-04
4.000000e+00	5.000000e+00	1.156829e-03	7.094625e-05	7.094625e-05
5.000000e+00	6.000000e+00	5.228379e-04	4.689447e-05	4.689447e-05
6.000000e+00	7.000000e+00	2.077764e-04	3.040952e-05	3.040952e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208092]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208092]
Path=Test[MUR1.0_MUF1.0_PDF99208092]
RatioPlot=0
ScaledBy=6.85249723964026831e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	9.273665e-03	8.981230e-04	8.981230e-04
4.000000e-02	9.000000e-02	2.921710e-02	1.414061e-03	1.414061e-03
9.000000e-02	1.400000e-01	4.842512e-02	1.818911e-03	1.818911e-03
1.400000e-01	1.900000e-01	6.838658e-02	2.136820e-03	2.136820e-03
1.900000e-01	2.400000e-01	8.432914e-02	2.401046e-03	2.401046e-03
2.400000e-01	2.900000e-01	8.948602e-02	2.511964e-03	2.511964e-03
2.900000e-01	3.400000e-01	1.057923e-01	2.667918e-03	2.667918e-03
3.400000e-01	3.900000e-01	1.136504e-01	2.818018e-03	2.818018e-03
3.900000e-01	4.400000e-01	1.250072e-01	2.949202e-03	2.949202e-03
4.400000e-01	5.000000e-01	1.386007e-01	2.839839e-03	2.839839e-03
5.000000e-01	6.000000e-01	1.507557e-01	2.267522e-03	2.267522e-03
6.000000e-01	7.000000e-01	1.559136e-01	2.318060e-03	2.318060e-03
7.000000e-01	7.500000e-01	1.617097e-01	3.323602e-03	3.323602e-03
7.500000e-01	8.000000e-01	1.504743e-01	3.251911e-03	3.251911e-03
8.000000e-01	9.500000e-01	1.437377e-01	1.826977e-03	1.826977e-03
9.500000e-01	1.000000e+00	1.296838e-01	3.023530e-03	3.023530e-03
1.000000e+00	1.050000e+00	1.234923e-01	2.943715e-03	2.943715e-03
1.050000e+00	1.100000e+00	1.095296e-01	2.792155e-03	2.792155e-03
1.100000e+00	1.400000e+00	9.438000e-02	1.052167e-03	1.052167e-03
1.400000e+00	1.700000e+00	6.220660e-02	8.532028e-04	8.532028e-04
1.700000e+00	2.000000e+00	3.915207e-02	6.888163e-04	6.888163e-04
2.000000e+00	2.400000e+00	2.425276e-02	4.704884e-04	4.704884e-04
2.400000e+00	2.700000e+00	1.406521e-02	4.178475e-04	4.178475e-04
2.700000e+00	3.000000e+00	9.106997e-03	3.435279e-04	3.435279e-04
3.000000e+00	3.100000e+00	6.941128e-03	5.082855e-04	5.082855e-04
3.100000e+00	3.300000e+00	6.040740e-03	3.397406e-04	3.397406e-04
3.300000e+00	3.500000e+00	5.188760e-03	3.085061e-04	3.085061e-04
3.500000e+00	4.000000e+00	2.949170e-03	1.498902e-04	1.498902e-04
4.000000e+00	5.000000e+00	1.127569e-03	6.916399e-05	6.916399e-05
5.000000e+00	6.000000e+00	5.113744e-04	4.581224e-05	4.581224e-05
6.000000e+00	7.000000e+00	2.026129e-04	2.969723e-05	2.969723e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208091]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208091]
Path=Test[MUR1.0_MUF1.0_PDF99208091]
RatioPlot=0
ScaledBy=6.85249718422786998e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	9.197538e-03	8.921592e-04	8.921592e-04
4.000000e-02	9.000000e-02	2.896186e-02	1.399512e-03	1.399512e-03
9.000000e-02	1.400000e-01	4.808224e-02	1.805809e-03	1.805809e-03
1.400000e-01	1.900000e-01	6.782356e-02	2.119813e-03	2.119813e-03
1.900000e-01	2.400000e-01	8.373234e-02	2.384117e-03	2.384117e-03
2.400000e-01	2.900000e-01	8.859878e-02	2.488879e-03	2.488879e-03
2.900000e-01	3.400000e-01	1.050006e-01	2.649734e-03	2.649734e-03
3.400000e-01	3.900000e-01	1.127293e-01	2.798082e-03	2.798082e-03
3.900000e-01	4.400000e-01	1.240226e-01	2.928162e-03	2.928162e-03
4.400000e-01	5.000000e-01	1.375892e-01	2.820009e-03	2.820009e-03
5.000000e-01	6.000000e-01	1.496079e-01	2.252182e-03	2.252182e-03
6.000000e-01	7.000000e-01	1.547094e-01	2.300691e-03	2.300691e-03
7.000000e-01	7.500000e-01	1.604250e-01	3.300189e-03	3.300189e-03
7.500000e-01	8.000000e-01	1.494064e-01	3.230502e-03	3.230502e-03
8.000000e-01	9.500000e-01	1.429021e-01	1.817264e-03	1.817264e-03
9.500000e-01	1.000000e+00	1.289089e-01	3.006482e-03	3.006482e-03
1.000000e+00	1.050000e+00	1.228562e-01	2.928712e-03	2.928712e-03
1.050000e+00	1.100000e+00	1.088246e-01	2.775988e-03	2.775988e-03
1.100000e+00	1.400000e+00	9.384227e-02	1.046867e-03	1.046867e-03
1.400000e+00	1.700000e+00	6.193393e-02	8.496408e-04	8.496408e-04
1.700000e+00	2.000000e+00	3.903480e-02	6.862804e-04	6.862804e-04
2.000000e+00	2.400000e+00	2.416429e-02	4.690270e-04	4.690270e-04
2.400000e+00	2.700000e+00	1.403657e-02	4.169999e-04	4.169999e-04
2.700000e+00	3.000000e+00	9.097983e-03	3.429457e-04	3.429457e-04
3.000000e+00	3.100000e+00	6.939006e-03	5.075464e-04	5.075464e-04
3.100000e+00	3.300000e+00	6.029785e-03	3.391423e-04	3.391423e-04
3.300000e+00	3.500000e+00	5.184350e-03	3.078371e-04	3.078371e-04
3.500000e+00	4.000000e+00	2.954688e-03	1.499148e-04	1.499148e-04
4.000000e+00	5.000000e+00	1.127941e-03	6.914421e-05	6.914421e-05
5.000000e+00	6.000000e+00	5.119110e-04	4.575794e-05	4.575794e-05
6.000000e+00	7.000000e+00	2.034149e-04	2.971790e-05	2.971790e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208090]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208090]
Path=Test[MUR1.0_MUF1.0_PDF99208090]
RatioPlot=0
ScaledBy=6.85249721972716884e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	8.696693e-03	8.460892e-04	8.460892e-04
4.000000e-02	9.000000e-02	2.724036e-02	1.327516e-03	1.327516e-03
9.000000e-02	1.400000e-01	4.538400e-02	1.706520e-03	1.706520e-03
1.400000e-01	1.900000e-01	6.397326e-02	2.003155e-03	2.003155e-03
1.900000e-01	2.400000e-01	7.904128e-02	2.251473e-03	2.251473e-03
2.400000e-01	2.900000e-01	8.350822e-02	2.351482e-03	2.351482e-03
2.900000e-01	3.400000e-01	9.897652e-02	2.503437e-03	2.503437e-03
3.400000e-01	3.900000e-01	1.063677e-01	2.642664e-03	2.642664e-03
3.900000e-01	4.400000e-01	1.168443e-01	2.766809e-03	2.766809e-03
4.400000e-01	5.000000e-01	1.298472e-01	2.665490e-03	2.665490e-03
5.000000e-01	6.000000e-01	1.411434e-01	2.128794e-03	2.128794e-03
6.000000e-01	7.000000e-01	1.460542e-01	2.175918e-03	2.175918e-03
7.000000e-01	7.500000e-01	1.515611e-01	3.124979e-03	3.124979e-03
7.500000e-01	8.000000e-01	1.411785e-01	3.057833e-03	3.057833e-03
8.000000e-01	9.500000e-01	1.350968e-01	1.720686e-03	1.720686e-03
9.500000e-01	1.000000e+00	1.219152e-01	2.849735e-03	2.849735e-03
1.000000e+00	1.050000e+00	1.161428e-01	2.774949e-03	2.774949e-03
1.050000e+00	1.100000e+00	1.030523e-01	2.631005e-03	2.631005e-03
1.100000e+00	1.400000e+00	8.891713e-02	9.931620e-04	9.931620e-04
1.400000e+00	1.700000e+00	5.873940e-02	8.069654e-04	8.069654e-04
1.700000e+00	2.000000e+00	3.709140e-02	6.529390e-04	6.529390e-04
2.000000e+00	2.400000e+00	2.300933e-02	4.467790e-04	4.467790e-04
2.400000e+00	2.700000e+00	1.338666e-02	3.978931e-04	3.978931e-04
2.700000e+00	3.000000e+00	8.672493e-03	3.269995e-04	3.269995e-04
3.000000e+00	3.100000e+00	6.633777e-03	4.852888e-04	4.852888e-04
3.100000e+00	3.300000e+00	5.766725e-03	3.243044e-04	3.243044e-04
3.300000e+00	3.500000e+00	4.949296e-03	2.941268e-04	2.941268e-04
3.500000e+00	4.000000e+00	2.829304e-03	1.434204e-04	1.434204e-04
4.000000e+00	5.000000e+00	1.082301e-03	6.631718e-05	6.631718e-05
5.000000e+00	6.000000e+00	4.941124e-04	4.402860e-05	4.402860e-05
6.000000e+00	7.000000e+00	1.956832e-04	2.861265e-05	2.861265e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208089]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208089]
Path=Test[MUR1.0_MUF1.0_PDF99208089]
RatioPlot=0
ScaledBy=6.85249720043104241e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	8.754810e-03	8.510989e-04	8.510989e-04
4.000000e-02	9.000000e-02	2.744630e-02	1.337405e-03	1.337405e-03
9.000000e-02	1.400000e-01	4.570050e-02	1.717311e-03	1.717311e-03
1.400000e-01	1.900000e-01	6.446730e-02	2.017503e-03	2.017503e-03
1.900000e-01	2.400000e-01	7.969170e-02	2.268047e-03	2.268047e-03
2.400000e-01	2.900000e-01	8.412690e-02	2.368033e-03	2.368033e-03
2.900000e-01	3.400000e-01	9.967012e-02	2.519405e-03	2.519405e-03
3.400000e-01	3.900000e-01	1.072382e-01	2.661066e-03	2.661066e-03
3.900000e-01	4.400000e-01	1.177098e-01	2.785172e-03	2.785172e-03
4.400000e-01	5.000000e-01	1.307794e-01	2.682472e-03	2.682472e-03
5.000000e-01	6.000000e-01	1.421778e-01	2.142600e-03	2.142600e-03
6.000000e-01	7.000000e-01	1.470375e-01	2.189454e-03	2.189454e-03
7.000000e-01	7.500000e-01	1.526296e-01	3.144976e-03	3.144976e-03
7.500000e-01	8.000000e-01	1.421340e-01	3.076950e-03	3.076950e-03
8.000000e-01	9.500000e-01	1.359889e-01	1.730991e-03	1.730991e-03
9.500000e-01	1.000000e+00	1.226928e-01	2.866210e-03	2.866210e-03
1.000000e+00	1.050000e+00	1.168602e-01	2.791200e-03	2.791200e-03
1.050000e+00	1.100000e+00	1.036823e-01	2.645477e-03	2.645477e-03
1.100000e+00	1.400000e+00	8.943830e-02	9.984800e-04	9.984800e-04
1.400000e+00	1.700000e+00	5.902723e-02	8.107050e-04	8.107050e-04
1.700000e+00	2.000000e+00	3.725473e-02	6.556244e-04	6.556244e-04
2.000000e+00	2.400000e+00	2.310036e-02	4.484533e-04	4.484533e-04
2.400000e+00	2.700000e+00	1.343591e-02	3.992547e-04	3.992547e-04
2.700000e+00	3.000000e+00	8.699463e-03	3.280379e-04	3.280379e-04
3.000000e+00	3.100000e+00	6.654972e-03	4.865044e-04	4.865044e-04
3.100000e+00	3.300000e+00	5.782000e-03	3.252002e-04	3.252002e-04
3.300000e+00	3.500000e+00	4.962861e-03	2.949251e-04	2.949251e-04
3.500000e+00	4.000000e+00	2.834580e-03	1.437211e-04	1.437211e-04
4.000000e+00	5.000000e+00	1.084355e-03	6.643659e-05	6.643659e-05
5.000000e+00	6.000000e+00	4.947087e-04	4.409943e-05	4.409943e-05
6.000000e+00	7.000000e+00	1.957369e-04	2.864214e-05	2.864214e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208088]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208088]
Path=Test[MUR1.0_MUF1.0_PDF99208088]
RatioPlot=0
ScaledBy=6.85249720787536697e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	8.934652e-03	8.679005e-04	8.679005e-04
4.000000e-02	9.000000e-02	2.805480e-02	1.363359e-03	1.363359e-03
9.000000e-02	1.400000e-01	4.661922e-02	1.752349e-03	1.752349e-03
1.400000e-01	1.900000e-01	6.580576e-02	2.058724e-03	2.058724e-03
1.900000e-01	2.400000e-01	8.125510e-02	2.313338e-03	2.313338e-03
2.400000e-01	2.900000e-01	8.594230e-02	2.417174e-03	2.417174e-03
2.900000e-01	3.400000e-01	1.017806e-01	2.571589e-03	2.571589e-03
3.400000e-01	3.900000e-01	1.093619e-01	2.714949e-03	2.714949e-03
3.900000e-01	4.400000e-01	1.202486e-01	2.842868e-03	2.842868e-03
4.400000e-01	5.000000e-01	1.334508e-01	2.737456e-03	2.737456e-03
5.000000e-01	6.000000e-01	1.451358e-01	2.186645e-03	2.186645e-03
6.000000e-01	7.000000e-01	1.501252e-01	2.234370e-03	2.234370e-03
7.000000e-01	7.500000e-01	1.558347e-01	3.209212e-03	3.209212e-03
7.500000e-01	8.000000e-01	1.450691e-01	3.139780e-03	3.139780e-03
8.000000e-01	9.500000e-01	1.387687e-01	1.766101e-03	1.766101e-03
9.500000e-01	1.000000e+00	1.252293e-01	2.924224e-03	2.924224e-03
1.000000e+00	1.050000e+00	1.192676e-01	2.846860e-03	2.846860e-03
1.050000e+00	1.100000e+00	1.057703e-01	2.698728e-03	2.698728e-03
1.100000e+00	1.400000e+00	9.125180e-02	1.018319e-03	1.018319e-03
1.400000e+00	1.700000e+00	6.022430e-02	8.268791e-04	8.268791e-04
1.700000e+00	2.000000e+00	3.799367e-02	6.684755e-04	6.684755e-04
2.000000e+00	2.400000e+00	2.355050e-02	4.571481e-04	4.571481e-04
2.400000e+00	2.700000e+00	1.369117e-02	4.068277e-04	4.068277e-04
2.700000e+00	3.000000e+00	8.869643e-03	3.344448e-04	3.344448e-04
3.000000e+00	3.100000e+00	6.776722e-03	4.957181e-04	4.957181e-04
3.100000e+00	3.300000e+00	5.891500e-03	3.312258e-04	3.312258e-04
3.300000e+00	3.500000e+00	5.059355e-03	3.006348e-04	3.006348e-04
3.500000e+00	4.000000e+00	2.887584e-03	1.464112e-04	1.464112e-04
4.000000e+00	5.000000e+00	1.103931e-03	6.765663e-05	6.765663e-05
5.000000e+00	6.000000e+00	5.032083e-04	4.489058e-05	4.489058e-05
6.000000e+00	7.000000e+00	1.993189e-04	2.913516e-05	2.913516e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208087]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208087]
Path=Test[MUR1.0_MUF1.0_PDF99208087]
RatioPlot=0
ScaledBy=6.85249722713055842e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	8.921660e-03	8.658197e-04	8.658197e-04
4.000000e-02	9.000000e-02	2.801548e-02	1.359680e-03	1.359680e-03
9.000000e-02	1.400000e-01	4.660792e-02	1.749954e-03	1.749954e-03
1.400000e-01	1.900000e-01	6.570538e-02	2.054621e-03	2.054621e-03
1.900000e-01	2.400000e-01	8.113136e-02	2.309550e-03	2.309550e-03
2.400000e-01	2.900000e-01	8.585918e-02	2.412909e-03	2.412909e-03
2.900000e-01	3.400000e-01	1.016977e-01	2.567361e-03	2.567361e-03
3.400000e-01	3.900000e-01	1.093009e-01	2.711023e-03	2.711023e-03
3.900000e-01	4.400000e-01	1.200263e-01	2.836530e-03	2.836530e-03
4.400000e-01	5.000000e-01	1.333503e-01	2.733074e-03	2.733074e-03
5.000000e-01	6.000000e-01	1.449338e-01	2.182211e-03	2.182211e-03
6.000000e-01	7.000000e-01	1.499296e-01	2.230013e-03	2.230013e-03
7.000000e-01	7.500000e-01	1.554595e-01	3.199381e-03	3.199381e-03
7.500000e-01	8.000000e-01	1.448105e-01	3.132064e-03	3.132064e-03
8.000000e-01	9.500000e-01	1.384748e-01	1.761312e-03	1.761312e-03
9.500000e-01	1.000000e+00	1.249241e-01	2.915020e-03	2.915020e-03
1.000000e+00	1.050000e+00	1.190227e-01	2.839429e-03	2.839429e-03
1.050000e+00	1.100000e+00	1.055506e-01	2.692186e-03	2.692186e-03
1.100000e+00	1.400000e+00	9.100697e-02	1.015357e-03	1.015357e-03
1.400000e+00	1.700000e+00	6.007067e-02	8.243666e-04	8.243666e-04
1.700000e+00	2.000000e+00	3.787527e-02	6.662351e-04	6.662351e-04
2.000000e+00	2.400000e+00	2.347190e-02	4.555461e-04	4.555461e-04
2.400000e+00	2.700000e+00	1.363828e-02	4.051462e-04	4.051462e-04
2.700000e+00	3.000000e+00	8.834053e-03	3.330176e-04	3.330176e-04
3.000000e+00	3.100000e+00	6.746260e-03	4.934633e-04	4.934633e-04
3.100000e+00	3.300000e+00	5.864535e-03	3.298688e-04	3.298688e-04
3.300000e+00	3.500000e+00	5.036510e-03	2.991877e-04	2.991877e-04
3.500000e+00	4.000000e+00	2.871764e-03	1.457351e-04	1.457351e-04
4.000000e+00	5.000000e+00	1.097936e-03	6.728958e-05	6.728958e-05
5.000000e+00	6.000000e+00	4.992297e-04	4.459461e-05	4.459461e-05
6.000000e+00	7.000000e+00	1.979691e-04	2.896642e-05	2.896642e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208086]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208086]
Path=Test[MUR1.0_MUF1.0_PDF99208086]
RatioPlot=0
ScaledBy=6.85249722374436608e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	8.671140e-03	8.439391e-04	8.439391e-04
4.000000e-02	9.000000e-02	2.715252e-02	1.322587e-03	1.322587e-03
9.000000e-02	1.400000e-01	4.525672e-02	1.702210e-03	1.702210e-03
1.400000e-01	1.900000e-01	6.376620e-02	1.997078e-03	1.997078e-03
1.900000e-01	2.400000e-01	7.878060e-02	2.244926e-03	2.244926e-03
2.400000e-01	2.900000e-01	8.323752e-02	2.344293e-03	2.344293e-03
2.900000e-01	3.400000e-01	9.868714e-02	2.496768e-03	2.496768e-03
3.400000e-01	3.900000e-01	1.060007e-01	2.635191e-03	2.635191e-03
3.900000e-01	4.400000e-01	1.164914e-01	2.759148e-03	2.759148e-03
4.400000e-01	5.000000e-01	1.294592e-01	2.658414e-03	2.658414e-03
5.000000e-01	6.000000e-01	1.407132e-01	2.123132e-03	2.123132e-03
6.000000e-01	7.000000e-01	1.456369e-01	2.170259e-03	2.170259e-03
7.000000e-01	7.500000e-01	1.510992e-01	3.116384e-03	3.116384e-03
7.500000e-01	8.000000e-01	1.407717e-01	3.049506e-03	3.049506e-03
8.000000e-01	9.500000e-01	1.347199e-01	1.716305e-03	1.716305e-03
9.500000e-01	1.000000e+00	1.215797e-01	2.842635e-03	2.842635e-03
1.000000e+00	1.050000e+00	1.158421e-01	2.768117e-03	2.768117e-03
1.050000e+00	1.100000e+00	1.027862e-01	2.624880e-03	2.624880e-03
1.100000e+00	1.400000e+00	8.869083e-02	9.908556e-04	9.908556e-04
1.400000e+00	1.700000e+00	5.861387e-02	8.053127e-04	8.053127e-04
1.700000e+00	2.000000e+00	3.701810e-02	6.517198e-04	6.517198e-04
2.000000e+00	2.400000e+00	2.296692e-02	4.459934e-04	4.459934e-04
2.400000e+00	2.700000e+00	1.336322e-02	3.972471e-04	3.972471e-04
2.700000e+00	3.000000e+00	8.659270e-03	3.265004e-04	3.265004e-04
3.000000e+00	3.100000e+00	6.622951e-03	4.846395e-04	4.846395e-04
3.100000e+00	3.300000e+00	5.758495e-03	3.238429e-04	3.238429e-04
3.300000e+00	3.500000e+00	4.942148e-03	2.937062e-04	2.937062e-04
3.500000e+00	4.000000e+00	2.826270e-03	1.432601e-04	1.432601e-04
4.000000e+00	5.000000e+00	1.081064e-03	6.624493e-05	6.624493e-05
5.000000e+00	6.000000e+00	4.936044e-04	4.397809e-05	4.397809e-05
6.000000e+00	7.000000e+00	1.955731e-04	2.858952e-05	2.858952e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208085]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208085]
Path=Test[MUR1.0_MUF1.0_PDF99208085]
RatioPlot=0
ScaledBy=6.85249722490960436e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	8.779778e-03	8.523171e-04	8.523171e-04
4.000000e-02	9.000000e-02	2.753366e-02	1.345404e-03	1.345404e-03
9.000000e-02	1.400000e-01	4.580586e-02	1.719735e-03	1.719735e-03
1.400000e-01	1.900000e-01	6.465118e-02	2.022603e-03	2.022603e-03
1.900000e-01	2.400000e-01	7.985370e-02	2.271562e-03	2.271562e-03
2.400000e-01	2.900000e-01	8.445748e-02	2.375232e-03	2.375232e-03
2.900000e-01	3.400000e-01	9.996076e-02	2.524624e-03	2.524624e-03
3.400000e-01	3.900000e-01	1.076102e-01	2.666797e-03	2.666797e-03
3.900000e-01	4.400000e-01	1.179817e-01	2.790452e-03	2.790452e-03
4.400000e-01	5.000000e-01	1.311267e-01	2.687611e-03	2.687611e-03
5.000000e-01	6.000000e-01	1.425553e-01	2.146250e-03	2.146250e-03
6.000000e-01	7.000000e-01	1.474401e-01	2.193563e-03	2.193563e-03
7.000000e-01	7.500000e-01	1.530209e-01	3.150109e-03	3.150109e-03
7.500000e-01	8.000000e-01	1.424706e-01	3.083292e-03	3.083292e-03
8.000000e-01	9.500000e-01	1.362448e-01	1.733309e-03	1.733309e-03
9.500000e-01	1.000000e+00	1.229450e-01	2.869764e-03	2.869764e-03
1.000000e+00	1.050000e+00	1.170487e-01	2.794229e-03	2.794229e-03
1.050000e+00	1.100000e+00	1.038479e-01	2.648452e-03	2.648452e-03
1.100000e+00	1.400000e+00	8.957503e-02	9.995299e-04	9.995299e-04
1.400000e+00	1.700000e+00	5.908350e-02	8.112177e-04	8.112177e-04
1.700000e+00	2.000000e+00	3.727253e-02	6.558159e-04	6.558159e-04
2.000000e+00	2.400000e+00	2.310821e-02	4.485164e-04	4.485164e-04
2.400000e+00	2.700000e+00	1.343590e-02	3.990635e-04	3.990635e-04
2.700000e+00	3.000000e+00	8.697933e-03	3.278972e-04	3.278972e-04
3.000000e+00	3.100000e+00	6.651788e-03	4.861330e-04	4.861330e-04
3.100000e+00	3.300000e+00	5.779595e-03	3.250290e-04	3.250290e-04
3.300000e+00	3.500000e+00	4.961272e-03	2.947464e-04	2.947464e-04
3.500000e+00	4.000000e+00	2.830520e-03	1.435675e-04	1.435675e-04
4.000000e+00	5.000000e+00	1.083064e-03	6.634945e-05	6.634945e-05
5.000000e+00	6.000000e+00	4.936606e-04	4.404457e-05	4.404457e-05
6.000000e+00	7.000000e+00	1.953467e-04	2.859001e-05	2.859001e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208084]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208084]
Path=Test[MUR1.0_MUF1.0_PDF99208084]
RatioPlot=0
ScaledBy=6.85249717041788855e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	9.131187e-03	8.850554e-04	8.850554e-04
4.000000e-02	9.000000e-02	2.869688e-02	1.391943e-03	1.391943e-03
9.000000e-02	1.400000e-01	4.769516e-02	1.790175e-03	1.790175e-03
1.400000e-01	1.900000e-01	6.733712e-02	2.104055e-03	2.104055e-03
1.900000e-01	2.400000e-01	8.314830e-02	2.365173e-03	2.365173e-03
2.400000e-01	2.900000e-01	8.799592e-02	2.471554e-03	2.471554e-03
2.900000e-01	3.400000e-01	1.040936e-01	2.625858e-03	2.625858e-03
3.400000e-01	3.900000e-01	1.120667e-01	2.775823e-03	2.775823e-03
3.900000e-01	4.400000e-01	1.228953e-01	2.901098e-03	2.901098e-03
4.400000e-01	5.000000e-01	1.364569e-01	2.794484e-03	2.794484e-03
5.000000e-01	6.000000e-01	1.483988e-01	2.232105e-03	2.232105e-03
6.000000e-01	7.000000e-01	1.534255e-01	2.280188e-03	2.280188e-03
7.000000e-01	7.500000e-01	1.591155e-01	3.272023e-03	3.272023e-03
7.500000e-01	8.000000e-01	1.481139e-01	3.201138e-03	3.201138e-03
8.000000e-01	9.500000e-01	1.415347e-01	1.798856e-03	1.798856e-03
9.500000e-01	1.000000e+00	1.276696e-01	2.976566e-03	2.976566e-03
1.000000e+00	1.050000e+00	1.216115e-01	2.899705e-03	2.899705e-03
1.050000e+00	1.100000e+00	1.078509e-01	2.748761e-03	2.748761e-03
1.100000e+00	1.400000e+00	9.291930e-02	1.036033e-03	1.036033e-03
1.400000e+00	1.700000e+00	6.124490e-02	8.403448e-04	8.403448e-04
1.700000e+00	2.000000e+00	3.857197e-02	6.785028e-04	6.785028e-04
2.000000e+00	2.400000e+00	2.388511e-02	4.635636e-04	4.635636e-04
2.400000e+00	2.700000e+00	1.386188e-02	4.120488e-04	4.120488e-04
2.700000e+00	3.000000e+00	8.978330e-03	3.384922e-04	3.384922e-04
3.000000e+00	3.100000e+00	6.856348e-03	5.012012e-04	5.012012e-04
3.100000e+00	3.300000e+00	5.956160e-03	3.351665e-04	3.351665e-04
3.300000e+00	3.500000e+00	5.114380e-03	3.040176e-04	3.040176e-04
3.500000e+00	4.000000e+00	2.911606e-03	1.478772e-04	1.478772e-04
4.000000e+00	5.000000e+00	1.114378e-03	6.829719e-05	6.829719e-05
5.000000e+00	6.000000e+00	5.054599e-04	4.522217e-05	4.522217e-05
6.000000e+00	7.000000e+00	2.000631e-04	2.933634e-05	2.933634e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208083]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208083]
Path=Test[MUR1.0_MUF1.0_PDF99208083]
RatioPlot=0
ScaledBy=6.85249723736097207e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	9.095383e-03	8.836038e-04	8.836038e-04
4.000000e-02	9.000000e-02	2.862862e-02	1.384186e-03	1.384186e-03
9.000000e-02	1.400000e-01	4.752740e-02	1.787663e-03	1.787663e-03
1.400000e-01	1.900000e-01	6.698940e-02	2.095887e-03	2.095887e-03
1.900000e-01	2.400000e-01	8.266414e-02	2.357029e-03	2.357029e-03
2.400000e-01	2.900000e-01	8.752974e-02	2.460940e-03	2.460940e-03
2.900000e-01	3.400000e-01	1.038021e-01	2.622538e-03	2.622538e-03
3.400000e-01	3.900000e-01	1.111985e-01	2.767840e-03	2.767840e-03
3.900000e-01	4.400000e-01	1.226651e-01	2.898968e-03	2.898968e-03
4.400000e-01	5.000000e-01	1.360186e-01	2.791862e-03	2.791862e-03
5.000000e-01	6.000000e-01	1.478755e-01	2.229728e-03	2.229728e-03
6.000000e-01	7.000000e-01	1.530112e-01	2.278141e-03	2.278141e-03
7.000000e-01	7.500000e-01	1.586895e-01	3.268155e-03	3.268155e-03
7.500000e-01	8.000000e-01	1.478220e-01	3.199004e-03	3.199004e-03
8.000000e-01	9.500000e-01	1.414340e-01	1.800489e-03	1.800489e-03
9.500000e-01	1.000000e+00	1.276094e-01	2.979993e-03	2.979993e-03
1.000000e+00	1.050000e+00	1.216399e-01	2.902030e-03	2.902030e-03
1.050000e+00	1.100000e+00	1.077854e-01	2.752326e-03	2.752326e-03
1.100000e+00	1.400000e+00	9.299343e-02	1.038274e-03	1.038274e-03
1.400000e+00	1.700000e+00	6.144943e-02	8.433383e-04	8.433383e-04
1.700000e+00	2.000000e+00	3.875593e-02	6.816590e-04	6.816590e-04
2.000000e+00	2.400000e+00	2.401632e-02	4.661521e-04	4.661521e-04
2.400000e+00	2.700000e+00	1.395667e-02	4.146274e-04	4.146274e-04
2.700000e+00	3.000000e+00	9.047130e-03	3.411569e-04	3.411569e-04
3.000000e+00	3.100000e+00	6.897387e-03	5.053399e-04	5.053399e-04
3.100000e+00	3.300000e+00	6.003115e-03	3.374684e-04	3.374684e-04
3.300000e+00	3.500000e+00	5.159355e-03	3.064484e-04	3.064484e-04
3.500000e+00	4.000000e+00	2.943796e-03	1.493056e-04	1.493056e-04
4.000000e+00	5.000000e+00	1.123103e-03	6.888461e-05	6.888461e-05
5.000000e+00	6.000000e+00	5.110473e-04	4.563896e-05	4.563896e-05
6.000000e+00	7.000000e+00	2.031840e-04	2.964805e-05	2.964805e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208082]
Path=Test[MUR1.0_MUF1.0_PDF99208082]
RatioPlot=0
ScaledBy=6.85249721042415683e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	9.118562e-03	8.846560e-04	8.846560e-04
4.000000e-02	9.000000e-02	2.868204e-02	1.388216e-03	1.388216e-03
9.000000e-02	1.400000e-01	4.763758e-02	1.789479e-03	1.789479e-03
1.400000e-01	1.900000e-01	6.720104e-02	2.100760e-03	2.100760e-03
1.900000e-01	2.400000e-01	8.295128e-02	2.361850e-03	2.361850e-03
2.400000e-01	2.900000e-01	8.781452e-02	2.467153e-03	2.467153e-03
2.900000e-01	3.400000e-01	1.040069e-01	2.625186e-03	2.625186e-03
3.400000e-01	3.900000e-01	1.116886e-01	2.772029e-03	2.772029e-03
3.900000e-01	4.400000e-01	1.228519e-01	2.901229e-03	2.901229e-03
4.400000e-01	5.000000e-01	1.363179e-01	2.794304e-03	2.794304e-03
5.000000e-01	6.000000e-01	1.482181e-01	2.231531e-03	2.231531e-03
6.000000e-01	7.000000e-01	1.533023e-01	2.279934e-03	2.279934e-03
7.000000e-01	7.500000e-01	1.589946e-01	3.271331e-03	3.271331e-03
7.500000e-01	8.000000e-01	1.480523e-01	3.201500e-03	3.201500e-03
8.000000e-01	9.500000e-01	1.415680e-01	1.800492e-03	1.800492e-03
9.500000e-01	1.000000e+00	1.277151e-01	2.979648e-03	2.979648e-03
1.000000e+00	1.050000e+00	1.216914e-01	2.902019e-03	2.902019e-03
1.050000e+00	1.100000e+00	1.078754e-01	2.751570e-03	2.751570e-03
1.100000e+00	1.400000e+00	9.300933e-02	1.037540e-03	1.037540e-03
1.400000e+00	1.700000e+00	6.137990e-02	8.421847e-04	8.421847e-04
1.700000e+00	2.000000e+00	3.868480e-02	6.803749e-04	6.803749e-04
2.000000e+00	2.400000e+00	2.396386e-02	4.650733e-04	4.650733e-04
2.400000e+00	2.700000e+00	1.391732e-02	4.135067e-04	4.135067e-04
2.700000e+00	3.000000e+00	9.017247e-03	3.399848e-04	3.399848e-04
3.000000e+00	3.100000e+00	6.880370e-03	5.034792e-04	5.034792e-04
3.100000e+00	3.300000e+00	5.982330e-03	3.364417e-04	3.364417e-04
3.300000e+00	3.500000e+00	5.139550e-03	3.053618e-04	3.053618e-04
3.500000e+00	4.000000e+00	2.928992e-03	1.486489e-04	1.486489e-04
4.000000e+00	5.000000e+00	1.119096e-03	6.860867e-05	6.860867e-05
5.000000e+00	6.000000e+00	5.084289e-04	4.544604e-05	4.544604e-05
6.000000e+00	7.000000e+00	2.017136e-04	2.950291e-05	2.950291e-05
# END HISTO1D


# BEGIN HISTO1D /Test
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test
Path=Test
RatioPlot=0
ScaledBy=6.85249721042415683e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	9.118540e-03	8.846539e-04	8.846539e-04
4.000000e-02	9.000000e-02	2.868196e-02	1.388213e-03	1.388213e-03
9.000000e-02	1.400000e-01	4.763746e-02	1.789475e-03	1.789475e-03
1.400000e-01	1.900000e-01	6.720088e-02	2.100755e-03	2.100755e-03
1.900000e-01	2.400000e-01	8.295108e-02	2.361844e-03	2.361844e-03
2.400000e-01	2.900000e-01	8.781432e-02	2.467147e-03	2.467147e-03
2.900000e-01	3.400000e-01	1.040066e-01	2.625180e-03	2.625180e-03
3.400000e-01	3.900000e-01	1.116883e-01	2.772022e-03	2.772022e-03
3.900000e-01	4.400000e-01	1.228516e-01	2.901222e-03	2.901222e-03
4.400000e-01	5.000000e-01	1.363176e-01	2.794297e-03	2.794297e-03
5.000000e-01	6.000000e-01	1.482177e-01	2.231525e-03	2.231525e-03
6.000000e-01	7.000000e-01	1.533020e-01	2.279928e-03	2.279928e-03
7.000000e-01	7.500000e-01	1.589942e-01	3.271323e-03	3.271323e-03
7.500000e-01	8.000000e-01	1.480519e-01	3.201492e-03	3.201492e-03
8.000000e-01	9.500000e-01	1.415676e-01	1.800487e-03	1.800487e-03
9.500000e-01	1.000000e+00	1.277148e-01	2.979640e-03	2.979640e-03
1.000000e+00	1.050000e+00	1.216911e-01	2.902012e-03	2.902012e-03
1.050000e+00	1.100000e+00	1.078751e-01	2.751565e-03	2.751565e-03
1.100000e+00	1.400000e+00	9.300910e-02	1.037538e-03	1.037538e-03
1.400000e+00	1.700000e+00	6.137977e-02	8.421826e-04	8.421826e-04
1.700000e+00	2.000000e+00	3.868470e-02	6.803733e-04	6.803733e-04
2.000000e+00	2.400000e+00	2.396380e-02	4.650721e-04	4.650721e-04
2.400000e+00	2.700000e+00	1.391729e-02	4.135057e-04	4.135057e-04
2.700000e+00	3.000000e+00	9.017223e-03	3.399840e-04	3.399840e-04
3.000000e+00	3.100000e+00	6.880354e-03	5.034780e-04	5.034780e-04
3.100000e+00	3.300000e+00	5.982315e-03	3.364409e-04	3.364409e-04
3.300000e+00	3.500000e+00	5.139540e-03	3.053611e-04	3.053611e-04
3.500000e+00	4.000000e+00	2.928986e-03	1.486486e-04	1.486486e-04
4.000000e+00	5.000000e+00	1.119093e-03	6.860851e-05	6.860851e-05
5.000000e+00	6.000000e+00	5.084277e-04	4.544593e-05	4.544593e-05
6.000000e+00	7.000000e+00	2.017132e-04	2.950284e-05	2.950284e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cc_rescatter.yoda/ALICE_2020_I1797621/d02-x01-y01
ErrorBars=1
ErrorBreakdown={0: {"": {up: 0.00090682672223751926, dn: 0.00090682672223751926}}, 1: {"": {up: 0.0028745864135408181, dn: 0.0028745864135408181}}, 2: {"": {up: 0.006578675255862654, dn: 0.006578675255862654}}, 3: {"": {up: 0.018125884076388973, dn: 0.018125884076388973}}, 4: {"": {up: 0.015803919726499999, dn: 0.016667980613322527}}, 5: {"": {up: 0.014469813317099955, dn: 0.022964986682900035}}, 6: {"": {up: 0.0065059558080000079, dn: 0.018050844191999982}}, 7: {"": {up: 0.0064502412988999835, dn: 0.026761358701100024}}, 8: {"": {up: 0.0019657742497999897, dn: 0.017706525750200042}}, 9: {"": {up: 0.018483774404416675, dn: 0.030446825595583316}}, 10: {"": {up: 0.0038935192108500161, dn: 0.0046601807891499814}}, 11: {"": {up: 0.0075961863006000496, dn: 0.0089692136993999583}}, 12: {"": {up: 0.0080989101960000642, dn: 0.011815789803999943}}, 13: {"": {up: 0.0046270742940000553, dn: 0.028203025705999918}}, 14: {"": {up: 0.020280686933833336, dn: 0.03369661306616667}}, 15: {"": {up: 1.3408922999724737e-06, dn: 0.040631759107700061}}, 16: {"": {up: 0, dn: 0}}, 17: {"": {up: 0, dn: 0}}, 18: {"": {up: 0.025586349840771613, dn: 0.025586349840771613}}, 19: {"": {up: 0.015323167187993817, dn: 0.015323167187993817}}, 20: {"": {up: 0.0038935446550000252, dn: 0.022373072264151229}}, 21: {"": {up: 2.2215195437508967e-05, dn: 0.0070671310478451019}}, 22: {"": {up: 0.0018431596465499876, dn: 0.0037246480402804167}}, 23: {"": {up: 0.0015332231129801025, dn: 0.0015332231129801025}}, 24: {"": {up: 0.00023201218374999631, dn: 0.000527562816250003}}, 25: {"": {up: 0.00063721629731243728, dn: 0.00063721629731243728}}, 26: {"": {up: 0.00030366002138999988, dn: 9.8627978609999896e-05}}}
LineColor=blue
LineStyle=solid
Path=//home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cc_rescatter.yoda/ALICE_2020_I1797621/d02-x01-y01
Title=$c\bar c$ ALICE-MC
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.749324e-02	9.068267e-04	9.068267e-04
4.000000e-02	9.000000e-02	8.700903e-02	2.874586e-03	2.874586e-03
9.000000e-02	1.400000e-01	1.419555e-01	6.578675e-03	6.578675e-03
1.400000e-01	1.900000e-01	1.900827e-01	1.812588e-02	1.812588e-02
1.900000e-01	2.400000e-01	2.308371e-01	1.666798e-02	1.580392e-02
2.400000e-01	2.900000e-01	2.696060e-01	2.296499e-02	1.446981e-02
2.900000e-01	3.400000e-01	3.021266e-01	1.805084e-02	6.505956e-03
3.400000e-01	3.900000e-01	3.353940e-01	2.676136e-02	6.450241e-03
3.900000e-01	4.400000e-01	3.595507e-01	1.770653e-02	1.965774e-03
4.400000e-01	5.000000e-01	3.919633e-01	3.044683e-02	1.848377e-02
5.000000e-01	6.000000e-01	4.151073e-01	4.660181e-03	3.893519e-03
6.000000e-01	7.000000e-01	4.164934e-01	8.969214e-03	7.596186e-03
7.000000e-01	7.500000e-01	3.994253e-01	1.181579e-02	8.098910e-03
7.500000e-01	8.000000e-01	3.829824e-01	2.820303e-02	4.627074e-03
8.000000e-01	9.500000e-01	3.344987e-01	3.369661e-02	2.028069e-02
9.500000e-01	1.000000e+00	3.008008e-01	4.063176e-02	1.340892e-06
1.000000e+00	1.050000e+00	2.601690e-01	0.000000e+00	0.000000e+00
1.050000e+00	1.100000e+00	2.601690e-01	0.000000e+00	0.000000e+00
1.100000e+00	1.400000e+00	1.925043e-01	2.558635e-02	2.558635e-02
1.400000e+00	1.700000e+00	1.183843e-01	1.532317e-02	1.532317e-02
1.700000e+00	2.000000e+00	9.113215e-02	2.237307e-02	3.893545e-03
2.000000e+00	2.400000e+00	2.832367e-02	7.067131e-03	2.221520e-05
2.400000e+00	2.700000e+00	1.836902e-02	3.724648e-03	1.843160e-03
2.700000e+00	3.000000e+00	1.164006e-02	1.533223e-03	1.533223e-03
3.000000e+00	3.100000e+00	8.267750e-03	5.275628e-04	2.320122e-04
3.100000e+00	3.300000e+00	6.704670e-03	6.372163e-04	6.372163e-04
3.300000e+00	3.500000e+00	5.511345e-03	9.862798e-05	3.036600e-04
# END HISTO1D



==> anc/Fig5_pp.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=1
RatioPlot=0
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=3.0
RatioPlotYMin=0.3
LegendXPos=0.50
LegendYPos=0.94
Title=$\text{pp} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV ($p_{T,ee} < 8$ GeV)
XLabel=
YLabel=$\text{d}\sigma / \text{d} m_{ee}$ [mb / GeV]
RatioPlotYLabel=Shape Ratio
PlotXTickLabels=0
RatioPlotXTickLabels=0
DrawOnly=Test[_VarBand] /ALICE_2020_I1797621/d01-x01-y01 Test //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cc_rescatter.yoda/ALICE_2020_I1797621/d01-x01-y01
LegendOnly=/ALICE_2020_I1797621/d01-x01-y01 Test //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cc_rescatter.yoda/ALICE_2020_I1797621/d01-x01-y01
# END PLOT

# BEGIN HISTO1D /ALICE_2020_I1797621/d01-x01-y01
ConnectBins=0
ErrorBars=1
IsRef=1
Path=/ALICE_2020_I1797621/d01-x01-y01
PolyMarker=*
Title=ALICE Run 2
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.518660e+00	2.580980e-01	2.580980e-01
4.000000e-02	9.000000e-02	3.898320e-01	2.870816e-02	2.870816e-02
9.000000e-02	1.400000e-01	6.133520e-02	4.666125e-03	4.666125e-03
1.400000e-01	1.900000e-01	2.493610e-02	1.423581e-03	1.423581e-03
1.900000e-01	2.400000e-01	1.719990e-02	1.149278e-03	1.149278e-03
2.400000e-01	2.900000e-01	1.358410e-02	1.046736e-03	1.046736e-03
2.900000e-01	3.400000e-01	9.866030e-03	9.953335e-04	9.953335e-04
3.400000e-01	3.900000e-01	9.627080e-03	9.717893e-04	9.717893e-04
3.900000e-01	4.400000e-01	6.946300e-03	9.414595e-04	9.414595e-04
4.400000e-01	5.000000e-01	5.462560e-03	8.853850e-04	8.853850e-04
5.000000e-01	6.000000e-01	4.775910e-03	6.524574e-04	6.524574e-04
6.000000e-01	7.000000e-01	5.669830e-03	6.449575e-04	6.449575e-04
7.000000e-01	7.500000e-01	7.686590e-03	8.775598e-04	8.775598e-04
7.500000e-01	8.000000e-01	9.537090e-03	8.486023e-04	8.486023e-04
8.000000e-01	9.500000e-01	2.885930e-03	3.551415e-04	3.551415e-04
9.500000e-01	1.000000e+00	3.854040e-03	6.014972e-04	6.014972e-04
1.000000e+00	1.050000e+00	5.332850e-03	6.438401e-04	6.438401e-04
1.050000e+00	1.100000e+00	1.111010e-03	4.158159e-04	4.158159e-04
1.100000e+00	1.400000e+00	1.212530e-03	1.416764e-04	1.416764e-04
1.400000e+00	1.700000e+00	6.835560e-04	8.776365e-05	8.776365e-05
1.700000e+00	2.000000e+00	4.689260e-04	5.846943e-05	5.846943e-05
2.000000e+00	2.400000e+00	2.834040e-04	3.504974e-05	3.504974e-05
2.400000e+00	2.700000e+00	2.494680e-04	2.891614e-05	2.891614e-05
2.700000e+00	3.000000e+00	3.282720e-04	2.967787e-05	2.967787e-05
3.000000e+00	3.100000e+00	8.572700e-04	7.150135e-05	7.150135e-05
3.100000e+00	3.300000e+00	1.938050e-04	2.512794e-05	2.512794e-05
3.300000e+00	3.500000e+00	3.391260e-05	1.508702e-05	1.508702e-05
# END HISTO1D


# BEGIN HISTO1D /Test[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
BandComponentPDF=MUR1.0_MUF1.0_PDF.*
ErrorBandColor=green
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[_VarBand]
Path=Test[_VarBand]
RatioPlot=0
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.130400e-05	3.741313e-05	1.197302e-04
4.000000e-02	9.000000e-02	1.597736e-04	1.413015e-04	4.802395e-04
9.000000e-02	1.400000e-01	2.705656e-04	2.402562e-04	8.638799e-04
1.400000e-01	1.900000e-01	3.976848e-04	3.529067e-04	1.282473e-03
1.900000e-01	2.400000e-01	4.455002e-04	3.984147e-04	1.444101e-03
2.400000e-01	2.900000e-01	5.391874e-04	4.818158e-04	1.665107e-03
2.900000e-01	3.400000e-01	5.761180e-04	5.085913e-04	1.769948e-03
3.400000e-01	3.900000e-01	5.955552e-04	5.314675e-04	1.856284e-03
3.900000e-01	4.400000e-01	7.257844e-04	6.427727e-04	2.227413e-03
4.400000e-01	5.000000e-01	7.684165e-04	6.784561e-04	2.292388e-03
5.000000e-01	6.000000e-01	8.383256e-04	7.387300e-04	2.482556e-03
6.000000e-01	7.000000e-01	8.974146e-04	7.792500e-04	2.552853e-03
7.000000e-01	7.500000e-01	8.820592e-04	7.589350e-04	2.463464e-03
7.500000e-01	8.000000e-01	8.591234e-04	7.342008e-04	2.331806e-03
8.000000e-01	9.500000e-01	7.969240e-04	6.903013e-04	2.110937e-03
9.500000e-01	1.000000e+00	7.895382e-04	6.665758e-04	1.945382e-03
1.000000e+00	1.050000e+00	7.102346e-04	5.975720e-04	1.746427e-03
1.050000e+00	1.100000e+00	6.515342e-04	5.607496e-04	1.667750e-03
1.100000e+00	1.400000e+00	5.074400e-04	4.218353e-04	1.147639e-03
1.400000e+00	1.700000e+00	3.332180e-04	2.605679e-04	6.366600e-04
1.700000e+00	2.000000e+00	2.211951e-04	1.662277e-04	3.814087e-04
2.000000e+00	2.400000e+00	1.218225e-04	8.551873e-05	1.736245e-04
2.400000e+00	2.700000e+00	6.835410e-05	4.372703e-05	8.809736e-05
2.700000e+00	3.000000e+00	4.451117e-05	2.679799e-05	5.023247e-05
3.000000e+00	3.100000e+00	3.906873e-05	2.343653e-05	5.297122e-05
3.100000e+00	3.300000e+00	2.993326e-05	1.776289e-05	3.684859e-05
3.300000e+00	3.500000e+00	2.342180e-05	1.166487e-05	1.845892e-05
3.500000e+00	4.000000e+00	1.372265e-05	6.715552e-06	9.639221e-06
4.000000e+00	5.000000e+00	5.928340e-06	2.118225e-06	3.487735e-06
5.000000e+00	6.000000e+00	2.954451e-06	8.745413e-07	1.610941e-06
6.000000e+00	7.000000e+00	1.302291e-06	3.756000e-07	4.481211e-07
# END HISTO1D


# BEGIN HISTO1D /Test
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test
Path=Test
RatioPlot=0
ScaledBy=4.13485779144857357e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.130400e-05	5.142595e-06	5.142595e-06
4.000000e-02	9.000000e-02	1.597736e-04	8.494737e-06	8.494737e-06
9.000000e-02	1.400000e-01	2.705656e-04	1.142999e-05	1.142999e-05
1.400000e-01	1.900000e-01	3.976848e-04	1.325724e-05	1.325724e-05
1.900000e-01	2.400000e-01	4.455002e-04	1.464640e-05	1.464640e-05
2.400000e-01	2.900000e-01	5.391874e-04	1.590052e-05	1.590052e-05
2.900000e-01	3.400000e-01	5.761180e-04	1.643103e-05	1.643103e-05
3.400000e-01	3.900000e-01	5.955552e-04	1.703168e-05	1.703168e-05
3.900000e-01	4.400000e-01	7.257844e-04	1.835347e-05	1.835347e-05
4.400000e-01	5.000000e-01	7.684165e-04	1.735343e-05	1.735343e-05
5.000000e-01	6.000000e-01	8.383256e-04	1.412509e-05	1.412509e-05
6.000000e-01	7.000000e-01	8.974146e-04	1.449341e-05	1.449341e-05
7.000000e-01	7.500000e-01	8.820592e-04	2.044696e-05	2.044696e-05
7.500000e-01	8.000000e-01	8.591234e-04	2.011349e-05	2.011349e-05
8.000000e-01	9.500000e-01	7.969240e-04	1.122281e-05	1.122281e-05
9.500000e-01	1.000000e+00	7.895382e-04	1.902462e-05	1.902462e-05
1.000000e+00	1.050000e+00	7.102346e-04	1.847657e-05	1.847657e-05
1.050000e+00	1.100000e+00	6.515342e-04	1.759897e-05	1.759897e-05
1.100000e+00	1.400000e+00	5.074400e-04	6.388531e-06	6.388531e-06
1.400000e+00	1.700000e+00	3.332180e-04	5.229208e-06	5.229208e-06
1.700000e+00	2.000000e+00	2.211951e-04	4.242671e-06	4.242671e-06
2.000000e+00	2.400000e+00	1.218225e-04	2.767879e-06	2.767879e-06
2.400000e+00	2.700000e+00	6.835410e-05	2.457777e-06	2.457777e-06
2.700000e+00	3.000000e+00	4.451117e-05	1.986442e-06	1.986442e-06
3.000000e+00	3.100000e+00	3.906873e-05	3.170109e-06	3.170109e-06
3.100000e+00	3.300000e+00	2.993326e-05	2.022307e-06	2.022307e-06
3.300000e+00	3.500000e+00	2.342180e-05	1.738514e-06	1.738514e-06
3.500000e+00	4.000000e+00	1.372265e-05	8.928418e-07	8.928418e-07
4.000000e+00	5.000000e+00	5.928340e-06	4.093362e-07	4.093362e-07
5.000000e+00	6.000000e+00	2.954451e-06	2.752266e-07	2.752266e-07
6.000000e+00	7.000000e+00	1.302291e-06	1.899481e-07	1.899481e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cc_rescatter.yoda/ALICE_2020_I1797621/d01-x01-y01
ErrorBars=1
ErrorBreakdown={0: {"": {up: 4.0442502632914048e-06, dn: 4.0442502632914048e-06}}, 1: {"": {up: 1.3474589619749047e-05, dn: 1.3474589619749047e-05}}, 2: {"": {up: 4.9014218598778207e-05, dn: 4.9014218598778207e-05}}, 3: {"": {up: 6.7628019022182725e-05, dn: 6.7628019022182725e-05}}, 4: {"": {up: 7.5984674771000221e-05, dn: 6.8532325228999819e-05}}, 5: {"": {up: 7.1863813441999875e-05, dn: 0.00011049018655800015}}, 6: {"": {up: 2.9781034568000147e-05, dn: 8.3629965431999747e-05}}, 7: {"": {up: 2.3095091654999882e-05, dn: 9.2417908345000148e-05}}, 8: {"": {up: 0.00014894253218399999, dn: 0.00010682146781600013}}, 9: {"": {up: 4.3007225128333364e-05, dn: 2.5849774871666495e-05}}, 10: {"": {up: 7.558966685699978e-05, dn: 6.9111333143000121e-05}}, 11: {"": {up: 6.5052616292182882e-05, dn: 6.5052616292182882e-05}}, 12: {"": {up: 2.477172524700008e-05, dn: 2.8746274752999932e-05}}, 13: {"": {up: 3.9966993278000001e-05, dn: 2.2296006722000118e-05}}, 14: {"": {up: 0.00015608234741637474, dn: 0.00013582299743099984}}, 15: {"": {up: 7.0827899999008348e-09, dn: 0.00021462291721000004}}, 16: {"": {up: 0, dn: 0}}, 17: {"": {up: -2.1684043449710089e-19, dn: 0}}, 18: {"": {up: 0.00017028800487239764, dn: 0.00017028800487239764}}, 19: {"": {up: 7.5042990672699139e-05, dn: 7.5042990672699139e-05}}, 20: {"": {up: 1.8314493705166824e-05, dn: 0.00011025651057110209}}, 21: {"": {up: 2.4502899468750272e-06, dn: 2.5479210053124991e-05}}, 22: {"": {up: 1.4659631693199901e-05, dn: 2.0920322521485145e-05}}, 23: {"": {up: 5.0134993745500132e-06, dn: 1.2408869429864095e-05}}, 24: {"": {up: 2.6802093684998268e-07, dn: 1.4881690631500185e-06}}, 25: {"": {up: 3.1302674599509772e-06, dn: 3.1302674599509772e-06}}, 26: {"": {up: 9.0876664144999821e-07, dn: 2.4939335855000088e-07}}}
LineColor=blue
LineStyle=solid
Path=//home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cc_rescatter.yoda/ALICE_2020_I1797621/d01-x01-y01
Title=$c\bar c$ ALICE-MC
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.419252e-04	4.044250e-06	4.044250e-06
4.000000e-02	9.000000e-02	4.083753e-04	1.347459e-05	1.347459e-05
9.000000e-02	1.400000e-01	6.813248e-04	4.901422e-05	4.901422e-05
1.400000e-01	1.900000e-01	9.405709e-04	6.762802e-05	6.762802e-05
1.900000e-01	2.400000e-01	1.113756e-03	6.853233e-05	7.598467e-05
2.400000e-01	2.900000e-01	1.300231e-03	1.104902e-04	7.186381e-05
2.900000e-01	3.400000e-01	1.455725e-03	8.362997e-05	2.978103e-05
3.400000e-01	3.900000e-01	1.577924e-03	9.241791e-05	2.309509e-05
3.900000e-01	4.400000e-01	1.707840e-03	1.068215e-04	1.489425e-04
4.400000e-01	5.000000e-01	1.882633e-03	2.584977e-05	4.300723e-05
5.000000e-01	6.000000e-01	1.994751e-03	6.911133e-05	7.558967e-05
6.000000e-01	7.000000e-01	1.974052e-03	6.505262e-05	6.505262e-05
7.000000e-01	7.500000e-01	1.887825e-03	2.874627e-05	2.477173e-05
7.500000e-01	8.000000e-01	1.819112e-03	2.229601e-05	3.996699e-05
8.000000e-01	9.500000e-01	1.619311e-03	1.358230e-04	1.560823e-04
9.500000e-01	1.000000e+00	1.483481e-03	2.146229e-04	7.082790e-09
1.000000e+00	1.050000e+00	1.268858e-03	0.000000e+00	0.000000e+00
1.050000e+00	1.100000e+00	1.268858e-03	0.000000e+00	-2.168404e-19
1.100000e+00	1.400000e+00	9.572342e-04	1.702880e-04	1.702880e-04
1.400000e+00	1.700000e+00	5.809751e-04	7.504299e-05	7.504299e-05
1.700000e+00	2.000000e+00	4.489564e-04	1.102565e-04	1.831449e-05
2.000000e+00	2.400000e+00	1.396439e-04	2.547921e-05	2.450290e-06
2.400000e+00	2.700000e+00	9.950507e-05	2.092032e-05	1.465963e-05
2.700000e+00	3.000000e+00	5.746696e-05	1.240887e-05	5.013499e-06
3.000000e+00	3.100000e+00	3.916593e-05	1.488169e-06	2.680209e-07
3.100000e+00	3.300000e+00	3.311266e-05	3.130267e-06	3.130267e-06
3.300000e+00	3.500000e+00	2.872047e-05	2.493934e-07	9.087666e-07
# END HISTO1D



==> anc/Fig5_pp_pdf.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=0
RatioPlot=1
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=1.5
RatioPlotYMin=0.5
LegendXPos=0.50
LegendYPos=0.94
Title=
XLabel=$m_{ee}$ [GeV]
YLabel=$\text{d}\sigma / \text{d} m_{ee}$ [mb / GeV]
RatioPlotYLabel=PDF Ratio
DrawOnly=Test[_VarBand] Test
LegendOnly=Test
RatioPlotReference=Test
# END PLOT

# BEGIN HISTO1D /Test[_VarBand]
BandComponentPDF=MUR1.0_MUF1.0_PDF.*
ErrorBandColor=green
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=green
LineStyle=solid
Name=Test[_VarBand]
Path=Test[_VarBand]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.130400e-05	7.592247e-06	9.182695e-06
4.000000e-02	9.000000e-02	1.597736e-04	2.354360e-05	3.198522e-05
9.000000e-02	1.400000e-01	2.705656e-04	4.392699e-05	5.888240e-05
1.400000e-01	1.900000e-01	3.976848e-04	6.240923e-05	8.932196e-05
1.900000e-01	2.400000e-01	4.455002e-04	7.339018e-05	1.027748e-04
2.400000e-01	2.900000e-01	5.391874e-04	8.310171e-05	1.164144e-04
2.900000e-01	3.400000e-01	5.761180e-04	1.093943e-04	1.765607e-04
3.400000e-01	3.900000e-01	5.955552e-04	9.979802e-05	1.341124e-04
3.900000e-01	4.400000e-01	7.257844e-04	1.090498e-04	1.547657e-04
4.400000e-01	5.000000e-01	7.684165e-04	1.138963e-04	1.601312e-04
5.000000e-01	6.000000e-01	8.383256e-04	1.251585e-04	1.764231e-04
6.000000e-01	7.000000e-01	8.974146e-04	1.307477e-04	1.803411e-04
7.000000e-01	7.500000e-01	8.820592e-04	1.249913e-04	1.732115e-04
7.500000e-01	8.000000e-01	8.591234e-04	1.184388e-04	1.622726e-04
8.000000e-01	9.500000e-01	7.969240e-04	1.077493e-04	1.477836e-04
9.500000e-01	1.000000e+00	7.895382e-04	9.887437e-05	1.381369e-04
1.000000e+00	1.050000e+00	7.102346e-04	9.141272e-05	1.177144e-04
1.050000e+00	1.100000e+00	6.515342e-04	8.331416e-05	1.099751e-04
1.100000e+00	1.400000e+00	5.074400e-04	5.715026e-05	7.574373e-05
1.400000e+00	1.700000e+00	3.332180e-04	3.073214e-05	3.960957e-05
1.700000e+00	2.000000e+00	2.211951e-04	1.871874e-05	2.277932e-05
2.000000e+00	2.400000e+00	1.218225e-04	8.587193e-06	1.032929e-05
2.400000e+00	2.700000e+00	6.835410e-05	4.830368e-06	5.225194e-06
2.700000e+00	3.000000e+00	4.451117e-05	2.954710e-06	3.268814e-06
3.000000e+00	3.100000e+00	3.906873e-05	3.924610e-06	4.274865e-06
3.100000e+00	3.300000e+00	2.993326e-05	2.494956e-06	2.695194e-06
3.300000e+00	3.500000e+00	2.342180e-05	1.998745e-06	1.949046e-06
3.500000e+00	4.000000e+00	1.372265e-05	1.034343e-06	1.054282e-06
4.000000e+00	5.000000e+00	5.928340e-06	4.524884e-07	4.602334e-07
5.000000e+00	6.000000e+00	2.954451e-06	2.881788e-07	2.910400e-07
6.000000e+00	7.000000e+00	1.302291e-06	1.977304e-07	2.027717e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR2.0_MUF2.0_PDF27100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
Name=Test[MUR2.0_MUF2.0_PDF27100]
Path=Test[MUR2.0_MUF2.0_PDF27100]
ScaledBy=4.13485787655672744e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	6.200590e-05	8.501816e-06	8.501816e-06
4.000000e-02	9.000000e-02	2.810400e-04	1.790098e-05	1.790098e-05
9.000000e-02	1.400000e-01	4.856234e-04	2.426932e-05	2.426932e-05
1.400000e-01	1.900000e-01	7.417838e-04	3.036132e-05	3.036132e-05
1.900000e-01	2.400000e-01	8.328658e-04	3.223251e-05	3.223251e-05
2.400000e-01	2.900000e-01	9.873272e-04	3.542286e-05	3.542286e-05
2.900000e-01	3.400000e-01	1.374038e-03	2.387141e-04	2.387141e-04
3.400000e-01	3.900000e-01	1.143435e-03	3.997835e-05	3.997835e-05
3.900000e-01	4.400000e-01	1.287184e-03	4.249430e-05	4.249430e-05
4.400000e-01	5.000000e-01	1.378488e-03	3.878414e-05	3.878414e-05
5.000000e-01	6.000000e-01	1.503359e-03	3.176204e-05	3.176204e-05
6.000000e-01	7.000000e-01	1.562447e-03	3.152108e-05	3.152108e-05
7.000000e-01	7.500000e-01	1.532633e-03	4.615596e-05	4.615596e-05
7.500000e-01	8.000000e-01	1.462917e-03	4.317746e-05	4.317746e-05
8.000000e-01	9.500000e-01	1.325809e-03	2.304451e-05	2.304451e-05
9.500000e-01	1.000000e+00	1.265053e-03	4.087113e-05	4.087113e-05
1.000000e+00	1.050000e+00	1.107582e-03	3.402577e-05	3.402577e-05
1.050000e+00	1.100000e+00	9.921666e-04	3.184761e-05	3.184761e-05
1.100000e+00	1.400000e+00	7.513893e-04	1.118181e-05	1.118181e-05
1.400000e+00	1.700000e+00	4.397080e-04	8.271808e-06	8.271808e-06
1.700000e+00	2.000000e+00	2.726421e-04	6.110054e-06	6.110054e-06
2.000000e+00	2.400000e+00	1.383173e-04	3.425118e-06	3.425118e-06
2.400000e+00	2.700000e+00	7.493603e-05	3.017338e-06	3.017338e-06
2.700000e+00	3.000000e+00	4.469277e-05	2.247198e-06	2.247198e-06
3.000000e+00	3.100000e+00	4.207832e-05	3.855290e-06	3.855290e-06
3.100000e+00	3.300000e+00	3.133003e-05	2.325775e-06	2.325775e-06
3.300000e+00	3.500000e+00	2.157375e-05	1.771401e-06	1.771401e-06
3.500000e+00	4.000000e+00	1.310927e-05	8.977450e-07	8.977450e-07
4.000000e+00	5.000000e+00	5.470542e-06	4.141762e-07	4.141762e-07
5.000000e+00	6.000000e+00	2.711211e-06	2.573199e-07	2.573199e-07
6.000000e+00	7.000000e+00	1.108623e-06	1.816180e-07	1.816180e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR2.0_MUF1.0_PDF27100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
Name=Test[MUR2.0_MUF1.0_PDF27100]
Path=Test[MUR2.0_MUF1.0_PDF27100]
ScaledBy=4.13485797447402259e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.017139e-05	2.624215e-06	2.624215e-06
4.000000e-02	9.000000e-02	7.769902e-05	4.252633e-06	4.252633e-06
9.000000e-02	1.400000e-01	1.292620e-04	5.692963e-06	5.692963e-06
1.400000e-01	1.900000e-01	1.897127e-04	6.581088e-06	6.581088e-06
1.900000e-01	2.400000e-01	2.127316e-04	7.318792e-06	7.318792e-06
2.400000e-01	2.900000e-01	2.599660e-04	7.926386e-06	7.926386e-06
2.900000e-01	3.400000e-01	2.808674e-04	8.290066e-06	8.290066e-06
3.400000e-01	3.900000e-01	2.883420e-04	8.577664e-06	8.577664e-06
3.900000e-01	4.400000e-01	3.510126e-04	9.257317e-06	9.257317e-06
4.400000e-01	5.000000e-01	3.776368e-04	8.950507e-06	8.950507e-06
5.000000e-01	6.000000e-01	4.116245e-04	7.158761e-06	7.158761e-06
6.000000e-01	7.000000e-01	4.469976e-04	7.455493e-06	7.455493e-06
7.000000e-01	7.500000e-01	4.431032e-04	1.054503e-05	1.054503e-05
7.500000e-01	8.000000e-01	4.373236e-04	1.050828e-05	1.050828e-05
8.000000e-01	9.500000e-01	4.049417e-04	5.859666e-06	5.859666e-06
9.500000e-01	1.000000e+00	4.108136e-04	1.017035e-05	1.017035e-05
1.000000e+00	1.050000e+00	3.689694e-04	9.838303e-06	9.838303e-06
1.050000e+00	1.100000e+00	3.338018e-04	9.304547e-06	9.304547e-06
1.100000e+00	1.400000e+00	2.691941e-04	3.475829e-06	3.475829e-06
1.400000e+00	1.700000e+00	1.851496e-04	2.960064e-06	2.960064e-06
1.700000e+00	2.000000e+00	1.257325e-04	2.434707e-06	2.434707e-06
2.000000e+00	2.400000e+00	7.254373e-05	1.654503e-06	1.654503e-06
2.400000e+00	2.700000e+00	4.209283e-05	1.508607e-06	1.508607e-06
2.700000e+00	3.000000e+00	2.788841e-05	1.241770e-06	1.241770e-06
3.000000e+00	3.100000e+00	2.419815e-05	1.983536e-06	1.983536e-06
3.100000e+00	3.300000e+00	1.891799e-05	1.273622e-06	1.273622e-06
3.300000e+00	3.500000e+00	1.563341e-05	1.126378e-06	1.126378e-06
3.500000e+00	4.000000e+00	9.267380e-06	5.815721e-07	5.815721e-07
4.000000e+00	5.000000e+00	4.259007e-06	2.819444e-07	2.819444e-07
5.000000e+00	6.000000e+00	2.207591e-06	2.000222e-07	2.000222e-07
6.000000e+00	7.000000e+00	9.829510e-07	1.335668e-07	1.335668e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF2.0_PDF27100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
Name=Test[MUR1.0_MUF2.0_PDF27100]
Path=Test[MUR1.0_MUF2.0_PDF27100]
ScaledBy=4.13485790501470973e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.101398e-04	1.618353e-05	1.618353e-05
4.000000e-02	9.000000e-02	5.176454e-04	3.499478e-05	3.499478e-05
9.000000e-02	1.400000e-01	8.540470e-04	5.248252e-05	5.248252e-05
1.400000e-01	1.900000e-01	1.356092e-03	6.143412e-05	6.143412e-05
1.900000e-01	2.400000e-01	1.507656e-03	6.551763e-05	6.551763e-05
2.400000e-01	2.900000e-01	1.763839e-03	7.041440e-05	7.041440e-05
2.900000e-01	3.400000e-01	2.337238e-03	3.140323e-04	3.140323e-04
3.400000e-01	3.900000e-01	2.091542e-03	8.254417e-05	8.254417e-05
3.900000e-01	4.400000e-01	2.288472e-03	8.462168e-05	8.462168e-05
4.400000e-01	5.000000e-01	2.461418e-03	8.123630e-05	8.123630e-05
5.000000e-01	6.000000e-01	2.674940e-03	6.704903e-05	6.704903e-05
6.000000e-01	7.000000e-01	2.765050e-03	6.425715e-05	6.425715e-05
7.000000e-01	7.500000e-01	2.668030e-03	9.726989e-05	9.726989e-05
7.500000e-01	8.000000e-01	2.531984e-03	9.269757e-05	9.269757e-05
8.000000e-01	9.500000e-01	2.284395e-03	4.657875e-05	4.657875e-05
9.500000e-01	1.000000e+00	2.152324e-03	8.073317e-05	8.073317e-05
1.000000e+00	1.050000e+00	1.877031e-03	6.716600e-05	6.716600e-05
1.050000e+00	1.100000e+00	1.680266e-03	6.919818e-05	6.919818e-05
1.100000e+00	1.400000e+00	1.249014e-03	2.230259e-05	2.230259e-05
1.400000e+00	1.700000e+00	6.931843e-04	1.657961e-05	1.657961e-05
1.700000e+00	2.000000e+00	4.347787e-04	1.149799e-05	1.149799e-05
2.000000e+00	2.400000e+00	2.081028e-04	6.129574e-06	6.129574e-06
2.400000e+00	2.700000e+00	1.102441e-04	5.212342e-06	5.212342e-06
2.700000e+00	3.000000e+00	6.241913e-05	3.636648e-06	3.636648e-06
3.000000e+00	3.100000e+00	6.437409e-05	7.114689e-06	7.114689e-06
3.100000e+00	3.300000e+00	4.644020e-05	4.087064e-06	4.087064e-06
3.300000e+00	3.500000e+00	2.799007e-05	2.849715e-06	2.849715e-06
3.500000e+00	4.000000e+00	1.746345e-05	1.390252e-06	1.390252e-06
4.000000e+00	5.000000e+00	6.979694e-06	6.308050e-07	6.308050e-07
5.000000e+00	6.000000e+00	3.424654e-06	3.751529e-07	3.751529e-07
6.000000e+00	7.000000e+00	1.347627e-06	2.973287e-07	2.973287e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF0.5_PDF27100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
Name=Test[MUR1.0_MUF0.5_PDF27100]
Path=Test[MUR1.0_MUF0.5_PDF27100]
ScaledBy=4.13485770843433156e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.669315e-06	1.324814e-06	1.324814e-06
4.000000e-02	9.000000e-02	2.044736e-05	2.161683e-06	2.161683e-06
9.000000e-02	1.400000e-01	3.435922e-05	3.107754e-06	3.107754e-06
1.400000e-01	1.900000e-01	5.034026e-05	3.670931e-06	3.670931e-06
1.900000e-01	2.400000e-01	5.390324e-05	3.757808e-06	3.757808e-06
2.400000e-01	2.900000e-01	6.459224e-05	4.197320e-06	4.197320e-06
2.900000e-01	3.400000e-01	7.943102e-05	4.772611e-06	4.772611e-06
3.400000e-01	3.900000e-01	7.354178e-05	4.585408e-06	4.585408e-06
3.900000e-01	4.400000e-01	9.232970e-05	4.946421e-06	4.946421e-06
4.400000e-01	5.000000e-01	9.958895e-05	4.611554e-06	4.611554e-06
5.000000e-01	6.000000e-01	1.102752e-04	3.895108e-06	3.895108e-06
6.000000e-01	7.000000e-01	1.292118e-04	4.061250e-06	4.061250e-06
7.000000e-01	7.500000e-01	1.334875e-04	5.873344e-06	5.873344e-06
7.500000e-01	8.000000e-01	1.345386e-04	5.836409e-06	5.836409e-06
8.000000e-01	9.500000e-01	1.150839e-04	3.209856e-06	3.209856e-06
9.500000e-01	1.000000e+00	1.303363e-04	6.166637e-06	6.166637e-06
1.000000e+00	1.050000e+00	1.196959e-04	5.592802e-06	5.592802e-06
1.050000e+00	1.100000e+00	9.700840e-05	5.226534e-06	5.226534e-06
1.100000e+00	1.400000e+00	8.949400e-05	2.120874e-06	2.120874e-06
1.400000e+00	1.700000e+00	7.446873e-05	1.863951e-06	1.863951e-06
1.700000e+00	2.000000e+00	5.602470e-05	1.560297e-06	1.560297e-06
2.000000e+00	2.400000e+00	3.673603e-05	1.160126e-06	1.160126e-06
2.400000e+00	2.700000e+00	2.489468e-05	1.107616e-06	1.107616e-06
2.700000e+00	3.000000e+00	1.787657e-05	9.540448e-07	9.540448e-07
3.000000e+00	3.100000e+00	1.596314e-05	1.619243e-06	1.619243e-06
3.100000e+00	3.300000e+00	1.234646e-05	1.013775e-06	1.013775e-06
3.300000e+00	3.500000e+00	1.192945e-05	9.724190e-07	9.724190e-07
3.500000e+00	4.000000e+00	7.087230e-06	5.092341e-07	5.092341e-07
4.000000e+00	5.000000e+00	3.859009e-06	2.625362e-07	2.625362e-07
5.000000e+00	6.000000e+00	2.128754e-06	2.041720e-07	2.041720e-07
6.000000e+00	7.000000e+00	9.995530e-07	1.364751e-07	1.364751e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR0.5_MUF1.0_PDF27100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
Name=Test[MUR0.5_MUF1.0_PDF27100]
Path=Test[MUR0.5_MUF1.0_PDF27100]
ScaledBy=4.13485744308503403e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.606816e-04	2.150776e-05	2.150776e-05
4.000000e-02	9.000000e-02	6.389468e-04	3.682369e-05	3.682369e-05
9.000000e-02	1.400000e-01	1.132436e-03	5.146273e-05	5.146273e-05
1.400000e-01	1.900000e-01	1.677043e-03	6.072345e-05	6.072345e-05
1.900000e-01	2.400000e-01	1.885939e-03	6.586198e-05	6.586198e-05
2.400000e-01	2.900000e-01	2.200220e-03	7.067311e-05	7.067311e-05
2.900000e-01	3.400000e-01	2.320442e-03	7.416501e-05	7.416501e-05
3.400000e-01	3.900000e-01	2.446988e-03	7.629928e-05	7.629928e-05
3.900000e-01	4.400000e-01	2.947814e-03	8.159382e-05	8.159382e-05
4.400000e-01	5.000000e-01	3.055205e-03	7.802909e-05	7.802909e-05
5.000000e-01	6.000000e-01	3.314605e-03	6.150154e-05	6.150154e-05
6.000000e-01	7.000000e-01	3.443890e-03	6.223211e-05	6.223211e-05
7.000000e-01	7.500000e-01	3.339426e-03	8.691711e-05	8.691711e-05
7.500000e-01	8.000000e-01	3.185276e-03	8.467455e-05	8.467455e-05
8.000000e-01	9.500000e-01	2.902682e-03	4.592918e-05	4.592918e-05
9.500000e-01	1.000000e+00	2.730010e-03	7.471506e-05	7.471506e-05
1.000000e+00	1.050000e+00	2.452690e-03	7.113795e-05	7.113795e-05
1.050000e+00	1.100000e+00	2.315654e-03	6.868307e-05	6.868307e-05
1.100000e+00	1.400000e+00	1.652577e-03	2.403242e-05	2.403242e-05
1.400000e+00	1.700000e+00	9.686447e-04	1.750597e-05	1.750597e-05
1.700000e+00	2.000000e+00	6.019230e-04	1.344216e-05	1.344216e-05
2.000000e+00	2.400000e+00	2.951395e-04	8.082330e-06	8.082330e-06
2.400000e+00	2.700000e+00	1.562964e-04	6.652242e-06	6.652242e-06
2.700000e+00	3.000000e+00	9.463717e-05	5.108269e-06	5.108269e-06
3.000000e+00	3.100000e+00	9.186717e-05	8.987778e-06	8.987778e-06
3.100000e+00	3.300000e+00	6.668315e-05	5.243391e-06	5.243391e-06
3.300000e+00	3.500000e+00	4.177753e-05	4.161500e-06	4.161500e-06
3.500000e+00	4.000000e+00	2.330404e-05	2.053062e-06	2.053062e-06
4.000000e+00	5.000000e+00	9.385576e-06	9.129572e-07	9.129572e-07
5.000000e+00	6.000000e+00	4.538884e-06	6.077509e-07	6.077509e-07
6.000000e+00	7.000000e+00	1.701911e-06	4.001166e-07	4.001166e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR0.5_MUF0.5_PDF27100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
Name=Test[MUR0.5_MUF0.5_PDF27100]
Path=Test[MUR0.5_MUF0.5_PDF27100]
ScaledBy=4.13485709633797525e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.111231e-05	6.677678e-06	6.677678e-06
4.000000e-02	9.000000e-02	6.301910e-05	7.896845e-06	7.896845e-06
9.000000e-02	1.400000e-01	1.010372e-04	1.084174e-05	1.084174e-05
1.400000e-01	1.900000e-01	1.626973e-04	1.468071e-05	1.468071e-05
1.900000e-01	2.400000e-01	1.822299e-04	1.484171e-05	1.484171e-05
2.400000e-01	2.900000e-01	1.910315e-04	1.569258e-05	1.569258e-05
2.900000e-01	3.400000e-01	2.407462e-04	1.960741e-05	1.960741e-05
3.400000e-01	3.900000e-01	2.029456e-04	1.532057e-05	1.532057e-05
3.900000e-01	4.400000e-01	2.977710e-04	1.880946e-05	1.880946e-05
4.400000e-01	5.000000e-01	3.035692e-04	2.045036e-05	2.045036e-05
5.000000e-01	6.000000e-01	3.158295e-04	1.530710e-05	1.530710e-05
6.000000e-01	7.000000e-01	3.631020e-04	1.574795e-05	1.574795e-05
7.000000e-01	7.500000e-01	3.862102e-04	2.303275e-05	2.303275e-05
7.500000e-01	8.000000e-01	3.506380e-04	1.970389e-05	1.970389e-05
8.000000e-01	9.500000e-01	3.187556e-04	1.096897e-05	1.096897e-05
9.500000e-01	1.000000e+00	3.512460e-04	2.124432e-05	2.124432e-05
1.000000e+00	1.050000e+00	2.969266e-04	1.778253e-05	1.778253e-05
1.050000e+00	1.100000e+00	2.624558e-04	2.079119e-05	2.079119e-05
1.100000e+00	1.400000e+00	2.264474e-04	6.544753e-06	6.544753e-06
1.400000e+00	1.700000e+00	1.802819e-04	5.348354e-06	5.348354e-06
1.700000e+00	2.000000e+00	1.286029e-04	4.081299e-06	4.081299e-06
2.000000e+00	2.400000e+00	7.875058e-05	2.694058e-06	2.694058e-06
2.400000e+00	2.700000e+00	5.167260e-05	2.388343e-06	2.388343e-06
2.700000e+00	3.000000e+00	3.685367e-05	2.037454e-06	2.037454e-06
3.000000e+00	3.100000e+00	3.404417e-05	3.843230e-06	3.843230e-06
3.100000e+00	3.300000e+00	2.513329e-05	2.049301e-06	2.049301e-06
3.300000e+00	3.500000e+00	2.222012e-05	2.259869e-06	2.259869e-06
3.500000e+00	4.000000e+00	1.210970e-05	1.048314e-06	1.048314e-06
4.000000e+00	5.000000e+00	6.570255e-06	4.682743e-07	4.682743e-07
5.000000e+00	6.000000e+00	3.293467e-06	3.470262e-07	3.470262e-07
6.000000e+00	7.000000e+00	1.482103e-06	2.222820e-07	2.222820e-07
# END HISTO1D


# BEGIN HISTO1D /Test
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
Name=Test
Path=Test
ScaledBy=4.13485779144857357e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.130400e-05	5.142595e-06	5.142595e-06
4.000000e-02	9.000000e-02	1.597736e-04	8.494737e-06	8.494737e-06
9.000000e-02	1.400000e-01	2.705656e-04	1.142999e-05	1.142999e-05
1.400000e-01	1.900000e-01	3.976848e-04	1.325724e-05	1.325724e-05
1.900000e-01	2.400000e-01	4.455002e-04	1.464640e-05	1.464640e-05
2.400000e-01	2.900000e-01	5.391874e-04	1.590052e-05	1.590052e-05
2.900000e-01	3.400000e-01	5.761180e-04	1.643103e-05	1.643103e-05
3.400000e-01	3.900000e-01	5.955552e-04	1.703168e-05	1.703168e-05
3.900000e-01	4.400000e-01	7.257844e-04	1.835347e-05	1.835347e-05
4.400000e-01	5.000000e-01	7.684165e-04	1.735343e-05	1.735343e-05
5.000000e-01	6.000000e-01	8.383256e-04	1.412509e-05	1.412509e-05
6.000000e-01	7.000000e-01	8.974146e-04	1.449341e-05	1.449341e-05
7.000000e-01	7.500000e-01	8.820592e-04	2.044696e-05	2.044696e-05
7.500000e-01	8.000000e-01	8.591234e-04	2.011349e-05	2.011349e-05
8.000000e-01	9.500000e-01	7.969240e-04	1.122281e-05	1.122281e-05
9.500000e-01	1.000000e+00	7.895382e-04	1.902462e-05	1.902462e-05
1.000000e+00	1.050000e+00	7.102346e-04	1.847657e-05	1.847657e-05
1.050000e+00	1.100000e+00	6.515342e-04	1.759897e-05	1.759897e-05
1.100000e+00	1.400000e+00	5.074400e-04	6.388531e-06	6.388531e-06
1.400000e+00	1.700000e+00	3.332180e-04	5.229208e-06	5.229208e-06
1.700000e+00	2.000000e+00	2.211951e-04	4.242671e-06	4.242671e-06
2.000000e+00	2.400000e+00	1.218225e-04	2.767879e-06	2.767879e-06
2.400000e+00	2.700000e+00	6.835410e-05	2.457777e-06	2.457777e-06
2.700000e+00	3.000000e+00	4.451117e-05	1.986442e-06	1.986442e-06
3.000000e+00	3.100000e+00	3.906873e-05	3.170109e-06	3.170109e-06
3.100000e+00	3.300000e+00	2.993326e-05	2.022307e-06	2.022307e-06
3.300000e+00	3.500000e+00	2.342180e-05	1.738514e-06	1.738514e-06
3.500000e+00	4.000000e+00	1.372265e-05	8.928418e-07	8.928418e-07
4.000000e+00	5.000000e+00	5.928340e-06	4.093362e-07	4.093362e-07
5.000000e+00	6.000000e+00	2.954451e-06	2.752266e-07	2.752266e-07
6.000000e+00	7.000000e+00	1.302291e-06	1.899481e-07	1.899481e-07
# END HISTO1D



==> anc/Fig5_pp_scale.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=0
RatioPlot=1
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=5.00
RatioPlotYMin=0.00
LegendXPos=0.50
LegendYPos=0.94
Title=
XLabel=
YLabel=$\text{d}\sigma / \text{d} m_{ee}$ [mb / GeV]
RatioPlotYLabel=Scale Ratio
PlotXTickLabels=0
RatioPlotXTickLabels=0
DrawOnly=Test[_VarBand] Test //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cc_rescatter.yoda/ALICE_2020_I1797621/d01-x01-y01
LegendOnly=Test //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cc_rescatter.yoda/ALICE_2020_I1797621/d01-x01-y01
RatioPlotReference=Test
# END PLOT

# BEGIN HISTO1D /Test[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
ErrorBandColor=green
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[_VarBand]
Path=Test[_VarBand]
RatioPlot=0
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.130400e-05	3.699387e-05	1.194883e-04
4.000000e-02	9.000000e-02	1.597736e-04	1.395850e-04	4.792485e-04
9.000000e-02	1.400000e-01	2.705656e-04	2.364828e-04	8.619466e-04
1.400000e-01	1.900000e-01	3.976848e-04	3.475974e-04	1.279427e-03
1.900000e-01	2.400000e-01	4.455002e-04	3.918708e-04	1.440514e-03
2.400000e-01	2.900000e-01	5.391874e-04	4.748614e-04	1.661109e-03
2.900000e-01	3.400000e-01	5.761180e-04	4.969587e-04	1.761197e-03
3.400000e-01	3.900000e-01	5.955552e-04	5.222912e-04	1.851511e-03
3.900000e-01	4.400000e-01	7.257844e-04	6.337205e-04	2.222105e-03
4.400000e-01	5.000000e-01	7.684165e-04	6.690526e-04	2.286854e-03
5.000000e-01	6.000000e-01	8.383256e-04	7.281874e-04	2.476320e-03
6.000000e-01	7.000000e-01	8.974146e-04	7.683395e-04	2.546517e-03
7.000000e-01	7.500000e-01	8.820592e-04	7.488509e-04	2.457452e-03
7.500000e-01	8.000000e-01	8.591234e-04	7.248639e-04	2.326240e-03
8.000000e-01	9.500000e-01	7.969240e-04	6.819325e-04	2.105788e-03
9.500000e-01	1.000000e+00	7.895382e-04	6.594764e-04	1.940565e-03
1.000000e+00	1.050000e+00	7.102346e-04	5.908277e-04	1.742553e-03
1.050000e+00	1.100000e+00	6.515342e-04	5.548050e-04	1.664213e-03
1.100000e+00	1.400000e+00	5.074400e-04	4.179948e-04	1.145154e-03
1.400000e+00	1.700000e+00	3.332180e-04	2.588021e-04	6.354482e-04
1.700000e+00	2.000000e+00	2.211951e-04	1.652249e-04	3.807515e-04
2.000000e+00	2.400000e+00	1.218225e-04	8.513151e-05	1.733391e-04
2.400000e+00	2.700000e+00	6.835410e-05	4.352886e-05	8.797660e-05
2.700000e+00	3.000000e+00	4.451117e-05	2.670857e-05	5.016534e-05
3.000000e+00	3.100000e+00	3.906873e-05	2.332205e-05	5.289352e-05
3.100000e+00	3.300000e+00	2.993326e-05	1.770269e-05	3.680550e-05
3.300000e+00	3.500000e+00	2.342180e-05	1.162310e-05	1.843788e-05
3.500000e+00	4.000000e+00	1.372265e-05	6.695218e-06	9.622902e-06
4.000000e+00	5.000000e+00	5.928340e-06	2.109428e-06	3.481384e-06
5.000000e+00	6.000000e+00	2.954451e-06	8.703593e-07	1.608160e-06
6.000000e+00	7.000000e+00	1.302291e-06	3.715620e-07	4.424663e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27164]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27164]
Path=Test[MUR1.0_MUF1.0_PDF27164]
RatioPlot=0
ScaledBy=4.13485774413479266e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.083225e-05	5.092839e-06	5.092839e-06
4.000000e-02	9.000000e-02	1.581025e-04	8.417582e-06	8.417582e-06
9.000000e-02	1.400000e-01	2.672756e-04	1.131369e-05	1.131369e-05
1.400000e-01	1.900000e-01	3.925252e-04	1.310695e-05	1.310695e-05
1.900000e-01	2.400000e-01	4.397162e-04	1.448562e-05	1.448562e-05
2.400000e-01	2.900000e-01	5.331574e-04	1.575085e-05	1.575085e-05
2.900000e-01	3.400000e-01	5.666100e-04	1.627492e-05	1.627492e-05
3.400000e-01	3.900000e-01	5.884942e-04	1.686034e-05	1.686034e-05
3.900000e-01	4.400000e-01	7.166362e-04	1.814980e-05	1.814980e-05
4.400000e-01	5.000000e-01	7.596112e-04	1.718202e-05	1.718202e-05
5.000000e-01	6.000000e-01	8.279669e-04	1.397883e-05	1.397883e-05
6.000000e-01	7.000000e-01	8.873032e-04	1.435269e-05	1.435269e-05
7.000000e-01	7.500000e-01	8.719474e-04	2.024056e-05	2.024056e-05
7.500000e-01	8.000000e-01	8.495986e-04	1.991595e-05	1.991595e-05
8.000000e-01	9.500000e-01	7.886053e-04	1.112957e-05	1.112957e-05
9.500000e-01	1.000000e+00	7.823778e-04	1.887204e-05	1.887204e-05
1.000000e+00	1.050000e+00	7.039274e-04	1.833471e-05	1.833471e-05
1.050000e+00	1.100000e+00	6.454446e-04	1.746454e-05	1.746454e-05
1.100000e+00	1.400000e+00	5.032017e-04	6.346648e-06	6.346648e-06
1.400000e+00	1.700000e+00	3.311038e-04	5.200339e-06	5.200339e-06
1.700000e+00	2.000000e+00	2.201678e-04	4.225311e-06	4.225311e-06
2.000000e+00	2.400000e+00	1.214515e-04	2.759373e-06	2.759373e-06
2.400000e+00	2.700000e+00	6.822857e-05	2.453587e-06	2.453587e-06
2.700000e+00	3.000000e+00	4.441203e-05	1.982652e-06	1.982652e-06
3.000000e+00	3.100000e+00	3.888915e-05	3.159783e-06	3.159783e-06
3.100000e+00	3.300000e+00	2.986787e-05	2.018994e-06	2.018994e-06
3.300000e+00	3.500000e+00	2.342579e-05	1.735850e-06	1.735850e-06
3.500000e+00	4.000000e+00	1.371964e-05	8.923972e-07	8.923972e-07
4.000000e+00	5.000000e+00	5.927485e-06	4.090879e-07	4.090879e-07
5.000000e+00	6.000000e+00	2.953952e-06	2.752287e-07	2.752287e-07
6.000000e+00	7.000000e+00	1.307917e-06	1.899822e-07	1.899822e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27163]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27163]
Path=Test[MUR1.0_MUF1.0_PDF27163]
RatioPlot=0
ScaledBy=4.13485780975581189e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.148750e-05	5.169989e-06	5.169989e-06
4.000000e-02	9.000000e-02	1.613637e-04	8.575334e-06	8.575334e-06
9.000000e-02	1.400000e-01	2.734774e-04	1.153443e-05	1.153443e-05
1.400000e-01	1.900000e-01	4.019312e-04	1.338932e-05	1.338932e-05
1.900000e-01	2.400000e-01	4.500620e-04	1.478575e-05	1.478575e-05
2.400000e-01	2.900000e-01	5.446050e-04	1.605123e-05	1.605123e-05
2.900000e-01	3.400000e-01	5.829708e-04	1.663242e-05	1.663242e-05
3.400000e-01	3.900000e-01	6.016354e-04	1.719743e-05	1.719743e-05
3.900000e-01	4.400000e-01	7.334206e-04	1.852715e-05	1.852715e-05
4.400000e-01	5.000000e-01	7.765110e-04	1.751962e-05	1.751962e-05
5.000000e-01	6.000000e-01	8.467175e-04	1.425216e-05	1.425216e-05
6.000000e-01	7.000000e-01	9.060399e-04	1.462178e-05	1.462178e-05
7.000000e-01	7.500000e-01	8.903612e-04	2.062482e-05	2.062482e-05
7.500000e-01	8.000000e-01	8.667988e-04	2.027937e-05	2.027937e-05
8.000000e-01	9.500000e-01	8.041373e-04	1.131583e-05	1.131583e-05
9.500000e-01	1.000000e+00	7.964168e-04	1.918120e-05	1.918120e-05
1.000000e+00	1.050000e+00	7.153482e-04	1.860346e-05	1.860346e-05
1.050000e+00	1.100000e+00	6.564694e-04	1.772518e-05	1.772518e-05
1.100000e+00	1.400000e+00	5.114250e-04	6.434463e-06	6.434463e-06
1.400000e+00	1.700000e+00	3.352623e-04	5.258820e-06	5.258820e-06
1.700000e+00	2.000000e+00	2.222375e-04	4.262898e-06	4.262898e-06
2.000000e+00	2.400000e+00	1.223011e-04	2.778390e-06	2.778390e-06
2.400000e+00	2.700000e+00	6.856893e-05	2.465246e-06	2.465246e-06
2.700000e+00	3.000000e+00	4.463933e-05	1.991809e-06	1.991809e-06
3.000000e+00	3.100000e+00	3.918815e-05	3.180586e-06	3.180586e-06
3.100000e+00	3.300000e+00	3.002539e-05	2.028447e-06	2.028447e-06
3.300000e+00	3.500000e+00	2.343314e-05	1.741851e-06	1.741851e-06
3.500000e+00	4.000000e+00	1.373429e-05	8.947681e-07	8.947681e-07
4.000000e+00	5.000000e+00	5.931140e-06	4.097232e-07	4.097232e-07
5.000000e+00	6.000000e+00	2.957388e-06	2.756902e-07	2.756902e-07
6.000000e+00	7.000000e+00	1.302341e-06	1.903984e-07	1.903984e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27162]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27162]
Path=Test[MUR1.0_MUF1.0_PDF27162]
RatioPlot=0
ScaledBy=4.13485750685081958e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.142933e-05	5.180020e-06	5.180020e-06
4.000000e-02	9.000000e-02	1.605444e-04	8.568706e-06	8.568706e-06
9.000000e-02	1.400000e-01	2.724630e-04	1.154443e-05	1.154443e-05
1.400000e-01	1.900000e-01	3.985304e-04	1.337240e-05	1.337240e-05
1.900000e-01	2.400000e-01	4.472046e-04	1.477783e-05	1.477783e-05
2.400000e-01	2.900000e-01	5.419312e-04	1.604445e-05	1.604445e-05
2.900000e-01	3.400000e-01	5.848808e-04	1.785091e-05	1.785091e-05
3.400000e-01	3.900000e-01	6.011690e-04	1.722509e-05	1.722509e-05
3.900000e-01	4.400000e-01	7.253964e-04	1.851074e-05	1.851074e-05
4.400000e-01	5.000000e-01	7.698755e-04	1.754402e-05	1.754402e-05
5.000000e-01	6.000000e-01	8.380356e-04	1.422983e-05	1.422983e-05
6.000000e-01	7.000000e-01	9.010427e-04	1.462764e-05	1.462764e-05
7.000000e-01	7.500000e-01	8.821924e-04	2.054672e-05	2.054672e-05
7.500000e-01	8.000000e-01	8.584454e-04	2.027933e-05	2.027933e-05
8.000000e-01	9.500000e-01	7.969487e-04	1.132452e-05	1.132452e-05
9.500000e-01	1.000000e+00	7.913540e-04	1.911459e-05	1.911459e-05
1.000000e+00	1.050000e+00	7.138954e-04	1.863056e-05	1.863056e-05
1.050000e+00	1.100000e+00	6.524488e-04	1.775257e-05	1.775257e-05
1.100000e+00	1.400000e+00	5.061257e-04	6.478670e-06	6.478670e-06
1.400000e+00	1.700000e+00	3.320107e-04	5.240540e-06	5.240540e-06
1.700000e+00	2.000000e+00	2.210352e-04	4.255369e-06	4.255369e-06
2.000000e+00	2.400000e+00	1.216596e-04	2.770483e-06	2.770483e-06
2.400000e+00	2.700000e+00	6.838663e-05	2.464391e-06	2.464391e-06
2.700000e+00	3.000000e+00	4.420393e-05	1.988967e-06	1.988967e-06
3.000000e+00	3.100000e+00	3.891572e-05	3.167800e-06	3.167800e-06
3.100000e+00	3.300000e+00	2.969540e-05	2.016406e-06	2.016406e-06
3.300000e+00	3.500000e+00	2.344792e-05	1.737481e-06	1.737481e-06
3.500000e+00	4.000000e+00	1.371778e-05	8.921737e-07	8.921737e-07
4.000000e+00	5.000000e+00	5.907638e-06	4.089214e-07	4.089214e-07
5.000000e+00	6.000000e+00	2.939339e-06	2.742750e-07	2.742750e-07
6.000000e+00	7.000000e+00	1.317510e-06	1.895332e-07	1.895332e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27161]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27161]
Path=Test[MUR1.0_MUF1.0_PDF27161]
RatioPlot=0
ScaledBy=4.13485780356618890e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.155250e-05	5.186813e-06	5.186813e-06
4.000000e-02	9.000000e-02	1.617093e-04	8.609804e-06	8.609804e-06
9.000000e-02	1.400000e-01	2.750900e-04	1.160773e-05	1.160773e-05
1.400000e-01	1.900000e-01	4.031644e-04	1.345779e-05	1.345779e-05
1.900000e-01	2.400000e-01	4.522718e-04	1.487437e-05	1.487437e-05
2.400000e-01	2.900000e-01	5.472214e-04	1.617370e-05	1.617370e-05
2.900000e-01	3.400000e-01	5.798644e-04	1.677132e-05	1.677132e-05
3.400000e-01	3.900000e-01	6.064998e-04	1.733945e-05	1.733945e-05
3.900000e-01	4.400000e-01	7.368422e-04	1.862368e-05	1.862368e-05
4.400000e-01	5.000000e-01	7.820425e-04	1.764979e-05	1.764979e-05
5.000000e-01	6.000000e-01	8.517130e-04	1.435073e-05	1.435073e-05
6.000000e-01	7.000000e-01	9.117451e-04	1.472995e-05	1.472995e-05
7.000000e-01	7.500000e-01	8.955554e-04	2.075619e-05	2.075619e-05
7.500000e-01	8.000000e-01	8.732588e-04	2.042234e-05	2.042234e-05
8.000000e-01	9.500000e-01	8.099513e-04	1.143594e-05	1.143594e-05
9.500000e-01	1.000000e+00	8.005648e-04	1.931125e-05	1.931125e-05
1.000000e+00	1.050000e+00	7.215342e-04	1.875534e-05	1.875534e-05
1.050000e+00	1.100000e+00	6.611906e-04	1.787108e-05	1.787108e-05
1.100000e+00	1.400000e+00	5.153750e-04	6.487059e-06	6.487059e-06
1.400000e+00	1.700000e+00	3.377817e-04	5.298924e-06	5.298924e-06
1.700000e+00	2.000000e+00	2.238363e-04	4.294064e-06	4.294064e-06
2.000000e+00	2.400000e+00	1.230825e-04	2.794596e-06	2.794596e-06
2.400000e+00	2.700000e+00	6.913507e-05	2.485173e-06	2.485173e-06
2.700000e+00	3.000000e+00	4.490217e-05	2.005228e-06	2.005228e-06
3.000000e+00	3.100000e+00	3.920445e-05	3.187951e-06	3.187951e-06
3.100000e+00	3.300000e+00	3.014236e-05	2.038246e-06	2.038246e-06
3.300000e+00	3.500000e+00	2.361766e-05	1.752622e-06	1.752622e-06
3.500000e+00	4.000000e+00	1.382787e-05	8.993231e-07	8.993231e-07
4.000000e+00	5.000000e+00	5.949075e-06	4.109215e-07	4.109215e-07
5.000000e+00	6.000000e+00	2.962923e-06	2.761182e-07	2.761182e-07
6.000000e+00	7.000000e+00	1.314883e-06	1.907066e-07	1.907066e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27160]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27160]
Path=Test[MUR1.0_MUF1.0_PDF27160]
RatioPlot=0
ScaledBy=4.13485778812439075e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.132555e-05	5.143757e-06	5.143757e-06
4.000000e-02	9.000000e-02	1.597282e-04	8.491784e-06	8.491784e-06
9.000000e-02	1.400000e-01	2.704386e-04	1.142653e-05	1.142653e-05
1.400000e-01	1.900000e-01	3.975852e-04	1.325408e-05	1.325408e-05
1.900000e-01	2.400000e-01	4.453910e-04	1.464289e-05	1.464289e-05
2.400000e-01	2.900000e-01	5.390028e-04	1.589306e-05	1.589306e-05
2.900000e-01	3.400000e-01	5.764694e-04	1.644233e-05	1.644233e-05
3.400000e-01	3.900000e-01	5.953010e-04	1.702466e-05	1.702466e-05
3.900000e-01	4.400000e-01	7.254782e-04	1.834874e-05	1.834874e-05
4.400000e-01	5.000000e-01	7.679563e-04	1.734564e-05	1.734564e-05
5.000000e-01	6.000000e-01	8.379323e-04	1.411952e-05	1.411952e-05
6.000000e-01	7.000000e-01	8.970412e-04	1.448801e-05	1.448801e-05
7.000000e-01	7.500000e-01	8.816482e-04	2.043909e-05	2.043909e-05
7.500000e-01	8.000000e-01	8.586612e-04	2.010631e-05	2.010631e-05
8.000000e-01	9.500000e-01	7.965007e-04	1.121677e-05	1.121677e-05
9.500000e-01	1.000000e+00	7.891920e-04	1.901547e-05	1.901547e-05
1.000000e+00	1.050000e+00	7.099398e-04	1.847021e-05	1.847021e-05
1.050000e+00	1.100000e+00	6.512378e-04	1.759132e-05	1.759132e-05
1.100000e+00	1.400000e+00	5.071177e-04	6.385082e-06	6.385082e-06
1.400000e+00	1.700000e+00	3.330027e-04	5.226496e-06	5.226496e-06
1.700000e+00	2.000000e+00	2.210876e-04	4.240721e-06	4.240721e-06
2.000000e+00	2.400000e+00	1.217625e-04	2.766810e-06	2.766810e-06
2.400000e+00	2.700000e+00	6.831907e-05	2.456675e-06	2.456675e-06
2.700000e+00	3.000000e+00	4.448737e-05	1.985587e-06	1.985587e-06
3.000000e+00	3.100000e+00	3.906939e-05	3.169879e-06	3.169879e-06
3.100000e+00	3.300000e+00	2.991765e-05	2.021334e-06	2.021334e-06
3.300000e+00	3.500000e+00	2.341397e-05	1.737821e-06	1.737821e-06
3.500000e+00	4.000000e+00	1.371782e-05	8.924853e-07	8.924853e-07
4.000000e+00	5.000000e+00	5.927559e-06	4.092742e-07	4.092742e-07
5.000000e+00	6.000000e+00	2.953989e-06	2.751795e-07	2.751795e-07
6.000000e+00	7.000000e+00	1.301757e-06	1.898897e-07	1.898897e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27159]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27159]
Path=Test[MUR1.0_MUF1.0_PDF27159]
RatioPlot=0
ScaledBy=4.13485779684023063e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.129883e-05	5.149344e-06	5.149344e-06
4.000000e-02	9.000000e-02	1.603776e-04	8.530154e-06	8.530154e-06
9.000000e-02	1.400000e-01	2.718926e-04	1.147708e-05	1.147708e-05
1.400000e-01	1.900000e-01	3.992862e-04	1.331120e-05	1.331120e-05
1.900000e-01	2.400000e-01	4.473424e-04	1.470590e-05	1.470590e-05
2.400000e-01	2.900000e-01	5.415572e-04	1.597849e-05	1.597849e-05
2.900000e-01	3.400000e-01	5.768358e-04	1.648896e-05	1.648896e-05
3.400000e-01	3.900000e-01	5.985586e-04	1.711489e-05	1.711489e-05
3.900000e-01	4.400000e-01	7.290400e-04	1.842485e-05	1.842485e-05
4.400000e-01	5.000000e-01	7.725458e-04	1.743654e-05	1.743654e-05
5.000000e-01	6.000000e-01	8.422337e-04	1.418696e-05	1.418696e-05
6.000000e-01	7.000000e-01	9.014326e-04	1.455711e-05	1.455711e-05
7.000000e-01	7.500000e-01	8.860728e-04	2.053309e-05	2.053309e-05
7.500000e-01	8.000000e-01	8.631740e-04	2.019464e-05	2.019464e-05
8.000000e-01	9.500000e-01	8.007500e-04	1.127914e-05	1.127914e-05
9.500000e-01	1.000000e+00	7.929482e-04	1.910980e-05	1.910980e-05
1.000000e+00	1.050000e+00	7.132302e-04	1.854969e-05	1.854969e-05
1.050000e+00	1.100000e+00	6.542494e-04	1.767290e-05	1.767290e-05
1.100000e+00	1.400000e+00	5.098897e-04	6.416888e-06	6.416888e-06
1.400000e+00	1.700000e+00	3.347243e-04	5.250477e-06	5.250477e-06
1.700000e+00	2.000000e+00	2.220236e-04	4.258477e-06	4.258477e-06
2.000000e+00	2.400000e+00	1.222579e-04	2.776586e-06	2.776586e-06
2.400000e+00	2.700000e+00	6.860367e-05	2.466288e-06	2.466288e-06
2.700000e+00	3.000000e+00	4.465907e-05	1.992720e-06	1.992720e-06
3.000000e+00	3.100000e+00	3.910164e-05	3.174954e-06	3.174954e-06
3.100000e+00	3.300000e+00	3.002823e-05	2.028735e-06	2.028735e-06
3.300000e+00	3.500000e+00	2.347932e-05	1.743291e-06	1.743291e-06
3.500000e+00	4.000000e+00	1.375796e-05	8.953209e-07	8.953209e-07
4.000000e+00	5.000000e+00	5.936752e-06	4.100034e-07	4.100034e-07
5.000000e+00	6.000000e+00	2.958516e-06	2.756315e-07	2.756315e-07
6.000000e+00	7.000000e+00	1.306000e-06	1.903526e-07	1.903526e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27158]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27158]
Path=Test[MUR1.0_MUF1.0_PDF27158]
RatioPlot=0
ScaledBy=4.13485778011885387e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.091422e-05	5.107528e-06	5.107528e-06
4.000000e-02	9.000000e-02	1.592023e-04	8.472846e-06	8.472846e-06
9.000000e-02	1.400000e-01	2.692210e-04	1.137738e-05	1.137738e-05
1.400000e-01	1.900000e-01	3.958790e-04	1.320478e-05	1.320478e-05
1.900000e-01	2.400000e-01	4.428626e-04	1.457827e-05	1.457827e-05
2.400000e-01	2.900000e-01	5.371356e-04	1.585261e-05	1.585261e-05
2.900000e-01	3.400000e-01	5.727770e-04	1.635681e-05	1.635681e-05
3.400000e-01	3.900000e-01	5.925836e-04	1.696811e-05	1.696811e-05
3.900000e-01	4.400000e-01	7.224800e-04	1.827635e-05	1.827635e-05
4.400000e-01	5.000000e-01	7.656447e-04	1.729660e-05	1.729660e-05
5.000000e-01	6.000000e-01	8.345000e-04	1.406974e-05	1.406974e-05
6.000000e-01	7.000000e-01	8.935037e-04	1.443978e-05	1.443978e-05
7.000000e-01	7.500000e-01	8.782176e-04	2.037087e-05	2.037087e-05
7.500000e-01	8.000000e-01	8.549952e-04	2.002964e-05	2.002964e-05
8.000000e-01	9.500000e-01	7.938260e-04	1.118627e-05	1.118627e-05
9.500000e-01	1.000000e+00	7.874838e-04	1.898130e-05	1.898130e-05
1.000000e+00	1.050000e+00	7.069378e-04	1.840802e-05	1.840802e-05
1.050000e+00	1.100000e+00	6.484432e-04	1.753532e-05	1.753532e-05
1.100000e+00	1.400000e+00	5.059097e-04	6.372066e-06	6.372066e-06
1.400000e+00	1.700000e+00	3.324148e-04	5.217080e-06	5.217080e-06
1.700000e+00	2.000000e+00	2.206247e-04	4.234193e-06	4.234193e-06
2.000000e+00	2.400000e+00	1.216406e-04	2.763060e-06	2.763060e-06
2.400000e+00	2.700000e+00	6.827370e-05	2.454594e-06	2.454594e-06
2.700000e+00	3.000000e+00	4.447003e-05	1.983747e-06	1.983747e-06
3.000000e+00	3.100000e+00	3.894385e-05	3.164288e-06	3.164288e-06
3.100000e+00	3.300000e+00	2.990043e-05	2.020738e-06	2.020738e-06
3.300000e+00	3.500000e+00	2.338619e-05	1.735852e-06	1.735852e-06
3.500000e+00	4.000000e+00	1.371332e-05	8.927858e-07	8.927858e-07
4.000000e+00	5.000000e+00	5.924161e-06	4.089532e-07	4.089532e-07
5.000000e+00	6.000000e+00	2.955507e-06	2.754469e-07	2.754469e-07
6.000000e+00	7.000000e+00	1.304279e-06	1.901924e-07	1.901924e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27157]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27157]
Path=Test[MUR1.0_MUF1.0_PDF27157]
RatioPlot=0
ScaledBy=4.13485779804061192e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.166140e-05	5.176831e-06	5.176831e-06
4.000000e-02	9.000000e-02	1.601676e-04	8.512922e-06	8.512922e-06
9.000000e-02	1.400000e-01	2.715802e-04	1.147906e-05	1.147906e-05
1.400000e-01	1.900000e-01	3.989192e-04	1.329856e-05	1.329856e-05
1.900000e-01	2.400000e-01	4.475750e-04	1.470437e-05	1.470437e-05
2.400000e-01	2.900000e-01	5.404342e-04	1.593184e-05	1.593184e-05
2.900000e-01	3.400000e-01	5.783438e-04	1.648895e-05	1.648895e-05
3.400000e-01	3.900000e-01	5.978080e-04	1.708155e-05	1.708155e-05
3.900000e-01	4.400000e-01	7.280510e-04	1.841438e-05	1.841438e-05
4.400000e-01	5.000000e-01	7.700362e-04	1.739222e-05	1.739222e-05
5.000000e-01	6.000000e-01	8.409408e-04	1.416758e-05	1.416758e-05
6.000000e-01	7.000000e-01	9.001941e-04	1.453559e-05	1.453559e-05
7.000000e-01	7.500000e-01	8.847296e-04	2.050412e-05	2.050412e-05
7.500000e-01	8.000000e-01	8.623148e-04	2.018419e-05	2.018419e-05
8.000000e-01	9.500000e-01	7.990113e-04	1.125103e-05	1.125103e-05
9.500000e-01	1.000000e+00	7.905734e-04	1.904873e-05	1.904873e-05
1.000000e+00	1.050000e+00	7.129474e-04	1.853672e-05	1.853672e-05
1.050000e+00	1.100000e+00	6.540438e-04	1.765564e-05	1.765564e-05
1.100000e+00	1.400000e+00	5.084050e-04	6.400221e-06	6.400221e-06
1.400000e+00	1.700000e+00	3.337100e-04	5.238256e-06	5.238256e-06
1.700000e+00	2.000000e+00	2.216155e-04	4.249004e-06	4.249004e-06
2.000000e+00	2.400000e+00	1.219272e-04	2.771635e-06	2.771635e-06
2.400000e+00	2.700000e+00	6.840383e-05	2.460234e-06	2.460234e-06
2.700000e+00	3.000000e+00	4.452337e-05	1.988565e-06	1.988565e-06
3.000000e+00	3.100000e+00	3.917161e-05	3.175791e-06	3.175791e-06
3.100000e+00	3.300000e+00	2.994660e-05	2.022972e-06	2.022972e-06
3.300000e+00	3.500000e+00	2.345766e-05	1.740951e-06	1.740951e-06
3.500000e+00	4.000000e+00	1.372841e-05	8.925563e-07	8.925563e-07
4.000000e+00	5.000000e+00	5.930609e-06	4.096340e-07	4.096340e-07
5.000000e+00	6.000000e+00	2.951894e-06	2.748574e-07	2.748574e-07
6.000000e+00	7.000000e+00	1.300754e-06	1.896037e-07	1.896037e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27156]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27156]
Path=Test[MUR1.0_MUF1.0_PDF27156]
RatioPlot=0
ScaledBy=4.13485735781700408e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.116285e-05	5.159177e-06	5.159177e-06
4.000000e-02	9.000000e-02	1.594210e-04	8.542702e-06	8.542702e-06
9.000000e-02	1.400000e-01	2.716162e-04	1.155221e-05	1.155221e-05
1.400000e-01	1.900000e-01	3.965240e-04	1.336147e-05	1.336147e-05
1.900000e-01	2.400000e-01	4.443660e-04	1.475876e-05	1.475876e-05
2.400000e-01	2.900000e-01	5.383494e-04	1.608320e-05	1.608320e-05
2.900000e-01	3.400000e-01	5.724892e-04	1.653993e-05	1.653993e-05
3.400000e-01	3.900000e-01	5.992108e-04	1.725127e-05	1.725127e-05
3.900000e-01	4.400000e-01	7.221552e-04	1.850965e-05	1.850965e-05
4.400000e-01	5.000000e-01	7.703317e-04	1.759235e-05	1.759235e-05
5.000000e-01	6.000000e-01	8.354709e-04	1.426106e-05	1.426106e-05
6.000000e-01	7.000000e-01	9.008626e-04	1.463950e-05	1.463950e-05
7.000000e-01	7.500000e-01	8.788752e-04	2.060994e-05	2.060994e-05
7.500000e-01	8.000000e-01	8.580764e-04	2.049344e-05	2.049344e-05
8.000000e-01	9.500000e-01	7.966053e-04	1.141100e-05	1.141100e-05
9.500000e-01	1.000000e+00	7.882736e-04	1.916449e-05	1.916449e-05
1.000000e+00	1.050000e+00	7.154040e-04	1.867557e-05	1.867557e-05
1.050000e+00	1.100000e+00	6.539862e-04	1.782377e-05	1.782377e-05
1.100000e+00	1.400000e+00	5.077360e-04	6.517267e-06	6.517267e-06
1.400000e+00	1.700000e+00	3.333357e-04	5.275245e-06	5.275245e-06
1.700000e+00	2.000000e+00	2.219680e-04	4.277128e-06	4.277128e-06
2.000000e+00	2.400000e+00	1.219017e-04	2.782333e-06	2.782333e-06
2.400000e+00	2.700000e+00	6.887023e-05	2.480467e-06	2.480467e-06
2.700000e+00	3.000000e+00	4.443520e-05	2.000588e-06	2.000588e-06
3.000000e+00	3.100000e+00	3.889732e-05	3.175476e-06	3.175476e-06
3.100000e+00	3.300000e+00	2.979376e-05	2.027236e-06	2.027236e-06
3.300000e+00	3.500000e+00	2.360811e-05	1.750544e-06	1.750544e-06
3.500000e+00	4.000000e+00	1.376991e-05	8.978064e-07	8.978064e-07
4.000000e+00	5.000000e+00	5.910852e-06	4.103402e-07	4.103402e-07
5.000000e+00	6.000000e+00	2.952525e-06	2.754946e-07	2.754946e-07
6.000000e+00	7.000000e+00	1.350401e-06	1.898056e-07	1.898056e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27155]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27155]
Path=Test[MUR1.0_MUF1.0_PDF27155]
RatioPlot=0
ScaledBy=4.13485779231143718e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.967383e-05	4.955749e-06	4.955749e-06
4.000000e-02	9.000000e-02	1.528974e-04	8.180887e-06	8.180887e-06
9.000000e-02	1.400000e-01	2.592320e-04	1.102444e-05	1.102444e-05
1.400000e-01	1.900000e-01	3.788978e-04	1.271653e-05	1.271653e-05
1.900000e-01	2.400000e-01	4.250194e-04	1.406916e-05	1.406916e-05
2.400000e-01	2.900000e-01	5.141056e-04	1.531697e-05	1.531697e-05
2.900000e-01	3.400000e-01	5.369234e-04	1.773748e-05	1.773748e-05
3.400000e-01	3.900000e-01	5.694052e-04	1.638755e-05	1.638755e-05
3.900000e-01	4.400000e-01	6.934656e-04	1.761773e-05	1.761773e-05
4.400000e-01	5.000000e-01	7.361705e-04	1.671161e-05	1.671161e-05
5.000000e-01	6.000000e-01	8.011487e-04	1.359850e-05	1.359850e-05
6.000000e-01	7.000000e-01	8.606712e-04	1.398556e-05	1.398556e-05
7.000000e-01	7.500000e-01	8.449666e-04	1.970742e-05	1.970742e-05
7.500000e-01	8.000000e-01	8.276488e-04	1.943622e-05	1.943622e-05
8.000000e-01	9.500000e-01	7.662313e-04	1.094849e-05	1.094849e-05
9.500000e-01	1.000000e+00	7.593082e-04	1.843698e-05	1.843698e-05
1.000000e+00	1.050000e+00	6.880610e-04	1.793032e-05	1.793032e-05
1.050000e+00	1.100000e+00	6.302516e-04	1.711884e-05	1.711884e-05
1.100000e+00	1.400000e+00	4.915580e-04	6.226274e-06	6.226274e-06
1.400000e+00	1.700000e+00	3.245320e-04	5.110353e-06	5.110353e-06
1.700000e+00	2.000000e+00	2.162383e-04	4.154255e-06	4.154255e-06
2.000000e+00	2.400000e+00	1.193478e-04	2.715369e-06	2.715369e-06
2.400000e+00	2.700000e+00	6.735513e-05	2.420420e-06	2.420420e-06
2.700000e+00	3.000000e+00	4.380230e-05	1.957116e-06	1.957116e-06
3.000000e+00	3.100000e+00	3.838543e-05	3.119968e-06	3.119968e-06
3.100000e+00	3.300000e+00	2.939414e-05	1.989215e-06	1.989215e-06
3.300000e+00	3.500000e+00	2.322748e-05	1.717935e-06	1.717935e-06
3.500000e+00	4.000000e+00	1.355928e-05	8.810457e-07	8.810457e-07
4.000000e+00	5.000000e+00	5.839315e-06	4.030315e-07	4.030315e-07
5.000000e+00	6.000000e+00	2.910589e-06	2.713385e-07	2.713385e-07
6.000000e+00	7.000000e+00	1.310252e-06	1.872602e-07	1.872602e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27154]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27154]
Path=Test[MUR1.0_MUF1.0_PDF27154]
RatioPlot=0
ScaledBy=4.13485779399224862e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.172665e-05	5.190712e-06	5.190712e-06
4.000000e-02	9.000000e-02	1.614366e-04	8.576808e-06	8.576808e-06
9.000000e-02	1.400000e-01	2.737966e-04	1.155029e-05	1.155029e-05
1.400000e-01	1.900000e-01	4.024174e-04	1.340484e-05	1.340484e-05
1.900000e-01	2.400000e-01	4.510120e-04	1.480943e-05	1.480943e-05
2.400000e-01	2.900000e-01	5.453986e-04	1.606588e-05	1.606588e-05
2.900000e-01	3.400000e-01	5.852490e-04	1.674983e-05	1.674983e-05
3.400000e-01	3.900000e-01	6.028518e-04	1.722049e-05	1.722049e-05
3.900000e-01	4.400000e-01	7.340616e-04	1.855310e-05	1.855310e-05
4.400000e-01	5.000000e-01	7.770438e-04	1.753656e-05	1.753656e-05
5.000000e-01	6.000000e-01	8.477660e-04	1.427033e-05	1.427033e-05
6.000000e-01	7.000000e-01	9.071768e-04	1.463971e-05	1.463971e-05
7.000000e-01	7.500000e-01	8.914316e-04	2.064882e-05	2.064882e-05
7.500000e-01	8.000000e-01	8.677824e-04	2.030676e-05	2.030676e-05
8.000000e-01	9.500000e-01	8.049167e-04	1.132554e-05	1.132554e-05
9.500000e-01	1.000000e+00	7.968230e-04	1.918790e-05	1.918790e-05
1.000000e+00	1.050000e+00	7.165790e-04	1.863116e-05	1.863116e-05
1.050000e+00	1.100000e+00	6.574744e-04	1.774616e-05	1.774616e-05
1.100000e+00	1.400000e+00	5.115467e-04	6.436529e-06	6.436529e-06
1.400000e+00	1.700000e+00	3.353230e-04	5.260948e-06	5.260948e-06
1.700000e+00	2.000000e+00	2.224116e-04	4.265368e-06	4.265368e-06
2.000000e+00	2.400000e+00	1.223434e-04	2.779911e-06	2.779911e-06
2.400000e+00	2.700000e+00	6.859460e-05	2.466755e-06	2.466755e-06
2.700000e+00	3.000000e+00	4.463740e-05	1.992927e-06	1.992927e-06
3.000000e+00	3.100000e+00	3.920971e-05	3.180717e-06	3.180717e-06
3.100000e+00	3.300000e+00	3.002019e-05	2.028328e-06	2.028328e-06
3.300000e+00	3.500000e+00	2.345508e-05	1.742642e-06	1.742642e-06
3.500000e+00	4.000000e+00	1.374192e-05	8.945996e-07	8.945996e-07
4.000000e+00	5.000000e+00	5.935939e-06	4.101206e-07	4.101206e-07
5.000000e+00	6.000000e+00	2.957192e-06	2.755240e-07	2.755240e-07
6.000000e+00	7.000000e+00	1.301759e-06	1.901891e-07	1.901891e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27153]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27153]
Path=Test[MUR1.0_MUF1.0_PDF27153]
RatioPlot=0
ScaledBy=4.13485778755961873e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.120422e-05	5.133554e-06	5.133554e-06
4.000000e-02	9.000000e-02	1.594266e-04	8.479993e-06	8.479993e-06
9.000000e-02	1.400000e-01	2.697920e-04	1.140543e-05	1.140543e-05
1.400000e-01	1.900000e-01	3.965906e-04	1.322629e-05	1.322629e-05
1.900000e-01	2.400000e-01	4.442058e-04	1.461335e-05	1.461335e-05
2.400000e-01	2.900000e-01	5.378598e-04	1.587005e-05	1.587005e-05
2.900000e-01	3.400000e-01	5.734544e-04	1.638541e-05	1.638541e-05
3.400000e-01	3.900000e-01	5.937666e-04	1.699167e-05	1.699167e-05
3.900000e-01	4.400000e-01	7.238928e-04	1.831265e-05	1.831265e-05
4.400000e-01	5.000000e-01	7.666157e-04	1.731903e-05	1.731903e-05
5.000000e-01	6.000000e-01	8.362500e-04	1.409745e-05	1.409745e-05
6.000000e-01	7.000000e-01	8.953118e-04	1.446604e-05	1.446604e-05
7.000000e-01	7.500000e-01	8.801588e-04	2.041163e-05	2.041163e-05
7.500000e-01	8.000000e-01	8.573952e-04	2.007966e-05	2.007966e-05
8.000000e-01	9.500000e-01	7.954493e-04	1.120710e-05	1.120710e-05
9.500000e-01	1.000000e+00	7.884392e-04	1.900519e-05	1.900519e-05
1.000000e+00	1.050000e+00	7.092160e-04	1.845644e-05	1.845644e-05
1.050000e+00	1.100000e+00	6.505180e-04	1.757867e-05	1.757867e-05
1.100000e+00	1.400000e+00	5.069817e-04	6.384632e-06	6.384632e-06
1.400000e+00	1.700000e+00	3.331931e-04	5.229427e-06	5.229427e-06
1.700000e+00	2.000000e+00	2.212458e-04	4.244307e-06	4.244307e-06
2.000000e+00	2.400000e+00	1.219375e-04	2.770087e-06	2.770087e-06
2.400000e+00	2.700000e+00	6.843763e-05	2.460741e-06	2.460741e-06
2.700000e+00	3.000000e+00	4.458243e-05	1.989160e-06	1.989160e-06
3.000000e+00	3.100000e+00	3.910398e-05	3.173380e-06	3.173380e-06
3.100000e+00	3.300000e+00	2.997911e-05	2.025182e-06	2.025182e-06
3.300000e+00	3.500000e+00	2.346882e-05	1.741452e-06	1.741452e-06
3.500000e+00	4.000000e+00	1.375549e-05	8.945640e-07	8.945640e-07
4.000000e+00	5.000000e+00	5.941518e-06	4.101194e-07	4.101194e-07
5.000000e+00	6.000000e+00	2.961531e-06	2.758473e-07	2.758473e-07
6.000000e+00	7.000000e+00	1.305705e-06	1.903471e-07	1.903471e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27152]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27152]
Path=Test[MUR1.0_MUF1.0_PDF27152]
RatioPlot=0
ScaledBy=4.13485775547210283e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.213767e-05	5.244024e-06	5.244024e-06
4.000000e-02	9.000000e-02	1.634306e-04	8.681590e-06	8.681590e-06
9.000000e-02	1.400000e-01	2.776348e-04	1.169672e-05	1.169672e-05
1.400000e-01	1.900000e-01	4.078656e-04	1.358582e-05	1.358582e-05
1.900000e-01	2.400000e-01	4.573830e-04	1.500690e-05	1.500690e-05
2.400000e-01	2.900000e-01	5.529836e-04	1.627963e-05	1.627963e-05
2.900000e-01	3.400000e-01	5.964728e-04	1.750638e-05	1.750638e-05
3.400000e-01	3.900000e-01	6.121216e-04	1.746703e-05	1.746703e-05
3.900000e-01	4.400000e-01	7.433476e-04	1.879404e-05	1.879404e-05
4.400000e-01	5.000000e-01	7.873698e-04	1.777263e-05	1.777263e-05
5.000000e-01	6.000000e-01	8.585086e-04	1.444827e-05	1.444827e-05
6.000000e-01	7.000000e-01	9.189832e-04	1.482760e-05	1.482760e-05
7.000000e-01	7.500000e-01	9.022100e-04	2.089013e-05	2.089013e-05
7.500000e-01	8.000000e-01	8.777148e-04	2.053961e-05	2.053961e-05
8.000000e-01	9.500000e-01	8.143620e-04	1.145882e-05	1.145882e-05
9.500000e-01	1.000000e+00	8.058986e-04	1.940016e-05	1.940016e-05
1.000000e+00	1.050000e+00	7.246042e-04	1.883835e-05	1.883835e-05
1.050000e+00	1.100000e+00	6.644736e-04	1.793545e-05	1.793545e-05
1.100000e+00	1.400000e+00	5.163973e-04	6.498157e-06	6.498157e-06
1.400000e+00	1.700000e+00	3.379543e-04	5.303021e-06	5.303021e-06
1.700000e+00	2.000000e+00	2.240379e-04	4.297749e-06	4.297749e-06
2.000000e+00	2.400000e+00	1.231219e-04	2.797465e-06	2.797465e-06
2.400000e+00	2.700000e+00	6.898533e-05	2.482066e-06	2.482066e-06
2.700000e+00	3.000000e+00	4.482307e-05	2.003790e-06	2.003790e-06
3.000000e+00	3.100000e+00	3.938269e-05	3.194959e-06	3.194959e-06
3.100000e+00	3.300000e+00	3.014128e-05	2.037536e-06	2.037536e-06
3.300000e+00	3.500000e+00	2.353759e-05	1.749186e-06	1.749186e-06
3.500000e+00	4.000000e+00	1.379976e-05	8.983529e-07	8.983529e-07
4.000000e+00	5.000000e+00	5.950986e-06	4.116296e-07	4.116296e-07
5.000000e+00	6.000000e+00	2.964638e-06	2.762861e-07	2.762861e-07
6.000000e+00	7.000000e+00	1.306502e-06	1.908613e-07	1.908613e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27151]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27151]
Path=Test[MUR1.0_MUF1.0_PDF27151]
RatioPlot=0
ScaledBy=4.13485782309427960e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.179345e-05	5.198538e-06	5.198538e-06
4.000000e-02	9.000000e-02	1.614534e-04	8.578044e-06	8.578044e-06
9.000000e-02	1.400000e-01	2.735004e-04	1.154778e-05	1.154778e-05
1.400000e-01	1.900000e-01	4.024364e-04	1.340555e-05	1.340555e-05
1.900000e-01	2.400000e-01	4.508444e-04	1.481230e-05	1.481230e-05
2.400000e-01	2.900000e-01	5.452926e-04	1.606504e-05	1.606504e-05
2.900000e-01	3.400000e-01	5.837180e-04	1.663513e-05	1.663513e-05
3.400000e-01	3.900000e-01	6.017356e-04	1.720259e-05	1.720259e-05
3.900000e-01	4.400000e-01	7.343716e-04	1.856214e-05	1.856214e-05
4.400000e-01	5.000000e-01	7.771188e-04	1.753651e-05	1.753651e-05
5.000000e-01	6.000000e-01	8.481734e-04	1.427810e-05	1.427810e-05
6.000000e-01	7.000000e-01	9.070557e-04	1.464044e-05	1.464044e-05
7.000000e-01	7.500000e-01	8.919162e-04	2.066960e-05	2.066960e-05
7.500000e-01	8.000000e-01	8.684228e-04	2.032889e-05	2.032889e-05
8.000000e-01	9.500000e-01	8.055840e-04	1.133266e-05	1.133266e-05
9.500000e-01	1.000000e+00	7.975488e-04	1.921141e-05	1.921141e-05
1.000000e+00	1.050000e+00	7.170138e-04	1.864407e-05	1.864407e-05
1.050000e+00	1.100000e+00	6.580880e-04	1.776134e-05	1.776134e-05
1.100000e+00	1.400000e+00	5.125443e-04	6.451557e-06	6.451557e-06
1.400000e+00	1.700000e+00	3.362160e-04	5.273885e-06	5.273885e-06
1.700000e+00	2.000000e+00	2.229406e-04	4.275527e-06	4.275527e-06
2.000000e+00	2.400000e+00	1.227088e-04	2.787797e-06	2.787797e-06
2.400000e+00	2.700000e+00	6.879790e-05	2.473659e-06	2.473659e-06
2.700000e+00	3.000000e+00	4.482923e-05	1.999175e-06	1.999175e-06
3.000000e+00	3.100000e+00	3.935407e-05	3.191706e-06	3.191706e-06
3.100000e+00	3.300000e+00	3.015068e-05	2.035932e-06	2.035932e-06
3.300000e+00	3.500000e+00	2.354225e-05	1.750125e-06	1.750125e-06
3.500000e+00	4.000000e+00	1.379633e-05	8.978595e-07	8.978595e-07
4.000000e+00	5.000000e+00	5.964406e-06	4.117776e-07	4.117776e-07
5.000000e+00	6.000000e+00	2.971222e-06	2.767525e-07	2.767525e-07
6.000000e+00	7.000000e+00	1.304180e-06	1.908613e-07	1.908613e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27150]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27150]
Path=Test[MUR1.0_MUF1.0_PDF27150]
RatioPlot=0
ScaledBy=4.13485775744702920e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.147955e-05	5.164818e-06	5.164818e-06
4.000000e-02	9.000000e-02	1.604682e-04	8.533025e-06	8.533025e-06
9.000000e-02	1.400000e-01	2.720718e-04	1.149017e-05	1.149017e-05
1.400000e-01	1.900000e-01	3.995972e-04	1.332554e-05	1.332554e-05
1.900000e-01	2.400000e-01	4.477822e-04	1.472017e-05	1.472017e-05
2.400000e-01	2.900000e-01	5.420972e-04	1.598756e-05	1.598756e-05
2.900000e-01	3.400000e-01	5.800572e-04	1.657808e-05	1.657808e-05
3.400000e-01	3.900000e-01	5.994764e-04	1.713462e-05	1.713462e-05
3.900000e-01	4.400000e-01	7.290162e-04	1.844329e-05	1.844329e-05
4.400000e-01	5.000000e-01	7.722770e-04	1.744848e-05	1.744848e-05
5.000000e-01	6.000000e-01	8.421587e-04	1.419347e-05	1.419347e-05
6.000000e-01	7.000000e-01	9.020101e-04	1.456870e-05	1.456870e-05
7.000000e-01	7.500000e-01	8.860628e-04	2.053754e-05	2.053754e-05
7.500000e-01	8.000000e-01	8.628878e-04	2.020381e-05	2.020381e-05
8.000000e-01	9.500000e-01	8.005153e-04	1.128027e-05	1.128027e-05
9.500000e-01	1.000000e+00	7.930048e-04	1.910570e-05	1.910570e-05
1.000000e+00	1.050000e+00	7.138452e-04	1.856986e-05	1.856986e-05
1.050000e+00	1.100000e+00	6.543462e-04	1.768133e-05	1.768133e-05
1.100000e+00	1.400000e+00	5.092747e-04	6.415265e-06	6.415265e-06
1.400000e+00	1.700000e+00	3.342167e-04	5.246717e-06	5.246717e-06
1.700000e+00	2.000000e+00	2.218996e-04	4.256962e-06	4.256962e-06
2.000000e+00	2.400000e+00	1.221596e-04	2.775549e-06	2.775549e-06
2.400000e+00	2.700000e+00	6.856063e-05	2.465803e-06	2.465803e-06
2.700000e+00	3.000000e+00	4.457617e-05	1.991550e-06	1.991550e-06
3.000000e+00	3.100000e+00	3.912454e-05	3.175620e-06	3.175620e-06
3.100000e+00	3.300000e+00	2.996779e-05	2.025947e-06	2.025947e-06
3.300000e+00	3.500000e+00	2.348261e-05	1.741321e-06	1.741321e-06
3.500000e+00	4.000000e+00	1.375480e-05	8.946320e-07	8.946320e-07
4.000000e+00	5.000000e+00	5.937130e-06	4.100387e-07	4.100387e-07
5.000000e+00	6.000000e+00	2.957467e-06	2.755248e-07	2.755248e-07
6.000000e+00	7.000000e+00	1.306771e-06	1.901822e-07	1.901822e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27149]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27149]
Path=Test[MUR1.0_MUF1.0_PDF27149]
RatioPlot=0
ScaledBy=4.13485782373532538e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.059845e-05	5.061599e-06	5.061599e-06
4.000000e-02	9.000000e-02	1.570819e-04	8.362019e-06	8.362019e-06
9.000000e-02	1.400000e-01	2.654368e-04	1.123802e-05	1.123802e-05
1.400000e-01	1.900000e-01	3.899258e-04	1.301466e-05	1.301466e-05
1.900000e-01	2.400000e-01	4.368744e-04	1.438850e-05	1.438850e-05
2.400000e-01	2.900000e-01	5.285698e-04	1.562291e-05	1.562291e-05
2.900000e-01	3.400000e-01	5.597006e-04	1.655801e-05	1.655801e-05
3.400000e-01	3.900000e-01	5.831294e-04	1.671458e-05	1.671458e-05
3.900000e-01	4.400000e-01	7.126802e-04	1.802736e-05	1.802736e-05
4.400000e-01	5.000000e-01	7.544058e-04	1.705091e-05	1.705091e-05
5.000000e-01	6.000000e-01	8.231227e-04	1.388887e-05	1.388887e-05
6.000000e-01	7.000000e-01	8.811486e-04	1.425125e-05	1.425125e-05
7.000000e-01	7.500000e-01	8.667140e-04	2.011751e-05	2.011751e-05
7.500000e-01	8.000000e-01	8.454564e-04	1.980215e-05	1.980215e-05
8.000000e-01	9.500000e-01	7.838693e-04	1.105388e-05	1.105388e-05
9.500000e-01	1.000000e+00	7.770172e-04	1.875319e-05	1.875319e-05
1.000000e+00	1.050000e+00	6.993572e-04	1.820580e-05	1.820580e-05
1.050000e+00	1.100000e+00	6.419606e-04	1.735542e-05	1.735542e-05
1.100000e+00	1.400000e+00	5.008140e-04	6.311909e-06	6.311909e-06
1.400000e+00	1.700000e+00	3.297033e-04	5.175147e-06	5.175147e-06
1.700000e+00	2.000000e+00	2.190814e-04	4.202230e-06	4.202230e-06
2.000000e+00	2.400000e+00	1.208315e-04	2.745724e-06	2.745724e-06
2.400000e+00	2.700000e+00	6.787200e-05	2.439232e-06	2.439232e-06
2.700000e+00	3.000000e+00	4.428380e-05	1.973967e-06	1.973967e-06
3.000000e+00	3.100000e+00	3.884295e-05	3.152301e-06	3.152301e-06
3.100000e+00	3.300000e+00	2.978462e-05	2.011035e-06	2.011035e-06
3.300000e+00	3.500000e+00	2.331443e-05	1.731174e-06	1.731174e-06
3.500000e+00	4.000000e+00	1.365444e-05	8.885104e-07	8.885104e-07
4.000000e+00	5.000000e+00	5.901925e-06	4.072173e-07	4.072173e-07
5.000000e+00	6.000000e+00	2.942693e-06	2.741780e-07	2.741780e-07
6.000000e+00	7.000000e+00	1.300280e-06	1.892397e-07	1.892397e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27148]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27148]
Path=Test[MUR1.0_MUF1.0_PDF27148]
RatioPlot=0
ScaledBy=4.13485779635022552e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.105772e-05	5.123980e-06	5.123980e-06
4.000000e-02	9.000000e-02	1.599036e-04	8.508260e-06	8.508260e-06
9.000000e-02	1.400000e-01	2.707054e-04	1.143079e-05	1.143079e-05
1.400000e-01	1.900000e-01	3.974272e-04	1.324911e-05	1.324911e-05
1.900000e-01	2.400000e-01	4.450706e-04	1.463302e-05	1.463302e-05
2.400000e-01	2.900000e-01	5.385854e-04	1.589197e-05	1.589197e-05
2.900000e-01	3.400000e-01	5.744374e-04	1.642803e-05	1.642803e-05
3.400000e-01	3.900000e-01	5.950858e-04	1.702261e-05	1.702261e-05
3.900000e-01	4.400000e-01	7.254422e-04	1.834022e-05	1.834022e-05
4.400000e-01	5.000000e-01	7.678803e-04	1.733798e-05	1.733798e-05
5.000000e-01	6.000000e-01	8.374705e-04	1.411323e-05	1.411323e-05
6.000000e-01	7.000000e-01	8.967767e-04	1.448740e-05	1.448740e-05
7.000000e-01	7.500000e-01	8.813720e-04	2.043238e-05	2.043238e-05
7.500000e-01	8.000000e-01	8.583378e-04	2.009517e-05	2.009517e-05
8.000000e-01	9.500000e-01	7.961207e-04	1.121497e-05	1.121497e-05
9.500000e-01	1.000000e+00	7.889232e-04	1.901579e-05	1.901579e-05
1.000000e+00	1.050000e+00	7.090590e-04	1.845167e-05	1.845167e-05
1.050000e+00	1.100000e+00	6.510372e-04	1.758832e-05	1.758832e-05
1.100000e+00	1.400000e+00	5.072037e-04	6.386651e-06	6.386651e-06
1.400000e+00	1.700000e+00	3.332182e-04	5.228800e-06	5.228800e-06
1.700000e+00	2.000000e+00	2.211243e-04	4.242113e-06	4.242113e-06
2.000000e+00	2.400000e+00	1.217993e-04	2.767479e-06	2.767479e-06
2.400000e+00	2.700000e+00	6.831920e-05	2.455905e-06	2.455905e-06
2.700000e+00	3.000000e+00	4.451627e-05	1.986797e-06	1.986797e-06
3.000000e+00	3.100000e+00	3.908331e-05	3.171547e-06	3.171547e-06
3.100000e+00	3.300000e+00	2.997647e-05	2.023564e-06	2.023564e-06
3.300000e+00	3.500000e+00	2.337680e-05	1.737372e-06	1.737372e-06
3.500000e+00	4.000000e+00	1.370175e-05	8.927647e-07	8.927647e-07
4.000000e+00	5.000000e+00	5.914812e-06	4.089551e-07	4.089551e-07
5.000000e+00	6.000000e+00	2.948501e-06	2.748804e-07	2.748804e-07
6.000000e+00	7.000000e+00	1.301351e-06	1.900783e-07	1.900783e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27147]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27147]
Path=Test[MUR1.0_MUF1.0_PDF27147]
RatioPlot=0
ScaledBy=4.13485778811632265e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.138385e-05	5.149039e-06	5.149039e-06
4.000000e-02	9.000000e-02	1.597540e-04	8.492587e-06	8.492587e-06
9.000000e-02	1.400000e-01	2.705706e-04	1.143311e-05	1.143311e-05
1.400000e-01	1.900000e-01	3.977776e-04	1.326179e-05	1.326179e-05
1.900000e-01	2.400000e-01	4.457032e-04	1.465416e-05	1.465416e-05
2.400000e-01	2.900000e-01	5.394276e-04	1.590682e-05	1.590682e-05
2.900000e-01	3.400000e-01	5.765542e-04	1.644519e-05	1.644519e-05
3.400000e-01	3.900000e-01	5.958038e-04	1.703916e-05	1.703916e-05
3.900000e-01	4.400000e-01	7.259342e-04	1.835992e-05	1.835992e-05
4.400000e-01	5.000000e-01	7.686723e-04	1.736192e-05	1.736192e-05
5.000000e-01	6.000000e-01	8.386260e-04	1.413084e-05	1.413084e-05
6.000000e-01	7.000000e-01	8.977191e-04	1.449829e-05	1.449829e-05
7.000000e-01	7.500000e-01	8.823352e-04	2.045419e-05	2.045419e-05
7.500000e-01	8.000000e-01	8.594710e-04	2.012228e-05	2.012228e-05
8.000000e-01	9.500000e-01	7.972620e-04	1.122804e-05	1.122804e-05
9.500000e-01	1.000000e+00	7.898154e-04	1.903099e-05	1.903099e-05
1.000000e+00	1.050000e+00	7.107214e-04	1.848838e-05	1.848838e-05
1.050000e+00	1.100000e+00	6.517810e-04	1.760635e-05	1.760635e-05
1.100000e+00	1.400000e+00	5.075863e-04	6.390582e-06	6.390582e-06
1.400000e+00	1.700000e+00	3.332602e-04	5.230363e-06	5.230363e-06
1.700000e+00	2.000000e+00	2.212582e-04	4.243820e-06	4.243820e-06
2.000000e+00	2.400000e+00	1.218534e-04	2.768623e-06	2.768623e-06
2.400000e+00	2.700000e+00	6.838040e-05	2.459019e-06	2.459019e-06
2.700000e+00	3.000000e+00	4.451423e-05	1.986733e-06	1.986733e-06
3.000000e+00	3.100000e+00	3.906514e-05	3.169998e-06	3.169998e-06
3.100000e+00	3.300000e+00	2.992336e-05	2.022362e-06	2.022362e-06
3.300000e+00	3.500000e+00	2.344201e-05	1.739207e-06	1.739207e-06
3.500000e+00	4.000000e+00	1.373136e-05	8.930409e-07	8.930409e-07
4.000000e+00	5.000000e+00	5.933377e-06	4.095097e-07	4.095097e-07
5.000000e+00	6.000000e+00	2.956665e-06	2.753704e-07	2.753704e-07
6.000000e+00	7.000000e+00	1.303086e-06	1.899448e-07	1.899448e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27146]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27146]
Path=Test[MUR1.0_MUF1.0_PDF27146]
RatioPlot=0
ScaledBy=4.13485767764388172e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.093155e-05	5.107764e-06	5.107764e-06
4.000000e-02	9.000000e-02	1.575205e-04	8.424348e-06	8.424348e-06
9.000000e-02	1.400000e-01	2.685718e-04	1.139616e-05	1.139616e-05
1.400000e-01	1.900000e-01	3.918070e-04	1.316566e-05	1.316566e-05
1.900000e-01	2.400000e-01	4.407122e-04	1.458227e-05	1.458227e-05
2.400000e-01	2.900000e-01	5.322658e-04	1.584789e-05	1.584789e-05
2.900000e-01	3.400000e-01	5.564600e-04	1.804182e-05	1.804182e-05
3.400000e-01	3.900000e-01	5.925594e-04	1.701509e-05	1.701509e-05
3.900000e-01	4.400000e-01	7.168250e-04	1.825056e-05	1.825056e-05
4.400000e-01	5.000000e-01	7.615928e-04	1.731363e-05	1.731363e-05
5.000000e-01	6.000000e-01	8.287951e-04	1.407177e-05	1.407177e-05
6.000000e-01	7.000000e-01	8.904255e-04	1.445278e-05	1.445278e-05
7.000000e-01	7.500000e-01	8.714778e-04	2.034280e-05	2.034280e-05
7.500000e-01	8.000000e-01	8.537476e-04	2.009302e-05	2.009302e-05
8.000000e-01	9.500000e-01	7.905133e-04	1.130952e-05	1.130952e-05
9.500000e-01	1.000000e+00	7.811734e-04	1.895000e-05	1.895000e-05
1.000000e+00	1.050000e+00	7.089540e-04	1.846618e-05	1.846618e-05
1.050000e+00	1.100000e+00	6.481930e-04	1.763307e-05	1.763307e-05
1.100000e+00	1.400000e+00	5.042853e-04	6.415649e-06	6.415649e-06
1.400000e+00	1.700000e+00	3.311422e-04	5.220865e-06	5.220865e-06
1.700000e+00	2.000000e+00	2.203577e-04	4.236261e-06	4.236261e-06
2.000000e+00	2.400000e+00	1.211695e-04	2.758666e-06	2.758666e-06
2.400000e+00	2.700000e+00	6.828653e-05	2.456944e-06	2.456944e-06
2.700000e+00	3.000000e+00	4.420573e-05	1.982003e-06	1.982003e-06
3.000000e+00	3.100000e+00	3.876050e-05	3.154429e-06	3.154429e-06
3.100000e+00	3.300000e+00	2.961414e-05	2.010849e-06	2.010849e-06
3.300000e+00	3.500000e+00	2.347976e-05	1.735521e-06	1.735521e-06
3.500000e+00	4.000000e+00	1.367184e-05	8.893710e-07	8.893710e-07
4.000000e+00	5.000000e+00	5.883395e-06	4.066528e-07	4.066528e-07
5.000000e+00	6.000000e+00	2.928829e-06	2.732132e-07	2.732132e-07
6.000000e+00	7.000000e+00	1.321444e-06	1.884423e-07	1.884423e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27145]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27145]
Path=Test[MUR1.0_MUF1.0_PDF27145]
RatioPlot=0
ScaledBy=4.13485763780631587e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.897450e-05	4.892329e-06	4.892329e-06
4.000000e-02	9.000000e-02	1.512444e-04	8.098123e-06	8.098123e-06
9.000000e-02	1.400000e-01	2.538942e-04	1.084110e-05	1.084110e-05
1.400000e-01	1.900000e-01	3.728182e-04	1.252590e-05	1.252590e-05
1.900000e-01	2.400000e-01	4.164808e-04	1.383030e-05	1.383030e-05
2.400000e-01	2.900000e-01	5.072554e-04	1.508986e-05	1.508986e-05
2.900000e-01	3.400000e-01	5.323130e-04	1.630033e-05	1.630033e-05
3.400000e-01	3.900000e-01	5.582190e-04	1.611214e-05	1.611214e-05
3.900000e-01	4.400000e-01	6.812950e-04	1.736849e-05	1.736849e-05
4.400000e-01	5.000000e-01	7.222748e-04	1.645686e-05	1.645686e-05
5.000000e-01	6.000000e-01	7.867312e-04	1.339117e-05	1.339117e-05
6.000000e-01	7.000000e-01	8.457458e-04	1.377280e-05	1.377280e-05
7.000000e-01	7.500000e-01	8.315018e-04	1.942065e-05	1.942065e-05
7.500000e-01	8.000000e-01	8.106404e-04	1.912620e-05	1.912620e-05
8.000000e-01	9.500000e-01	7.531767e-04	1.070697e-05	1.070697e-05
9.500000e-01	1.000000e+00	7.508454e-04	1.820041e-05	1.820041e-05
1.000000e+00	1.050000e+00	6.762574e-04	1.769845e-05	1.769845e-05
1.050000e+00	1.100000e+00	6.192722e-04	1.685674e-05	1.685674e-05
1.100000e+00	1.400000e+00	4.839593e-04	6.166597e-06	6.166597e-06
1.400000e+00	1.700000e+00	3.210327e-04	5.061752e-06	5.061752e-06
1.700000e+00	2.000000e+00	2.144370e-04	4.125292e-06	4.125292e-06
2.000000e+00	2.400000e+00	1.189580e-04	2.704794e-06	2.704794e-06
2.400000e+00	2.700000e+00	6.704283e-05	2.411113e-06	2.411113e-06
2.700000e+00	3.000000e+00	4.370213e-05	1.953035e-06	1.953035e-06
3.000000e+00	3.100000e+00	3.828517e-05	3.116035e-06	3.116035e-06
3.100000e+00	3.300000e+00	2.941503e-05	1.989292e-06	1.989292e-06
3.300000e+00	3.500000e+00	2.320896e-05	1.714413e-06	1.714413e-06
3.500000e+00	4.000000e+00	1.360935e-05	8.834245e-07	8.834245e-07
4.000000e+00	5.000000e+00	5.880813e-06	4.054218e-07	4.054218e-07
5.000000e+00	6.000000e+00	2.933887e-06	2.733454e-07	2.733454e-07
6.000000e+00	7.000000e+00	1.309298e-06	1.887336e-07	1.887336e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27144]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27144]
Path=Test[MUR1.0_MUF1.0_PDF27144]
RatioPlot=0
ScaledBy=4.13485779366452006e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.120712e-05	5.131077e-06	5.131077e-06
4.000000e-02	9.000000e-02	1.595206e-04	8.483975e-06	8.483975e-06
9.000000e-02	1.400000e-01	2.703712e-04	1.141989e-05	1.141989e-05
1.400000e-01	1.900000e-01	3.967658e-04	1.322775e-05	1.322775e-05
1.900000e-01	2.400000e-01	4.448496e-04	1.461843e-05	1.461843e-05
2.400000e-01	2.900000e-01	5.374778e-04	1.585599e-05	1.585599e-05
2.900000e-01	3.400000e-01	5.744350e-04	1.640184e-05	1.640184e-05
3.400000e-01	3.900000e-01	5.948462e-04	1.700246e-05	1.700246e-05
3.900000e-01	4.400000e-01	7.242744e-04	1.831238e-05	1.831238e-05
4.400000e-01	5.000000e-01	7.662490e-04	1.730637e-05	1.730637e-05
5.000000e-01	6.000000e-01	8.362284e-04	1.409128e-05	1.409128e-05
6.000000e-01	7.000000e-01	8.955670e-04	1.446435e-05	1.446435e-05
7.000000e-01	7.500000e-01	8.800012e-04	2.039352e-05	2.039352e-05
7.500000e-01	8.000000e-01	8.575438e-04	2.006935e-05	2.006935e-05
8.000000e-01	9.500000e-01	7.946753e-04	1.119664e-05	1.119664e-05
9.500000e-01	1.000000e+00	7.868176e-04	1.896207e-05	1.896207e-05
1.000000e+00	1.050000e+00	7.086824e-04	1.843201e-05	1.843201e-05
1.050000e+00	1.100000e+00	6.502982e-04	1.756491e-05	1.756491e-05
1.100000e+00	1.400000e+00	5.058533e-04	6.369153e-06	6.369153e-06
1.400000e+00	1.700000e+00	3.321104e-04	5.213561e-06	5.213561e-06
1.700000e+00	2.000000e+00	2.205188e-04	4.229274e-06	4.229274e-06
2.000000e+00	2.400000e+00	1.213594e-04	2.758725e-06	2.758725e-06
2.400000e+00	2.700000e+00	6.809917e-05	2.448680e-06	2.448680e-06
2.700000e+00	3.000000e+00	4.432930e-05	1.980109e-06	1.980109e-06
3.000000e+00	3.100000e+00	3.899400e-05	3.163116e-06	3.163116e-06
3.100000e+00	3.300000e+00	2.982670e-05	2.015053e-06	2.015053e-06
3.300000e+00	3.500000e+00	2.333075e-05	1.731897e-06	1.731897e-06
3.500000e+00	4.000000e+00	1.365842e-05	8.891771e-07	8.891771e-07
4.000000e+00	5.000000e+00	5.899040e-06	4.076615e-07	4.076615e-07
5.000000e+00	6.000000e+00	2.938780e-06	2.738789e-07	2.738789e-07
6.000000e+00	7.000000e+00	1.298209e-06	1.892655e-07	1.892655e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27143]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27143]
Path=Test[MUR1.0_MUF1.0_PDF27143]
RatioPlot=0
ScaledBy=4.13485769063580376e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.078690e-05	5.097412e-06	5.097412e-06
4.000000e-02	9.000000e-02	1.576833e-04	8.412859e-06	8.412859e-06
9.000000e-02	1.400000e-01	2.662700e-04	1.130869e-05	1.130869e-05
1.400000e-01	1.900000e-01	3.911748e-04	1.310165e-05	1.310165e-05
1.900000e-01	2.400000e-01	4.379792e-04	1.448091e-05	1.448091e-05
2.400000e-01	2.900000e-01	5.325414e-04	1.577737e-05	1.577737e-05
2.900000e-01	3.400000e-01	5.617598e-04	1.639370e-05	1.639370e-05
3.400000e-01	3.900000e-01	5.870018e-04	1.686225e-05	1.686225e-05
3.900000e-01	4.400000e-01	7.145162e-04	1.814466e-05	1.814466e-05
4.400000e-01	5.000000e-01	7.589905e-04	1.721261e-05	1.721261e-05
5.000000e-01	6.000000e-01	8.263415e-04	1.399165e-05	1.399165e-05
6.000000e-01	7.000000e-01	8.860864e-04	1.436473e-05	1.436473e-05
7.000000e-01	7.500000e-01	8.705014e-04	2.025778e-05	2.025778e-05
7.500000e-01	8.000000e-01	8.489960e-04	1.995233e-05	1.995233e-05
8.000000e-01	9.500000e-01	7.888680e-04	1.117126e-05	1.117126e-05
9.500000e-01	1.000000e+00	7.834238e-04	1.893264e-05	1.893264e-05
1.000000e+00	1.050000e+00	7.056934e-04	1.840566e-05	1.840566e-05
1.050000e+00	1.100000e+00	6.458394e-04	1.752159e-05	1.752159e-05
1.100000e+00	1.400000e+00	5.044320e-04	6.392579e-06	6.392579e-06
1.400000e+00	1.700000e+00	3.324403e-04	5.227946e-06	5.227946e-06
1.700000e+00	2.000000e+00	2.212477e-04	4.250553e-06	4.250553e-06
2.000000e+00	2.400000e+00	1.222452e-04	2.776812e-06	2.776812e-06
2.400000e+00	2.700000e+00	6.880433e-05	2.474481e-06	2.474481e-06
2.700000e+00	3.000000e+00	4.472470e-05	1.997113e-06	1.997113e-06
3.000000e+00	3.100000e+00	3.902242e-05	3.177593e-06	3.177593e-06
3.100000e+00	3.300000e+00	3.002614e-05	2.032312e-06	2.032312e-06
3.300000e+00	3.500000e+00	2.368504e-05	1.751272e-06	1.751272e-06
3.500000e+00	4.000000e+00	1.386852e-05	9.003259e-07	9.003259e-07
4.000000e+00	5.000000e+00	5.983205e-06	4.122509e-07	4.122509e-07
5.000000e+00	6.000000e+00	2.980926e-06	2.776317e-07	2.776317e-07
6.000000e+00	7.000000e+00	1.326572e-06	1.912258e-07	1.912258e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27142]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27142]
Path=Test[MUR1.0_MUF1.0_PDF27142]
RatioPlot=0
ScaledBy=4.13485775229706634e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.184317e-05	5.220445e-06	5.220445e-06
4.000000e-02	9.000000e-02	1.629981e-04	8.670223e-06	8.670223e-06
9.000000e-02	1.400000e-01	2.770668e-04	1.168244e-05	1.168244e-05
1.400000e-01	1.900000e-01	4.067654e-04	1.357361e-05	1.357361e-05
1.900000e-01	2.400000e-01	4.557206e-04	1.498124e-05	1.498124e-05
2.400000e-01	2.900000e-01	5.523626e-04	1.629324e-05	1.629324e-05
2.900000e-01	3.400000e-01	5.914472e-04	1.708538e-05	1.708538e-05
3.400000e-01	3.900000e-01	6.114114e-04	1.747166e-05	1.747166e-05
3.900000e-01	4.400000e-01	7.418688e-04	1.876578e-05	1.876578e-05
4.400000e-01	5.000000e-01	7.875680e-04	1.778791e-05	1.778791e-05
5.000000e-01	6.000000e-01	8.574270e-04	1.444630e-05	1.444630e-05
6.000000e-01	7.000000e-01	9.179594e-04	1.482422e-05	1.482422e-05
7.000000e-01	7.500000e-01	9.006820e-04	2.087530e-05	2.087530e-05
7.500000e-01	8.000000e-01	8.771988e-04	2.053581e-05	2.053581e-05
8.000000e-01	9.500000e-01	8.144007e-04	1.148329e-05	1.148329e-05
9.500000e-01	1.000000e+00	8.060072e-04	1.941334e-05	1.941334e-05
1.000000e+00	1.050000e+00	7.247438e-04	1.885022e-05	1.885022e-05
1.050000e+00	1.100000e+00	6.639092e-04	1.794705e-05	1.794705e-05
1.100000e+00	1.400000e+00	5.169863e-04	6.514629e-06	6.514629e-06
1.400000e+00	1.700000e+00	3.382647e-04	5.308681e-06	5.308681e-06
1.700000e+00	2.000000e+00	2.242247e-04	4.302910e-06	4.302910e-06
2.000000e+00	2.400000e+00	1.232240e-04	2.798435e-06	2.798435e-06
2.400000e+00	2.700000e+00	6.918030e-05	2.487591e-06	2.487591e-06
2.700000e+00	3.000000e+00	4.487167e-05	2.005715e-06	2.005715e-06
3.000000e+00	3.100000e+00	3.923581e-05	3.190317e-06	3.190317e-06
3.100000e+00	3.300000e+00	3.010551e-05	2.037154e-06	2.037154e-06
3.300000e+00	3.500000e+00	2.358775e-05	1.750938e-06	1.750938e-06
3.500000e+00	4.000000e+00	1.381615e-05	8.994469e-07	8.994469e-07
4.000000e+00	5.000000e+00	5.943850e-06	4.109536e-07	4.109536e-07
5.000000e+00	6.000000e+00	2.962324e-06	2.761700e-07	2.761700e-07
6.000000e+00	7.000000e+00	1.316362e-06	1.905798e-07	1.905798e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27141]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27141]
Path=Test[MUR1.0_MUF1.0_PDF27141]
RatioPlot=0
ScaledBy=4.13485780509279113e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.110505e-05	5.117507e-06	5.117507e-06
4.000000e-02	9.000000e-02	1.585514e-04	8.433246e-06	8.433246e-06
9.000000e-02	1.400000e-01	2.680894e-04	1.134461e-05	1.134461e-05
1.400000e-01	1.900000e-01	3.941938e-04	1.314721e-05	1.314721e-05
1.900000e-01	2.400000e-01	4.416518e-04	1.453280e-05	1.453280e-05
2.400000e-01	2.900000e-01	5.340572e-04	1.575795e-05	1.575795e-05
2.900000e-01	3.400000e-01	5.702628e-04	1.631368e-05	1.631368e-05
3.400000e-01	3.900000e-01	5.894156e-04	1.687426e-05	1.687426e-05
3.900000e-01	4.400000e-01	7.195936e-04	1.821321e-05	1.821321e-05
4.400000e-01	5.000000e-01	7.610305e-04	1.720130e-05	1.720130e-05
5.000000e-01	6.000000e-01	8.309245e-04	1.401292e-05	1.401292e-05
6.000000e-01	7.000000e-01	8.894777e-04	1.437728e-05	1.437728e-05
7.000000e-01	7.500000e-01	8.748188e-04	2.029870e-05	2.029870e-05
7.500000e-01	8.000000e-01	8.521928e-04	1.997175e-05	1.997175e-05
8.000000e-01	9.500000e-01	7.901700e-04	1.113277e-05	1.113277e-05
9.500000e-01	1.000000e+00	7.831582e-04	1.888475e-05	1.888475e-05
1.000000e+00	1.050000e+00	7.046748e-04	1.834241e-05	1.834241e-05
1.050000e+00	1.100000e+00	6.468012e-04	1.747774e-05	1.747774e-05
1.100000e+00	1.400000e+00	5.037360e-04	6.348489e-06	6.348489e-06
1.400000e+00	1.700000e+00	3.312408e-04	5.200988e-06	5.200988e-06
1.700000e+00	2.000000e+00	2.200257e-04	4.220954e-06	4.220954e-06
2.000000e+00	2.400000e+00	1.212774e-04	2.756803e-06	2.756803e-06
2.400000e+00	2.700000e+00	6.803333e-05	2.446629e-06	2.446629e-06
2.700000e+00	3.000000e+00	4.437103e-05	1.979550e-06	1.979550e-06
3.000000e+00	3.100000e+00	3.901118e-05	3.164307e-06	3.164307e-06
3.100000e+00	3.300000e+00	2.986656e-05	2.016916e-06	2.016916e-06
3.300000e+00	3.500000e+00	2.335740e-05	1.734537e-06	1.734537e-06
3.500000e+00	4.000000e+00	1.368648e-05	8.903923e-07	8.903923e-07
4.000000e+00	5.000000e+00	5.922852e-06	4.088035e-07	4.088035e-07
5.000000e+00	6.000000e+00	2.951492e-06	2.748957e-07	2.748957e-07
6.000000e+00	7.000000e+00	1.296967e-06	1.897203e-07	1.897203e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27140]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27140]
Path=Test[MUR1.0_MUF1.0_PDF27140]
RatioPlot=0
ScaledBy=4.13485779498812004e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.140410e-05	5.151591e-06	5.151591e-06
4.000000e-02	9.000000e-02	1.599313e-04	8.500626e-06	8.500626e-06
9.000000e-02	1.400000e-01	2.709118e-04	1.144338e-05	1.144338e-05
1.400000e-01	1.900000e-01	3.983210e-04	1.327604e-05	1.327604e-05
1.900000e-01	2.400000e-01	4.462910e-04	1.466962e-05	1.466962e-05
2.400000e-01	2.900000e-01	5.399558e-04	1.591808e-05	1.591808e-05
2.900000e-01	3.400000e-01	5.777848e-04	1.648017e-05	1.648017e-05
3.400000e-01	3.900000e-01	5.964108e-04	1.705353e-05	1.705353e-05
3.900000e-01	4.400000e-01	7.268652e-04	1.837967e-05	1.837967e-05
4.400000e-01	5.000000e-01	7.694490e-04	1.737575e-05	1.737575e-05
5.000000e-01	6.000000e-01	8.395336e-04	1.414226e-05	1.414226e-05
6.000000e-01	7.000000e-01	8.985419e-04	1.450901e-05	1.450901e-05
7.000000e-01	7.500000e-01	8.832360e-04	2.047168e-05	2.047168e-05
7.500000e-01	8.000000e-01	8.601324e-04	2.013643e-05	2.013643e-05
8.000000e-01	9.500000e-01	7.978380e-04	1.123262e-05	1.123262e-05
9.500000e-01	1.000000e+00	7.903010e-04	1.904078e-05	1.904078e-05
1.000000e+00	1.050000e+00	7.108696e-04	1.849075e-05	1.849075e-05
1.050000e+00	1.100000e+00	6.520578e-04	1.761076e-05	1.761076e-05
1.100000e+00	1.400000e+00	5.077643e-04	6.392117e-06	6.392117e-06
1.400000e+00	1.700000e+00	3.332647e-04	5.230048e-06	5.230048e-06
1.700000e+00	2.000000e+00	2.211907e-04	4.242553e-06	4.242553e-06
2.000000e+00	2.400000e+00	1.217968e-04	2.767470e-06	2.767470e-06
2.400000e+00	2.700000e+00	6.832023e-05	2.456960e-06	2.456960e-06
2.700000e+00	3.000000e+00	4.448577e-05	1.985342e-06	1.985342e-06
3.000000e+00	3.100000e+00	3.905442e-05	3.168889e-06	3.168889e-06
3.100000e+00	3.300000e+00	2.991302e-05	2.021478e-06	2.021478e-06
3.300000e+00	3.500000e+00	2.341130e-05	1.737902e-06	1.737902e-06
3.500000e+00	4.000000e+00	1.371557e-05	8.923179e-07	8.923179e-07
4.000000e+00	5.000000e+00	5.928784e-06	4.092430e-07	4.092430e-07
5.000000e+00	6.000000e+00	2.954593e-06	2.752039e-07	2.752039e-07
6.000000e+00	7.000000e+00	1.300405e-06	1.898855e-07	1.898855e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27139]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27139]
Path=Test[MUR1.0_MUF1.0_PDF27139]
RatioPlot=0
ScaledBy=4.13485778446119573e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.113620e-05	5.127645e-06	5.127645e-06
4.000000e-02	9.000000e-02	1.595113e-04	8.485517e-06	8.485517e-06
9.000000e-02	1.400000e-01	2.699964e-04	1.140879e-05	1.140879e-05
1.400000e-01	1.900000e-01	3.966134e-04	1.322652e-05	1.322652e-05
1.900000e-01	2.400000e-01	4.442586e-04	1.461070e-05	1.461070e-05
2.400000e-01	2.900000e-01	5.379158e-04	1.587255e-05	1.587255e-05
2.900000e-01	3.400000e-01	5.733224e-04	1.639348e-05	1.639348e-05
3.400000e-01	3.900000e-01	5.941268e-04	1.699638e-05	1.699638e-05
3.900000e-01	4.400000e-01	7.239792e-04	1.831101e-05	1.831101e-05
4.400000e-01	5.000000e-01	7.667142e-04	1.731778e-05	1.731778e-05
5.000000e-01	6.000000e-01	8.362903e-04	1.409705e-05	1.409705e-05
6.000000e-01	7.000000e-01	8.955148e-04	1.446820e-05	1.446820e-05
7.000000e-01	7.500000e-01	8.800944e-04	2.040694e-05	2.040694e-05
7.500000e-01	8.000000e-01	8.574360e-04	2.007634e-05	2.007634e-05
8.000000e-01	9.500000e-01	7.953773e-04	1.120718e-05	1.120718e-05
9.500000e-01	1.000000e+00	7.882656e-04	1.899884e-05	1.899884e-05
1.000000e+00	1.050000e+00	7.091648e-04	1.845334e-05	1.845334e-05
1.050000e+00	1.100000e+00	6.506258e-04	1.757936e-05	1.757936e-05
1.100000e+00	1.400000e+00	5.068897e-04	6.382866e-06	6.382866e-06
1.400000e+00	1.700000e+00	3.331231e-04	5.227800e-06	5.227800e-06
1.700000e+00	2.000000e+00	2.211969e-04	4.242913e-06	4.242913e-06
2.000000e+00	2.400000e+00	1.218629e-04	2.768592e-06	2.768592e-06
2.400000e+00	2.700000e+00	6.840880e-05	2.459134e-06	2.459134e-06
2.700000e+00	3.000000e+00	4.455203e-05	1.988320e-06	1.988320e-06
3.000000e+00	3.100000e+00	3.909120e-05	3.172151e-06	3.172151e-06
3.100000e+00	3.300000e+00	2.996632e-05	2.023713e-06	2.023713e-06
3.300000e+00	3.500000e+00	2.343800e-05	1.739590e-06	1.739590e-06
3.500000e+00	4.000000e+00	1.373423e-05	8.937107e-07	8.937107e-07
4.000000e+00	5.000000e+00	5.927611e-06	4.094931e-07	4.094931e-07
5.000000e+00	6.000000e+00	2.954225e-06	2.752678e-07	2.752678e-07
6.000000e+00	7.000000e+00	1.305431e-06	1.900551e-07	1.900551e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27138]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27138]
Path=Test[MUR1.0_MUF1.0_PDF27138]
RatioPlot=0
ScaledBy=4.13485779534699705e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.099380e-05	5.109271e-06	5.109271e-06
4.000000e-02	9.000000e-02	1.587814e-04	8.446765e-06	8.446765e-06
9.000000e-02	1.400000e-01	2.686102e-04	1.135425e-05	1.135425e-05
1.400000e-01	1.900000e-01	3.949808e-04	1.317201e-05	1.317201e-05
1.900000e-01	2.400000e-01	4.422148e-04	1.455045e-05	1.455045e-05
2.400000e-01	2.900000e-01	5.356606e-04	1.580555e-05	1.580555e-05
2.900000e-01	3.400000e-01	5.712706e-04	1.632007e-05	1.632007e-05
3.400000e-01	3.900000e-01	5.911140e-04	1.692012e-05	1.692012e-05
3.900000e-01	4.400000e-01	7.209664e-04	1.823751e-05	1.823751e-05
4.400000e-01	5.000000e-01	7.635232e-04	1.724857e-05	1.724857e-05
5.000000e-01	6.000000e-01	8.328627e-04	1.404020e-05	1.404020e-05
6.000000e-01	7.000000e-01	8.915304e-04	1.440599e-05	1.440599e-05
7.000000e-01	7.500000e-01	8.765294e-04	2.032997e-05	2.032997e-05
7.500000e-01	8.000000e-01	8.537040e-04	1.999603e-05	1.999603e-05
8.000000e-01	9.500000e-01	7.921387e-04	1.115933e-05	1.115933e-05
9.500000e-01	1.000000e+00	7.853588e-04	1.893141e-05	1.893141e-05
1.000000e+00	1.050000e+00	7.059070e-04	1.837347e-05	1.837347e-05
1.050000e+00	1.100000e+00	6.476070e-04	1.750253e-05	1.750253e-05
1.100000e+00	1.400000e+00	5.048750e-04	6.358739e-06	6.358739e-06
1.400000e+00	1.700000e+00	3.318271e-04	5.207887e-06	5.207887e-06
1.700000e+00	2.000000e+00	2.203144e-04	4.226697e-06	4.226697e-06
2.000000e+00	2.400000e+00	1.214431e-04	2.759023e-06	2.759023e-06
2.400000e+00	2.700000e+00	6.815197e-05	2.450323e-06	2.450323e-06
2.700000e+00	3.000000e+00	4.441213e-05	1.981101e-06	1.981101e-06
3.000000e+00	3.100000e+00	3.893247e-05	3.160588e-06	3.160588e-06
3.100000e+00	3.300000e+00	2.986597e-05	2.017896e-06	2.017896e-06
3.300000e+00	3.500000e+00	2.337302e-05	1.734910e-06	1.734910e-06
3.500000e+00	4.000000e+00	1.369858e-05	8.913044e-07	8.913044e-07
4.000000e+00	5.000000e+00	5.920666e-06	4.086621e-07	4.086621e-07
5.000000e+00	6.000000e+00	2.952252e-06	2.749960e-07	2.749960e-07
6.000000e+00	7.000000e+00	1.301139e-06	1.898040e-07	1.898040e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27137]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27137]
Path=Test[MUR1.0_MUF1.0_PDF27137]
RatioPlot=0
ScaledBy=4.13485778305920732e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.206583e-05	5.227266e-06	5.227266e-06
4.000000e-02	9.000000e-02	1.623037e-04	8.621014e-06	8.621014e-06
9.000000e-02	1.400000e-01	2.755122e-04	1.162625e-05	1.162625e-05
1.400000e-01	1.900000e-01	4.045626e-04	1.347834e-05	1.347834e-05
1.900000e-01	2.400000e-01	4.538778e-04	1.489686e-05	1.489686e-05
2.400000e-01	2.900000e-01	5.481438e-04	1.614527e-05	1.614527e-05
2.900000e-01	3.400000e-01	5.885548e-04	1.683950e-05	1.683950e-05
3.400000e-01	3.900000e-01	6.067034e-04	1.731874e-05	1.731874e-05
3.900000e-01	4.400000e-01	7.379756e-04	1.865413e-05	1.865413e-05
4.400000e-01	5.000000e-01	7.808868e-04	1.762549e-05	1.762549e-05
5.000000e-01	6.000000e-01	8.521391e-04	1.434402e-05	1.434402e-05
6.000000e-01	7.000000e-01	9.122319e-04	1.471855e-05	1.471855e-05
7.000000e-01	7.500000e-01	8.960878e-04	2.075142e-05	2.075142e-05
7.500000e-01	8.000000e-01	8.727816e-04	2.041812e-05	2.041812e-05
8.000000e-01	9.500000e-01	8.090347e-04	1.138579e-05	1.138579e-05
9.500000e-01	1.000000e+00	8.002206e-04	1.926732e-05	1.926732e-05
1.000000e+00	1.050000e+00	7.210110e-04	1.873881e-05	1.873881e-05
1.050000e+00	1.100000e+00	6.613616e-04	1.784560e-05	1.784560e-05
1.100000e+00	1.400000e+00	5.139263e-04	6.465674e-06	6.465674e-06
1.400000e+00	1.700000e+00	3.367147e-04	5.283638e-06	5.283638e-06
1.700000e+00	2.000000e+00	2.233980e-04	4.283353e-06	4.283353e-06
2.000000e+00	2.400000e+00	1.227833e-04	2.790483e-06	2.790483e-06
2.400000e+00	2.700000e+00	6.885913e-05	2.476584e-06	2.476584e-06
2.700000e+00	3.000000e+00	4.476493e-05	2.000136e-06	2.000136e-06
3.000000e+00	3.100000e+00	3.940105e-05	3.194422e-06	3.194422e-06
3.100000e+00	3.300000e+00	3.010637e-05	2.033817e-06	2.033817e-06
3.300000e+00	3.500000e+00	2.354032e-05	1.748016e-06	1.748016e-06
3.500000e+00	4.000000e+00	1.378398e-05	8.968351e-07	8.968351e-07
4.000000e+00	5.000000e+00	5.948808e-06	4.111248e-07	4.111248e-07
5.000000e+00	6.000000e+00	2.960882e-06	2.758902e-07	2.758902e-07
6.000000e+00	7.000000e+00	1.305055e-06	1.903721e-07	1.903721e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27136]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27136]
Path=Test[MUR1.0_MUF1.0_PDF27136]
RatioPlot=0
ScaledBy=4.13485789892332765e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.848495e-05	4.901845e-06	4.901845e-06
4.000000e-02	9.000000e-02	1.477087e-04	7.996807e-06	7.996807e-06
9.000000e-02	1.400000e-01	2.454792e-04	1.069765e-05	1.069765e-05
1.400000e-01	1.900000e-01	3.657178e-04	1.249961e-05	1.249961e-05
1.900000e-01	2.400000e-01	4.056994e-04	1.380625e-05	1.380625e-05
2.400000e-01	2.900000e-01	4.939802e-04	1.489271e-05	1.489271e-05
2.900000e-01	3.400000e-01	5.250102e-04	1.603058e-05	1.603058e-05
3.400000e-01	3.900000e-01	5.353248e-04	1.581151e-05	1.581151e-05
3.900000e-01	4.400000e-01	6.692274e-04	1.746084e-05	1.746084e-05
4.400000e-01	5.000000e-01	7.051297e-04	1.638837e-05	1.638837e-05
5.000000e-01	6.000000e-01	7.719751e-04	1.339594e-05	1.339594e-05
6.000000e-01	7.000000e-01	8.228854e-04	1.365473e-05	1.365473e-05
7.000000e-01	7.500000e-01	8.157258e-04	1.951855e-05	1.951855e-05
7.500000e-01	8.000000e-01	7.929678e-04	1.929175e-05	1.929175e-05
8.000000e-01	9.500000e-01	7.369947e-04	1.069472e-05	1.069472e-05
9.500000e-01	1.000000e+00	7.361682e-04	1.811544e-05	1.811544e-05
1.000000e+00	1.050000e+00	6.539296e-04	1.735125e-05	1.735125e-05
1.050000e+00	1.100000e+00	6.032198e-04	1.668492e-05	1.668492e-05
1.100000e+00	1.400000e+00	4.753173e-04	6.316867e-06	6.316867e-06
1.400000e+00	1.700000e+00	3.161597e-04	5.037403e-06	5.037403e-06
1.700000e+00	2.000000e+00	2.100806e-04	4.081110e-06	4.081110e-06
2.000000e+00	2.400000e+00	1.170442e-04	2.678523e-06	2.678523e-06
2.400000e+00	2.700000e+00	6.556567e-05	2.362649e-06	2.362649e-06
2.700000e+00	3.000000e+00	4.347217e-05	1.931306e-06	1.931306e-06
3.000000e+00	3.100000e+00	3.794725e-05	3.100817e-06	3.100817e-06
3.100000e+00	3.300000e+00	2.931934e-05	1.984815e-06	1.984815e-06
3.300000e+00	3.500000e+00	2.276335e-05	1.722195e-06	1.722195e-06
3.500000e+00	4.000000e+00	1.342750e-05	8.773380e-07	8.773380e-07
4.000000e+00	5.000000e+00	5.884821e-06	4.054507e-07	4.054507e-07
5.000000e+00	6.000000e+00	2.952334e-06	2.756119e-07	2.756119e-07
6.000000e+00	7.000000e+00	1.263452e-06	1.889435e-07	1.889435e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27135]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27135]
Path=Test[MUR1.0_MUF1.0_PDF27135]
RatioPlot=0
ScaledBy=4.13485769920279775e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.239270e-05	5.281907e-06	5.281907e-06
4.000000e-02	9.000000e-02	1.640561e-04	8.735012e-06	8.735012e-06
9.000000e-02	1.400000e-01	2.797972e-04	1.181462e-05	1.181462e-05
1.400000e-01	1.900000e-01	4.091644e-04	1.367989e-05	1.367989e-05
1.900000e-01	2.400000e-01	4.597886e-04	1.511899e-05	1.511899e-05
2.400000e-01	2.900000e-01	5.549684e-04	1.639851e-05	1.639851e-05
2.900000e-01	3.400000e-01	5.950726e-04	1.712725e-05	1.712725e-05
3.400000e-01	3.900000e-01	6.173784e-04	1.762736e-05	1.762736e-05
3.900000e-01	4.400000e-01	7.463104e-04	1.892422e-05	1.892422e-05
4.400000e-01	5.000000e-01	7.914635e-04	1.791905e-05	1.791905e-05
5.000000e-01	6.000000e-01	8.621217e-04	1.455567e-05	1.455567e-05
6.000000e-01	7.000000e-01	9.246509e-04	1.494940e-05	1.494940e-05
7.000000e-01	7.500000e-01	9.062422e-04	2.102304e-05	2.102304e-05
7.500000e-01	8.000000e-01	8.836882e-04	2.071846e-05	2.071846e-05
8.000000e-01	9.500000e-01	8.186707e-04	1.158906e-05	1.158906e-05
9.500000e-01	1.000000e+00	8.083096e-04	1.949675e-05	1.949675e-05
1.000000e+00	1.050000e+00	7.311660e-04	1.900952e-05	1.900952e-05
1.050000e+00	1.100000e+00	6.694360e-04	1.811195e-05	1.811195e-05
1.100000e+00	1.400000e+00	5.190730e-04	6.568490e-06	6.568490e-06
1.400000e+00	1.700000e+00	3.394097e-04	5.337887e-06	5.337887e-06
1.700000e+00	2.000000e+00	2.252469e-04	4.324664e-06	4.324664e-06
2.000000e+00	2.400000e+00	1.235314e-04	2.809754e-06	2.809754e-06
2.400000e+00	2.700000e+00	6.939490e-05	2.497272e-06	2.497272e-06
2.700000e+00	3.000000e+00	4.488440e-05	2.013552e-06	2.013552e-06
3.000000e+00	3.100000e+00	3.950221e-05	3.206601e-06	3.206601e-06
3.100000e+00	3.300000e+00	3.015423e-05	2.041212e-06	2.041212e-06
3.300000e+00	3.500000e+00	2.367953e-05	1.755452e-06	1.755452e-06
3.500000e+00	4.000000e+00	1.383266e-05	9.000896e-07	9.000896e-07
4.000000e+00	5.000000e+00	5.943317e-06	4.116117e-07	4.116117e-07
5.000000e+00	6.000000e+00	2.953438e-06	2.755983e-07	2.755983e-07
6.000000e+00	7.000000e+00	1.318885e-06	1.903510e-07	1.903510e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27134]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27134]
Path=Test[MUR1.0_MUF1.0_PDF27134]
RatioPlot=0
ScaledBy=4.13485781423956246e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.089220e-05	5.098845e-06	5.098845e-06
4.000000e-02	9.000000e-02	1.582701e-04	8.421316e-06	8.421316e-06
9.000000e-02	1.400000e-01	2.672556e-04	1.130969e-05	1.130969e-05
1.400000e-01	1.900000e-01	3.936340e-04	1.313069e-05	1.313069e-05
1.900000e-01	2.400000e-01	4.403504e-04	1.450410e-05	1.450410e-05
2.400000e-01	2.900000e-01	5.336080e-04	1.574829e-05	1.574829e-05
2.900000e-01	3.400000e-01	5.688748e-04	1.628266e-05	1.628266e-05
3.400000e-01	3.900000e-01	5.876826e-04	1.684368e-05	1.684368e-05
3.900000e-01	4.400000e-01	7.186086e-04	1.819056e-05	1.819056e-05
4.400000e-01	5.000000e-01	7.605722e-04	1.719028e-05	1.719028e-05
5.000000e-01	6.000000e-01	8.300251e-04	1.399973e-05	1.399973e-05
6.000000e-01	7.000000e-01	8.878702e-04	1.435639e-05	1.435639e-05
7.000000e-01	7.500000e-01	8.735766e-04	2.028454e-05	2.028454e-05
7.500000e-01	8.000000e-01	8.505760e-04	1.994808e-05	1.994808e-05
8.000000e-01	9.500000e-01	7.895080e-04	1.112299e-05	1.112299e-05
9.500000e-01	1.000000e+00	7.832312e-04	1.889054e-05	1.889054e-05
1.000000e+00	1.050000e+00	7.029854e-04	1.831038e-05	1.831038e-05
1.050000e+00	1.100000e+00	6.453516e-04	1.744853e-05	1.744853e-05
1.100000e+00	1.400000e+00	5.036383e-04	6.350575e-06	6.350575e-06
1.400000e+00	1.700000e+00	3.312830e-04	5.199954e-06	5.199954e-06
1.700000e+00	2.000000e+00	2.199111e-04	4.220155e-06	4.220155e-06
2.000000e+00	2.400000e+00	1.213241e-04	2.756669e-06	2.756669e-06
2.400000e+00	2.700000e+00	6.805290e-05	2.446633e-06	2.446633e-06
2.700000e+00	3.000000e+00	4.443243e-05	1.979685e-06	1.979685e-06
3.000000e+00	3.100000e+00	3.894786e-05	3.161548e-06	3.161548e-06
3.100000e+00	3.300000e+00	2.988826e-05	2.018420e-06	2.018420e-06
3.300000e+00	3.500000e+00	2.335321e-05	1.735800e-06	1.735800e-06
3.500000e+00	4.000000e+00	1.369821e-05	8.915380e-07	8.915380e-07
4.000000e+00	5.000000e+00	5.929239e-06	4.090687e-07	4.090687e-07
5.000000e+00	6.000000e+00	2.957800e-06	2.755143e-07	2.755143e-07
6.000000e+00	7.000000e+00	1.298055e-06	1.900298e-07	1.900298e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27133]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27133]
Path=Test[MUR1.0_MUF1.0_PDF27133]
RatioPlot=0
ScaledBy=4.13485769720355536e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.240182e-05	5.280695e-06	5.280695e-06
4.000000e-02	9.000000e-02	1.636756e-04	8.718243e-06	8.718243e-06
9.000000e-02	1.400000e-01	2.792188e-04	1.180026e-05	1.180026e-05
1.400000e-01	1.900000e-01	4.080360e-04	1.364771e-05	1.364771e-05
1.900000e-01	2.400000e-01	4.589492e-04	1.509262e-05	1.509262e-05
2.400000e-01	2.900000e-01	5.532426e-04	1.634703e-05	1.634703e-05
2.900000e-01	3.400000e-01	5.943634e-04	1.715337e-05	1.715337e-05
3.400000e-01	3.900000e-01	6.159104e-04	1.758488e-05	1.758488e-05
3.900000e-01	4.400000e-01	7.442484e-04	1.888259e-05	1.888259e-05
4.400000e-01	5.000000e-01	7.886947e-04	1.786650e-05	1.786650e-05
5.000000e-01	6.000000e-01	8.594511e-04	1.451694e-05	1.451694e-05
6.000000e-01	7.000000e-01	9.220806e-04	1.491201e-05	1.491201e-05
7.000000e-01	7.500000e-01	9.036400e-04	2.096633e-05	2.096633e-05
7.500000e-01	8.000000e-01	8.813382e-04	2.067225e-05	2.067225e-05
8.000000e-01	9.500000e-01	8.160093e-04	1.155537e-05	1.155537e-05
9.500000e-01	1.000000e+00	8.054302e-04	1.942952e-05	1.942952e-05
1.000000e+00	1.050000e+00	7.293462e-04	1.896530e-05	1.896530e-05
1.050000e+00	1.100000e+00	6.677770e-04	1.807124e-05	1.807124e-05
1.100000e+00	1.400000e+00	5.171737e-04	6.548289e-06	6.548289e-06
1.400000e+00	1.700000e+00	3.380997e-04	5.320536e-06	5.320536e-06
1.700000e+00	2.000000e+00	2.245078e-04	4.310526e-06	4.310526e-06
2.000000e+00	2.400000e+00	1.230870e-04	2.801033e-06	2.801033e-06
2.400000e+00	2.700000e+00	6.913243e-05	2.488649e-06	2.488649e-06
2.700000e+00	3.000000e+00	4.469917e-05	2.006960e-06	2.006960e-06
3.000000e+00	3.100000e+00	3.939300e-05	3.198084e-06	3.198084e-06
3.100000e+00	3.300000e+00	3.004245e-05	2.034346e-06	2.034346e-06
3.300000e+00	3.500000e+00	2.360640e-05	1.750349e-06	1.750349e-06
3.500000e+00	4.000000e+00	1.378445e-05	8.966850e-07	8.966850e-07
4.000000e+00	5.000000e+00	5.924598e-06	4.104082e-07	4.104082e-07
5.000000e+00	6.000000e+00	2.944070e-06	2.746119e-07	2.746119e-07
6.000000e+00	7.000000e+00	1.314275e-06	1.896960e-07	1.896960e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27132]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27132]
Path=Test[MUR1.0_MUF1.0_PDF27132]
RatioPlot=0
ScaledBy=4.13485778765524963e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.125947e-05	5.140457e-06	5.140457e-06
4.000000e-02	9.000000e-02	1.600293e-04	8.508205e-06	8.508205e-06
9.000000e-02	1.400000e-01	2.711684e-04	1.144644e-05	1.144644e-05
1.400000e-01	1.900000e-01	3.985486e-04	1.328399e-05	1.328399e-05
1.900000e-01	2.400000e-01	4.463544e-04	1.467163e-05	1.467163e-05
2.400000e-01	2.900000e-01	5.404944e-04	1.593382e-05	1.593382e-05
2.900000e-01	3.400000e-01	5.784082e-04	1.652244e-05	1.652244e-05
3.400000e-01	3.900000e-01	5.969848e-04	1.706927e-05	1.706927e-05
3.900000e-01	4.400000e-01	7.271710e-04	1.838463e-05	1.838463e-05
4.400000e-01	5.000000e-01	7.702083e-04	1.738952e-05	1.738952e-05
5.000000e-01	6.000000e-01	8.398652e-04	1.414690e-05	1.414690e-05
6.000000e-01	7.000000e-01	8.990377e-04	1.451641e-05	1.451641e-05
7.000000e-01	7.500000e-01	8.835114e-04	2.047502e-05	2.047502e-05
7.500000e-01	8.000000e-01	8.600398e-04	2.013342e-05	2.013342e-05
8.000000e-01	9.500000e-01	7.981200e-04	1.123705e-05	1.123705e-05
9.500000e-01	1.000000e+00	7.907828e-04	1.904947e-05	1.904947e-05
1.000000e+00	1.050000e+00	7.106748e-04	1.848839e-05	1.848839e-05
1.050000e+00	1.100000e+00	6.518476e-04	1.760824e-05	1.760824e-05
1.100000e+00	1.400000e+00	5.078003e-04	6.392088e-06	6.392088e-06
1.400000e+00	1.700000e+00	3.331891e-04	5.228302e-06	5.228302e-06
1.700000e+00	2.000000e+00	2.210827e-04	4.241083e-06	4.241083e-06
2.000000e+00	2.400000e+00	1.217455e-04	2.765616e-06	2.765616e-06
2.400000e+00	2.700000e+00	6.828680e-05	2.455469e-06	2.455469e-06
2.700000e+00	3.000000e+00	4.444587e-05	1.983915e-06	1.983915e-06
3.000000e+00	3.100000e+00	3.896818e-05	3.163669e-06	3.163669e-06
3.100000e+00	3.300000e+00	2.988808e-05	2.019996e-06	2.019996e-06
3.300000e+00	3.500000e+00	2.337332e-05	1.735770e-06	1.735770e-06
3.500000e+00	4.000000e+00	1.370017e-05	8.917107e-07	8.917107e-07
4.000000e+00	5.000000e+00	5.916979e-06	4.086470e-07	4.086470e-07
5.000000e+00	6.000000e+00	2.950587e-06	2.748639e-07	2.748639e-07
6.000000e+00	7.000000e+00	1.300231e-06	1.897675e-07	1.897675e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27131]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27131]
Path=Test[MUR1.0_MUF1.0_PDF27131]
RatioPlot=0
ScaledBy=4.13485779515878901e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.136780e-05	5.146914e-06	5.146914e-06
4.000000e-02	9.000000e-02	1.594215e-04	8.477856e-06	8.477856e-06
9.000000e-02	1.400000e-01	2.697306e-04	1.141107e-05	1.141107e-05
1.400000e-01	1.900000e-01	3.964388e-04	1.322129e-05	1.322129e-05
1.900000e-01	2.400000e-01	4.443956e-04	1.461620e-05	1.461620e-05
2.400000e-01	2.900000e-01	5.373040e-04	1.585461e-05	1.585461e-05
2.900000e-01	3.400000e-01	5.728326e-04	1.642519e-05	1.642519e-05
3.400000e-01	3.900000e-01	5.935186e-04	1.698097e-05	1.698097e-05
3.900000e-01	4.400000e-01	7.238166e-04	1.831323e-05	1.831323e-05
4.400000e-01	5.000000e-01	7.658437e-04	1.730482e-05	1.730482e-05
5.000000e-01	6.000000e-01	8.361037e-04	1.409616e-05	1.409616e-05
6.000000e-01	7.000000e-01	8.950682e-04	1.446301e-05	1.446301e-05
7.000000e-01	7.500000e-01	8.799996e-04	2.041070e-05	2.041070e-05
7.500000e-01	8.000000e-01	8.578440e-04	2.008927e-05	2.008927e-05
8.000000e-01	9.500000e-01	7.952033e-04	1.120408e-05	1.120408e-05
9.500000e-01	1.000000e+00	7.877536e-04	1.899119e-05	1.899119e-05
1.000000e+00	1.050000e+00	7.096450e-04	1.846282e-05	1.846282e-05
1.050000e+00	1.100000e+00	6.511012e-04	1.758867e-05	1.758867e-05
1.100000e+00	1.400000e+00	5.069093e-04	6.384089e-06	6.384089e-06
1.400000e+00	1.700000e+00	3.332321e-04	5.230706e-06	5.230706e-06
1.700000e+00	2.000000e+00	2.213586e-04	4.245251e-06	4.245251e-06
2.000000e+00	2.400000e+00	1.219317e-04	2.771335e-06	2.771335e-06
2.400000e+00	2.700000e+00	6.845123e-05	2.461228e-06	2.461228e-06
2.700000e+00	3.000000e+00	4.460493e-05	1.990325e-06	1.990325e-06
3.000000e+00	3.100000e+00	3.921842e-05	3.180121e-06	3.180121e-06
3.100000e+00	3.300000e+00	2.999866e-05	2.025723e-06	2.025723e-06
3.300000e+00	3.500000e+00	2.348962e-05	1.742777e-06	1.742777e-06
3.500000e+00	4.000000e+00	1.375528e-05	8.944782e-07	8.944782e-07
4.000000e+00	5.000000e+00	5.945014e-06	4.103619e-07	4.103619e-07
5.000000e+00	6.000000e+00	2.960009e-06	2.757498e-07	2.757498e-07
6.000000e+00	7.000000e+00	1.305327e-06	1.902071e-07	1.902071e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27130]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27130]
Path=Test[MUR1.0_MUF1.0_PDF27130]
RatioPlot=0
ScaledBy=4.13485779385962755e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.103383e-05	5.115682e-06	5.115682e-06
4.000000e-02	9.000000e-02	1.590717e-04	8.462272e-06	8.462272e-06
9.000000e-02	1.400000e-01	2.690946e-04	1.137436e-05	1.137436e-05
1.400000e-01	1.900000e-01	3.955968e-04	1.319334e-05	1.319334e-05
1.900000e-01	2.400000e-01	4.429334e-04	1.457488e-05	1.457488e-05
2.400000e-01	2.900000e-01	5.365998e-04	1.583580e-05	1.583580e-05
2.900000e-01	3.400000e-01	5.715376e-04	1.635064e-05	1.635064e-05
3.400000e-01	3.900000e-01	5.921514e-04	1.695048e-05	1.695048e-05
3.900000e-01	4.400000e-01	7.222278e-04	1.826681e-05	1.826681e-05
4.400000e-01	5.000000e-01	7.650273e-04	1.728082e-05	1.728082e-05
5.000000e-01	6.000000e-01	8.343463e-04	1.406485e-05	1.406485e-05
6.000000e-01	7.000000e-01	8.931327e-04	1.443132e-05	1.443132e-05
7.000000e-01	7.500000e-01	8.780324e-04	2.036419e-05	2.036419e-05
7.500000e-01	8.000000e-01	8.553398e-04	2.003107e-05	2.003107e-05
8.000000e-01	9.500000e-01	7.936760e-04	1.118193e-05	1.118193e-05
9.500000e-01	1.000000e+00	7.868742e-04	1.896829e-05	1.896829e-05
1.000000e+00	1.050000e+00	7.073352e-04	1.840939e-05	1.840939e-05
1.050000e+00	1.100000e+00	6.488502e-04	1.753647e-05	1.753647e-05
1.100000e+00	1.400000e+00	5.059783e-04	6.371731e-06	6.371731e-06
1.400000e+00	1.700000e+00	3.325503e-04	5.218574e-06	5.218574e-06
1.700000e+00	2.000000e+00	2.207765e-04	4.235353e-06	4.235353e-06
2.000000e+00	2.400000e+00	1.217025e-04	2.764469e-06	2.764469e-06
2.400000e+00	2.700000e+00	6.830327e-05	2.455577e-06	2.455577e-06
2.700000e+00	3.000000e+00	4.450490e-05	1.985064e-06	1.985064e-06
3.000000e+00	3.100000e+00	3.899794e-05	3.166266e-06	3.166266e-06
3.100000e+00	3.300000e+00	2.992726e-05	2.021840e-06	2.021840e-06
3.300000e+00	3.500000e+00	2.342150e-05	1.738422e-06	1.738422e-06
3.500000e+00	4.000000e+00	1.372671e-05	8.930890e-07	8.930890e-07
4.000000e+00	5.000000e+00	5.930725e-06	4.093219e-07	4.093219e-07
5.000000e+00	6.000000e+00	2.956930e-06	2.754332e-07	2.754332e-07
6.000000e+00	7.000000e+00	1.304047e-06	1.900795e-07	1.900795e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27129]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27129]
Path=Test[MUR1.0_MUF1.0_PDF27129]
RatioPlot=0
ScaledBy=4.13485778787790870e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.161278e-05	5.174582e-06	5.174582e-06
4.000000e-02	9.000000e-02	1.605998e-04	8.534720e-06	8.534720e-06
9.000000e-02	1.400000e-01	2.722794e-04	1.149744e-05	1.149744e-05
1.400000e-01	1.900000e-01	4.000948e-04	1.333302e-05	1.333302e-05
1.900000e-01	2.400000e-01	4.485492e-04	1.473370e-05	1.473370e-05
2.400000e-01	2.900000e-01	5.421808e-04	1.597700e-05	1.597700e-05
2.900000e-01	3.400000e-01	5.813934e-04	1.660292e-05	1.660292e-05
3.400000e-01	3.900000e-01	5.994808e-04	1.712783e-05	1.712783e-05
3.900000e-01	4.400000e-01	7.299042e-04	1.845677e-05	1.845677e-05
4.400000e-01	5.000000e-01	7.723408e-04	1.743957e-05	1.743957e-05
5.000000e-01	6.000000e-01	8.429110e-04	1.419633e-05	1.419633e-05
6.000000e-01	7.000000e-01	9.023480e-04	1.456703e-05	1.456703e-05
7.000000e-01	7.500000e-01	8.867318e-04	2.054573e-05	2.054573e-05
7.500000e-01	8.000000e-01	8.635234e-04	2.021231e-05	2.021231e-05
8.000000e-01	9.500000e-01	8.006720e-04	1.127131e-05	1.127131e-05
9.500000e-01	1.000000e+00	7.926364e-04	1.909199e-05	1.909199e-05
1.000000e+00	1.050000e+00	7.135908e-04	1.855648e-05	1.855648e-05
1.050000e+00	1.100000e+00	6.546356e-04	1.767357e-05	1.767357e-05
1.100000e+00	1.400000e+00	5.091373e-04	6.408478e-06	6.408478e-06
1.400000e+00	1.700000e+00	3.339833e-04	5.241795e-06	5.241795e-06
1.700000e+00	2.000000e+00	2.216828e-04	4.251432e-06	4.251432e-06
2.000000e+00	2.400000e+00	1.219654e-04	2.772051e-06	2.772051e-06
2.400000e+00	2.700000e+00	6.841537e-05	2.460480e-06	2.460480e-06
2.700000e+00	3.000000e+00	4.452060e-05	1.988256e-06	1.988256e-06
3.000000e+00	3.100000e+00	3.915059e-05	3.175116e-06	3.175116e-06
3.100000e+00	3.300000e+00	2.994203e-05	2.023024e-06	2.023024e-06
3.300000e+00	3.500000e+00	2.342172e-05	1.738915e-06	1.738915e-06
3.500000e+00	4.000000e+00	1.371875e-05	8.926148e-07	8.926148e-07
4.000000e+00	5.000000e+00	5.926090e-06	4.093953e-07	4.093953e-07
5.000000e+00	6.000000e+00	2.951802e-06	2.750079e-07	2.750079e-07
6.000000e+00	7.000000e+00	1.300380e-06	1.898099e-07	1.898099e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27128]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27128]
Path=Test[MUR1.0_MUF1.0_PDF27128]
RatioPlot=0
ScaledBy=4.13485779996877902e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.199598e-05	5.219188e-06	5.219188e-06
4.000000e-02	9.000000e-02	1.608812e-04	8.560916e-06	8.560916e-06
9.000000e-02	1.400000e-01	2.721408e-04	1.154049e-05	1.154049e-05
1.400000e-01	1.900000e-01	3.996460e-04	1.333790e-05	1.333790e-05
1.900000e-01	2.400000e-01	4.486096e-04	1.475850e-05	1.475850e-05
2.400000e-01	2.900000e-01	5.411136e-04	1.597890e-05	1.597890e-05
2.900000e-01	3.400000e-01	5.753904e-04	1.687027e-05	1.687027e-05
3.400000e-01	3.900000e-01	5.982466e-04	1.711780e-05	1.711780e-05
3.900000e-01	4.400000e-01	7.301570e-04	1.848731e-05	1.848731e-05
4.400000e-01	5.000000e-01	7.715058e-04	1.744321e-05	1.744321e-05
5.000000e-01	6.000000e-01	8.431997e-04	1.422519e-05	1.422519e-05
6.000000e-01	7.000000e-01	9.027227e-04	1.459524e-05	1.459524e-05
7.000000e-01	7.500000e-01	8.875788e-04	2.060040e-05	2.060040e-05
7.500000e-01	8.000000e-01	8.666802e-04	2.030053e-05	2.030053e-05
8.000000e-01	9.500000e-01	8.021973e-04	1.131035e-05	1.131035e-05
9.500000e-01	1.000000e+00	7.937398e-04	1.914812e-05	1.914812e-05
1.000000e+00	1.050000e+00	7.175336e-04	1.866400e-05	1.866400e-05
1.050000e+00	1.100000e+00	6.584716e-04	1.778481e-05	1.778481e-05
1.100000e+00	1.400000e+00	5.117693e-04	6.446030e-06	6.446030e-06
1.400000e+00	1.700000e+00	3.367040e-04	5.286564e-06	5.286564e-06
1.700000e+00	2.000000e+00	2.237620e-04	4.289788e-06	4.289788e-06
2.000000e+00	2.400000e+00	1.231672e-04	2.801043e-06	2.801043e-06
2.400000e+00	2.700000e+00	6.918277e-05	2.487358e-06	2.487358e-06
2.700000e+00	3.000000e+00	4.509033e-05	2.012450e-06	2.012450e-06
3.000000e+00	3.100000e+00	3.980523e-05	3.224892e-06	3.224892e-06
3.100000e+00	3.300000e+00	3.034205e-05	2.046151e-06	2.046151e-06
3.300000e+00	3.500000e+00	2.376641e-05	1.762795e-06	1.762795e-06
3.500000e+00	4.000000e+00	1.389975e-05	9.030945e-07	9.030945e-07
4.000000e+00	5.000000e+00	6.005395e-06	4.145470e-07	4.145470e-07
5.000000e+00	6.000000e+00	2.982333e-06	2.778694e-07	2.778694e-07
6.000000e+00	7.000000e+00	1.317398e-06	1.914505e-07	1.914505e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27127]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27127]
Path=Test[MUR1.0_MUF1.0_PDF27127]
RatioPlot=0
ScaledBy=4.13485776597328978e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.050155e-05	5.060884e-06	5.060884e-06
4.000000e-02	9.000000e-02	1.580948e-04	8.416990e-06	8.416990e-06
9.000000e-02	1.400000e-01	2.678644e-04	1.130579e-05	1.130579e-05
1.400000e-01	1.900000e-01	3.940392e-04	1.314294e-05	1.314294e-05
1.900000e-01	2.400000e-01	4.408720e-04	1.450769e-05	1.450769e-05
2.400000e-01	2.900000e-01	5.347692e-04	1.576846e-05	1.576846e-05
2.900000e-01	3.400000e-01	5.743420e-04	1.673945e-05	1.673945e-05
3.400000e-01	3.900000e-01	5.902254e-04	1.689614e-05	1.689614e-05
3.900000e-01	4.400000e-01	7.182680e-04	1.817469e-05	1.817469e-05
4.400000e-01	5.000000e-01	7.619465e-04	1.721408e-05	1.721408e-05
5.000000e-01	6.000000e-01	8.297811e-04	1.398499e-05	1.398499e-05
6.000000e-01	7.000000e-01	8.882732e-04	1.435443e-05	1.435443e-05
7.000000e-01	7.500000e-01	8.726452e-04	2.023410e-05	2.023410e-05
7.500000e-01	8.000000e-01	8.482956e-04	1.988052e-05	1.988052e-05
8.000000e-01	9.500000e-01	7.882813e-04	1.110354e-05	1.110354e-05
9.500000e-01	1.000000e+00	7.818790e-04	1.883954e-05	1.883954e-05
1.000000e+00	1.050000e+00	7.003990e-04	1.824412e-05	1.824412e-05
1.050000e+00	1.100000e+00	6.422180e-04	1.737423e-05	1.737423e-05
1.100000e+00	1.400000e+00	5.009023e-04	6.310088e-06	6.310088e-06
1.400000e+00	1.700000e+00	3.283346e-04	5.155285e-06	5.155285e-06
1.700000e+00	2.000000e+00	2.178144e-04	4.182418e-06	4.182418e-06
2.000000e+00	2.400000e+00	1.200373e-04	2.726823e-06	2.726823e-06
2.400000e+00	2.700000e+00	6.729390e-05	2.421074e-06	2.421074e-06
2.700000e+00	3.000000e+00	4.377917e-05	1.955088e-06	1.955088e-06
3.000000e+00	3.100000e+00	3.823304e-05	3.112406e-06	3.112406e-06
3.100000e+00	3.300000e+00	2.942325e-05	1.992562e-06	1.992562e-06
3.300000e+00	3.500000e+00	2.300988e-05	1.710897e-06	1.710897e-06
3.500000e+00	4.000000e+00	1.350817e-05	8.800691e-07	8.800691e-07
4.000000e+00	5.000000e+00	5.837881e-06	4.032448e-07	4.032448e-07
5.000000e+00	6.000000e+00	2.919432e-06	2.719267e-07	2.719267e-07
6.000000e+00	7.000000e+00	1.285281e-06	1.879857e-07	1.879857e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27126]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27126]
Path=Test[MUR1.0_MUF1.0_PDF27126]
RatioPlot=0
ScaledBy=4.13485778585675461e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.121472e-05	5.141920e-06	5.141920e-06
4.000000e-02	9.000000e-02	1.600071e-04	8.514583e-06	8.514583e-06
9.000000e-02	1.400000e-01	2.707354e-04	1.144342e-05	1.144342e-05
1.400000e-01	1.900000e-01	3.979004e-04	1.327337e-05	1.327337e-05
1.900000e-01	2.400000e-01	4.455358e-04	1.466398e-05	1.466398e-05
2.400000e-01	2.900000e-01	5.399944e-04	1.594341e-05	1.594341e-05
2.900000e-01	3.400000e-01	5.738274e-04	1.647381e-05	1.647381e-05
3.400000e-01	3.900000e-01	5.960276e-04	1.706272e-05	1.706272e-05
3.900000e-01	4.400000e-01	7.266110e-04	1.837582e-05	1.837582e-05
4.400000e-01	5.000000e-01	7.702690e-04	1.739690e-05	1.739690e-05
5.000000e-01	6.000000e-01	8.396399e-04	1.415474e-05	1.415474e-05
6.000000e-01	7.000000e-01	8.987525e-04	1.452375e-05	1.452375e-05
7.000000e-01	7.500000e-01	8.835288e-04	2.049227e-05	2.049227e-05
7.500000e-01	8.000000e-01	8.609446e-04	2.015796e-05	2.015796e-05
8.000000e-01	9.500000e-01	7.990087e-04	1.126112e-05	1.126112e-05
9.500000e-01	1.000000e+00	7.920898e-04	1.909634e-05	1.909634e-05
1.000000e+00	1.050000e+00	7.121144e-04	1.853243e-05	1.853243e-05
1.050000e+00	1.100000e+00	6.530484e-04	1.765348e-05	1.765348e-05
1.100000e+00	1.400000e+00	5.095183e-04	6.415325e-06	6.415325e-06
1.400000e+00	1.700000e+00	3.348627e-04	5.253725e-06	5.253725e-06
1.700000e+00	2.000000e+00	2.222445e-04	4.263675e-06	4.263675e-06
2.000000e+00	2.400000e+00	1.225096e-04	2.782123e-06	2.782123e-06
2.400000e+00	2.700000e+00	6.878277e-05	2.472616e-06	2.472616e-06
2.700000e+00	3.000000e+00	4.479873e-05	1.997955e-06	1.997955e-06
3.000000e+00	3.100000e+00	3.920209e-05	3.184301e-06	3.184301e-06
3.100000e+00	3.300000e+00	3.011125e-05	2.034316e-06	2.034316e-06
3.300000e+00	3.500000e+00	2.357550e-05	1.749166e-06	1.749166e-06
3.500000e+00	4.000000e+00	1.381532e-05	8.986472e-07	8.986472e-07
4.000000e+00	5.000000e+00	5.964080e-06	4.115686e-07	4.115686e-07
5.000000e+00	6.000000e+00	2.972128e-06	2.769068e-07	2.769068e-07
6.000000e+00	7.000000e+00	1.313063e-06	1.910840e-07	1.910840e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27125]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27125]
Path=Test[MUR1.0_MUF1.0_PDF27125]
RatioPlot=0
ScaledBy=4.13485779517579266e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.141397e-05	5.148145e-06	5.148145e-06
4.000000e-02	9.000000e-02	1.596169e-04	8.483117e-06	8.483117e-06
9.000000e-02	1.400000e-01	2.705054e-04	1.142883e-05	1.142883e-05
1.400000e-01	1.900000e-01	3.975922e-04	1.325038e-05	1.325038e-05
1.900000e-01	2.400000e-01	4.458270e-04	1.464515e-05	1.464515e-05
2.400000e-01	2.900000e-01	5.384994e-04	1.586402e-05	1.586402e-05
2.900000e-01	3.400000e-01	5.788636e-04	1.657642e-05	1.657642e-05
3.400000e-01	3.900000e-01	5.952594e-04	1.701034e-05	1.701034e-05
3.900000e-01	4.400000e-01	7.251458e-04	1.834532e-05	1.834532e-05
4.400000e-01	5.000000e-01	7.667123e-04	1.731869e-05	1.731869e-05
5.000000e-01	6.000000e-01	8.372275e-04	1.410360e-05	1.410360e-05
6.000000e-01	7.000000e-01	8.962498e-04	1.447163e-05	1.447163e-05
7.000000e-01	7.500000e-01	8.807744e-04	2.041306e-05	2.041306e-05
7.500000e-01	8.000000e-01	8.575600e-04	2.008395e-05	2.008395e-05
8.000000e-01	9.500000e-01	7.949373e-04	1.119041e-05	1.119041e-05
9.500000e-01	1.000000e+00	7.870130e-04	1.895846e-05	1.895846e-05
1.000000e+00	1.050000e+00	7.084768e-04	1.842900e-05	1.842900e-05
1.050000e+00	1.100000e+00	6.501998e-04	1.755479e-05	1.755479e-05
1.100000e+00	1.400000e+00	5.053240e-04	6.363160e-06	6.363160e-06
1.400000e+00	1.700000e+00	3.315028e-04	5.205136e-06	5.205136e-06
1.700000e+00	2.000000e+00	2.201156e-04	4.221743e-06	4.221743e-06
2.000000e+00	2.400000e+00	1.211046e-04	2.753651e-06	2.753651e-06
2.400000e+00	2.700000e+00	6.790567e-05	2.442510e-06	2.442510e-06
2.700000e+00	3.000000e+00	4.420857e-05	1.974797e-06	1.974797e-06
3.000000e+00	3.100000e+00	3.893661e-05	3.157750e-06	3.157750e-06
3.100000e+00	3.300000e+00	2.974740e-05	2.009919e-06	2.009919e-06
3.300000e+00	3.500000e+00	2.325725e-05	1.727947e-06	1.727947e-06
3.500000e+00	4.000000e+00	1.362529e-05	8.867629e-07	8.867629e-07
4.000000e+00	5.000000e+00	5.891325e-06	4.070830e-07	4.070830e-07
5.000000e+00	6.000000e+00	2.935802e-06	2.734653e-07	2.734653e-07
6.000000e+00	7.000000e+00	1.290937e-06	1.887527e-07	1.887527e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27124]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27124]
Path=Test[MUR1.0_MUF1.0_PDF27124]
RatioPlot=0
ScaledBy=4.13485779355547468e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.187907e-05	5.202596e-06	5.202596e-06
4.000000e-02	9.000000e-02	1.605563e-04	8.543266e-06	8.543266e-06
9.000000e-02	1.400000e-01	2.719792e-04	1.151985e-05	1.151985e-05
1.400000e-01	1.900000e-01	3.994564e-04	1.332477e-05	1.332477e-05
1.900000e-01	2.400000e-01	4.483244e-04	1.473771e-05	1.473771e-05
2.400000e-01	2.900000e-01	5.406032e-04	1.594142e-05	1.594142e-05
2.900000e-01	3.400000e-01	5.799896e-04	1.654949e-05	1.654949e-05
3.400000e-01	3.900000e-01	5.985198e-04	1.710786e-05	1.710786e-05
3.900000e-01	4.400000e-01	7.289462e-04	1.845950e-05	1.845950e-05
4.400000e-01	5.000000e-01	7.698572e-04	1.740671e-05	1.740671e-05
5.000000e-01	6.000000e-01	8.415734e-04	1.418998e-05	1.418998e-05
6.000000e-01	7.000000e-01	9.011472e-04	1.456119e-05	1.456119e-05
7.000000e-01	7.500000e-01	8.855926e-04	2.053907e-05	2.053907e-05
7.500000e-01	8.000000e-01	8.635868e-04	2.023282e-05	2.023282e-05
8.000000e-01	9.500000e-01	7.993160e-04	1.126360e-05	1.126360e-05
9.500000e-01	1.000000e+00	7.909192e-04	1.906300e-05	1.906300e-05
1.000000e+00	1.050000e+00	7.141262e-04	1.857780e-05	1.857780e-05
1.050000e+00	1.100000e+00	6.552380e-04	1.770006e-05	1.770006e-05
1.100000e+00	1.400000e+00	5.084997e-04	6.405335e-06	6.405335e-06
1.400000e+00	1.700000e+00	3.338530e-04	5.245411e-06	5.245411e-06
1.700000e+00	2.000000e+00	2.218541e-04	4.254611e-06	4.254611e-06
2.000000e+00	2.400000e+00	1.220044e-04	2.776111e-06	2.776111e-06
2.400000e+00	2.700000e+00	6.846753e-05	2.463152e-06	2.463152e-06
2.700000e+00	3.000000e+00	4.456763e-05	1.992068e-06	1.992068e-06
3.000000e+00	3.100000e+00	3.936725e-05	3.192320e-06	3.192320e-06
3.100000e+00	3.300000e+00	2.998232e-05	2.025371e-06	2.025371e-06
3.300000e+00	3.500000e+00	2.349937e-05	1.743152e-06	1.743152e-06
3.500000e+00	4.000000e+00	1.374397e-05	8.935475e-07	8.935475e-07
4.000000e+00	5.000000e+00	5.943789e-06	4.105986e-07	4.105986e-07
5.000000e+00	6.000000e+00	2.955897e-06	2.753612e-07	2.753612e-07
6.000000e+00	7.000000e+00	1.303549e-06	1.899591e-07	1.899591e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27123]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27123]
Path=Test[MUR1.0_MUF1.0_PDF27123]
RatioPlot=0
ScaledBy=4.13485779056909304e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.112993e-05	5.127209e-06	5.127209e-06
4.000000e-02	9.000000e-02	1.595756e-04	8.486877e-06	8.486877e-06
9.000000e-02	1.400000e-01	2.701584e-04	1.141058e-05	1.141058e-05
1.400000e-01	1.900000e-01	3.971894e-04	1.324224e-05	1.324224e-05
1.900000e-01	2.400000e-01	4.446774e-04	1.462523e-05	1.462523e-05
2.400000e-01	2.900000e-01	5.387622e-04	1.589033e-05	1.589033e-05
2.900000e-01	3.400000e-01	5.750768e-04	1.640676e-05	1.640676e-05
3.400000e-01	3.900000e-01	5.946892e-04	1.701418e-05	1.701418e-05
3.900000e-01	4.400000e-01	7.248878e-04	1.832931e-05	1.832931e-05
4.400000e-01	5.000000e-01	7.679870e-04	1.734064e-05	1.734064e-05
5.000000e-01	6.000000e-01	8.373676e-04	1.410919e-05	1.410919e-05
6.000000e-01	7.000000e-01	8.963059e-04	1.447676e-05	1.447676e-05
7.000000e-01	7.500000e-01	8.810510e-04	2.042593e-05	2.042593e-05
7.500000e-01	8.000000e-01	8.578490e-04	2.008609e-05	2.008609e-05
8.000000e-01	9.500000e-01	7.962300e-04	1.121280e-05	1.121280e-05
9.500000e-01	1.000000e+00	7.891354e-04	1.901553e-05	1.901553e-05
1.000000e+00	1.050000e+00	7.090722e-04	1.845112e-05	1.845112e-05
1.050000e+00	1.100000e+00	6.504510e-04	1.757483e-05	1.757483e-05
1.100000e+00	1.400000e+00	5.071160e-04	6.384162e-06	6.384162e-06
1.400000e+00	1.700000e+00	3.330141e-04	5.224844e-06	5.224844e-06
1.700000e+00	2.000000e+00	2.209843e-04	4.239274e-06	4.239274e-06
2.000000e+00	2.400000e+00	1.217611e-04	2.765564e-06	2.765564e-06
2.400000e+00	2.700000e+00	6.831613e-05	2.456145e-06	2.456145e-06
2.700000e+00	3.000000e+00	4.449083e-05	1.984765e-06	1.984765e-06
3.000000e+00	3.100000e+00	3.897193e-05	3.164543e-06	3.164543e-06
3.100000e+00	3.300000e+00	2.991707e-05	2.021394e-06	2.021394e-06
3.300000e+00	3.500000e+00	2.339754e-05	1.737320e-06	1.737320e-06
3.500000e+00	4.000000e+00	1.371528e-05	8.925886e-07	8.925886e-07
4.000000e+00	5.000000e+00	5.923664e-06	4.089812e-07	4.089812e-07
5.000000e+00	6.000000e+00	2.953896e-06	2.751750e-07	2.751750e-07
6.000000e+00	7.000000e+00	1.301830e-06	1.899362e-07	1.899362e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27122]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27122]
Path=Test[MUR1.0_MUF1.0_PDF27122]
RatioPlot=0
ScaledBy=4.13485779299676702e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.133327e-05	5.141816e-06	5.141816e-06
4.000000e-02	9.000000e-02	1.595696e-04	8.481884e-06	8.481884e-06
9.000000e-02	1.400000e-01	2.702770e-04	1.141924e-05	1.141924e-05
1.400000e-01	1.900000e-01	3.972762e-04	1.324190e-05	1.324190e-05
1.900000e-01	2.400000e-01	4.451990e-04	1.463146e-05	1.463146e-05
2.400000e-01	2.900000e-01	5.383356e-04	1.586918e-05	1.586918e-05
2.900000e-01	3.400000e-01	5.765234e-04	1.644351e-05	1.644351e-05
3.400000e-01	3.900000e-01	5.948362e-04	1.700563e-05	1.700563e-05
3.900000e-01	4.400000e-01	7.248360e-04	1.833206e-05	1.833206e-05
4.400000e-01	5.000000e-01	7.669098e-04	1.732136e-05	1.732136e-05
5.000000e-01	6.000000e-01	8.370351e-04	1.410243e-05	1.410243e-05
6.000000e-01	7.000000e-01	8.961026e-04	1.447075e-05	1.447075e-05
7.000000e-01	7.500000e-01	8.807122e-04	2.041400e-05	2.041400e-05
7.500000e-01	8.000000e-01	8.577600e-04	2.008360e-05	2.008360e-05
8.000000e-01	9.500000e-01	7.953747e-04	1.119912e-05	1.119912e-05
9.500000e-01	1.000000e+00	7.877680e-04	1.897983e-05	1.897983e-05
1.000000e+00	1.050000e+00	7.089814e-04	1.844256e-05	1.844256e-05
1.050000e+00	1.100000e+00	6.504790e-04	1.756646e-05	1.756646e-05
1.100000e+00	1.400000e+00	5.061653e-04	6.373010e-06	6.373010e-06
1.400000e+00	1.700000e+00	3.322811e-04	5.215695e-06	5.215695e-06
1.700000e+00	2.000000e+00	2.206167e-04	4.231317e-06	4.231317e-06
2.000000e+00	2.400000e+00	1.214543e-04	2.760454e-06	2.760454e-06
2.400000e+00	2.700000e+00	6.813347e-05	2.450182e-06	2.450182e-06
2.700000e+00	3.000000e+00	4.436390e-05	1.980614e-06	1.980614e-06
3.000000e+00	3.100000e+00	3.900583e-05	3.163879e-06	3.163879e-06
3.100000e+00	3.300000e+00	2.984253e-05	2.016152e-06	2.016152e-06
3.300000e+00	3.500000e+00	2.334721e-05	1.733303e-06	1.733303e-06
3.500000e+00	4.000000e+00	1.367644e-05	8.899137e-07	8.899137e-07
4.000000e+00	5.000000e+00	5.911001e-06	4.082301e-07	4.082301e-07
5.000000e+00	6.000000e+00	2.945440e-06	2.743849e-07	2.743849e-07
6.000000e+00	7.000000e+00	1.297025e-06	1.893698e-07	1.893698e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27121]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27121]
Path=Test[MUR1.0_MUF1.0_PDF27121]
RatioPlot=0
ScaledBy=4.13485778495448956e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.124683e-05	5.150197e-06	5.150197e-06
4.000000e-02	9.000000e-02	1.604064e-04	8.538330e-06	8.538330e-06
9.000000e-02	1.400000e-01	2.714398e-04	1.147184e-05	1.147184e-05
1.400000e-01	1.900000e-01	3.988944e-04	1.330829e-05	1.330829e-05
1.900000e-01	2.400000e-01	4.465928e-04	1.470175e-05	1.470175e-05
2.400000e-01	2.900000e-01	5.415542e-04	1.599057e-05	1.599057e-05
2.900000e-01	3.400000e-01	5.753228e-04	1.650776e-05	1.650776e-05
3.400000e-01	3.900000e-01	5.976502e-04	1.711147e-05	1.711147e-05
3.900000e-01	4.400000e-01	7.285324e-04	1.842482e-05	1.842482e-05
4.400000e-01	5.000000e-01	7.725740e-04	1.744772e-05	1.744772e-05
5.000000e-01	6.000000e-01	8.419511e-04	1.419369e-05	1.419369e-05
6.000000e-01	7.000000e-01	9.011040e-04	1.456295e-05	1.456295e-05
7.000000e-01	7.500000e-01	8.858884e-04	2.054773e-05	2.054773e-05
7.500000e-01	8.000000e-01	8.630878e-04	2.020990e-05	2.020990e-05
8.000000e-01	9.500000e-01	8.012007e-04	1.129254e-05	1.129254e-05
9.500000e-01	1.000000e+00	7.943718e-04	1.915119e-05	1.915119e-05
1.000000e+00	1.050000e+00	7.138170e-04	1.857889e-05	1.857889e-05
1.050000e+00	1.100000e+00	6.545552e-04	1.769772e-05	1.769772e-05
1.100000e+00	1.400000e+00	5.108870e-04	6.432405e-06	6.432405e-06
1.400000e+00	1.700000e+00	3.357290e-04	5.266906e-06	5.266906e-06
1.700000e+00	2.000000e+00	2.227631e-04	4.274068e-06	4.274068e-06
2.000000e+00	2.400000e+00	1.228094e-04	2.788467e-06	2.788467e-06
2.400000e+00	2.700000e+00	6.894690e-05	2.478419e-06	2.478419e-06
2.700000e+00	3.000000e+00	4.490493e-05	2.002509e-06	2.002509e-06
3.000000e+00	3.100000e+00	3.924593e-05	3.189674e-06	3.189674e-06
3.100000e+00	3.300000e+00	3.017739e-05	2.039000e-06	2.039000e-06
3.300000e+00	3.500000e+00	2.362283e-05	1.753061e-06	1.753061e-06
3.500000e+00	4.000000e+00	1.384666e-05	9.006973e-07	9.006973e-07
4.000000e+00	5.000000e+00	5.975637e-06	4.124032e-07	4.124032e-07
5.000000e+00	6.000000e+00	2.978500e-06	2.774807e-07	2.774807e-07
6.000000e+00	7.000000e+00	1.316410e-06	1.914920e-07	1.914920e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27120]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27120]
Path=Test[MUR1.0_MUF1.0_PDF27120]
RatioPlot=0
ScaledBy=4.13485778695623489e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.154915e-05	5.169926e-06	5.169926e-06
4.000000e-02	9.000000e-02	1.602856e-04	8.523727e-06	8.523727e-06
9.000000e-02	1.400000e-01	2.714728e-04	1.147592e-05	1.147592e-05
1.400000e-01	1.900000e-01	3.988736e-04	1.330074e-05	1.330074e-05
1.900000e-01	2.400000e-01	4.471322e-04	1.470100e-05	1.470100e-05
2.400000e-01	2.900000e-01	5.406820e-04	1.595233e-05	1.595233e-05
2.900000e-01	3.400000e-01	5.770848e-04	1.648588e-05	1.648588e-05
3.400000e-01	3.900000e-01	5.977190e-04	1.709153e-05	1.709153e-05
3.900000e-01	4.400000e-01	7.281112e-04	1.841774e-05	1.841774e-05
4.400000e-01	5.000000e-01	7.707083e-04	1.741180e-05	1.741180e-05
5.000000e-01	6.000000e-01	8.411782e-04	1.417769e-05	1.417769e-05
6.000000e-01	7.000000e-01	9.005420e-04	1.454771e-05	1.454771e-05
7.000000e-01	7.500000e-01	8.851416e-04	2.052124e-05	2.052124e-05
7.500000e-01	8.000000e-01	8.627408e-04	2.019692e-05	2.019692e-05
8.000000e-01	9.500000e-01	7.997567e-04	1.126871e-05	1.126871e-05
9.500000e-01	1.000000e+00	7.921478e-04	1.909164e-05	1.909164e-05
1.000000e+00	1.050000e+00	7.136374e-04	1.856168e-05	1.856168e-05
1.050000e+00	1.100000e+00	6.544746e-04	1.767965e-05	1.767965e-05
1.100000e+00	1.400000e+00	5.094110e-04	6.414272e-06	6.414272e-06
1.400000e+00	1.700000e+00	3.346327e-04	5.252687e-06	5.252687e-06
1.700000e+00	2.000000e+00	2.222099e-04	4.261824e-06	4.261824e-06
2.000000e+00	2.400000e+00	1.223520e-04	2.780562e-06	2.780562e-06
2.400000e+00	2.700000e+00	6.868613e-05	2.469882e-06	2.469882e-06
2.700000e+00	3.000000e+00	4.471960e-05	1.996446e-06	1.996446e-06
3.000000e+00	3.100000e+00	3.929455e-05	3.187218e-06	3.187218e-06
3.100000e+00	3.300000e+00	3.006095e-05	2.030984e-06	2.030984e-06
3.300000e+00	3.500000e+00	2.355542e-05	1.747015e-06	1.747015e-06
3.500000e+00	4.000000e+00	1.379362e-05	8.967976e-07	8.967976e-07
4.000000e+00	5.000000e+00	5.957921e-06	4.112870e-07	4.112870e-07
5.000000e+00	6.000000e+00	2.966449e-06	2.763085e-07	2.763085e-07
6.000000e+00	7.000000e+00	1.309886e-06	1.906326e-07	1.906326e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27119]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27119]
Path=Test[MUR1.0_MUF1.0_PDF27119]
RatioPlot=0
ScaledBy=4.13485779723276365e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.088120e-05	5.097236e-06	5.097236e-06
4.000000e-02	9.000000e-02	1.588912e-04	8.447956e-06	8.447956e-06
9.000000e-02	1.400000e-01	2.689828e-04	1.135546e-05	1.135546e-05
1.400000e-01	1.900000e-01	3.955750e-04	1.318465e-05	1.318465e-05
1.900000e-01	2.400000e-01	4.427882e-04	1.455985e-05	1.455985e-05
2.400000e-01	2.900000e-01	5.365468e-04	1.581370e-05	1.581370e-05
2.900000e-01	3.400000e-01	5.742832e-04	1.641874e-05	1.641874e-05
3.400000e-01	3.900000e-01	5.917586e-04	1.693161e-05	1.693161e-05
3.900000e-01	4.400000e-01	7.216912e-04	1.824781e-05	1.824781e-05
4.400000e-01	5.000000e-01	7.644008e-04	1.725601e-05	1.725601e-05
5.000000e-01	6.000000e-01	8.333205e-04	1.403722e-05	1.403722e-05
6.000000e-01	7.000000e-01	8.919084e-04	1.440284e-05	1.440284e-05
7.000000e-01	7.500000e-01	8.766920e-04	2.032382e-05	2.032382e-05
7.500000e-01	8.000000e-01	8.529090e-04	1.997672e-05	1.997672e-05
8.000000e-01	9.500000e-01	7.919747e-04	1.114769e-05	1.114769e-05
9.500000e-01	1.000000e+00	7.849784e-04	1.891212e-05	1.891212e-05
1.000000e+00	1.050000e+00	7.043860e-04	1.833400e-05	1.833400e-05
1.050000e+00	1.100000e+00	6.464912e-04	1.746548e-05	1.746548e-05
1.100000e+00	1.400000e+00	5.040300e-04	6.345955e-06	6.345955e-06
1.400000e+00	1.700000e+00	3.307855e-04	5.189860e-06	5.189860e-06
1.700000e+00	2.000000e+00	2.194616e-04	4.210545e-06	4.210545e-06
2.000000e+00	2.400000e+00	1.209200e-04	2.746664e-06	2.746664e-06
2.400000e+00	2.700000e+00	6.779103e-05	2.437439e-06	2.437439e-06
2.700000e+00	3.000000e+00	4.415730e-05	1.969757e-06	1.969757e-06
3.000000e+00	3.100000e+00	3.868624e-05	3.141891e-06	3.141891e-06
3.100000e+00	3.300000e+00	2.971702e-05	2.007785e-06	2.007785e-06
3.300000e+00	3.500000e+00	2.319428e-05	1.724509e-06	1.724509e-06
3.500000e+00	4.000000e+00	1.360290e-05	8.861977e-07	8.861977e-07
4.000000e+00	5.000000e+00	5.878638e-06	4.060874e-07	4.060874e-07
5.000000e+00	6.000000e+00	2.934196e-06	2.734149e-07	2.734149e-07
6.000000e+00	7.000000e+00	1.289606e-06	1.888013e-07	1.888013e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27118]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27118]
Path=Test[MUR1.0_MUF1.0_PDF27118]
RatioPlot=0
ScaledBy=4.13485778301710495e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.115687e-05	5.125190e-06	5.125190e-06
4.000000e-02	9.000000e-02	1.589236e-04	8.455952e-06	8.455952e-06
9.000000e-02	1.400000e-01	2.688804e-04	1.137683e-05	1.137683e-05
1.400000e-01	1.900000e-01	3.949664e-04	1.317857e-05	1.317857e-05
1.900000e-01	2.400000e-01	4.426274e-04	1.456614e-05	1.456614e-05
2.400000e-01	2.900000e-01	5.355226e-04	1.581489e-05	1.581489e-05
2.900000e-01	3.400000e-01	5.698250e-04	1.640220e-05	1.640220e-05
3.400000e-01	3.900000e-01	5.917574e-04	1.693711e-05	1.693711e-05
3.900000e-01	4.400000e-01	7.212116e-04	1.824967e-05	1.824967e-05
4.400000e-01	5.000000e-01	7.635733e-04	1.726058e-05	1.726058e-05
5.000000e-01	6.000000e-01	8.332275e-04	1.405450e-05	1.405450e-05
6.000000e-01	7.000000e-01	8.923461e-04	1.442424e-05	1.442424e-05
7.000000e-01	7.500000e-01	8.770820e-04	2.034648e-05	2.034648e-05
7.500000e-01	8.000000e-01	8.552452e-04	2.002816e-05	2.002816e-05
8.000000e-01	9.500000e-01	7.928293e-04	1.118052e-05	1.118052e-05
9.500000e-01	1.000000e+00	7.858006e-04	1.894911e-05	1.894911e-05
1.000000e+00	1.050000e+00	7.079320e-04	1.842200e-05	1.842200e-05
1.050000e+00	1.100000e+00	6.491824e-04	1.754857e-05	1.754857e-05
1.100000e+00	1.400000e+00	5.056337e-04	6.370231e-06	6.370231e-06
1.400000e+00	1.700000e+00	3.325031e-04	5.220815e-06	5.220815e-06
1.700000e+00	2.000000e+00	2.209503e-04	4.238307e-06	4.238307e-06
2.000000e+00	2.400000e+00	1.217566e-04	2.767144e-06	2.767144e-06
2.400000e+00	2.700000e+00	6.838873e-05	2.458966e-06	2.458966e-06
2.700000e+00	3.000000e+00	4.453853e-05	1.988134e-06	1.988134e-06
3.000000e+00	3.100000e+00	3.912177e-05	3.174415e-06	3.174415e-06
3.100000e+00	3.300000e+00	2.994258e-05	2.023225e-06	2.023225e-06
3.300000e+00	3.500000e+00	2.348409e-05	1.740827e-06	1.740827e-06
3.500000e+00	4.000000e+00	1.375009e-05	8.939756e-07	8.939756e-07
4.000000e+00	5.000000e+00	5.941194e-06	4.099665e-07	4.099665e-07
5.000000e+00	6.000000e+00	2.959130e-06	2.756539e-07	2.756539e-07
6.000000e+00	7.000000e+00	1.308533e-06	1.901922e-07	1.901922e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27117]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27117]
Path=Test[MUR1.0_MUF1.0_PDF27117]
RatioPlot=0
ScaledBy=4.13485779652533184e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.161485e-05	5.182664e-06	5.182664e-06
4.000000e-02	9.000000e-02	1.617856e-04	8.591880e-06	8.591880e-06
9.000000e-02	1.400000e-01	2.743880e-04	1.155967e-05	1.155967e-05
1.400000e-01	1.900000e-01	4.038330e-04	1.344573e-05	1.344573e-05
1.900000e-01	2.400000e-01	4.524124e-04	1.485017e-05	1.485017e-05
2.400000e-01	2.900000e-01	5.476090e-04	1.610889e-05	1.610889e-05
2.900000e-01	3.400000e-01	5.905092e-04	1.736245e-05	1.736245e-05
3.400000e-01	3.900000e-01	6.041228e-04	1.725760e-05	1.725760e-05
3.900000e-01	4.400000e-01	7.360784e-04	1.860641e-05	1.860641e-05
4.400000e-01	5.000000e-01	7.796537e-04	1.758216e-05	1.758216e-05
5.000000e-01	6.000000e-01	8.499708e-04	1.429678e-05	1.429678e-05
6.000000e-01	7.000000e-01	9.088699e-04	1.466221e-05	1.466221e-05
7.000000e-01	7.500000e-01	8.931540e-04	2.068840e-05	2.068840e-05
7.500000e-01	8.000000e-01	8.679364e-04	2.032354e-05	2.032354e-05
8.000000e-01	9.500000e-01	8.062147e-04	1.133394e-05	1.133394e-05
9.500000e-01	1.000000e+00	7.980112e-04	1.921165e-05	1.921165e-05
1.000000e+00	1.050000e+00	7.155166e-04	1.860918e-05	1.860918e-05
1.050000e+00	1.100000e+00	6.569558e-04	1.772637e-05	1.772637e-05
1.100000e+00	1.400000e+00	5.114697e-04	6.435594e-06	6.435594e-06
1.400000e+00	1.700000e+00	3.347500e-04	5.249502e-06	5.249502e-06
1.700000e+00	2.000000e+00	2.217240e-04	4.253742e-06	4.253742e-06
2.000000e+00	2.400000e+00	1.219563e-04	2.770010e-06	2.770010e-06
2.400000e+00	2.700000e+00	6.826400e-05	2.455268e-06	2.455268e-06
2.700000e+00	3.000000e+00	4.444357e-05	1.982897e-06	1.982897e-06
3.000000e+00	3.100000e+00	3.895610e-05	3.161811e-06	3.161811e-06
3.100000e+00	3.300000e+00	2.990900e-05	2.020380e-06	2.020380e-06
3.300000e+00	3.500000e+00	2.326760e-05	1.734098e-06	1.734098e-06
3.500000e+00	4.000000e+00	1.365988e-05	8.903157e-07	8.903157e-07
4.000000e+00	5.000000e+00	5.899256e-06	4.079989e-07	4.079989e-07
5.000000e+00	6.000000e+00	2.943742e-06	2.742945e-07	2.742945e-07
6.000000e+00	7.000000e+00	1.288244e-06	1.894058e-07	1.894058e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27116]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27116]
Path=Test[MUR1.0_MUF1.0_PDF27116]
RatioPlot=0
ScaledBy=4.13485778971482986e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.147013e-05	5.159393e-06	5.159393e-06
4.000000e-02	9.000000e-02	1.600169e-04	8.507989e-06	8.507989e-06
9.000000e-02	1.400000e-01	2.710218e-04	1.145509e-05	1.145509e-05
1.400000e-01	1.900000e-01	3.982488e-04	1.327764e-05	1.327764e-05
1.900000e-01	2.400000e-01	4.463756e-04	1.467372e-05	1.467372e-05
2.400000e-01	2.900000e-01	5.397372e-04	1.591905e-05	1.591905e-05
2.900000e-01	3.400000e-01	5.768990e-04	1.645720e-05	1.645720e-05
3.400000e-01	3.900000e-01	5.965822e-04	1.705749e-05	1.705749e-05
3.900000e-01	4.400000e-01	7.268530e-04	1.838492e-05	1.838492e-05
4.400000e-01	5.000000e-01	7.691718e-04	1.737585e-05	1.737585e-05
5.000000e-01	6.000000e-01	8.395661e-04	1.414841e-05	1.414841e-05
6.000000e-01	7.000000e-01	8.988394e-04	1.451782e-05	1.451782e-05
7.000000e-01	7.500000e-01	8.834036e-04	2.047910e-05	2.047910e-05
7.500000e-01	8.000000e-01	8.608086e-04	2.015294e-05	2.015294e-05
8.000000e-01	9.500000e-01	7.980200e-04	1.124103e-05	1.124103e-05
9.500000e-01	1.000000e+00	7.904164e-04	1.904716e-05	1.904716e-05
1.000000e+00	1.050000e+00	7.118544e-04	1.851601e-05	1.851601e-05
1.050000e+00	1.100000e+00	6.529440e-04	1.763625e-05	1.763625e-05
1.100000e+00	1.400000e+00	5.081163e-04	6.397833e-06	6.397833e-06
1.400000e+00	1.700000e+00	3.337000e-04	5.238162e-06	5.238162e-06
1.700000e+00	2.000000e+00	2.215816e-04	4.249776e-06	4.249776e-06
2.000000e+00	2.400000e+00	1.219963e-04	2.772668e-06	2.772668e-06
2.400000e+00	2.700000e+00	6.846797e-05	2.462117e-06	2.462117e-06
2.700000e+00	3.000000e+00	4.457700e-05	1.990210e-06	1.990210e-06
3.000000e+00	3.100000e+00	3.919041e-05	3.178718e-06	3.178718e-06
3.100000e+00	3.300000e+00	2.997446e-05	2.025123e-06	2.025123e-06
3.300000e+00	3.500000e+00	2.347676e-05	1.741657e-06	1.741657e-06
3.500000e+00	4.000000e+00	1.374786e-05	8.940960e-07	8.940960e-07
4.000000e+00	5.000000e+00	5.940210e-06	4.101184e-07	4.101184e-07
5.000000e+00	6.000000e+00	2.958486e-06	2.755809e-07	2.755809e-07
6.000000e+00	7.000000e+00	1.304960e-06	1.901454e-07	1.901454e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27115]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27115]
Path=Test[MUR1.0_MUF1.0_PDF27115]
RatioPlot=0
ScaledBy=4.13485779430608584e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.095395e-05	5.109796e-06	5.109796e-06
4.000000e-02	9.000000e-02	1.593002e-04	8.472962e-06	8.472962e-06
9.000000e-02	1.400000e-01	2.696174e-04	1.138443e-05	1.138443e-05
1.400000e-01	1.900000e-01	3.965116e-04	1.321888e-05	1.321888e-05
1.900000e-01	2.400000e-01	4.437414e-04	1.459674e-05	1.459674e-05
2.400000e-01	2.900000e-01	5.380074e-04	1.586335e-05	1.586335e-05
2.900000e-01	3.400000e-01	5.745672e-04	1.639869e-05	1.639869e-05
3.400000e-01	3.900000e-01	5.933874e-04	1.698207e-05	1.698207e-05
3.900000e-01	4.400000e-01	7.235674e-04	1.829469e-05	1.829469e-05
4.400000e-01	5.000000e-01	7.667713e-04	1.730879e-05	1.730879e-05
5.000000e-01	6.000000e-01	8.356758e-04	1.407908e-05	1.407908e-05
6.000000e-01	7.000000e-01	8.943829e-04	1.444547e-05	1.444547e-05
7.000000e-01	7.500000e-01	8.792272e-04	2.038490e-05	2.038490e-05
7.500000e-01	8.000000e-01	8.556082e-04	2.003825e-05	2.003825e-05
8.000000e-01	9.500000e-01	7.945827e-04	1.118656e-05	1.118656e-05
9.500000e-01	1.000000e+00	7.876420e-04	1.897882e-05	1.897882e-05
1.000000e+00	1.050000e+00	7.067956e-04	1.839751e-05	1.839751e-05
1.050000e+00	1.100000e+00	6.485752e-04	1.752598e-05	1.752598e-05
1.100000e+00	1.400000e+00	5.059770e-04	6.369641e-06	6.369641e-06
1.400000e+00	1.700000e+00	3.321674e-04	5.210682e-06	5.210682e-06
1.700000e+00	2.000000e+00	2.203596e-04	4.227807e-06	4.227807e-06
2.000000e+00	2.400000e+00	1.214444e-04	2.757905e-06	2.757905e-06
2.400000e+00	2.700000e+00	6.810683e-05	2.448537e-06	2.448537e-06
2.700000e+00	3.000000e+00	4.436643e-05	1.978478e-06	1.978478e-06
3.000000e+00	3.100000e+00	3.880435e-05	3.153113e-06	3.153113e-06
3.100000e+00	3.300000e+00	2.984433e-05	2.016356e-06	2.016356e-06
3.300000e+00	3.500000e+00	2.330404e-05	1.732040e-06	1.732040e-06
3.500000e+00	4.000000e+00	1.366760e-05	8.901258e-07	8.901258e-07
4.000000e+00	5.000000e+00	5.903025e-06	4.077023e-07	4.077023e-07
5.000000e+00	6.000000e+00	2.945641e-06	2.744589e-07	2.744589e-07
6.000000e+00	7.000000e+00	1.296509e-06	1.895212e-07	1.895212e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27114]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27114]
Path=Test[MUR1.0_MUF1.0_PDF27114]
RatioPlot=0
ScaledBy=4.13485778230535366e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.835295e-05	6.009648e-06	6.009648e-06
4.000000e-02	9.000000e-02	1.887999e-04	1.003885e-05	1.003885e-05
9.000000e-02	1.400000e-01	3.243560e-04	1.364597e-05	1.364597e-05
1.400000e-01	1.900000e-01	4.812420e-04	1.612646e-05	1.612646e-05
1.900000e-01	2.400000e-01	5.411700e-04	1.778308e-05	1.778308e-05
2.400000e-01	2.900000e-01	6.479346e-04	1.909644e-05	1.909644e-05
2.900000e-01	3.400000e-01	7.436500e-04	4.190606e-05	4.190606e-05
3.400000e-01	3.900000e-01	7.192456e-04	2.059493e-05	2.059493e-05
3.900000e-01	4.400000e-01	8.708588e-04	2.234910e-05	2.234910e-05
4.400000e-01	5.000000e-01	9.178813e-04	2.087858e-05	2.087858e-05
5.000000e-01	6.000000e-01	1.004219e-03	1.695987e-05	1.695987e-05
6.000000e-01	7.000000e-01	1.065636e-03	1.734029e-05	1.734029e-05
7.000000e-01	7.500000e-01	1.043767e-03	2.440939e-05	2.440939e-05
7.500000e-01	8.000000e-01	1.009580e-03	2.394284e-05	2.394284e-05
8.000000e-01	9.500000e-01	9.349473e-04	1.329590e-05	1.329590e-05
9.500000e-01	1.000000e+00	9.183912e-04	2.243041e-05	2.243041e-05
1.000000e+00	1.050000e+00	8.168134e-04	2.131211e-05	2.131211e-05
1.050000e+00	1.100000e+00	7.520598e-04	2.033599e-05	2.033599e-05
1.100000e+00	1.400000e+00	5.776860e-04	7.340979e-06	7.340979e-06
1.400000e+00	1.700000e+00	3.695030e-04	5.827402e-06	5.827402e-06
1.700000e+00	2.000000e+00	2.414934e-04	4.666649e-06	4.666649e-06
2.000000e+00	2.400000e+00	1.308138e-04	2.987210e-06	2.987210e-06
2.400000e+00	2.700000e+00	7.221827e-05	2.616264e-06	2.616264e-06
2.700000e+00	3.000000e+00	4.678620e-05	2.101483e-06	2.101483e-06
3.000000e+00	3.100000e+00	4.159007e-05	3.370737e-06	3.370737e-06
3.100000e+00	3.300000e+00	3.152756e-05	2.134653e-06	2.134653e-06
3.300000e+00	3.500000e+00	2.388483e-05	1.819533e-06	1.819533e-06
3.500000e+00	4.000000e+00	1.413251e-05	9.275313e-07	9.275313e-07
4.000000e+00	5.000000e+00	6.086317e-06	4.265263e-07	4.265263e-07
5.000000e+00	6.000000e+00	3.028782e-06	2.833050e-07	2.833050e-07
6.000000e+00	7.000000e+00	1.278140e-06	1.952958e-07	1.952958e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27113]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27113]
Path=Test[MUR1.0_MUF1.0_PDF27113]
RatioPlot=0
ScaledBy=4.13485770502927663e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.825140e-05	4.796718e-06	4.796718e-06
4.000000e-02	9.000000e-02	1.470749e-04	7.897283e-06	7.897283e-06
9.000000e-02	1.400000e-01	2.470126e-04	1.059267e-05	1.059267e-05
1.400000e-01	1.900000e-01	3.620552e-04	1.220631e-05	1.220631e-05
1.900000e-01	2.400000e-01	4.041988e-04	1.348293e-05	1.348293e-05
2.400000e-01	2.900000e-01	4.919176e-04	1.473535e-05	1.473535e-05
2.900000e-01	3.400000e-01	5.139506e-04	1.671411e-05	1.671411e-05
3.400000e-01	3.900000e-01	5.417976e-04	1.571771e-05	1.571771e-05
3.900000e-01	4.400000e-01	6.630464e-04	1.693022e-05	1.693022e-05
4.400000e-01	5.000000e-01	7.041640e-04	1.607569e-05	1.607569e-05
5.000000e-01	6.000000e-01	7.661885e-04	1.308946e-05	1.308946e-05
6.000000e-01	7.000000e-01	8.242896e-04	1.347200e-05	1.347200e-05
7.000000e-01	7.500000e-01	8.110334e-04	1.901566e-05	1.901566e-05
7.500000e-01	8.000000e-01	7.938588e-04	1.874079e-05	1.874079e-05
8.000000e-01	9.500000e-01	7.356813e-04	1.054745e-05	1.054745e-05
9.500000e-01	1.000000e+00	7.337090e-04	1.789034e-05	1.789034e-05
1.000000e+00	1.050000e+00	6.630906e-04	1.736216e-05	1.736216e-05
1.050000e+00	1.100000e+00	6.071188e-04	1.656765e-05	1.656765e-05
1.100000e+00	1.400000e+00	4.754580e-04	6.052763e-06	6.052763e-06
1.400000e+00	1.700000e+00	3.164244e-04	4.994435e-06	4.994435e-06
1.700000e+00	2.000000e+00	2.116173e-04	4.072872e-06	4.072872e-06
2.000000e+00	2.400000e+00	1.175392e-04	2.675826e-06	2.675826e-06
2.400000e+00	2.700000e+00	6.644773e-05	2.389272e-06	2.389272e-06
2.700000e+00	3.000000e+00	4.339503e-05	1.936618e-06	1.936618e-06
3.000000e+00	3.100000e+00	3.794322e-05	3.090351e-06	3.090351e-06
3.100000e+00	3.300000e+00	2.915699e-05	1.973712e-06	1.973712e-06
3.300000e+00	3.500000e+00	2.313381e-05	1.706429e-06	1.706429e-06
3.500000e+00	4.000000e+00	1.352094e-05	8.776366e-07	8.776366e-07
4.000000e+00	5.000000e+00	5.849311e-06	4.024889e-07	4.024889e-07
5.000000e+00	6.000000e+00	2.918427e-06	2.719566e-07	2.719566e-07
6.000000e+00	7.000000e+00	1.313870e-06	1.876004e-07	1.876004e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27112]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27112]
Path=Test[MUR1.0_MUF1.0_PDF27112]
RatioPlot=0
ScaledBy=4.13485779406772967e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.272460e-05	5.301054e-06	5.301054e-06
4.000000e-02	9.000000e-02	1.640690e-04	8.717924e-06	8.717924e-06
9.000000e-02	1.400000e-01	2.786208e-04	1.176788e-05	1.176788e-05
1.400000e-01	1.900000e-01	4.097672e-04	1.364844e-05	1.364844e-05
1.900000e-01	2.400000e-01	4.599982e-04	1.508770e-05	1.508770e-05
2.400000e-01	2.900000e-01	5.540486e-04	1.629986e-05	1.629986e-05
2.900000e-01	3.400000e-01	6.006498e-04	1.764721e-05	1.764721e-05
3.400000e-01	3.900000e-01	6.136764e-04	1.750381e-05	1.750381e-05
3.900000e-01	4.400000e-01	7.466892e-04	1.889659e-05	1.889659e-05
4.400000e-01	5.000000e-01	7.885867e-04	1.780750e-05	1.780750e-05
5.000000e-01	6.000000e-01	8.620961e-04	1.450633e-05	1.450633e-05
6.000000e-01	7.000000e-01	9.220337e-04	1.487732e-05	1.487732e-05
7.000000e-01	7.500000e-01	9.057950e-04	2.098218e-05	2.098218e-05
7.500000e-01	8.000000e-01	8.818748e-04	2.065147e-05	2.065147e-05
8.000000e-01	9.500000e-01	8.166233e-04	1.148511e-05	1.148511e-05
9.500000e-01	1.000000e+00	8.069978e-04	1.942731e-05	1.942731e-05
1.000000e+00	1.050000e+00	7.276838e-04	1.891104e-05	1.891104e-05
1.050000e+00	1.100000e+00	6.676974e-04	1.800988e-05	1.800988e-05
1.100000e+00	1.400000e+00	5.173640e-04	6.510280e-06	6.510280e-06
1.400000e+00	1.700000e+00	3.384857e-04	5.314760e-06	5.314760e-06
1.700000e+00	2.000000e+00	2.243884e-04	4.303040e-06	4.303040e-06
2.000000e+00	2.400000e+00	1.231389e-04	2.801510e-06	2.801510e-06
2.400000e+00	2.700000e+00	6.897907e-05	2.482322e-06	2.482322e-06
2.700000e+00	3.000000e+00	4.485913e-05	2.006026e-06	2.006026e-06
3.000000e+00	3.100000e+00	3.969420e-05	3.216694e-06	3.216694e-06
3.100000e+00	3.300000e+00	3.017697e-05	2.038255e-06	2.038255e-06
3.300000e+00	3.500000e+00	2.356981e-05	1.752848e-06	1.752848e-06
3.500000e+00	4.000000e+00	1.380698e-05	8.978525e-07	8.978525e-07
4.000000e+00	5.000000e+00	5.968600e-06	4.126263e-07	4.126263e-07
5.000000e+00	6.000000e+00	2.967489e-06	2.764073e-07	2.764073e-07
6.000000e+00	7.000000e+00	1.301453e-06	1.905555e-07	1.905555e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27111]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27111]
Path=Test[MUR1.0_MUF1.0_PDF27111]
RatioPlot=0
ScaledBy=4.13485777688158596e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.980262e-05	4.989548e-06	4.989548e-06
4.000000e-02	9.000000e-02	1.553602e-04	8.292922e-06	8.292922e-06
9.000000e-02	1.400000e-01	2.620276e-04	1.111358e-05	1.111358e-05
1.400000e-01	1.900000e-01	3.848398e-04	1.287419e-05	1.287419e-05
1.900000e-01	2.400000e-01	4.304054e-04	1.422376e-05	1.422376e-05
2.400000e-01	2.900000e-01	5.231962e-04	1.549662e-05	1.549662e-05
2.900000e-01	3.400000e-01	5.502750e-04	1.654601e-05	1.654601e-05
3.400000e-01	3.900000e-01	5.760148e-04	1.656127e-05	1.656127e-05
3.900000e-01	4.400000e-01	7.034130e-04	1.782299e-05	1.782299e-05
4.400000e-01	5.000000e-01	7.467528e-04	1.689884e-05	1.689884e-05
5.000000e-01	6.000000e-01	8.126839e-04	1.374270e-05	1.374270e-05
6.000000e-01	7.000000e-01	8.708870e-04	1.411316e-05	1.411316e-05
7.000000e-01	7.500000e-01	8.565016e-04	1.991630e-05	1.991630e-05
7.500000e-01	8.000000e-01	8.349532e-04	1.959150e-05	1.959150e-05
8.000000e-01	9.500000e-01	7.757253e-04	1.096459e-05	1.096459e-05
9.500000e-01	1.000000e+00	7.705114e-04	1.862061e-05	1.862061e-05
1.000000e+00	1.050000e+00	6.915492e-04	1.804324e-05	1.804324e-05
1.050000e+00	1.100000e+00	6.344128e-04	1.720008e-05	1.720008e-05
1.100000e+00	1.400000e+00	4.965547e-04	6.264682e-06	6.264682e-06
1.400000e+00	1.700000e+00	3.273596e-04	5.141054e-06	5.141054e-06
1.700000e+00	2.000000e+00	2.176697e-04	4.179892e-06	4.179892e-06
2.000000e+00	2.400000e+00	1.203592e-04	2.733131e-06	2.733131e-06
2.400000e+00	2.700000e+00	6.765317e-05	2.431692e-06	2.431692e-06
2.700000e+00	3.000000e+00	4.411483e-05	1.965874e-06	1.965874e-06
3.000000e+00	3.100000e+00	3.839009e-05	3.129896e-06	3.129896e-06
3.100000e+00	3.300000e+00	2.966450e-05	2.005542e-06	2.005542e-06
3.300000e+00	3.500000e+00	2.325050e-05	1.724978e-06	1.724978e-06
3.500000e+00	4.000000e+00	1.362664e-05	8.873338e-07	8.873338e-07
4.000000e+00	5.000000e+00	5.885369e-06	4.060302e-07	4.060302e-07
5.000000e+00	6.000000e+00	2.939673e-06	2.739209e-07	2.739209e-07
6.000000e+00	7.000000e+00	1.303217e-06	1.892798e-07	1.892798e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27110]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27110]
Path=Test[MUR1.0_MUF1.0_PDF27110]
RatioPlot=0
ScaledBy=4.13485778739746929e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.089680e-05	5.098055e-06	5.098055e-06
4.000000e-02	9.000000e-02	1.584188e-04	8.429344e-06	8.429344e-06
9.000000e-02	1.400000e-01	2.679686e-04	1.133198e-05	1.133198e-05
1.400000e-01	1.900000e-01	3.936216e-04	1.313348e-05	1.313348e-05
1.900000e-01	2.400000e-01	4.410004e-04	1.451474e-05	1.451474e-05
2.400000e-01	2.900000e-01	5.341642e-04	1.576997e-05	1.576997e-05
2.900000e-01	3.400000e-01	5.680286e-04	1.631416e-05	1.631416e-05
3.400000e-01	3.900000e-01	5.895608e-04	1.688148e-05	1.688148e-05
3.900000e-01	4.400000e-01	7.187412e-04	1.818319e-05	1.818319e-05
4.400000e-01	5.000000e-01	7.614713e-04	1.720616e-05	1.720616e-05
5.000000e-01	6.000000e-01	8.303014e-04	1.400401e-05	1.400401e-05
6.000000e-01	7.000000e-01	8.892309e-04	1.437305e-05	1.437305e-05
7.000000e-01	7.500000e-01	8.741318e-04	2.027715e-05	2.027715e-05
7.500000e-01	8.000000e-01	8.517640e-04	1.994946e-05	1.994946e-05
8.000000e-01	9.500000e-01	7.903240e-04	1.114103e-05	1.114103e-05
9.500000e-01	1.000000e+00	7.834842e-04	1.889243e-05	1.889243e-05
1.000000e+00	1.050000e+00	7.048184e-04	1.834648e-05	1.834648e-05
1.050000e+00	1.100000e+00	6.465430e-04	1.747749e-05	1.747749e-05
1.100000e+00	1.400000e+00	5.041167e-04	6.350112e-06	6.350112e-06
1.400000e+00	1.700000e+00	3.314778e-04	5.203018e-06	5.203018e-06
1.700000e+00	2.000000e+00	2.202326e-04	4.224764e-06	4.224764e-06
2.000000e+00	2.400000e+00	1.214231e-04	2.758394e-06	2.758394e-06
2.400000e+00	2.700000e+00	6.817263e-05	2.450983e-06	2.450983e-06
2.700000e+00	3.000000e+00	4.440503e-05	1.981256e-06	1.981256e-06
3.000000e+00	3.100000e+00	3.889689e-05	3.158477e-06	3.158477e-06
3.100000e+00	3.300000e+00	2.986456e-05	2.017835e-06	2.017835e-06
3.300000e+00	3.500000e+00	2.339151e-05	1.735600e-06	1.735600e-06
3.500000e+00	4.000000e+00	1.370177e-05	8.914752e-07	8.914752e-07
4.000000e+00	5.000000e+00	5.917543e-06	4.085385e-07	4.085385e-07
5.000000e+00	6.000000e+00	2.950394e-06	2.748120e-07	2.748120e-07
6.000000e+00	7.000000e+00	1.303073e-06	1.897382e-07	1.897382e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27109]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27109]
Path=Test[MUR1.0_MUF1.0_PDF27109]
RatioPlot=0
ScaledBy=4.13485779419185432e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.176142e-05	5.193691e-06	5.193691e-06
4.000000e-02	9.000000e-02	1.613560e-04	8.572901e-06	8.572901e-06
9.000000e-02	1.400000e-01	2.736022e-04	1.154725e-05	1.154725e-05
1.400000e-01	1.900000e-01	4.023876e-04	1.340345e-05	1.340345e-05
1.900000e-01	2.400000e-01	4.508602e-04	1.480578e-05	1.480578e-05
2.400000e-01	2.900000e-01	5.450306e-04	1.605538e-05	1.605538e-05
2.900000e-01	3.400000e-01	5.855240e-04	1.677648e-05	1.677648e-05
3.400000e-01	3.900000e-01	6.024942e-04	1.720935e-05	1.720935e-05
3.900000e-01	4.400000e-01	7.339170e-04	1.855482e-05	1.855482e-05
4.400000e-01	5.000000e-01	7.765540e-04	1.752947e-05	1.752947e-05
5.000000e-01	6.000000e-01	8.476310e-04	1.426829e-05	1.426829e-05
6.000000e-01	7.000000e-01	9.068330e-04	1.463534e-05	1.463534e-05
7.000000e-01	7.500000e-01	8.912224e-04	2.064755e-05	2.064755e-05
7.500000e-01	8.000000e-01	8.676380e-04	2.030723e-05	2.030723e-05
8.000000e-01	9.500000e-01	8.045660e-04	1.132037e-05	1.132037e-05
9.500000e-01	1.000000e+00	7.965682e-04	1.918218e-05	1.918218e-05
1.000000e+00	1.050000e+00	7.164756e-04	1.862876e-05	1.862876e-05
1.050000e+00	1.100000e+00	6.573146e-04	1.774245e-05	1.774245e-05
1.100000e+00	1.400000e+00	5.112693e-04	6.433865e-06	6.433865e-06
1.400000e+00	1.700000e+00	3.351937e-04	5.259622e-06	5.259622e-06
1.700000e+00	2.000000e+00	2.222996e-04	4.263589e-06	4.263589e-06
2.000000e+00	2.400000e+00	1.222806e-04	2.778934e-06	2.778934e-06
2.400000e+00	2.700000e+00	6.856150e-05	2.465655e-06	2.465655e-06
2.700000e+00	3.000000e+00	4.463213e-05	1.992575e-06	1.992575e-06
3.000000e+00	3.100000e+00	3.926476e-05	3.183914e-06	3.183914e-06
3.100000e+00	3.300000e+00	3.001200e-05	2.027514e-06	2.027514e-06
3.300000e+00	3.500000e+00	2.345131e-05	1.742152e-06	1.742152e-06
3.500000e+00	4.000000e+00	1.374651e-05	8.944220e-07	8.944220e-07
4.000000e+00	5.000000e+00	5.940758e-06	4.102702e-07	4.102702e-07
5.000000e+00	6.000000e+00	2.959080e-06	2.757045e-07	2.757045e-07
6.000000e+00	7.000000e+00	1.301396e-06	1.901904e-07	1.901904e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27108]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27108]
Path=Test[MUR1.0_MUF1.0_PDF27108]
RatioPlot=0
ScaledBy=4.13485779178409445e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.044905e-05	5.048752e-06	5.048752e-06
4.000000e-02	9.000000e-02	1.570001e-04	8.358832e-06	8.358832e-06
9.000000e-02	1.400000e-01	2.652092e-04	1.122454e-05	1.122454e-05
1.400000e-01	1.900000e-01	3.897748e-04	1.301174e-05	1.301174e-05
1.900000e-01	2.400000e-01	4.362464e-04	1.437449e-05	1.437449e-05
2.400000e-01	2.900000e-01	5.289538e-04	1.563121e-05	1.563121e-05
2.900000e-01	3.400000e-01	5.614952e-04	1.621734e-05	1.621734e-05
3.400000e-01	3.900000e-01	5.834322e-04	1.672166e-05	1.672166e-05
3.900000e-01	4.400000e-01	7.120744e-04	1.801959e-05	1.801959e-05
4.400000e-01	5.000000e-01	7.544413e-04	1.705664e-05	1.705664e-05
5.000000e-01	6.000000e-01	8.226904e-04	1.388334e-05	1.388334e-05
6.000000e-01	7.000000e-01	8.809539e-04	1.424778e-05	1.424778e-05
7.000000e-01	7.500000e-01	8.661336e-04	2.010442e-05	2.010442e-05
7.500000e-01	8.000000e-01	8.442728e-04	1.978135e-05	1.978135e-05
8.000000e-01	9.500000e-01	7.834313e-04	1.105051e-05	1.105051e-05
9.500000e-01	1.000000e+00	7.773988e-04	1.875402e-05	1.875402e-05
1.000000e+00	1.050000e+00	6.990484e-04	1.820388e-05	1.820388e-05
1.050000e+00	1.100000e+00	6.409376e-04	1.734018e-05	1.734018e-05
1.100000e+00	1.400000e+00	5.003070e-04	6.304498e-06	6.304498e-06
1.400000e+00	1.700000e+00	3.293262e-04	5.169992e-06	5.169992e-06
1.700000e+00	2.000000e+00	2.188051e-04	4.198324e-06	4.198324e-06
2.000000e+00	2.400000e+00	1.207438e-04	2.742740e-06	2.742740e-06
2.400000e+00	2.700000e+00	6.782727e-05	2.438039e-06	2.438039e-06
2.700000e+00	3.000000e+00	4.421237e-05	1.971626e-06	1.971626e-06
3.000000e+00	3.100000e+00	3.873150e-05	3.146120e-06	3.146120e-06
3.100000e+00	3.300000e+00	2.972348e-05	2.008498e-06	2.008498e-06
3.300000e+00	3.500000e+00	2.330982e-05	1.728638e-06	1.728638e-06
3.500000e+00	4.000000e+00	1.366013e-05	8.883495e-07	8.883495e-07
4.000000e+00	5.000000e+00	5.903585e-06	4.071092e-07	4.071092e-07
5.000000e+00	6.000000e+00	2.944125e-06	2.742428e-07	2.742428e-07
6.000000e+00	7.000000e+00	1.301465e-06	1.892391e-07	1.892391e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27107]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27107]
Path=Test[MUR1.0_MUF1.0_PDF27107]
RatioPlot=0
ScaledBy=4.13485778942574932e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.188220e-05	5.207397e-06	5.207397e-06
4.000000e-02	9.000000e-02	1.616654e-04	8.589107e-06	8.589107e-06
9.000000e-02	1.400000e-01	2.742268e-04	1.157323e-05	1.157323e-05
1.400000e-01	1.900000e-01	4.030472e-04	1.342648e-05	1.342648e-05
1.900000e-01	2.400000e-01	4.518892e-04	1.483678e-05	1.483678e-05
2.400000e-01	2.900000e-01	5.461408e-04	1.608629e-05	1.608629e-05
2.900000e-01	3.400000e-01	5.861036e-04	1.675851e-05	1.675851e-05
3.400000e-01	3.900000e-01	6.037862e-04	1.724565e-05	1.724565e-05
3.900000e-01	4.400000e-01	7.350898e-04	1.858455e-05	1.858455e-05
4.400000e-01	5.000000e-01	7.779487e-04	1.755927e-05	1.755927e-05
5.000000e-01	6.000000e-01	8.489464e-04	1.429200e-05	1.429200e-05
6.000000e-01	7.000000e-01	9.085500e-04	1.466296e-05	1.466296e-05
7.000000e-01	7.500000e-01	8.928696e-04	2.068353e-05	2.068353e-05
7.500000e-01	8.000000e-01	8.692058e-04	2.034289e-05	2.034289e-05
8.000000e-01	9.500000e-01	8.060807e-04	1.134249e-05	1.134249e-05
9.500000e-01	1.000000e+00	7.977724e-04	1.921185e-05	1.921185e-05
1.000000e+00	1.050000e+00	7.178172e-04	1.866399e-05	1.866399e-05
1.050000e+00	1.100000e+00	6.587228e-04	1.777752e-05	1.777752e-05
1.100000e+00	1.400000e+00	5.122503e-04	6.446170e-06	6.446170e-06
1.400000e+00	1.700000e+00	3.358230e-04	5.269516e-06	5.269516e-06
1.700000e+00	2.000000e+00	2.228039e-04	4.272913e-06	4.272913e-06
2.000000e+00	2.400000e+00	1.225471e-04	2.785024e-06	2.785024e-06
2.400000e+00	2.700000e+00	6.870757e-05	2.471178e-06	2.471178e-06
2.700000e+00	3.000000e+00	4.471143e-05	1.996629e-06	1.996629e-06
3.000000e+00	3.100000e+00	3.929615e-05	3.186660e-06	3.186660e-06
3.100000e+00	3.300000e+00	3.007430e-05	2.031706e-06	2.031706e-06
3.300000e+00	3.500000e+00	2.349348e-05	1.745419e-06	1.745419e-06
3.500000e+00	4.000000e+00	1.376452e-05	8.958701e-07	8.958701e-07
4.000000e+00	5.000000e+00	5.945060e-06	4.108623e-07	4.108623e-07
5.000000e+00	6.000000e+00	2.961352e-06	2.758898e-07	2.758898e-07
6.000000e+00	7.000000e+00	1.302835e-06	1.904253e-07	1.904253e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27106]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27106]
Path=Test[MUR1.0_MUF1.0_PDF27106]
RatioPlot=0
ScaledBy=4.13485778644725167e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.147995e-05	5.158741e-06	5.158741e-06
4.000000e-02	9.000000e-02	1.597348e-04	8.492550e-06	8.492550e-06
9.000000e-02	1.400000e-01	2.707224e-04	1.144087e-05	1.144087e-05
1.400000e-01	1.900000e-01	3.978718e-04	1.326534e-05	1.326534e-05
1.900000e-01	2.400000e-01	4.460378e-04	1.466020e-05	1.466020e-05
2.400000e-01	2.900000e-01	5.393630e-04	1.590477e-05	1.590477e-05
2.900000e-01	3.400000e-01	5.765662e-04	1.644460e-05	1.644460e-05
3.400000e-01	3.900000e-01	5.962984e-04	1.704422e-05	1.704422e-05
3.900000e-01	4.400000e-01	7.261106e-04	1.836817e-05	1.836817e-05
4.400000e-01	5.000000e-01	7.686590e-04	1.736202e-05	1.736202e-05
5.000000e-01	6.000000e-01	8.390009e-04	1.413755e-05	1.413755e-05
6.000000e-01	7.000000e-01	8.980892e-04	1.450513e-05	1.450513e-05
7.000000e-01	7.500000e-01	8.828248e-04	2.046451e-05	2.046451e-05
7.500000e-01	8.000000e-01	8.601126e-04	2.013646e-05	2.013646e-05
8.000000e-01	9.500000e-01	7.974967e-04	1.123131e-05	1.123131e-05
9.500000e-01	1.000000e+00	7.895938e-04	1.902601e-05	1.902601e-05
1.000000e+00	1.050000e+00	7.112932e-04	1.849955e-05	1.849955e-05
1.050000e+00	1.100000e+00	6.523614e-04	1.761694e-05	1.761694e-05
1.100000e+00	1.400000e+00	5.076260e-04	6.391214e-06	6.391214e-06
1.400000e+00	1.700000e+00	3.333510e-04	5.232115e-06	5.232115e-06
1.700000e+00	2.000000e+00	2.213666e-04	4.245297e-06	4.245297e-06
2.000000e+00	2.400000e+00	1.218630e-04	2.769456e-06	2.769456e-06
2.400000e+00	2.700000e+00	6.839140e-05	2.459479e-06	2.459479e-06
2.700000e+00	3.000000e+00	4.452870e-05	1.988091e-06	1.988091e-06
3.000000e+00	3.100000e+00	3.910600e-05	3.171364e-06	3.171364e-06
3.100000e+00	3.300000e+00	2.993253e-05	2.022442e-06	2.022442e-06
3.300000e+00	3.500000e+00	2.344310e-05	1.739469e-06	1.739469e-06
3.500000e+00	4.000000e+00	1.373248e-05	8.928214e-07	8.928214e-07
4.000000e+00	5.000000e+00	5.929954e-06	4.095621e-07	4.095621e-07
5.000000e+00	6.000000e+00	2.953856e-06	2.750675e-07	2.750675e-07
6.000000e+00	7.000000e+00	1.302288e-06	1.897773e-07	1.897773e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27105]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27105]
Path=Test[MUR1.0_MUF1.0_PDF27105]
RatioPlot=0
ScaledBy=4.13485779670626371e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.111958e-05	5.127209e-06	5.127209e-06
4.000000e-02	9.000000e-02	1.598274e-04	8.499026e-06	8.499026e-06
9.000000e-02	1.400000e-01	2.704128e-04	1.142150e-05	1.142150e-05
1.400000e-01	1.900000e-01	3.975048e-04	1.325129e-05	1.325129e-05
1.900000e-01	2.400000e-01	4.449544e-04	1.463531e-05	1.463531e-05
2.400000e-01	2.900000e-01	5.390198e-04	1.589842e-05	1.589842e-05
2.900000e-01	3.400000e-01	5.756782e-04	1.642257e-05	1.642257e-05
3.400000e-01	3.900000e-01	5.947894e-04	1.702174e-05	1.702174e-05
3.900000e-01	4.400000e-01	7.254664e-04	1.834125e-05	1.834125e-05
4.400000e-01	5.000000e-01	7.681810e-04	1.734688e-05	1.734688e-05
5.000000e-01	6.000000e-01	8.376346e-04	1.411419e-05	1.411419e-05
6.000000e-01	7.000000e-01	8.967298e-04	1.448346e-05	1.448346e-05
7.000000e-01	7.500000e-01	8.812784e-04	2.043180e-05	2.043180e-05
7.500000e-01	8.000000e-01	8.581072e-04	2.009291e-05	2.009291e-05
8.000000e-01	9.500000e-01	7.963407e-04	1.121553e-05	1.121553e-05
9.500000e-01	1.000000e+00	7.894988e-04	1.902511e-05	1.902511e-05
1.000000e+00	1.050000e+00	7.091298e-04	1.845513e-05	1.845513e-05
1.050000e+00	1.100000e+00	6.506794e-04	1.758293e-05	1.758293e-05
1.100000e+00	1.400000e+00	5.072530e-04	6.386431e-06	6.386431e-06
1.400000e+00	1.700000e+00	3.330820e-04	5.226670e-06	5.226670e-06
1.700000e+00	2.000000e+00	2.210172e-04	4.240349e-06	4.240349e-06
2.000000e+00	2.400000e+00	1.217816e-04	2.766533e-06	2.766533e-06
2.400000e+00	2.700000e+00	6.831533e-05	2.456217e-06	2.456217e-06
2.700000e+00	3.000000e+00	4.449287e-05	1.984893e-06	1.984893e-06
3.000000e+00	3.100000e+00	3.902947e-05	3.169055e-06	3.169055e-06
3.100000e+00	3.300000e+00	2.993478e-05	2.022383e-06	2.022383e-06
3.300000e+00	3.500000e+00	2.339952e-05	1.737669e-06	1.737669e-06
3.500000e+00	4.000000e+00	1.371212e-05	8.929103e-07	8.929103e-07
4.000000e+00	5.000000e+00	5.926731e-06	4.091329e-07	4.091329e-07
5.000000e+00	6.000000e+00	2.955109e-06	2.754038e-07	2.754038e-07
6.000000e+00	7.000000e+00	1.302298e-06	1.901374e-07	1.901374e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27104]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27104]
Path=Test[MUR1.0_MUF1.0_PDF27104]
RatioPlot=0
ScaledBy=4.13485779134252262e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.128600e-05	5.137807e-06	5.137807e-06
4.000000e-02	9.000000e-02	1.591993e-04	8.465906e-06	8.465906e-06
9.000000e-02	1.400000e-01	2.697646e-04	1.140036e-05	1.140036e-05
1.400000e-01	1.900000e-01	3.965800e-04	1.322279e-05	1.322279e-05
1.900000e-01	2.400000e-01	4.444746e-04	1.461262e-05	1.461262e-05
2.400000e-01	2.900000e-01	5.377440e-04	1.585950e-05	1.585950e-05
2.900000e-01	3.400000e-01	5.745918e-04	1.639113e-05	1.639113e-05
3.400000e-01	3.900000e-01	5.942182e-04	1.699227e-05	1.699227e-05
3.900000e-01	4.400000e-01	7.237136e-04	1.830741e-05	1.830741e-05
4.400000e-01	5.000000e-01	7.663992e-04	1.731101e-05	1.731101e-05
5.000000e-01	6.000000e-01	8.362966e-04	1.409366e-05	1.409366e-05
6.000000e-01	7.000000e-01	8.952697e-04	1.446119e-05	1.446119e-05
7.000000e-01	7.500000e-01	8.801254e-04	2.040518e-05	2.040518e-05
7.500000e-01	8.000000e-01	8.573186e-04	2.007415e-05	2.007415e-05
8.000000e-01	9.500000e-01	7.951433e-04	1.119923e-05	1.119923e-05
9.500000e-01	1.000000e+00	7.875722e-04	1.898025e-05	1.898025e-05
1.000000e+00	1.050000e+00	7.089770e-04	1.844381e-05	1.844381e-05
1.050000e+00	1.100000e+00	6.502426e-04	1.756340e-05	1.756340e-05
1.100000e+00	1.400000e+00	5.063117e-04	6.375304e-06	6.375304e-06
1.400000e+00	1.700000e+00	3.326090e-04	5.219955e-06	5.219955e-06
1.700000e+00	2.000000e+00	2.208308e-04	4.235654e-06	4.235654e-06
2.000000e+00	2.400000e+00	1.216185e-04	2.763505e-06	2.763505e-06
2.400000e+00	2.700000e+00	6.826680e-05	2.455026e-06	2.455026e-06
2.700000e+00	3.000000e+00	4.444863e-05	1.984122e-06	1.984122e-06
3.000000e+00	3.100000e+00	3.900868e-05	3.163899e-06	3.163899e-06
3.100000e+00	3.300000e+00	2.987957e-05	2.019091e-06	2.019091e-06
3.300000e+00	3.500000e+00	2.341032e-05	1.736838e-06	1.736838e-06
3.500000e+00	4.000000e+00	1.371347e-05	8.916338e-07	8.916338e-07
4.000000e+00	5.000000e+00	5.924962e-06	4.090408e-07	4.090408e-07
5.000000e+00	6.000000e+00	2.952463e-06	2.748851e-07	2.748851e-07
6.000000e+00	7.000000e+00	1.300807e-06	1.896127e-07	1.896127e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27103]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27103]
Path=Test[MUR1.0_MUF1.0_PDF27103]
RatioPlot=0
ScaledBy=4.13485779144244757e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.131745e-05	5.146548e-06	5.146548e-06
4.000000e-02	9.000000e-02	1.602243e-04	8.517570e-06	8.517570e-06
9.000000e-02	1.400000e-01	2.711936e-04	1.145360e-05	1.145360e-05
1.400000e-01	1.900000e-01	3.985498e-04	1.328468e-05	1.328468e-05
1.900000e-01	2.400000e-01	4.463146e-04	1.467374e-05	1.467374e-05
2.400000e-01	2.900000e-01	5.403196e-04	1.593320e-05	1.593320e-05
2.900000e-01	3.400000e-01	5.773138e-04	1.646343e-05	1.646343e-05
3.400000e-01	3.900000e-01	5.966038e-04	1.706317e-05	1.706317e-05
3.900000e-01	4.400000e-01	7.274062e-04	1.839006e-05	1.839006e-05
4.400000e-01	5.000000e-01	7.700023e-04	1.738727e-05	1.738727e-05
5.000000e-01	6.000000e-01	8.399140e-04	1.415012e-05	1.415012e-05
6.000000e-01	7.000000e-01	8.990975e-04	1.451914e-05	1.451914e-05
7.000000e-01	7.500000e-01	8.835724e-04	2.048026e-05	2.048026e-05
7.500000e-01	8.000000e-01	8.605396e-04	2.014494e-05	2.014494e-05
8.000000e-01	9.500000e-01	7.983247e-04	1.124170e-05	1.124170e-05
9.500000e-01	1.000000e+00	7.910848e-04	1.905988e-05	1.905988e-05
1.000000e+00	1.050000e+00	7.112206e-04	1.850281e-05	1.850281e-05
1.050000e+00	1.100000e+00	6.525470e-04	1.762739e-05	1.762739e-05
1.100000e+00	1.400000e+00	5.083267e-04	6.399089e-06	6.399089e-06
1.400000e+00	1.700000e+00	3.336973e-04	5.236611e-06	5.236611e-06
1.700000e+00	2.000000e+00	2.214817e-04	4.248317e-06	4.248317e-06
2.000000e+00	2.400000e+00	1.219833e-04	2.771404e-06	2.771404e-06
2.400000e+00	2.700000e+00	6.842290e-05	2.460019e-06	2.460019e-06
2.700000e+00	3.000000e+00	4.456040e-05	1.988342e-06	1.988342e-06
3.000000e+00	3.100000e+00	3.911516e-05	3.175018e-06	3.175018e-06
3.100000e+00	3.300000e+00	2.997547e-05	2.024904e-06	2.024904e-06
3.300000e+00	3.500000e+00	2.343077e-05	1.739881e-06	1.739881e-06
3.500000e+00	4.000000e+00	1.372991e-05	8.938156e-07	8.938156e-07
4.000000e+00	5.000000e+00	5.930988e-06	4.095780e-07	4.095780e-07
5.000000e+00	6.000000e+00	2.956018e-06	2.754992e-07	2.754992e-07
6.000000e+00	7.000000e+00	1.303461e-06	1.902168e-07	1.902168e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27102]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27102]
Path=Test[MUR1.0_MUF1.0_PDF27102]
RatioPlot=0
ScaledBy=4.13485778861615462e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.111198e-05	5.117859e-06	5.117859e-06
4.000000e-02	9.000000e-02	1.587411e-04	8.442710e-06	8.442710e-06
9.000000e-02	1.400000e-01	2.686310e-04	1.135933e-05	1.135933e-05
1.400000e-01	1.900000e-01	3.948710e-04	1.316938e-05	1.316938e-05
1.900000e-01	2.400000e-01	4.423626e-04	1.455160e-05	1.455160e-05
2.400000e-01	2.900000e-01	5.353244e-04	1.579705e-05	1.579705e-05
2.900000e-01	3.400000e-01	5.712272e-04	1.632500e-05	1.632500e-05
3.400000e-01	3.900000e-01	5.913622e-04	1.691826e-05	1.691826e-05
3.900000e-01	4.400000e-01	7.209030e-04	1.823783e-05	1.823783e-05
4.400000e-01	5.000000e-01	7.631092e-04	1.724299e-05	1.724299e-05
5.000000e-01	6.000000e-01	8.328414e-04	1.404022e-05	1.404022e-05
6.000000e-01	7.000000e-01	8.916317e-04	1.440650e-05	1.440650e-05
7.000000e-01	7.500000e-01	8.764814e-04	2.032641e-05	2.032641e-05
7.500000e-01	8.000000e-01	8.542054e-04	2.000259e-05	2.000259e-05
8.000000e-01	9.500000e-01	7.920800e-04	1.116068e-05	1.116068e-05
9.500000e-01	1.000000e+00	7.849438e-04	1.892063e-05	1.892063e-05
1.000000e+00	1.050000e+00	7.067458e-04	1.838785e-05	1.838785e-05
1.050000e+00	1.100000e+00	6.481190e-04	1.751347e-05	1.751347e-05
1.100000e+00	1.400000e+00	5.048193e-04	6.357563e-06	6.357563e-06
1.400000e+00	1.700000e+00	3.318231e-04	5.208550e-06	5.208550e-06
1.700000e+00	2.000000e+00	2.203939e-04	4.227139e-06	4.227139e-06
2.000000e+00	2.400000e+00	1.214196e-04	2.759212e-06	2.759212e-06
2.400000e+00	2.700000e+00	6.817513e-05	2.451025e-06	2.451025e-06
2.700000e+00	3.000000e+00	4.441290e-05	1.981859e-06	1.981859e-06
3.000000e+00	3.100000e+00	3.902084e-05	3.165472e-06	3.165472e-06
3.100000e+00	3.300000e+00	2.985872e-05	2.017142e-06	2.017142e-06
3.300000e+00	3.500000e+00	2.339508e-05	1.735137e-06	1.735137e-06
3.500000e+00	4.000000e+00	1.370469e-05	8.911417e-07	8.911417e-07
4.000000e+00	5.000000e+00	5.922282e-06	4.087004e-07	4.087004e-07
5.000000e+00	6.000000e+00	2.950370e-06	2.748784e-07	2.748784e-07
6.000000e+00	7.000000e+00	1.302526e-06	1.896167e-07	1.896167e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27101]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27101]
Path=Test[MUR1.0_MUF1.0_PDF27101]
RatioPlot=0
ScaledBy=4.13485779450857966e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.158695e-05	5.179698e-06	5.179698e-06
4.000000e-02	9.000000e-02	1.613069e-04	8.573081e-06	8.573081e-06
9.000000e-02	1.400000e-01	2.734428e-04	1.153706e-05	1.153706e-05
1.400000e-01	1.900000e-01	4.018428e-04	1.338869e-05	1.338869e-05
1.900000e-01	2.400000e-01	4.502536e-04	1.479145e-05	1.479145e-05
2.400000e-01	2.900000e-01	5.449036e-04	1.605511e-05	1.605511e-05
2.900000e-01	3.400000e-01	5.833690e-04	1.666298e-05	1.666298e-05
3.400000e-01	3.900000e-01	6.017576e-04	1.720157e-05	1.720157e-05
3.900000e-01	4.400000e-01	7.330052e-04	1.852716e-05	1.852716e-05
4.400000e-01	5.000000e-01	7.762653e-04	1.751874e-05	1.751874e-05
5.000000e-01	6.000000e-01	8.464246e-04	1.425196e-05	1.425196e-05
6.000000e-01	7.000000e-01	9.059496e-04	1.462349e-05	1.462349e-05
7.000000e-01	7.500000e-01	8.903208e-04	2.062777e-05	2.062777e-05
7.500000e-01	8.000000e-01	8.664166e-04	2.028021e-05	2.028021e-05
8.000000e-01	9.500000e-01	8.040713e-04	1.131595e-05	1.131595e-05
9.500000e-01	1.000000e+00	7.963276e-04	1.918013e-05	1.918013e-05
1.000000e+00	1.050000e+00	7.153946e-04	1.860909e-05	1.860909e-05
1.050000e+00	1.100000e+00	6.565794e-04	1.772689e-05	1.772689e-05
1.100000e+00	1.400000e+00	5.113047e-04	6.434668e-06	6.434668e-06
1.400000e+00	1.700000e+00	3.352573e-04	5.259791e-06	5.259791e-06
1.700000e+00	2.000000e+00	2.223739e-04	4.265749e-06	4.265749e-06
2.000000e+00	2.400000e+00	1.224143e-04	2.780752e-06	2.780752e-06
2.400000e+00	2.700000e+00	6.861690e-05	2.467788e-06	2.467788e-06
2.700000e+00	3.000000e+00	4.465480e-05	1.993300e-06	1.993300e-06
3.000000e+00	3.100000e+00	3.913989e-05	3.177202e-06	3.177202e-06
3.100000e+00	3.300000e+00	3.004287e-05	2.029970e-06	2.029970e-06
3.300000e+00	3.500000e+00	2.345877e-05	1.743629e-06	1.743629e-06
3.500000e+00	4.000000e+00	1.374880e-05	8.953460e-07	8.953460e-07
4.000000e+00	5.000000e+00	5.937283e-06	4.102834e-07	4.102834e-07
5.000000e+00	6.000000e+00	2.960413e-06	2.757400e-07	2.757400e-07
6.000000e+00	7.000000e+00	1.301966e-06	1.904386e-07	1.904386e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27100]
Path=Test[MUR1.0_MUF1.0_PDF27100]
RatioPlot=0
ScaledBy=4.13485779144857357e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.130392e-05	5.142583e-06	5.142583e-06
4.000000e-02	9.000000e-02	1.597733e-04	8.494718e-06	8.494718e-06
9.000000e-02	1.400000e-01	2.705650e-04	1.142996e-05	1.142996e-05
1.400000e-01	1.900000e-01	3.976838e-04	1.325721e-05	1.325721e-05
1.900000e-01	2.400000e-01	4.454992e-04	1.464637e-05	1.464637e-05
2.400000e-01	2.900000e-01	5.391862e-04	1.590048e-05	1.590048e-05
2.900000e-01	3.400000e-01	5.761168e-04	1.643100e-05	1.643100e-05
3.400000e-01	3.900000e-01	5.955540e-04	1.703164e-05	1.703164e-05
3.900000e-01	4.400000e-01	7.257828e-04	1.835344e-05	1.835344e-05
4.400000e-01	5.000000e-01	7.684150e-04	1.735339e-05	1.735339e-05
5.000000e-01	6.000000e-01	8.383238e-04	1.412506e-05	1.412506e-05
6.000000e-01	7.000000e-01	8.974127e-04	1.449338e-05	1.449338e-05
7.000000e-01	7.500000e-01	8.820574e-04	2.044691e-05	2.044691e-05
7.500000e-01	8.000000e-01	8.591216e-04	2.011345e-05	2.011345e-05
8.000000e-01	9.500000e-01	7.969227e-04	1.122279e-05	1.122279e-05
9.500000e-01	1.000000e+00	7.895366e-04	1.902458e-05	1.902458e-05
1.000000e+00	1.050000e+00	7.102330e-04	1.847653e-05	1.847653e-05
1.050000e+00	1.100000e+00	6.515330e-04	1.759893e-05	1.759893e-05
1.100000e+00	1.400000e+00	5.074390e-04	6.388517e-06	6.388517e-06
1.400000e+00	1.700000e+00	3.332173e-04	5.229197e-06	5.229197e-06
1.700000e+00	2.000000e+00	2.211946e-04	4.242663e-06	4.242663e-06
2.000000e+00	2.400000e+00	1.218223e-04	2.767874e-06	2.767874e-06
2.400000e+00	2.700000e+00	6.835393e-05	2.457772e-06	2.457772e-06
2.700000e+00	3.000000e+00	4.451107e-05	1.986438e-06	1.986438e-06
3.000000e+00	3.100000e+00	3.906865e-05	3.170101e-06	3.170101e-06
3.100000e+00	3.300000e+00	2.993320e-05	2.022303e-06	2.022303e-06
3.300000e+00	3.500000e+00	2.342175e-05	1.738511e-06	1.738511e-06
3.500000e+00	4.000000e+00	1.372262e-05	8.928400e-07	8.928400e-07
4.000000e+00	5.000000e+00	5.928328e-06	4.093352e-07	4.093352e-07
5.000000e+00	6.000000e+00	2.954445e-06	2.752260e-07	2.752260e-07
6.000000e+00	7.000000e+00	1.302289e-06	1.899477e-07	1.899477e-07
# END HISTO1D


# BEGIN HISTO1D /Test
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test
Path=Test
RatioPlot=0
ScaledBy=4.13485779144857357e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.130400e-05	5.142595e-06	5.142595e-06
4.000000e-02	9.000000e-02	1.597736e-04	8.494737e-06	8.494737e-06
9.000000e-02	1.400000e-01	2.705656e-04	1.142999e-05	1.142999e-05
1.400000e-01	1.900000e-01	3.976848e-04	1.325724e-05	1.325724e-05
1.900000e-01	2.400000e-01	4.455002e-04	1.464640e-05	1.464640e-05
2.400000e-01	2.900000e-01	5.391874e-04	1.590052e-05	1.590052e-05
2.900000e-01	3.400000e-01	5.761180e-04	1.643103e-05	1.643103e-05
3.400000e-01	3.900000e-01	5.955552e-04	1.703168e-05	1.703168e-05
3.900000e-01	4.400000e-01	7.257844e-04	1.835347e-05	1.835347e-05
4.400000e-01	5.000000e-01	7.684165e-04	1.735343e-05	1.735343e-05
5.000000e-01	6.000000e-01	8.383256e-04	1.412509e-05	1.412509e-05
6.000000e-01	7.000000e-01	8.974146e-04	1.449341e-05	1.449341e-05
7.000000e-01	7.500000e-01	8.820592e-04	2.044696e-05	2.044696e-05
7.500000e-01	8.000000e-01	8.591234e-04	2.011349e-05	2.011349e-05
8.000000e-01	9.500000e-01	7.969240e-04	1.122281e-05	1.122281e-05
9.500000e-01	1.000000e+00	7.895382e-04	1.902462e-05	1.902462e-05
1.000000e+00	1.050000e+00	7.102346e-04	1.847657e-05	1.847657e-05
1.050000e+00	1.100000e+00	6.515342e-04	1.759897e-05	1.759897e-05
1.100000e+00	1.400000e+00	5.074400e-04	6.388531e-06	6.388531e-06
1.400000e+00	1.700000e+00	3.332180e-04	5.229208e-06	5.229208e-06
1.700000e+00	2.000000e+00	2.211951e-04	4.242671e-06	4.242671e-06
2.000000e+00	2.400000e+00	1.218225e-04	2.767879e-06	2.767879e-06
2.400000e+00	2.700000e+00	6.835410e-05	2.457777e-06	2.457777e-06
2.700000e+00	3.000000e+00	4.451117e-05	1.986442e-06	1.986442e-06
3.000000e+00	3.100000e+00	3.906873e-05	3.170109e-06	3.170109e-06
3.100000e+00	3.300000e+00	2.993326e-05	2.022307e-06	2.022307e-06
3.300000e+00	3.500000e+00	2.342180e-05	1.738514e-06	1.738514e-06
3.500000e+00	4.000000e+00	1.372265e-05	8.928418e-07	8.928418e-07
4.000000e+00	5.000000e+00	5.928340e-06	4.093362e-07	4.093362e-07
5.000000e+00	6.000000e+00	2.954451e-06	2.752266e-07	2.752266e-07
6.000000e+00	7.000000e+00	1.302291e-06	1.899481e-07	1.899481e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cc_rescatter.yoda/ALICE_2020_I1797621/d01-x01-y01
ErrorBars=1
ErrorBreakdown={0: {"": {up: 4.0442502632914048e-06, dn: 4.0442502632914048e-06}}, 1: {"": {up: 1.3474589619749047e-05, dn: 1.3474589619749047e-05}}, 2: {"": {up: 4.9014218598778207e-05, dn: 4.9014218598778207e-05}}, 3: {"": {up: 6.7628019022182725e-05, dn: 6.7628019022182725e-05}}, 4: {"": {up: 7.5984674771000221e-05, dn: 6.8532325228999819e-05}}, 5: {"": {up: 7.1863813441999875e-05, dn: 0.00011049018655800015}}, 6: {"": {up: 2.9781034568000147e-05, dn: 8.3629965431999747e-05}}, 7: {"": {up: 2.3095091654999882e-05, dn: 9.2417908345000148e-05}}, 8: {"": {up: 0.00014894253218399999, dn: 0.00010682146781600013}}, 9: {"": {up: 4.3007225128333364e-05, dn: 2.5849774871666495e-05}}, 10: {"": {up: 7.558966685699978e-05, dn: 6.9111333143000121e-05}}, 11: {"": {up: 6.5052616292182882e-05, dn: 6.5052616292182882e-05}}, 12: {"": {up: 2.477172524700008e-05, dn: 2.8746274752999932e-05}}, 13: {"": {up: 3.9966993278000001e-05, dn: 2.2296006722000118e-05}}, 14: {"": {up: 0.00015608234741637474, dn: 0.00013582299743099984}}, 15: {"": {up: 7.0827899999008348e-09, dn: 0.00021462291721000004}}, 16: {"": {up: 0, dn: 0}}, 17: {"": {up: -2.1684043449710089e-19, dn: 0}}, 18: {"": {up: 0.00017028800487239764, dn: 0.00017028800487239764}}, 19: {"": {up: 7.5042990672699139e-05, dn: 7.5042990672699139e-05}}, 20: {"": {up: 1.8314493705166824e-05, dn: 0.00011025651057110209}}, 21: {"": {up: 2.4502899468750272e-06, dn: 2.5479210053124991e-05}}, 22: {"": {up: 1.4659631693199901e-05, dn: 2.0920322521485145e-05}}, 23: {"": {up: 5.0134993745500132e-06, dn: 1.2408869429864095e-05}}, 24: {"": {up: 2.6802093684998268e-07, dn: 1.4881690631500185e-06}}, 25: {"": {up: 3.1302674599509772e-06, dn: 3.1302674599509772e-06}}, 26: {"": {up: 9.0876664144999821e-07, dn: 2.4939335855000088e-07}}}
LineColor=blue
LineStyle=solid
Path=//home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cc_rescatter.yoda/ALICE_2020_I1797621/d01-x01-y01
Title=$c\bar c$ ALICE-MC
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.419252e-04	4.044250e-06	4.044250e-06
4.000000e-02	9.000000e-02	4.083753e-04	1.347459e-05	1.347459e-05
9.000000e-02	1.400000e-01	6.813248e-04	4.901422e-05	4.901422e-05
1.400000e-01	1.900000e-01	9.405709e-04	6.762802e-05	6.762802e-05
1.900000e-01	2.400000e-01	1.113756e-03	6.853233e-05	7.598467e-05
2.400000e-01	2.900000e-01	1.300231e-03	1.104902e-04	7.186381e-05
2.900000e-01	3.400000e-01	1.455725e-03	8.362997e-05	2.978103e-05
3.400000e-01	3.900000e-01	1.577924e-03	9.241791e-05	2.309509e-05
3.900000e-01	4.400000e-01	1.707840e-03	1.068215e-04	1.489425e-04
4.400000e-01	5.000000e-01	1.882633e-03	2.584977e-05	4.300723e-05
5.000000e-01	6.000000e-01	1.994751e-03	6.911133e-05	7.558967e-05
6.000000e-01	7.000000e-01	1.974052e-03	6.505262e-05	6.505262e-05
7.000000e-01	7.500000e-01	1.887825e-03	2.874627e-05	2.477173e-05
7.500000e-01	8.000000e-01	1.819112e-03	2.229601e-05	3.996699e-05
8.000000e-01	9.500000e-01	1.619311e-03	1.358230e-04	1.560823e-04
9.500000e-01	1.000000e+00	1.483481e-03	2.146229e-04	7.082790e-09
1.000000e+00	1.050000e+00	1.268858e-03	0.000000e+00	0.000000e+00
1.050000e+00	1.100000e+00	1.268858e-03	0.000000e+00	-2.168404e-19
1.100000e+00	1.400000e+00	9.572342e-04	1.702880e-04	1.702880e-04
1.400000e+00	1.700000e+00	5.809751e-04	7.504299e-05	7.504299e-05
1.700000e+00	2.000000e+00	4.489564e-04	1.102565e-04	1.831449e-05
2.000000e+00	2.400000e+00	1.396439e-04	2.547921e-05	2.450290e-06
2.400000e+00	2.700000e+00	9.950507e-05	2.092032e-05	1.465963e-05
2.700000e+00	3.000000e+00	5.746696e-05	1.240887e-05	5.013499e-06
3.000000e+00	3.100000e+00	3.916593e-05	1.488169e-06	2.680209e-07
3.100000e+00	3.300000e+00	3.311266e-05	3.130267e-06	3.130267e-06
3.300000e+00	3.500000e+00	2.872047e-05	2.493934e-07	9.087666e-07
# END HISTO1D



==> anc/Fig6_pPb.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=1
RatioPlot=0
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=3.0
RatioPlotYMin=0.3
LegendXPos=0.50
LegendYPos=0.94
Title=$\text{pPb} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV ($1.1 < m_{\rm ee} < 2.7$ GeV)
XLabel=
YLabel=$\text{d}\sigma / \text{d} p_{T,ee}$ [mb / GeV]
RatioPlotYLabel=Shape Ratio
PlotXTickLabels=0
RatioPlotXTickLabels=0
DrawOnly=Test[_VarBand] /ALICE_2020_I1797621/d06-x01-y01 Test //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cc_rescatter.yoda/ALICE_2020_I1797621/d06-x01-y01
LegendOnly=/ALICE_2020_I1797621/d06-x01-y01 Test //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cc_rescatter.yoda/ALICE_2020_I1797621/d06-x01-y01
# END PLOT

# BEGIN HISTO1D /ALICE_2020_I1797621/d06-x01-y01
ConnectBins=0
ErrorBars=1
IsRef=1
Path=/ALICE_2020_I1797621/d06-x01-y01
PolyMarker=*
Title=ALICE Run 2
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.771140e-02	9.193623e-03	9.193623e-03
6.000000e-01	1.000000e+00	1.178920e-01	1.450962e-02	1.450962e-02
1.000000e+00	1.400000e+00	8.880720e-02	1.157853e-02	1.157853e-02
1.400000e+00	1.800000e+00	6.272240e-02	9.031707e-03	9.031707e-03
1.800000e+00	2.400000e+00	3.690000e-02	5.186980e-03	5.186980e-03
2.400000e+00	3.200000e+00	2.373100e-02	2.763416e-03	2.763416e-03
3.200000e+00	4.000000e+00	1.057880e-02	1.606695e-03	1.606695e-03
4.000000e+00	6.000000e+00	5.603040e-03	5.726079e-04	5.726079e-04
6.000000e+00	8.000000e+00	1.934410e-03	2.538853e-04	2.538853e-04
# END HISTO1D


# BEGIN HISTO1D /Test[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
BandComponentPDF=MUR1.0_MUF1.0_PDF.*
ErrorBandColor=green
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[_VarBand]
Path=Test[_VarBand]
RatioPlot=0
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	2.084830e-02	1.631664e-02	3.992568e-02
6.000000e-01	1.000000e+00	3.634292e-02	2.858217e-02	7.020268e-02
1.000000e+00	1.400000e+00	3.289583e-02	2.563255e-02	6.251339e-02
1.400000e+00	1.800000e+00	2.462006e-02	1.907383e-02	4.710377e-02
1.800000e+00	2.400000e+00	1.557060e-02	1.174956e-02	2.884339e-02
2.400000e+00	3.200000e+00	7.750759e-03	5.798663e-03	1.478922e-02
3.200000e+00	4.000000e+00	3.695773e-03	2.674930e-03	6.927033e-03
4.000000e+00	6.000000e+00	1.248964e-03	8.826353e-04	2.379620e-03
6.000000e+00	8.000000e+00	3.163857e-04	2.090703e-04	5.661484e-04
# END HISTO1D


# BEGIN HISTO1D /Test
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test
Path=Test
RatioPlot=0
ScaledBy=6.85249721042415683e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	2.084830e-02	3.475723e-04	3.475723e-04
6.000000e-01	1.000000e+00	3.634292e-02	5.632868e-04	5.632868e-04
1.000000e+00	1.400000e+00	3.289583e-02	5.370486e-04	5.370486e-04
1.400000e+00	1.800000e+00	2.462006e-02	4.676813e-04	4.676813e-04
1.800000e+00	2.400000e+00	1.557060e-02	3.050136e-04	3.050136e-04
2.400000e+00	3.200000e+00	7.750759e-03	1.868352e-04	1.868352e-04
3.200000e+00	4.000000e+00	3.695773e-03	1.275875e-04	1.275875e-04
4.000000e+00	6.000000e+00	1.248964e-03	4.664809e-05	4.664809e-05
6.000000e+00	8.000000e+00	3.163857e-04	2.246955e-05	2.246955e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cc_rescatter.yoda/ALICE_2020_I1797621/d06-x01-y01
ErrorBars=1
ErrorBreakdown={0: {"": {up: 0.0033966550202449001, dn: 0.0033966550202449001}}, 1: {"": {up: 0.0021253516544787326, dn: 0.0026292851859624276}}, 2: {"": {up: 0.004255265138900878, dn: 0.004255265138900878}}, 3: {"": {up: 0.0054059697684120597, dn: 0.0054059697684120597}}, 4: {"": {up: 0.0052309963531753517, dn: 0.0023626709182083296}}, 5: {"": {up: 0.0012210739657122337, dn: 0.0012210739657122337}}, 6: {"": {up: 0.00039826719796124972, dn: 0.00060656113891094257}}, 7: {"": {up: 6.4209497136807057e-05, dn: 6.4209497136807057e-05}}, 8: {"": {up: 4.1142966462652116e-05, dn: 4.1142966462652116e-05}}}
LineColor=blue
LineStyle=solid
Path=//home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cc_rescatter.yoda/ALICE_2020_I1797621/d06-x01-y01
Title=$c\bar c$ ALICE-MC
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.667307e-02	3.396655e-03	3.396655e-03
6.000000e-01	1.000000e+00	6.791066e-02	2.629285e-03	2.125352e-03
1.000000e+00	1.400000e+00	5.877643e-02	4.255265e-03	4.255265e-03
1.400000e+00	1.800000e+00	4.200208e-02	5.405970e-03	5.405970e-03
1.800000e+00	2.400000e+00	2.711803e-02	2.362671e-03	5.230996e-03
2.400000e+00	3.200000e+00	1.238182e-02	1.221074e-03	1.221074e-03
3.200000e+00	4.000000e+00	4.392104e-03	6.065611e-04	3.982672e-04
4.000000e+00	6.000000e+00	1.657793e-03	6.420950e-05	6.420950e-05
6.000000e+00	8.000000e+00	5.628745e-04	4.114297e-05	4.114297e-05
# END HISTO1D



==> anc/Fig6_pPb_pdf.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=0
RatioPlot=1
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=1.5
RatioPlotYMin=0.5
LegendXPos=0.50
LegendYPos=0.94
Title=
XLabel=$p_{T,ee}$ [GeV]
YLabel=$\text{d}\sigma / \text{d} p_{T,ee}$ [mb / GeV]
RatioPlotYLabel=PDF Ratio
DrawOnly=Test[_VarBand] Test
LegendOnly=Test
RatioPlotReference=Test
# END PLOT

# BEGIN HISTO1D /Test[_VarBand]
BandComponentPDF=MUR1.0_MUF1.0_PDF.*
ErrorBandColor=green
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=green
LineStyle=solid
Name=Test[_VarBand]
Path=Test[_VarBand]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	2.084830e-02	2.467072e-03	2.467072e-03
6.000000e-01	1.000000e+00	3.634292e-02	4.215894e-03	4.215894e-03
1.000000e+00	1.400000e+00	3.289583e-02	3.764387e-03	3.764387e-03
1.400000e+00	1.800000e+00	2.462006e-02	2.883318e-03	2.883318e-03
1.800000e+00	2.400000e+00	1.557060e-02	1.753772e-03	1.753772e-03
2.400000e+00	3.200000e+00	7.750759e-03	8.725658e-04	8.725658e-04
3.200000e+00	4.000000e+00	3.695773e-03	4.136921e-04	4.136921e-04
4.000000e+00	6.000000e+00	1.248964e-03	1.343608e-04	1.343608e-04
6.000000e+00	8.000000e+00	3.163857e-04	3.676640e-05	3.676640e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR2.0_MUF2.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
Name=Test[MUR2.0_MUF2.0_PDF99208082]
Path=Test[MUR2.0_MUF2.0_PDF99208082]
ScaledBy=6.85249844960186457e-16
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	2.985102e-02	6.737014e-04	6.737014e-04
6.000000e-01	1.000000e+00	5.133825e-02	1.045659e-03	1.045659e-03
1.000000e+00	1.400000e+00	4.574718e-02	9.243951e-04	9.243951e-04
1.400000e+00	1.800000e+00	3.456355e-02	8.571231e-04	8.571231e-04
1.800000e+00	2.400000e+00	2.063960e-02	4.895432e-04	4.895432e-04
2.400000e+00	3.200000e+00	1.054099e-02	3.359568e-04	3.359568e-04
3.200000e+00	4.000000e+00	4.882414e-03	2.197127e-04	2.197127e-04
4.000000e+00	6.000000e+00	1.557941e-03	7.000643e-05	7.000643e-05
6.000000e+00	8.000000e+00	3.628078e-04	2.807930e-05	2.807930e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR2.0_MUF1.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
Name=Test[MUR2.0_MUF1.0_PDF99208082]
Path=Test[MUR2.0_MUF1.0_PDF99208082]
ScaledBy=6.85249729377168570e-16
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	1.159083e-02	1.950926e-04	1.950926e-04
6.000000e-01	1.000000e+00	2.017726e-02	3.167242e-04	3.167242e-04
1.000000e+00	1.400000e+00	1.834123e-02	3.043891e-04	3.043891e-04
1.400000e+00	1.800000e+00	1.367787e-02	2.644538e-04	2.644538e-04
1.800000e+00	2.400000e+00	8.740847e-03	1.781192e-04	1.781192e-04
2.400000e+00	3.200000e+00	4.310111e-03	1.066940e-04	1.066940e-04
3.200000e+00	4.000000e+00	2.056893e-03	7.370787e-05	7.370787e-05
4.000000e+00	6.000000e+00	6.910935e-04	2.677198e-05	2.677198e-05
6.000000e+00	8.000000e+00	1.765940e-04	1.299459e-05	1.299459e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF2.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
Name=Test[MUR1.0_MUF2.0_PDF99208082]
Path=Test[MUR1.0_MUF2.0_PDF99208082]
ScaledBy=6.85249927406897803e-16
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.687510e-02	1.224967e-03	1.224967e-03
6.000000e-01	1.000000e+00	8.150932e-02	2.132411e-03	2.132411e-03
1.000000e+00	1.400000e+00	7.313113e-02	1.765753e-03	1.765753e-03
1.400000e+00	1.800000e+00	5.628892e-02	1.670750e-03	1.670750e-03
1.800000e+00	2.400000e+00	3.341497e-02	9.386244e-04	9.386244e-04
2.400000e+00	3.200000e+00	1.782909e-02	6.903356e-04	6.903356e-04
3.200000e+00	4.000000e+00	8.107063e-03	4.923699e-04	4.923699e-04
4.000000e+00	6.000000e+00	2.806372e-03	1.392079e-04	1.392079e-04
6.000000e+00	8.000000e+00	6.691875e-04	5.700178e-05	5.700178e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF0.5_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
Name=Test[MUR1.0_MUF0.5_PDF99208082]
Path=Test[MUR1.0_MUF0.5_PDF99208082]
ScaledBy=6.85249725852486967e-16
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.719247e-03	1.225882e-04	1.225882e-04
6.000000e-01	1.000000e+00	8.073387e-03	1.976958e-04	1.976958e-04
1.000000e+00	1.400000e+00	7.541203e-03	1.954797e-04	1.954797e-04
1.400000e+00	1.800000e+00	5.765417e-03	1.712216e-04	1.712216e-04
1.800000e+00	2.400000e+00	3.952665e-03	1.346416e-04	1.346416e-04
2.400000e+00	3.200000e+00	2.018122e-03	7.441803e-05	7.441803e-05
3.200000e+00	4.000000e+00	1.053026e-03	5.170469e-05	5.170469e-05
4.000000e+00	6.000000e+00	3.766148e-04	1.999124e-05	1.999124e-05
6.000000e+00	8.000000e+00	1.105735e-04	1.034646e-05	1.034646e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR0.5_MUF1.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
Name=Test[MUR0.5_MUF1.0_PDF99208082]
Path=Test[MUR0.5_MUF1.0_PDF99208082]
ScaledBy=6.85249663873099184e-16
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	6.069768e-02	1.206096e-03	1.206096e-03
6.000000e-01	1.000000e+00	1.064189e-01	1.923428e-03	1.923428e-03
1.000000e+00	1.400000e+00	9.529578e-02	1.807184e-03	1.807184e-03
1.400000e+00	1.800000e+00	7.163550e-02	1.563116e-03	1.563116e-03
1.800000e+00	2.400000e+00	4.436062e-02	1.000435e-03	1.000435e-03
2.400000e+00	3.200000e+00	2.251421e-02	6.097096e-04	6.097096e-04
3.200000e+00	4.000000e+00	1.061044e-02	4.135264e-04	4.135264e-04
4.000000e+00	6.000000e+00	3.624787e-03	1.503846e-04	1.503846e-04
6.000000e+00	8.000000e+00	8.813390e-04	6.901436e-05	6.901436e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR0.5_MUF0.5_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
Name=Test[MUR0.5_MUF0.5_PDF99208082]
Path=Test[MUR0.5_MUF0.5_PDF99208082]
ScaledBy=6.85249602570321245e-16
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	1.343004e-02	4.957536e-04	4.957536e-04
6.000000e-01	1.000000e+00	2.270945e-02	7.416823e-04	7.416823e-04
1.000000e+00	1.400000e+00	2.073617e-02	7.137113e-04	7.137113e-04
1.400000e+00	1.800000e+00	1.551912e-02	6.043359e-04	6.043359e-04
1.800000e+00	2.400000e+00	1.029672e-02	3.723738e-04	3.723738e-04
2.400000e+00	3.200000e+00	5.430224e-03	2.278468e-04	2.278468e-04
3.200000e+00	4.000000e+00	2.780120e-03	1.576607e-04	1.576607e-04
4.000000e+00	6.000000e+00	9.396630e-04	5.035809e-05	5.035809e-05
6.000000e+00	8.000000e+00	2.544320e-04	2.227841e-05	2.227841e-05
# END HISTO1D


# BEGIN HISTO1D /Test
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
Name=Test
Path=Test
ScaledBy=6.85249721042415683e-16
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	2.084830e-02	3.475723e-04	3.475723e-04
6.000000e-01	1.000000e+00	3.634292e-02	5.632868e-04	5.632868e-04
1.000000e+00	1.400000e+00	3.289583e-02	5.370486e-04	5.370486e-04
1.400000e+00	1.800000e+00	2.462006e-02	4.676813e-04	4.676813e-04
1.800000e+00	2.400000e+00	1.557060e-02	3.050136e-04	3.050136e-04
2.400000e+00	3.200000e+00	7.750759e-03	1.868352e-04	1.868352e-04
3.200000e+00	4.000000e+00	3.695773e-03	1.275875e-04	1.275875e-04
4.000000e+00	6.000000e+00	1.248964e-03	4.664809e-05	4.664809e-05
6.000000e+00	8.000000e+00	3.163857e-04	2.246955e-05	2.246955e-05
# END HISTO1D



==> anc/Fig6_pPb_scale.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=0
RatioPlot=1
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=5.00
RatioPlotYMin=0.00
LegendXPos=0.50
LegendYPos=0.94
Title=
XLabel=
YLabel=$\text{d}\sigma / \text{d} p_{T,ee}$ [mb / GeV]
RatioPlotYLabel=Scale Ratio
PlotXTickLabels=0
RatioPlotXTickLabels=0
DrawOnly=Test[_VarBand] Test //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cc_rescatter.yoda/ALICE_2020_I1797621/d06-x01-y01
LegendOnly=Test //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cc_rescatter.yoda/ALICE_2020_I1797621/d06-x01-y01
RatioPlotReference=Test
# END PLOT

# BEGIN HISTO1D /Test[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
ErrorBandColor=green
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[_VarBand]
Path=Test[_VarBand]
RatioPlot=0
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	2.084830e-02	1.613280e-02	3.985090e-02
6.000000e-01	1.000000e+00	3.634292e-02	2.827515e-02	7.007824e-02
1.000000e+00	1.400000e+00	3.289583e-02	2.536031e-02	6.240226e-02
1.400000e+00	1.800000e+00	2.462006e-02	1.886044e-02	4.701777e-02
1.800000e+00	2.400000e+00	1.557060e-02	1.162193e-02	2.879164e-02
2.400000e+00	3.200000e+00	7.750759e-03	5.735680e-03	1.476464e-02
3.200000e+00	4.000000e+00	3.695773e-03	2.645825e-03	6.915846e-03
4.000000e+00	6.000000e+00	1.248964e-03	8.735950e-04	2.376281e-03
6.000000e+00	8.000000e+00	3.163857e-04	2.070351e-04	5.654000e-04
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208120]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208120]
Path=Test[MUR1.0_MUF1.0_PDF99208120]
RatioPlot=0
ScaledBy=6.85249722319461878e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	1.994693e-02	3.328734e-04	3.328734e-04
6.000000e-01	1.000000e+00	3.479400e-02	5.397235e-04	5.397235e-04
1.000000e+00	1.400000e+00	3.151895e-02	5.149042e-04	5.149042e-04
1.400000e+00	1.800000e+00	2.356852e-02	4.482586e-04	4.482586e-04
1.800000e+00	2.400000e+00	1.492837e-02	2.926343e-04	2.926343e-04
2.400000e+00	3.200000e+00	7.435652e-03	1.794553e-04	1.794553e-04
3.200000e+00	4.000000e+00	3.549573e-03	1.226103e-04	1.226103e-04
4.000000e+00	6.000000e+00	1.202149e-03	4.492546e-05	4.492546e-05
6.000000e+00	8.000000e+00	3.053731e-04	2.170311e-05	2.170311e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208119]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208119]
Path=Test[MUR1.0_MUF1.0_PDF99208119]
RatioPlot=0
ScaledBy=6.85249720261785358e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	2.183170e-02	3.637518e-04	3.637518e-04
6.000000e-01	1.000000e+00	3.802998e-02	5.891164e-04	5.891164e-04
1.000000e+00	1.400000e+00	3.439573e-02	5.618725e-04	5.618725e-04
1.400000e+00	1.800000e+00	2.576645e-02	4.889910e-04	4.889910e-04
1.800000e+00	2.400000e+00	1.626961e-02	3.186344e-04	3.186344e-04
2.400000e+00	3.200000e+00	8.094076e-03	1.949210e-04	1.949210e-04
3.200000e+00	4.000000e+00	3.854876e-03	1.330321e-04	1.330321e-04
4.000000e+00	6.000000e+00	1.299875e-03	4.852977e-05	4.852977e-05
6.000000e+00	8.000000e+00	3.282802e-04	2.329953e-05	2.329953e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208118]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208118]
Path=Test[MUR1.0_MUF1.0_PDF99208118]
RatioPlot=0
ScaledBy=6.85249721439298803e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	2.074842e-02	3.459206e-04	3.459206e-04
6.000000e-01	1.000000e+00	3.616735e-02	5.605960e-04	5.605960e-04
1.000000e+00	1.400000e+00	3.273828e-02	5.344545e-04	5.344545e-04
1.400000e+00	1.800000e+00	2.449402e-02	4.653378e-04	4.653378e-04
1.800000e+00	2.400000e+00	1.548949e-02	3.034525e-04	3.034525e-04
2.400000e+00	3.200000e+00	7.706887e-03	1.858288e-04	1.858288e-04
3.200000e+00	4.000000e+00	3.672544e-03	1.268318e-04	1.268318e-04
4.000000e+00	6.000000e+00	1.240370e-03	4.634835e-05	4.634835e-05
6.000000e+00	8.000000e+00	3.139433e-04	2.230680e-05	2.230680e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208117]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208117]
Path=Test[MUR1.0_MUF1.0_PDF99208117]
RatioPlot=0
ScaledBy=6.85249720727560095e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	2.092927e-02	3.489097e-04	3.489097e-04
6.000000e-01	1.000000e+00	3.648535e-02	5.654694e-04	5.654694e-04
1.000000e+00	1.400000e+00	3.302355e-02	5.391679e-04	5.391679e-04
1.400000e+00	1.800000e+00	2.472328e-02	4.696007e-04	4.696007e-04
1.800000e+00	2.400000e+00	1.563726e-02	3.062992e-04	3.062992e-04
2.400000e+00	3.200000e+00	7.787175e-03	1.876698e-04	1.876698e-04
3.200000e+00	4.000000e+00	3.715291e-03	1.282223e-04	1.282223e-04
4.000000e+00	6.000000e+00	1.256262e-03	4.690251e-05	4.690251e-05
6.000000e+00	8.000000e+00	3.184844e-04	2.260936e-05	2.260936e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208116]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208116]
Path=Test[MUR1.0_MUF1.0_PDF99208116]
RatioPlot=0
ScaledBy=6.85249720718388996e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	2.071148e-02	3.454540e-04	3.454540e-04
6.000000e-01	1.000000e+00	3.611355e-02	5.599528e-04	5.599528e-04
1.000000e+00	1.400000e+00	3.269290e-02	5.339309e-04	5.339309e-04
1.400000e+00	1.800000e+00	2.446045e-02	4.648512e-04	4.648512e-04
1.800000e+00	2.400000e+00	1.547664e-02	3.032929e-04	3.032929e-04
2.400000e+00	3.200000e+00	7.703129e-03	1.857858e-04	1.857858e-04
3.200000e+00	4.000000e+00	3.674124e-03	1.269051e-04	1.269051e-04
4.000000e+00	6.000000e+00	1.241947e-03	4.640867e-05	4.640867e-05
6.000000e+00	8.000000e+00	3.149242e-04	2.237623e-05	2.237623e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208115]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208115]
Path=Test[MUR1.0_MUF1.0_PDF99208115]
RatioPlot=0
ScaledBy=6.85249721442297362e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	2.099518e-02	3.498573e-04	3.498573e-04
6.000000e-01	1.000000e+00	3.658815e-02	5.668574e-04	5.668574e-04
1.000000e+00	1.400000e+00	3.311243e-02	5.403900e-04	5.403900e-04
1.400000e+00	1.800000e+00	2.479031e-02	4.707015e-04	4.707015e-04
1.800000e+00	2.400000e+00	1.566977e-02	3.068538e-04	3.068538e-04
2.400000e+00	3.200000e+00	7.800659e-03	1.879349e-04	1.879349e-04
3.200000e+00	4.000000e+00	3.717939e-03	1.282892e-04	1.282892e-04
4.000000e+00	6.000000e+00	1.256011e-03	4.688936e-05	4.688936e-05
6.000000e+00	8.000000e+00	3.177605e-04	2.255734e-05	2.255734e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208114]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208114]
Path=Test[MUR1.0_MUF1.0_PDF99208114]
RatioPlot=0
ScaledBy=6.85249722266364439e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	2.020103e-02	3.384122e-04	3.384122e-04
6.000000e-01	1.000000e+00	3.525470e-02	5.485818e-04	5.485818e-04
1.000000e+00	1.400000e+00	3.190763e-02	5.238038e-04	5.238038e-04
1.400000e+00	1.800000e+00	2.386626e-02	4.552162e-04	4.552162e-04
1.800000e+00	2.400000e+00	1.513544e-02	2.980600e-04	2.980600e-04
2.400000e+00	3.200000e+00	7.521306e-03	1.821865e-04	1.821865e-04
3.200000e+00	4.000000e+00	3.599365e-03	1.249426e-04	1.249426e-04
4.000000e+00	6.000000e+00	1.217175e-03	4.562061e-05	4.562061e-05
6.000000e+00	8.000000e+00	3.105505e-04	2.212526e-05	2.212526e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208113]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208113]
Path=Test[MUR1.0_MUF1.0_PDF99208113]
RatioPlot=0
ScaledBy=6.85249721964313346e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	2.136358e-02	3.556697e-04	3.556697e-04
6.000000e-01	1.000000e+00	3.720642e-02	5.758748e-04	5.758748e-04
1.000000e+00	1.400000e+00	3.367703e-02	5.484926e-04	5.484926e-04
1.400000e+00	1.800000e+00	2.521287e-02	4.779013e-04	4.779013e-04
1.800000e+00	2.400000e+00	1.590907e-02	3.111271e-04	3.111271e-04
2.400000e+00	3.200000e+00	7.927071e-03	1.906278e-04	1.906278e-04
3.200000e+00	4.000000e+00	3.766348e-03	1.297547e-04	1.297547e-04
4.000000e+00	6.000000e+00	1.272348e-03	4.741540e-05	4.741540e-05
6.000000e+00	8.000000e+00	3.199216e-04	2.269992e-05	2.269992e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208112]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208112]
Path=Test[MUR1.0_MUF1.0_PDF99208112]
RatioPlot=0
ScaledBy=6.85249720481477303e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	2.074488e-02	3.458536e-04	3.458536e-04
6.000000e-01	1.000000e+00	3.617727e-02	5.606793e-04	5.606793e-04
1.000000e+00	1.400000e+00	3.275143e-02	5.345851e-04	5.345851e-04
1.400000e+00	1.800000e+00	2.452125e-02	4.658658e-04	4.658658e-04
1.800000e+00	2.400000e+00	1.551841e-02	3.039082e-04	3.039082e-04
2.400000e+00	3.200000e+00	7.737787e-03	1.864297e-04	1.864297e-04
3.200000e+00	4.000000e+00	3.697310e-03	1.274787e-04	1.274787e-04
4.000000e+00	6.000000e+00	1.251163e-03	4.668330e-05	4.668330e-05
6.000000e+00	8.000000e+00	3.180774e-04	2.256824e-05	2.256824e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208111]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208111]
Path=Test[MUR1.0_MUF1.0_PDF99208111]
RatioPlot=0
ScaledBy=6.85249721530543780e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	2.097707e-02	3.497911e-04	3.497911e-04
6.000000e-01	1.000000e+00	3.655250e-02	5.666985e-04	5.666985e-04
1.000000e+00	1.400000e+00	3.307845e-02	5.403984e-04	5.403984e-04
1.400000e+00	1.800000e+00	2.474901e-02	4.701852e-04	4.701852e-04
1.800000e+00	2.400000e+00	1.564161e-02	3.065714e-04	3.065714e-04
2.400000e+00	3.200000e+00	7.772796e-03	1.875203e-04	1.875203e-04
3.200000e+00	4.000000e+00	3.698943e-03	1.279155e-04	1.279155e-04
4.000000e+00	6.000000e+00	1.248194e-03	4.668324e-05	4.668324e-05
6.000000e+00	8.000000e+00	3.150932e-04	2.240919e-05	2.240919e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208110]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208110]
Path=Test[MUR1.0_MUF1.0_PDF99208110]
RatioPlot=0
ScaledBy=6.85249721588876198e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	2.101257e-02	3.501512e-04	3.501512e-04
6.000000e-01	1.000000e+00	3.662302e-02	5.673774e-04	5.673774e-04
1.000000e+00	1.400000e+00	3.314793e-02	5.407791e-04	5.407791e-04
1.400000e+00	1.800000e+00	2.480794e-02	4.709928e-04	4.709928e-04
1.800000e+00	2.400000e+00	1.567957e-02	3.070040e-04	3.070040e-04
2.400000e+00	3.200000e+00	7.804619e-03	1.880308e-04	1.880308e-04
3.200000e+00	4.000000e+00	3.717303e-03	1.282757e-04	1.282757e-04
4.000000e+00	6.000000e+00	1.255692e-03	4.688491e-05	4.688491e-05
6.000000e+00	8.000000e+00	3.174003e-04	2.253812e-05	2.253812e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208109]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208109]
Path=Test[MUR1.0_MUF1.0_PDF99208109]
RatioPlot=0
ScaledBy=6.85249720634432699e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	2.075588e-02	3.461617e-04	3.461617e-04
6.000000e-01	1.000000e+00	3.618602e-02	5.610567e-04	5.610567e-04
1.000000e+00	1.400000e+00	3.275343e-02	5.350663e-04	5.350663e-04
1.400000e+00	1.800000e+00	2.451627e-02	4.659002e-04	4.659002e-04
1.800000e+00	2.400000e+00	1.551194e-02	3.039887e-04	3.039887e-04
2.400000e+00	3.200000e+00	7.721710e-03	1.862133e-04	1.862133e-04
3.200000e+00	4.000000e+00	3.685460e-03	1.272717e-04	1.272717e-04
4.000000e+00	6.000000e+00	1.245839e-03	4.654137e-05	4.654137e-05
6.000000e+00	8.000000e+00	3.161216e-04	2.245308e-05	2.245308e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208108]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208108]
Path=Test[MUR1.0_MUF1.0_PDF99208108]
RatioPlot=0
ScaledBy=6.85249720901224668e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	2.094393e-02	3.492899e-04	3.492899e-04
6.000000e-01	1.000000e+00	3.651160e-02	5.660802e-04	5.660802e-04
1.000000e+00	1.400000e+00	3.304178e-02	5.399051e-04	5.399051e-04
1.400000e+00	1.800000e+00	2.473281e-02	4.700305e-04	4.700305e-04
1.800000e+00	2.400000e+00	1.564482e-02	3.066118e-04	3.066118e-04
2.400000e+00	3.200000e+00	7.786454e-03	1.877682e-04	1.877682e-04
3.200000e+00	4.000000e+00	3.715014e-03	1.283038e-04	1.283038e-04
4.000000e+00	6.000000e+00	1.254809e-03	4.688283e-05	4.688283e-05
6.000000e+00	8.000000e+00	3.183149e-04	2.260781e-05	2.260781e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208107]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208107]
Path=Test[MUR1.0_MUF1.0_PDF99208107]
RatioPlot=0
ScaledBy=6.85249721067516744e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	2.106067e-02	3.508972e-04	3.508972e-04
6.000000e-01	1.000000e+00	3.670167e-02	5.685399e-04	5.685399e-04
1.000000e+00	1.400000e+00	3.321878e-02	5.418532e-04	5.418532e-04
1.400000e+00	1.800000e+00	2.486599e-02	4.719593e-04	4.719593e-04
1.800000e+00	2.400000e+00	1.571416e-02	3.076331e-04	3.076331e-04
2.400000e+00	3.200000e+00	7.822205e-03	1.884117e-04	1.884117e-04
3.200000e+00	4.000000e+00	3.725816e-03	1.285516e-04	1.285516e-04
4.000000e+00	6.000000e+00	1.258882e-03	4.699237e-05	4.699237e-05
6.000000e+00	8.000000e+00	3.180663e-04	2.258279e-05	2.258279e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208106]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208106]
Path=Test[MUR1.0_MUF1.0_PDF99208106]
RatioPlot=0
ScaledBy=6.85249719988717113e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	2.191683e-02	3.650700e-04	3.650700e-04
6.000000e-01	1.000000e+00	3.817288e-02	5.911873e-04	5.911873e-04
1.000000e+00	1.400000e+00	3.452543e-02	5.636791e-04	5.636791e-04
1.400000e+00	1.800000e+00	2.586630e-02	4.907236e-04	4.907236e-04
1.800000e+00	2.400000e+00	1.632777e-02	3.196993e-04	3.196993e-04
2.400000e+00	3.200000e+00	8.123974e-03	1.955676e-04	1.955676e-04
3.200000e+00	4.000000e+00	3.867481e-03	1.334191e-04	1.334191e-04
4.000000e+00	6.000000e+00	1.304167e-03	4.867405e-05	4.867405e-05
6.000000e+00	8.000000e+00	3.290337e-04	2.334928e-05	2.334928e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208105]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208105]
Path=Test[MUR1.0_MUF1.0_PDF99208105]
RatioPlot=0
ScaledBy=6.85249719951031058e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	2.192082e-02	3.650312e-04	3.650312e-04
6.000000e-01	1.000000e+00	3.818062e-02	5.911213e-04	5.911213e-04
1.000000e+00	1.400000e+00	3.453305e-02	5.633503e-04	5.633503e-04
1.400000e+00	1.800000e+00	2.586892e-02	4.906040e-04	4.906040e-04
1.800000e+00	2.400000e+00	1.632514e-02	3.195481e-04	3.195481e-04
2.400000e+00	3.200000e+00	8.125219e-03	1.955046e-04	1.955046e-04
3.200000e+00	4.000000e+00	3.865990e-03	1.333025e-04	1.333025e-04
4.000000e+00	6.000000e+00	1.303541e-03	4.863375e-05	4.863375e-05
6.000000e+00	8.000000e+00	3.286748e-04	2.331983e-05	2.331983e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208104]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208104]
Path=Test[MUR1.0_MUF1.0_PDF99208104]
RatioPlot=0
ScaledBy=6.85249718860185324e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	2.147625e-02	3.578273e-04	3.578273e-04
6.000000e-01	1.000000e+00	3.740715e-02	5.795972e-04	5.795972e-04
1.000000e+00	1.400000e+00	3.385305e-02	5.524310e-04	5.524310e-04
1.400000e+00	1.800000e+00	2.537087e-02	4.814503e-04	4.814503e-04
1.800000e+00	2.400000e+00	1.602974e-02	3.138758e-04	3.138758e-04
2.400000e+00	3.200000e+00	7.974757e-03	1.921246e-04	1.921246e-04
3.200000e+00	4.000000e+00	3.801593e-03	1.311952e-04	1.311952e-04
4.000000e+00	6.000000e+00	1.285203e-03	4.797038e-05	4.797038e-05
6.000000e+00	8.000000e+00	3.242593e-04	2.302105e-05	2.302105e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208103]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208103]
Path=Test[MUR1.0_MUF1.0_PDF99208103]
RatioPlot=0
ScaledBy=6.85249721869083536e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	2.180425e-02	3.631647e-04	3.631647e-04
6.000000e-01	1.000000e+00	3.798567e-02	5.881350e-04	5.881350e-04
1.000000e+00	1.400000e+00	3.435225e-02	5.606693e-04	5.606693e-04
1.400000e+00	1.800000e+00	2.571775e-02	4.879827e-04	4.879827e-04
1.800000e+00	2.400000e+00	1.623029e-02	3.177956e-04	3.177956e-04
2.400000e+00	3.200000e+00	8.077804e-03	1.944213e-04	1.944213e-04
3.200000e+00	4.000000e+00	3.842200e-03	1.325345e-04	1.325345e-04
4.000000e+00	6.000000e+00	1.293834e-03	4.830908e-05	4.830908e-05
6.000000e+00	8.000000e+00	3.265965e-04	2.318213e-05	2.318213e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208102]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208102]
Path=Test[MUR1.0_MUF1.0_PDF99208102]
RatioPlot=0
ScaledBy=6.85249724224022764e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	2.089367e-02	3.505029e-04	3.505029e-04
6.000000e-01	1.000000e+00	3.635615e-02	5.652861e-04	5.652861e-04
1.000000e+00	1.400000e+00	3.306935e-02	5.434231e-04	5.434231e-04
1.400000e+00	1.800000e+00	2.476903e-02	4.725874e-04	4.725874e-04
1.800000e+00	2.400000e+00	1.569671e-02	3.088559e-04	3.088559e-04
2.400000e+00	3.200000e+00	7.800039e-03	1.889404e-04	1.889404e-04
3.200000e+00	4.000000e+00	3.745191e-03	1.298815e-04	1.298815e-04
4.000000e+00	6.000000e+00	1.268322e-03	4.760971e-05	4.760971e-05
6.000000e+00	8.000000e+00	3.214857e-04	2.299751e-05	2.299751e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208101]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208101]
Path=Test[MUR1.0_MUF1.0_PDF99208101]
RatioPlot=0
ScaledBy=6.85249718911421642e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	2.136760e-02	3.561767e-04	3.561767e-04
6.000000e-01	1.000000e+00	3.724705e-02	5.769885e-04	5.769885e-04
1.000000e+00	1.400000e+00	3.367720e-02	5.503792e-04	5.503792e-04
1.400000e+00	1.800000e+00	2.518322e-02	4.785287e-04	4.785287e-04
1.800000e+00	2.400000e+00	1.589278e-02	3.116491e-04	3.116491e-04
2.400000e+00	3.200000e+00	7.914287e-03	1.907537e-04	1.907537e-04
3.200000e+00	4.000000e+00	3.762016e-03	1.300465e-04	1.300465e-04
4.000000e+00	6.000000e+00	1.264760e-03	4.734322e-05	4.734322e-05
6.000000e+00	8.000000e+00	3.207801e-04	2.279840e-05	2.279840e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208100]
Path=Test[MUR1.0_MUF1.0_PDF99208100]
RatioPlot=0
ScaledBy=6.85249721526377313e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	2.130677e-02	3.552718e-04	3.552718e-04
6.000000e-01	1.000000e+00	3.712927e-02	5.754983e-04	5.754983e-04
1.000000e+00	1.400000e+00	3.357328e-02	5.493800e-04	5.493800e-04
1.400000e+00	1.800000e+00	2.512977e-02	4.775953e-04	4.775953e-04
1.800000e+00	2.400000e+00	1.587226e-02	3.112541e-04	3.112541e-04
2.400000e+00	3.200000e+00	7.897082e-03	1.904596e-04	1.904596e-04
3.200000e+00	4.000000e+00	3.760318e-03	1.299898e-04	1.299898e-04
4.000000e+00	6.000000e+00	1.267691e-03	4.740229e-05	4.740229e-05
6.000000e+00	8.000000e+00	3.210146e-04	2.280110e-05	2.280110e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208099]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208099]
Path=Test[MUR1.0_MUF1.0_PDF99208099]
RatioPlot=0
ScaledBy=6.85249721125108816e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	2.155008e-02	3.591697e-04	3.591697e-04
6.000000e-01	1.000000e+00	3.753367e-02	5.815771e-04	5.815771e-04
1.000000e+00	1.400000e+00	3.400040e-02	5.546109e-04	5.546109e-04
1.400000e+00	1.800000e+00	2.546997e-02	4.833903e-04	4.833903e-04
1.800000e+00	2.400000e+00	1.609854e-02	3.151597e-04	3.151597e-04
2.400000e+00	3.200000e+00	8.011234e-03	1.929264e-04	1.929264e-04
3.200000e+00	4.000000e+00	3.823001e-03	1.318148e-04	1.318148e-04
4.000000e+00	6.000000e+00	1.290811e-03	4.817440e-05	4.817440e-05
6.000000e+00	8.000000e+00	3.261784e-04	2.316352e-05	2.316352e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208098]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208098]
Path=Test[MUR1.0_MUF1.0_PDF99208098]
RatioPlot=0
ScaledBy=6.85249722991573637e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	2.183920e-02	3.639671e-04	3.639671e-04
6.000000e-01	1.000000e+00	3.803007e-02	5.892600e-04	5.892600e-04
1.000000e+00	1.400000e+00	3.439770e-02	5.624249e-04	5.624249e-04
1.400000e+00	1.800000e+00	2.577312e-02	4.894670e-04	4.894670e-04
1.800000e+00	2.400000e+00	1.627460e-02	3.188977e-04	3.188977e-04
2.400000e+00	3.200000e+00	8.097096e-03	1.950731e-04	1.950731e-04
3.200000e+00	4.000000e+00	3.858370e-03	1.331529e-04	1.331529e-04
4.000000e+00	6.000000e+00	1.300940e-03	4.857624e-05	4.857624e-05
6.000000e+00	8.000000e+00	3.285734e-04	2.331953e-05	2.331953e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208097]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208097]
Path=Test[MUR1.0_MUF1.0_PDF99208097]
RatioPlot=0
ScaledBy=6.85249719580039734e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	2.191082e-02	3.649397e-04	3.649397e-04
6.000000e-01	1.000000e+00	3.816637e-02	5.910228e-04	5.910228e-04
1.000000e+00	1.400000e+00	3.451815e-02	5.634204e-04	5.634204e-04
1.400000e+00	1.800000e+00	2.585815e-02	4.904971e-04	4.904971e-04
1.800000e+00	2.400000e+00	1.632158e-02	3.195366e-04	3.195366e-04
2.400000e+00	3.200000e+00	8.121649e-03	1.954788e-04	1.954788e-04
3.200000e+00	4.000000e+00	3.865563e-03	1.333387e-04	1.333387e-04
4.000000e+00	6.000000e+00	1.303368e-03	4.864122e-05	4.864122e-05
6.000000e+00	8.000000e+00	3.288537e-04	2.333533e-05	2.333533e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208096]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208096]
Path=Test[MUR1.0_MUF1.0_PDF99208096]
RatioPlot=0
ScaledBy=6.85249717774043567e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	2.172515e-02	3.618965e-04	3.618965e-04
6.000000e-01	1.000000e+00	3.785282e-02	5.862334e-04	5.862334e-04
1.000000e+00	1.400000e+00	3.423248e-02	5.588464e-04	5.588464e-04
1.400000e+00	1.800000e+00	2.563740e-02	4.864478e-04	4.864478e-04
1.800000e+00	2.400000e+00	1.618498e-02	3.169284e-04	3.169284e-04
2.400000e+00	3.200000e+00	8.056257e-03	1.939563e-04	1.939563e-04
3.200000e+00	4.000000e+00	3.834454e-03	1.323166e-04	1.323166e-04
4.000000e+00	6.000000e+00	1.293096e-03	4.827177e-05	4.827177e-05
6.000000e+00	8.000000e+00	3.267952e-04	2.319219e-05	2.319219e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208095]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208095]
Path=Test[MUR1.0_MUF1.0_PDF99208095]
RatioPlot=0
ScaledBy=6.85249725988401686e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	2.174557e-02	3.624551e-04	3.624551e-04
6.000000e-01	1.000000e+00	3.786108e-02	5.867138e-04	5.867138e-04
1.000000e+00	1.400000e+00	3.426105e-02	5.599982e-04	5.599982e-04
1.400000e+00	1.800000e+00	2.567150e-02	4.875913e-04	4.875913e-04
1.800000e+00	2.400000e+00	1.621584e-02	3.177255e-04	3.177255e-04
2.400000e+00	3.200000e+00	8.064380e-03	1.943213e-04	1.943213e-04
3.200000e+00	4.000000e+00	3.845459e-03	1.326739e-04	1.326739e-04
4.000000e+00	6.000000e+00	1.296740e-03	4.842178e-05	4.842178e-05
6.000000e+00	8.000000e+00	3.272227e-04	2.323043e-05	2.323043e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208094]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208094]
Path=Test[MUR1.0_MUF1.0_PDF99208094]
RatioPlot=0
ScaledBy=6.85249725488188437e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	2.174978e-02	3.625607e-04	3.625607e-04
6.000000e-01	1.000000e+00	3.786842e-02	5.868685e-04	5.868685e-04
1.000000e+00	1.400000e+00	3.427300e-02	5.601985e-04	5.601985e-04
1.400000e+00	1.800000e+00	2.568052e-02	4.877848e-04	4.877848e-04
1.800000e+00	2.400000e+00	1.622280e-02	3.178788e-04	3.178788e-04
2.400000e+00	3.200000e+00	8.068245e-03	1.944219e-04	1.944219e-04
3.200000e+00	4.000000e+00	3.848418e-03	1.327752e-04	1.327752e-04
4.000000e+00	6.000000e+00	1.297683e-03	4.845986e-05	4.845986e-05
6.000000e+00	8.000000e+00	3.276470e-04	2.326187e-05	2.326187e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208093]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208093]
Path=Test[MUR1.0_MUF1.0_PDF99208093]
RatioPlot=0
ScaledBy=6.85249718056501130e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	2.180395e-02	3.631754e-04	3.631754e-04
6.000000e-01	1.000000e+00	3.798717e-02	5.882682e-04	5.882682e-04
1.000000e+00	1.400000e+00	3.435065e-02	5.607877e-04	5.607877e-04
1.400000e+00	1.800000e+00	2.572772e-02	4.881122e-04	4.881122e-04
1.800000e+00	2.400000e+00	1.623937e-02	3.179819e-04	3.179819e-04
2.400000e+00	3.200000e+00	8.082809e-03	1.945771e-04	1.945771e-04
3.200000e+00	4.000000e+00	3.846286e-03	1.327197e-04	1.327197e-04
4.000000e+00	6.000000e+00	1.296999e-03	4.841336e-05	4.841336e-05
6.000000e+00	8.000000e+00	3.275875e-04	2.324675e-05	2.324675e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208092]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208092]
Path=Test[MUR1.0_MUF1.0_PDF99208092]
RatioPlot=0
ScaledBy=6.85249723964026831e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	2.114368e-02	3.523456e-04	3.523456e-04
6.000000e-01	1.000000e+00	3.684575e-02	5.707617e-04	5.707617e-04
1.000000e+00	1.400000e+00	3.334445e-02	5.442643e-04	5.442643e-04
1.400000e+00	1.800000e+00	2.495087e-02	4.739159e-04	4.739159e-04
1.800000e+00	2.400000e+00	1.576918e-02	3.088327e-04	3.088327e-04
2.400000e+00	3.200000e+00	7.852254e-03	1.891366e-04	1.891366e-04
3.200000e+00	4.000000e+00	3.742229e-03	1.290849e-04	1.290849e-04
4.000000e+00	6.000000e+00	1.261622e-03	4.712166e-05	4.712166e-05
6.000000e+00	8.000000e+00	3.196438e-04	2.269619e-05	2.269619e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208091]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208091]
Path=Test[MUR1.0_MUF1.0_PDF99208091]
RatioPlot=0
ScaledBy=6.85249718422786998e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	2.103970e-02	3.507195e-04	3.507195e-04
6.000000e-01	1.000000e+00	3.667145e-02	5.683710e-04	5.683710e-04
1.000000e+00	1.400000e+00	3.318638e-02	5.417517e-04	5.417517e-04
1.400000e+00	1.800000e+00	2.484951e-02	4.718379e-04	4.718379e-04
1.800000e+00	2.400000e+00	1.570723e-02	3.076947e-04	3.076947e-04
2.400000e+00	3.200000e+00	7.816504e-03	1.884199e-04	1.884199e-04
3.200000e+00	4.000000e+00	3.724768e-03	1.286328e-04	1.286328e-04
4.000000e+00	6.000000e+00	1.259500e-03	4.703892e-05	4.703892e-05
6.000000e+00	8.000000e+00	3.184341e-04	2.261588e-05	2.261588e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208090]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208090]
Path=Test[MUR1.0_MUF1.0_PDF99208090]
RatioPlot=0
ScaledBy=6.85249721972716884e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	1.993518e-02	3.327509e-04	3.327509e-04
6.000000e-01	1.000000e+00	3.477622e-02	5.395453e-04	5.395453e-04
1.000000e+00	1.400000e+00	3.150223e-02	5.147460e-04	5.147460e-04
1.400000e+00	1.800000e+00	2.355492e-02	4.480720e-04	4.480720e-04
1.800000e+00	2.400000e+00	1.492170e-02	2.925842e-04	2.925842e-04
2.400000e+00	3.200000e+00	7.431032e-03	1.793853e-04	1.793853e-04
3.200000e+00	4.000000e+00	3.547761e-03	1.225833e-04	1.225833e-04
4.000000e+00	6.000000e+00	1.201485e-03	4.491169e-05	4.491169e-05
6.000000e+00	8.000000e+00	3.053136e-04	2.170324e-05	2.170324e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208089]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208089]
Path=Test[MUR1.0_MUF1.0_PDF99208089]
RatioPlot=0
ScaledBy=6.85249720043104241e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	2.003707e-02	3.343666e-04	3.343666e-04
6.000000e-01	1.000000e+00	3.495582e-02	5.421786e-04	5.421786e-04
1.000000e+00	1.400000e+00	3.166325e-02	5.172354e-04	5.172354e-04
1.400000e+00	1.800000e+00	2.367611e-02	4.501164e-04	4.501164e-04
1.800000e+00	2.400000e+00	1.499328e-02	2.938606e-04	2.938606e-04
2.400000e+00	3.200000e+00	7.467817e-03	1.801717e-04	1.801717e-04
3.200000e+00	4.000000e+00	3.563069e-03	1.230738e-04	1.230738e-04
4.000000e+00	6.000000e+00	1.206606e-03	4.508613e-05	4.508613e-05
6.000000e+00	8.000000e+00	3.063905e-04	2.177472e-05	2.177472e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208088]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208088]
Path=Test[MUR1.0_MUF1.0_PDF99208088]
RatioPlot=0
ScaledBy=6.85249720787536697e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	2.046400e-02	3.413166e-04	3.413166e-04
6.000000e-01	1.000000e+00	3.568225e-02	5.532571e-04	5.532571e-04
1.000000e+00	1.400000e+00	3.230963e-02	5.275657e-04	5.275657e-04
1.400000e+00	1.800000e+00	2.415859e-02	4.591776e-04	4.591776e-04
1.800000e+00	2.400000e+00	1.528593e-02	2.995297e-04	2.995297e-04
2.400000e+00	3.200000e+00	7.608145e-03	1.835179e-04	1.835179e-04
3.200000e+00	4.000000e+00	3.625489e-03	1.252556e-04	1.252556e-04
4.000000e+00	6.000000e+00	1.225164e-03	4.579752e-05	4.579752e-05
6.000000e+00	8.000000e+00	3.105466e-04	2.207611e-05	2.207611e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208087]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208087]
Path=Test[MUR1.0_MUF1.0_PDF99208087]
RatioPlot=0
ScaledBy=6.85249722713055842e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	2.038862e-02	3.399809e-04	3.399809e-04
6.000000e-01	1.000000e+00	3.555008e-02	5.510977e-04	5.510977e-04
1.000000e+00	1.400000e+00	3.218980e-02	5.254898e-04	5.254898e-04
1.400000e+00	1.800000e+00	2.409201e-02	4.578190e-04	4.578190e-04
1.800000e+00	2.400000e+00	1.524739e-02	2.987094e-04	2.987094e-04
2.400000e+00	3.200000e+00	7.593846e-03	1.831108e-04	1.831108e-04
3.200000e+00	4.000000e+00	3.625174e-03	1.251143e-04	1.251143e-04
4.000000e+00	6.000000e+00	1.227096e-03	4.581953e-05	4.581953e-05
6.000000e+00	8.000000e+00	3.111756e-04	2.209558e-05	2.209558e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208086]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208086]
Path=Test[MUR1.0_MUF1.0_PDF99208086]
RatioPlot=0
ScaledBy=6.85249722374436608e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	1.988928e-02	3.320247e-04	3.320247e-04
6.000000e-01	1.000000e+00	3.469677e-02	5.383757e-04	5.383757e-04
1.000000e+00	1.400000e+00	3.142958e-02	5.136322e-04	5.136322e-04
1.400000e+00	1.800000e+00	2.350221e-02	4.471515e-04	4.471515e-04
1.800000e+00	2.400000e+00	1.489024e-02	2.920283e-04	2.920283e-04
2.400000e+00	3.200000e+00	7.414914e-03	1.790330e-04	1.790330e-04
3.200000e+00	4.000000e+00	3.541169e-03	1.223709e-04	1.223709e-04
4.000000e+00	6.000000e+00	1.199403e-03	4.483823e-05	4.483823e-05
6.000000e+00	8.000000e+00	3.048846e-04	2.167347e-05	2.167347e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208085]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208085]
Path=Test[MUR1.0_MUF1.0_PDF99208085]
RatioPlot=0
ScaledBy=6.85249722490960436e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	2.006180e-02	3.346281e-04	3.346281e-04
6.000000e-01	1.000000e+00	3.498732e-02	5.424940e-04	5.424940e-04
1.000000e+00	1.400000e+00	3.169403e-02	5.175027e-04	5.175027e-04
1.400000e+00	1.800000e+00	2.370040e-02	4.505328e-04	4.505328e-04
1.800000e+00	2.400000e+00	1.500486e-02	2.939491e-04	2.939491e-04
2.400000e+00	3.200000e+00	7.475332e-03	1.803041e-04	1.803041e-04
3.200000e+00	4.000000e+00	3.566100e-03	1.231164e-04	1.231164e-04
4.000000e+00	6.000000e+00	1.207453e-03	4.510174e-05	4.510174e-05
6.000000e+00	8.000000e+00	3.063126e-04	2.176322e-05	2.176322e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208084]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208084]
Path=Test[MUR1.0_MUF1.0_PDF99208084]
RatioPlot=0
ScaledBy=6.85249717041788855e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	2.078917e-02	3.466054e-04	3.466054e-04
6.000000e-01	1.000000e+00	3.625127e-02	5.618537e-04	5.618537e-04
1.000000e+00	1.400000e+00	3.281540e-02	5.355850e-04	5.355850e-04
1.400000e+00	1.800000e+00	2.456711e-02	4.667205e-04	4.667205e-04
1.800000e+00	2.400000e+00	1.553808e-02	3.043173e-04	3.043173e-04
2.400000e+00	3.200000e+00	7.742619e-03	1.865979e-04	1.865979e-04
3.200000e+00	4.000000e+00	3.695601e-03	1.274681e-04	1.274681e-04
4.000000e+00	6.000000e+00	1.249453e-03	4.663999e-05	4.663999e-05
6.000000e+00	8.000000e+00	3.170559e-04	2.250371e-05	2.250371e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208083]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208083]
Path=Test[MUR1.0_MUF1.0_PDF99208083]
RatioPlot=0
ScaledBy=6.85249723736097207e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	2.088378e-02	3.482313e-04	3.482313e-04
6.000000e-01	1.000000e+00	3.639400e-02	5.642194e-04	5.642194e-04
1.000000e+00	1.400000e+00	3.293835e-02	5.381415e-04	5.381415e-04
1.400000e+00	1.800000e+00	2.464632e-02	4.682666e-04	4.682666e-04
1.800000e+00	2.400000e+00	1.558587e-02	3.054428e-04	3.054428e-04
2.400000e+00	3.200000e+00	7.750590e-03	1.869320e-04	1.869320e-04
3.200000e+00	4.000000e+00	3.692388e-03	1.276226e-04	1.276226e-04
4.000000e+00	6.000000e+00	1.247296e-03	4.662418e-05	4.662418e-05
6.000000e+00	8.000000e+00	3.154715e-04	2.242400e-05	2.242400e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208082]
Path=Test[MUR1.0_MUF1.0_PDF99208082]
RatioPlot=0
ScaledBy=6.85249721042415683e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	2.084835e-02	3.475731e-04	3.475731e-04
6.000000e-01	1.000000e+00	3.634300e-02	5.632882e-04	5.632882e-04
1.000000e+00	1.400000e+00	3.289593e-02	5.370499e-04	5.370499e-04
1.400000e+00	1.800000e+00	2.462012e-02	4.676825e-04	4.676825e-04
1.800000e+00	2.400000e+00	1.557064e-02	3.050143e-04	3.050143e-04
2.400000e+00	3.200000e+00	7.750779e-03	1.868356e-04	1.868356e-04
3.200000e+00	4.000000e+00	3.695781e-03	1.275878e-04	1.275878e-04
4.000000e+00	6.000000e+00	1.248967e-03	4.664820e-05	4.664820e-05
6.000000e+00	8.000000e+00	3.163865e-04	2.246960e-05	2.246960e-05
# END HISTO1D


# BEGIN HISTO1D /Test
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test
Path=Test
RatioPlot=0
ScaledBy=6.85249721042415683e-16
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	2.084830e-02	3.475723e-04	3.475723e-04
6.000000e-01	1.000000e+00	3.634292e-02	5.632868e-04	5.632868e-04
1.000000e+00	1.400000e+00	3.289583e-02	5.370486e-04	5.370486e-04
1.400000e+00	1.800000e+00	2.462006e-02	4.676813e-04	4.676813e-04
1.800000e+00	2.400000e+00	1.557060e-02	3.050136e-04	3.050136e-04
2.400000e+00	3.200000e+00	7.750759e-03	1.868352e-04	1.868352e-04
3.200000e+00	4.000000e+00	3.695773e-03	1.275875e-04	1.275875e-04
4.000000e+00	6.000000e+00	1.248964e-03	4.664809e-05	4.664809e-05
6.000000e+00	8.000000e+00	3.163857e-04	2.246955e-05	2.246955e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cc_rescatter.yoda/ALICE_2020_I1797621/d06-x01-y01
ErrorBars=1
ErrorBreakdown={0: {"": {up: 0.0033966550202449001, dn: 0.0033966550202449001}}, 1: {"": {up: 0.0021253516544787326, dn: 0.0026292851859624276}}, 2: {"": {up: 0.004255265138900878, dn: 0.004255265138900878}}, 3: {"": {up: 0.0054059697684120597, dn: 0.0054059697684120597}}, 4: {"": {up: 0.0052309963531753517, dn: 0.0023626709182083296}}, 5: {"": {up: 0.0012210739657122337, dn: 0.0012210739657122337}}, 6: {"": {up: 0.00039826719796124972, dn: 0.00060656113891094257}}, 7: {"": {up: 6.4209497136807057e-05, dn: 6.4209497136807057e-05}}, 8: {"": {up: 4.1142966462652116e-05, dn: 4.1142966462652116e-05}}}
LineColor=blue
LineStyle=solid
Path=//home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cc_rescatter.yoda/ALICE_2020_I1797621/d06-x01-y01
Title=$c\bar c$ ALICE-MC
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.667307e-02	3.396655e-03	3.396655e-03
6.000000e-01	1.000000e+00	6.791066e-02	2.629285e-03	2.125352e-03
1.000000e+00	1.400000e+00	5.877643e-02	4.255265e-03	4.255265e-03
1.400000e+00	1.800000e+00	4.200208e-02	5.405970e-03	5.405970e-03
1.800000e+00	2.400000e+00	2.711803e-02	2.362671e-03	5.230996e-03
2.400000e+00	3.200000e+00	1.238182e-02	1.221074e-03	1.221074e-03
3.200000e+00	4.000000e+00	4.392104e-03	6.065611e-04	3.982672e-04
4.000000e+00	6.000000e+00	1.657793e-03	6.420950e-05	6.420950e-05
6.000000e+00	8.000000e+00	5.628745e-04	4.114297e-05	4.114297e-05
# END HISTO1D



==> anc/Fig6_pp.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=1
RatioPlot=0
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=3.0
RatioPlotYMin=0.3
LegendXPos=0.50
LegendYPos=0.94
Title=$\text{pp} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV ($1.1 < m_{\rm ee} < 2.7$ GeV)
XLabel=
YLabel=$\text{d}\sigma / \text{d} p_{T,ee}$ [mb / GeV]
RatioPlotYLabel=Shape Ratio
PlotXTickLabels=0
RatioPlotXTickLabels=0
DrawOnly=Test[_VarBand] /ALICE_2020_I1797621/d05-x01-y01 Test //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cc_rescatter.yoda/ALICE_2020_I1797621/d05-x01-y01
LegendOnly=/ALICE_2020_I1797621/d05-x01-y01 Test //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cc_rescatter.yoda/ALICE_2020_I1797621/d05-x01-y01
# END PLOT

# BEGIN HISTO1D /ALICE_2020_I1797621/d05-x01-y01
ConnectBins=0
ErrorBars=1
IsRef=1
Path=/ALICE_2020_I1797621/d05-x01-y01
PolyMarker=*
Title=ALICE Run 2
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.438220e-04	4.667829e-05	4.667829e-05
3.000000e-01	6.000000e-01	2.732360e-04	7.410475e-05	7.410475e-05
6.000000e-01	9.000000e-01	4.689300e-04	7.794865e-05	7.794865e-05
9.000000e-01	1.200000e+00	4.303940e-04	7.116040e-05	7.116040e-05
1.200000e+00	1.600000e+00	3.062030e-04	5.066342e-05	5.066342e-05
1.600000e+00	2.000000e+00	2.361040e-04	3.958998e-05	3.958998e-05
2.000000e+00	2.800000e+00	1.500750e-04	1.909649e-05	1.909649e-05
2.800000e+00	4.000000e+00	7.819390e-05	8.775800e-06	8.775800e-06
4.000000e+00	6.000000e+00	2.149290e-05	3.267928e-06	3.267928e-06
6.000000e+00	8.000000e+00	9.812360e-06	1.717754e-06	1.717754e-06
# END HISTO1D


# BEGIN HISTO1D /Test[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
BandComponentPDF=MUR1.0_MUF1.0_PDF.*
ErrorBandColor=green
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[_VarBand]
Path=Test[_VarBand]
RatioPlot=0
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.479060e-05	5.268011e-05	1.242812e-04
3.000000e-01	6.000000e-01	1.516100e-04	1.221348e-04	2.829242e-04
6.000000e-01	9.000000e-01	2.007861e-04	1.593018e-04	3.892826e-04
9.000000e-01	1.200000e+00	2.005269e-04	1.602882e-04	3.917227e-04
1.200000e+00	1.600000e+00	1.510269e-04	1.178671e-04	2.974225e-04
1.600000e+00	2.000000e+00	1.132702e-04	8.672533e-05	2.175125e-04
2.000000e+00	2.800000e+00	6.380255e-05	4.826505e-05	1.167635e-04
2.800000e+00	4.000000e+00	2.483100e-05	1.853162e-05	4.976817e-05
4.000000e+00	6.000000e+00	6.219900e-06	4.363317e-06	1.213702e-05
6.000000e+00	8.000000e+00	1.739628e-06	1.116359e-06	2.893287e-06
# END HISTO1D


# BEGIN HISTO1D /Test
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test
Path=Test
RatioPlot=0
ScaledBy=4.13485779144857357e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.479060e-05	2.261183e-06	2.261183e-06
3.000000e-01	6.000000e-01	1.516100e-04	3.550796e-06	3.550796e-06
6.000000e-01	9.000000e-01	2.007861e-04	4.026672e-06	4.026672e-06
9.000000e-01	1.200000e+00	2.005269e-04	3.979220e-06	3.979220e-06
1.200000e+00	1.600000e+00	1.510269e-04	3.070982e-06	3.070982e-06
1.600000e+00	2.000000e+00	1.132702e-04	2.653327e-06	2.653327e-06
2.000000e+00	2.800000e+00	6.380255e-05	1.413900e-06	1.413900e-06
2.800000e+00	4.000000e+00	2.483100e-05	7.189275e-07	7.189275e-07
4.000000e+00	6.000000e+00	6.219900e-06	2.747114e-07	2.747114e-07
6.000000e+00	8.000000e+00	1.739628e-06	1.444772e-07	1.444772e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cc_rescatter.yoda/ALICE_2020_I1797621/d05-x01-y01
ErrorBars=1
ErrorBreakdown={0: {"": {up: 9.9722875673066883e-06, dn: 9.9722875673066883e-06}}, 1: {"": {up: 9.3479311021455078e-06, dn: 9.3479311021455078e-06}}, 2: {"": {up: 3.9582599219833287e-06, dn: 1.0997240078016661e-05}}, 3: {"": {up: 1.541994297338332e-05, dn: 2.3548577212483609e-05}}, 4: {"": {up: 1.9465162260624998e-05, dn: 2.3691919586726595e-05}}, 5: {"": {up: 1.6796543934374992e-05, dn: 1.6795956065625002e-05}}, 6: {"": {up: 1.1984498448829065e-05, dn: 1.1984498448829065e-05}}, 7: {"": {up: 3.14792994407506e-06, dn: 3.14792994407506e-06}}, 8: {"": {up: 2.4358713544593596e-07, dn: 2.4358713544593596e-07}}, 9: {"": {up: 2.3742142854526376e-07, dn: 2.3742142854526376e-07}}}
LineColor=blue
LineStyle=solid
Path=//home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cc_rescatter.yoda/ALICE_2020_I1797621/d05-x01-y01
Title=$c\bar c$ ALICE-MC
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.375729e-04	9.972288e-06	9.972288e-06
3.000000e-01	6.000000e-01	2.835860e-04	9.347931e-06	9.347931e-06
6.000000e-01	9.000000e-01	3.422103e-04	1.099724e-05	3.958260e-06
9.000000e-01	1.200000e+00	3.251611e-04	2.354858e-05	1.541994e-05
1.200000e+00	1.600000e+00	2.454352e-04	2.369192e-05	1.946516e-05
1.600000e+00	2.000000e+00	1.682606e-04	1.679596e-05	1.679654e-05
2.000000e+00	2.800000e+00	9.142316e-05	1.198450e-05	1.198450e-05
2.800000e+00	4.000000e+00	3.338502e-05	3.147930e-06	3.147930e-06
4.000000e+00	6.000000e+00	8.545093e-06	2.435871e-07	2.435871e-07
6.000000e+00	8.000000e+00	3.250190e-06	2.374214e-07	2.374214e-07
# END HISTO1D



==> anc/Fig6_pp_pdf.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=0
RatioPlot=1
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=1.5
RatioPlotYMin=0.5
LegendXPos=0.50
LegendYPos=0.94
Title=
XLabel=$p_{T,ee}$ [GeV]
YLabel=$\text{d}\sigma / \text{d} p_{T,ee}$ [mb / GeV]
RatioPlotYLabel=PDF Ratio
DrawOnly=Test[_VarBand] Test
LegendOnly=Test
RatioPlotReference=Test
# END PLOT

# BEGIN HISTO1D /Test[_VarBand]
BandComponentPDF=MUR1.0_MUF1.0_PDF.*
ErrorBandColor=green
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=green
LineStyle=solid
Name=Test[_VarBand]
Path=Test[_VarBand]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.479060e-05	6.784862e-06	8.625135e-06
3.000000e-01	6.000000e-01	1.516100e-04	1.558298e-05	1.993971e-05
6.000000e-01	9.000000e-01	2.007861e-04	2.058334e-05	2.744997e-05
9.000000e-01	1.200000e+00	2.005269e-04	2.017523e-05	2.566851e-05
1.200000e+00	1.600000e+00	1.510269e-04	1.451406e-05	1.877792e-05
1.600000e+00	2.000000e+00	1.132702e-04	1.083550e-05	1.367656e-05
2.000000e+00	2.800000e+00	6.380255e-05	5.555389e-06	6.917098e-06
2.800000e+00	4.000000e+00	2.483100e-05	2.100984e-06	2.449604e-06
4.000000e+00	6.000000e+00	6.219900e-06	5.294095e-07	6.293079e-07
6.000000e+00	8.000000e+00	1.739628e-06	1.712107e-07	1.761689e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR2.0_MUF2.0_PDF27100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
Name=Test[MUR2.0_MUF2.0_PDF27100]
Path=Test[MUR2.0_MUF2.0_PDF27100]
ScaledBy=4.13485787655672744e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	8.790043e-05	3.523281e-06	3.523281e-06
3.000000e-01	6.000000e-01	2.090063e-04	5.615879e-06	5.615879e-06
6.000000e-01	9.000000e-01	2.796567e-04	6.692199e-06	6.692199e-06
9.000000e-01	1.200000e+00	2.694456e-04	6.386289e-06	6.386289e-06
1.200000e+00	1.600000e+00	2.026350e-04	5.036587e-06	5.036587e-06
1.600000e+00	2.000000e+00	1.518259e-04	4.200763e-06	4.200763e-06
2.000000e+00	2.800000e+00	8.084046e-05	2.042777e-06	2.042777e-06
2.800000e+00	4.000000e+00	3.140246e-05	1.001608e-06	1.001608e-06
4.000000e+00	6.000000e+00	7.650020e-06	4.205573e-07	4.205573e-07
6.000000e+00	8.000000e+00	1.843581e-06	1.623555e-07	1.623555e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR2.0_MUF1.0_PDF27100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
Name=Test[MUR2.0_MUF1.0_PDF27100]
Path=Test[MUR2.0_MUF1.0_PDF27100]
ScaledBy=4.13485797447402259e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	3.596773e-05	1.268067e-06	1.268067e-06
3.000000e-01	6.000000e-01	8.483500e-05	1.988320e-06	1.988320e-06
6.000000e-01	9.000000e-01	1.114874e-04	2.267555e-06	2.267555e-06
9.000000e-01	1.200000e+00	1.104288e-04	2.228398e-06	2.228398e-06
1.200000e+00	1.600000e+00	8.348882e-05	1.732950e-06	1.732950e-06
1.600000e+00	2.000000e+00	6.351548e-05	1.516160e-06	1.516160e-06
2.000000e+00	2.800000e+00	3.596009e-05	8.094125e-07	8.094125e-07
2.800000e+00	4.000000e+00	1.364454e-05	4.110506e-07	4.110506e-07
4.000000e+00	6.000000e+00	3.450309e-06	1.598701e-07	1.598701e-07
6.000000e+00	8.000000e+00	1.004338e-06	8.496626e-08	8.496626e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF2.0_PDF27100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
Name=Test[MUR1.0_MUF2.0_PDF27100]
Path=Test[MUR1.0_MUF2.0_PDF27100]
ScaledBy=4.13485790501470973e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.399056e-04	6.560617e-06	6.560617e-06
3.000000e-01	6.000000e-01	3.136554e-04	1.236123e-05	1.236123e-05
6.000000e-01	9.000000e-01	4.424940e-04	1.278766e-05	1.278766e-05
9.000000e-01	1.200000e+00	4.332767e-04	1.224317e-05	1.224317e-05
1.200000e+00	1.600000e+00	3.309375e-04	1.033628e-05	1.033628e-05
1.600000e+00	2.000000e+00	2.429572e-04	7.858495e-06	7.858495e-06
2.000000e+00	2.800000e+00	1.290385e-04	3.777433e-06	3.777433e-06
2.800000e+00	4.000000e+00	5.380653e-05	1.857155e-06	1.857155e-06
4.000000e+00	6.000000e+00	1.338446e-05	7.991441e-07	7.991441e-07
6.000000e+00	8.000000e+00	3.241268e-06	3.158609e-07	3.158609e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF0.5_PDF27100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
Name=Test[MUR1.0_MUF0.5_PDF27100]
Path=Test[MUR1.0_MUF0.5_PDF27100]
ScaledBy=4.13485770843433156e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.254924e-05	7.282020e-07	7.282020e-07
3.000000e-01	6.000000e-01	3.047337e-05	1.159601e-06	1.159601e-06
6.000000e-01	9.000000e-01	4.281963e-05	1.535457e-06	1.535457e-06
9.000000e-01	1.200000e+00	4.151343e-05	1.333755e-06	1.333755e-06
1.200000e+00	1.600000e+00	3.405682e-05	1.098842e-06	1.098842e-06
1.600000e+00	2.000000e+00	2.722438e-05	9.784934e-07	9.784934e-07
2.000000e+00	2.800000e+00	1.585829e-05	5.394042e-07	5.394042e-07
2.800000e+00	4.000000e+00	6.418862e-06	2.776627e-07	2.776627e-07
4.000000e+00	6.000000e+00	1.888820e-06	1.208138e-07	1.208138e-07
6.000000e+00	8.000000e+00	6.364760e-07	6.954750e-08	6.954750e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR0.5_MUF1.0_PDF27100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
Name=Test[MUR0.5_MUF1.0_PDF27100]
Path=Test[MUR0.5_MUF1.0_PDF27100]
ScaledBy=4.13485744308503403e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.887721e-04	7.729293e-06	7.729293e-06
3.000000e-01	6.000000e-01	4.338307e-04	1.273316e-05	1.273316e-05
6.000000e-01	9.000000e-01	5.890997e-04	1.440369e-05	1.440369e-05
9.000000e-01	1.200000e+00	5.914077e-04	1.348381e-05	1.348381e-05
1.200000e+00	1.600000e+00	4.478560e-04	1.044282e-05	1.044282e-05
1.600000e+00	2.000000e+00	3.303523e-04	8.788145e-06	8.788145e-06
2.000000e+00	2.800000e+00	1.803610e-04	4.608681e-06	4.608681e-06
2.800000e+00	4.000000e+00	7.453885e-05	2.341095e-06	2.341095e-06
4.000000e+00	6.000000e+00	1.834059e-05	8.917385e-07	8.917385e-07
6.000000e+00	8.000000e+00	4.627546e-06	4.422443e-07	4.422443e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR0.5_MUF0.5_PDF27100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
Name=Test[MUR0.5_MUF0.5_PDF27100]
Path=Test[MUR0.5_MUF0.5_PDF27100]
ScaledBy=4.13485709633797525e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	3.077196e-05	2.460619e-06	2.460619e-06
3.000000e-01	6.000000e-01	6.904690e-05	3.680525e-06	3.680525e-06
6.000000e-01	9.000000e-01	9.945683e-05	4.352972e-06	4.352972e-06
9.000000e-01	1.200000e+00	1.039758e-04	3.925039e-06	3.925039e-06
1.200000e+00	1.600000e+00	8.322837e-05	3.118434e-06	3.118434e-06
1.600000e+00	2.000000e+00	6.383225e-05	2.451476e-06	2.451476e-06
2.000000e+00	2.800000e+00	3.596994e-05	1.394919e-06	1.394919e-06
2.800000e+00	4.000000e+00	1.477027e-05	6.420821e-07	6.420821e-07
4.000000e+00	6.000000e+00	4.427021e-06	2.836688e-07	2.836688e-07
6.000000e+00	8.000000e+00	1.223816e-06	1.312834e-07	1.312834e-07
# END HISTO1D


# BEGIN HISTO1D /Test
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
Name=Test
Path=Test
ScaledBy=4.13485779144857357e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.479060e-05	2.261183e-06	2.261183e-06
3.000000e-01	6.000000e-01	1.516100e-04	3.550796e-06	3.550796e-06
6.000000e-01	9.000000e-01	2.007861e-04	4.026672e-06	4.026672e-06
9.000000e-01	1.200000e+00	2.005269e-04	3.979220e-06	3.979220e-06
1.200000e+00	1.600000e+00	1.510269e-04	3.070982e-06	3.070982e-06
1.600000e+00	2.000000e+00	1.132702e-04	2.653327e-06	2.653327e-06
2.000000e+00	2.800000e+00	6.380255e-05	1.413900e-06	1.413900e-06
2.800000e+00	4.000000e+00	2.483100e-05	7.189275e-07	7.189275e-07
4.000000e+00	6.000000e+00	6.219900e-06	2.747114e-07	2.747114e-07
6.000000e+00	8.000000e+00	1.739628e-06	1.444772e-07	1.444772e-07
# END HISTO1D



==> anc/Fig6_pp_scale.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=0
RatioPlot=1
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=5.00
RatioPlotYMin=0.00
LegendXPos=0.50
LegendYPos=0.94
Title=
XLabel=
YLabel=$\text{d}\sigma / \text{d} p_{T,ee}$ [mb / GeV]
RatioPlotYLabel=Scale Ratio
PlotXTickLabels=0
RatioPlotXTickLabels=0
DrawOnly=Test[_VarBand] Test //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cc_rescatter.yoda/ALICE_2020_I1797621/d05-x01-y01
LegendOnly=Test //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cc_rescatter.yoda/ALICE_2020_I1797621/d05-x01-y01
RatioPlotReference=Test
# END PLOT

# BEGIN HISTO1D /Test[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
ErrorBandColor=green
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[_VarBand]
Path=Test[_VarBand]
RatioPlot=0
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.479060e-05	5.229027e-05	1.240022e-04
3.000000e-01	6.000000e-01	1.516100e-04	1.211887e-04	2.822430e-04
6.000000e-01	9.000000e-01	2.007861e-04	1.580177e-04	3.883345e-04
9.000000e-01	1.200000e+00	2.005269e-04	1.590632e-04	3.909010e-04
1.200000e+00	1.600000e+00	1.510269e-04	1.170104e-04	2.968450e-04
1.600000e+00	2.000000e+00	1.132702e-04	8.608667e-05	2.170983e-04
2.000000e+00	2.800000e+00	6.380255e-05	4.796511e-05	1.165670e-04
2.800000e+00	4.000000e+00	2.483100e-05	1.842617e-05	4.971305e-05
4.000000e+00	6.000000e+00	6.219900e-06	4.339784e-06	1.212380e-05
6.000000e+00	8.000000e+00	1.739628e-06	1.112572e-06	2.891531e-06
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27164]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27164]
Path=Test[MUR1.0_MUF1.0_PDF27164]
RatioPlot=0
ScaledBy=4.13485774413479266e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.436793e-05	2.247376e-06	2.247376e-06
3.000000e-01	6.000000e-01	1.505565e-04	3.530074e-06	3.530074e-06
6.000000e-01	9.000000e-01	1.991450e-04	4.005341e-06	4.005341e-06
9.000000e-01	1.200000e+00	1.990158e-04	3.952690e-06	3.952690e-06
1.200000e+00	1.600000e+00	1.500282e-04	3.052529e-06	3.052529e-06
1.600000e+00	2.000000e+00	1.126427e-04	2.640308e-06	2.640308e-06
2.000000e+00	2.800000e+00	6.349398e-05	1.408245e-06	1.408245e-06
2.800000e+00	4.000000e+00	2.475753e-05	7.169960e-07	7.169960e-07
4.000000e+00	6.000000e+00	6.206445e-06	2.741591e-07	2.741591e-07
6.000000e+00	8.000000e+00	1.740035e-06	1.444656e-07	1.444656e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27163]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27163]
Path=Test[MUR1.0_MUF1.0_PDF27163]
RatioPlot=0
ScaledBy=4.13485780975581189e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.522157e-05	2.274955e-06	2.274955e-06
3.000000e-01	6.000000e-01	1.526327e-04	3.571595e-06	3.571595e-06
6.000000e-01	9.000000e-01	2.021713e-04	4.053403e-06	4.053403e-06
9.000000e-01	1.200000e+00	2.017128e-04	4.001963e-06	4.001963e-06
1.200000e+00	1.600000e+00	1.520191e-04	3.089476e-06	3.089476e-06
1.600000e+00	2.000000e+00	1.139345e-04	2.667270e-06	2.667270e-06
2.000000e+00	2.800000e+00	6.413798e-05	1.421041e-06	1.421041e-06
2.800000e+00	4.000000e+00	2.497885e-05	7.229213e-07	7.229213e-07
4.000000e+00	6.000000e+00	6.248265e-06	2.759029e-07	2.759029e-07
6.000000e+00	8.000000e+00	1.741972e-06	1.448037e-07	1.448037e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27162]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27162]
Path=Test[MUR1.0_MUF1.0_PDF27162]
RatioPlot=0
ScaledBy=4.13485750685081958e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.467770e-05	2.266256e-06	2.266256e-06
3.000000e-01	6.000000e-01	1.511643e-04	3.572257e-06	3.572257e-06
6.000000e-01	9.000000e-01	1.995981e-04	4.143265e-06	4.143265e-06
9.000000e-01	1.200000e+00	1.996925e-04	3.983891e-06	3.983891e-06
1.200000e+00	1.600000e+00	1.504963e-04	3.074232e-06	3.074232e-06
1.600000e+00	2.000000e+00	1.134375e-04	2.663550e-06	2.663550e-06
2.000000e+00	2.800000e+00	6.374351e-05	1.416952e-06	1.416952e-06
2.800000e+00	4.000000e+00	2.488915e-05	7.214453e-07	7.214453e-07
4.000000e+00	6.000000e+00	6.235080e-06	2.756315e-07	2.756315e-07
6.000000e+00	8.000000e+00	1.743054e-06	1.448582e-07	1.448582e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27161]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27161]
Path=Test[MUR1.0_MUF1.0_PDF27161]
RatioPlot=0
ScaledBy=4.13485780356618890e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.577257e-05	2.293925e-06	2.293925e-06
3.000000e-01	6.000000e-01	1.542183e-04	3.604836e-06	3.604836e-06
6.000000e-01	9.000000e-01	2.037056e-04	4.091775e-06	4.091775e-06
9.000000e-01	1.200000e+00	2.031460e-04	4.031187e-06	4.031187e-06
1.200000e+00	1.600000e+00	1.530721e-04	3.110429e-06	3.110429e-06
1.600000e+00	2.000000e+00	1.148781e-04	2.688175e-06	2.688175e-06
2.000000e+00	2.800000e+00	6.452795e-05	1.430363e-06	1.430363e-06
2.800000e+00	4.000000e+00	2.514923e-05	7.276589e-07	7.276589e-07
4.000000e+00	6.000000e+00	6.268885e-06	2.767939e-07	2.767939e-07
6.000000e+00	8.000000e+00	1.749700e-06	1.452368e-07	1.452368e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27160]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27160]
Path=Test[MUR1.0_MUF1.0_PDF27160]
RatioPlot=0
ScaledBy=4.13485778812439075e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.475207e-05	2.260049e-06	2.260049e-06
3.000000e-01	6.000000e-01	1.514951e-04	3.549023e-06	3.549023e-06
6.000000e-01	9.000000e-01	2.006533e-04	4.024122e-06	4.024122e-06
9.000000e-01	1.200000e+00	2.004214e-04	3.977390e-06	3.977390e-06
1.200000e+00	1.600000e+00	1.509354e-04	3.069487e-06	3.069487e-06
1.600000e+00	2.000000e+00	1.132090e-04	2.652147e-06	2.652147e-06
2.000000e+00	2.800000e+00	6.376993e-05	1.413239e-06	1.413239e-06
2.800000e+00	4.000000e+00	2.481489e-05	7.185158e-07	7.185158e-07
4.000000e+00	6.000000e+00	6.218135e-06	2.746441e-07	2.746441e-07
6.000000e+00	8.000000e+00	1.739347e-06	1.444585e-07	1.444585e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27159]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27159]
Path=Test[MUR1.0_MUF1.0_PDF27159]
RatioPlot=0
ScaledBy=4.13485779684023063e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.508917e-05	2.270719e-06	2.270719e-06
3.000000e-01	6.000000e-01	1.524057e-04	3.565956e-06	3.565956e-06
6.000000e-01	9.000000e-01	2.017228e-04	4.045333e-06	4.045333e-06
9.000000e-01	1.200000e+00	2.013320e-04	3.994379e-06	3.994379e-06
1.200000e+00	1.600000e+00	1.516916e-04	3.083064e-06	3.083064e-06
1.600000e+00	2.000000e+00	1.137558e-04	2.663551e-06	2.663551e-06
2.000000e+00	2.800000e+00	6.405045e-05	1.419189e-06	1.419189e-06
2.800000e+00	4.000000e+00	2.494241e-05	7.219279e-07	7.219279e-07
4.000000e+00	6.000000e+00	6.237310e-06	2.754324e-07	2.754324e-07
6.000000e+00	8.000000e+00	1.742923e-06	1.447370e-07	1.447370e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27158]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27158]
Path=Test[MUR1.0_MUF1.0_PDF27158]
RatioPlot=0
ScaledBy=4.13485778011885387e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.466107e-05	2.256101e-06	2.256101e-06
3.000000e-01	6.000000e-01	1.512651e-04	3.541825e-06	3.541825e-06
6.000000e-01	9.000000e-01	2.001997e-04	4.017662e-06	4.017662e-06
9.000000e-01	1.200000e+00	1.998295e-04	3.967252e-06	3.967252e-06
1.200000e+00	1.600000e+00	1.506763e-04	3.063909e-06	3.063909e-06
1.600000e+00	2.000000e+00	1.130170e-04	2.647210e-06	2.647210e-06
2.000000e+00	2.800000e+00	6.364705e-05	1.411354e-06	1.411354e-06
2.800000e+00	4.000000e+00	2.479664e-05	7.181528e-07	7.181528e-07
4.000000e+00	6.000000e+00	6.208350e-06	2.743234e-07	2.743234e-07
6.000000e+00	8.000000e+00	1.734428e-06	1.441441e-07	1.441441e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27157]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27157]
Path=Test[MUR1.0_MUF1.0_PDF27157]
RatioPlot=0
ScaledBy=4.13485779804061192e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.485237e-05	2.264481e-06	2.264481e-06
3.000000e-01	6.000000e-01	1.518031e-04	3.557618e-06	3.557618e-06
6.000000e-01	9.000000e-01	2.011467e-04	4.032795e-06	4.032795e-06
9.000000e-01	1.200000e+00	2.010356e-04	3.988382e-06	3.988382e-06
1.200000e+00	1.600000e+00	1.512315e-04	3.075996e-06	3.075996e-06
1.600000e+00	2.000000e+00	1.134306e-04	2.658061e-06	2.658061e-06
2.000000e+00	2.800000e+00	6.391188e-05	1.415768e-06	1.415768e-06
2.800000e+00	4.000000e+00	2.485060e-05	7.194727e-07	7.194727e-07
4.000000e+00	6.000000e+00	6.227845e-06	2.750064e-07	2.750064e-07
6.000000e+00	8.000000e+00	1.744539e-06	1.448243e-07	1.448243e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27156]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27156]
Path=Test[MUR1.0_MUF1.0_PDF27156]
RatioPlot=0
ScaledBy=4.13485735781700408e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.475427e-05	2.275641e-06	2.275641e-06
3.000000e-01	6.000000e-01	1.520791e-04	3.592075e-06	3.592075e-06
6.000000e-01	9.000000e-01	2.001537e-04	4.180514e-06	4.180514e-06
9.000000e-01	1.200000e+00	2.001188e-04	4.004625e-06	4.004625e-06
1.200000e+00	1.600000e+00	1.511683e-04	3.090640e-06	3.090640e-06
1.600000e+00	2.000000e+00	1.137656e-04	2.675340e-06	2.675340e-06
2.000000e+00	2.800000e+00	6.393873e-05	1.424930e-06	1.424930e-06
2.800000e+00	4.000000e+00	2.505217e-05	7.261569e-07	7.261569e-07
4.000000e+00	6.000000e+00	6.258720e-06	2.764520e-07	2.764520e-07
6.000000e+00	8.000000e+00	1.748639e-06	1.453361e-07	1.453361e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27155]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27155]
Path=Test[MUR1.0_MUF1.0_PDF27155]
RatioPlot=0
ScaledBy=4.13485779231143718e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.291980e-05	2.201471e-06	2.201471e-06
3.000000e-01	6.000000e-01	1.476046e-04	3.467030e-06	3.467030e-06
6.000000e-01	9.000000e-01	1.948349e-04	3.944666e-06	3.944666e-06
9.000000e-01	1.200000e+00	1.947293e-04	3.876797e-06	3.876797e-06
1.200000e+00	1.600000e+00	1.468353e-04	2.994005e-06	2.994005e-06
1.600000e+00	2.000000e+00	1.104753e-04	2.593709e-06	2.593709e-06
2.000000e+00	2.800000e+00	6.226176e-05	1.384959e-06	1.384959e-06
2.800000e+00	4.000000e+00	2.439908e-05	7.066476e-07	7.066476e-07
4.000000e+00	6.000000e+00	6.085870e-06	2.692778e-07	2.692778e-07
6.000000e+00	8.000000e+00	1.716638e-06	1.424368e-07	1.424368e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27154]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27154]
Path=Test[MUR1.0_MUF1.0_PDF27154]
RatioPlot=0
ScaledBy=4.13485779399224862e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.523323e-05	2.276230e-06	2.276230e-06
3.000000e-01	6.000000e-01	1.526507e-04	3.574336e-06	3.574336e-06
6.000000e-01	9.000000e-01	2.022386e-04	4.053888e-06	4.053888e-06
9.000000e-01	1.200000e+00	2.019084e-04	4.005468e-06	4.005468e-06
1.200000e+00	1.600000e+00	1.520257e-04	3.090447e-06	3.090447e-06
1.600000e+00	2.000000e+00	1.139892e-04	2.669288e-06	2.669288e-06
2.000000e+00	2.800000e+00	6.416883e-05	1.421487e-06	1.421487e-06
2.800000e+00	4.000000e+00	2.496414e-05	7.225522e-07	7.225522e-07
4.000000e+00	6.000000e+00	6.250950e-06	2.760105e-07	2.760105e-07
6.000000e+00	8.000000e+00	1.745442e-06	1.449765e-07	1.449765e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27153]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27153]
Path=Test[MUR1.0_MUF1.0_PDF27153]
RatioPlot=0
ScaledBy=4.13485778755961873e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.478680e-05	2.261078e-06	2.261078e-06
3.000000e-01	6.000000e-01	1.515880e-04	3.550358e-06	3.550358e-06
6.000000e-01	9.000000e-01	2.006880e-04	4.025819e-06	4.025819e-06
9.000000e-01	1.200000e+00	2.004456e-04	3.978442e-06	3.978442e-06
1.200000e+00	1.600000e+00	1.510000e-04	3.070836e-06	3.070836e-06
1.600000e+00	2.000000e+00	1.132707e-04	2.653625e-06	2.653625e-06
2.000000e+00	2.800000e+00	6.380970e-05	1.414380e-06	1.414380e-06
2.800000e+00	4.000000e+00	2.483328e-05	7.191376e-07	7.191376e-07
4.000000e+00	6.000000e+00	6.221030e-06	2.748083e-07	2.748083e-07
6.000000e+00	8.000000e+00	1.740964e-06	1.445762e-07	1.445762e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27152]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27152]
Path=Test[MUR1.0_MUF1.0_PDF27152]
RatioPlot=0
ScaledBy=4.13485775547210283e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.580723e-05	2.296484e-06	2.296484e-06
3.000000e-01	6.000000e-01	1.539577e-04	3.606899e-06	3.606899e-06
6.000000e-01	9.000000e-01	2.038626e-04	4.089402e-06	4.089402e-06
9.000000e-01	1.200000e+00	2.035218e-04	4.037986e-06	4.037986e-06
1.200000e+00	1.600000e+00	1.532626e-04	3.115795e-06	3.115795e-06
1.600000e+00	2.000000e+00	1.149893e-04	2.691804e-06	2.691804e-06
2.000000e+00	2.800000e+00	6.466243e-05	1.432062e-06	1.432062e-06
2.800000e+00	4.000000e+00	2.515470e-05	7.279603e-07	7.279603e-07
4.000000e+00	6.000000e+00	6.295880e-06	2.779414e-07	2.779414e-07
6.000000e+00	8.000000e+00	1.754168e-06	1.457175e-07	1.457175e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27151]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27151]
Path=Test[MUR1.0_MUF1.0_PDF27151]
RatioPlot=0
ScaledBy=4.13485782309427960e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.540093e-05	2.281359e-06	2.281359e-06
3.000000e-01	6.000000e-01	1.530666e-04	3.581336e-06	3.581336e-06
6.000000e-01	9.000000e-01	2.028286e-04	4.068711e-06	4.068711e-06
9.000000e-01	1.200000e+00	2.024433e-04	4.016545e-06	4.016545e-06
1.200000e+00	1.600000e+00	1.524078e-04	3.098067e-06	3.098067e-06
1.600000e+00	2.000000e+00	1.142118e-04	2.674764e-06	2.674764e-06
2.000000e+00	2.800000e+00	6.430771e-05	1.424862e-06	1.424862e-06
2.800000e+00	4.000000e+00	2.499821e-05	7.236779e-07	7.236779e-07
4.000000e+00	6.000000e+00	6.260620e-06	2.765056e-07	2.765056e-07
6.000000e+00	8.000000e+00	1.749094e-06	1.452715e-07	1.452715e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27150]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27150]
Path=Test[MUR1.0_MUF1.0_PDF27150]
RatioPlot=0
ScaledBy=4.13485775744702920e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.503587e-05	2.270132e-06	2.270132e-06
3.000000e-01	6.000000e-01	1.521792e-04	3.566273e-06	3.566273e-06
6.000000e-01	9.000000e-01	2.013618e-04	4.044515e-06	4.044515e-06
9.000000e-01	1.200000e+00	2.011581e-04	3.992270e-06	3.992270e-06
1.200000e+00	1.600000e+00	1.514991e-04	3.080917e-06	3.080917e-06
1.600000e+00	2.000000e+00	1.137171e-04	2.663333e-06	2.663333e-06
2.000000e+00	2.800000e+00	6.398963e-05	1.418189e-06	1.418189e-06
2.800000e+00	4.000000e+00	2.490717e-05	7.211496e-07	7.211496e-07
4.000000e+00	6.000000e+00	6.237090e-06	2.754608e-07	2.754608e-07
6.000000e+00	8.000000e+00	1.743920e-06	1.448215e-07	1.448215e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27149]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27149]
Path=Test[MUR1.0_MUF1.0_PDF27149]
RatioPlot=0
ScaledBy=4.13485782373532538e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.400197e-05	2.234167e-06	2.234167e-06
3.000000e-01	6.000000e-01	1.498010e-04	3.508208e-06	3.508208e-06
6.000000e-01	9.000000e-01	1.984570e-04	3.985288e-06	3.985288e-06
9.000000e-01	1.200000e+00	1.981914e-04	3.934514e-06	3.934514e-06
1.200000e+00	1.600000e+00	1.493477e-04	3.037980e-06	3.037980e-06
1.600000e+00	2.000000e+00	1.119740e-04	2.624785e-06	2.624785e-06
2.000000e+00	2.800000e+00	6.319040e-05	1.400990e-06	1.400990e-06
2.800000e+00	4.000000e+00	2.463527e-05	7.133109e-07	7.133109e-07
4.000000e+00	6.000000e+00	6.168315e-06	2.725204e-07	2.725204e-07
6.000000e+00	8.000000e+00	1.729219e-06	1.436168e-07	1.436168e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27148]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27148]
Path=Test[MUR1.0_MUF1.0_PDF27148]
RatioPlot=0
ScaledBy=4.13485779635022552e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.468700e-05	2.258197e-06	2.258197e-06
3.000000e-01	6.000000e-01	1.513824e-04	3.545783e-06	3.545783e-06
6.000000e-01	9.000000e-01	2.006495e-04	4.024898e-06	4.024898e-06
9.000000e-01	1.200000e+00	2.003248e-04	3.975423e-06	3.975423e-06
1.200000e+00	1.600000e+00	1.509728e-04	3.070318e-06	3.070318e-06
1.600000e+00	2.000000e+00	1.131775e-04	2.651956e-06	2.651956e-06
2.000000e+00	2.800000e+00	6.385839e-05	1.414909e-06	1.414909e-06
2.800000e+00	4.000000e+00	2.490557e-05	7.207059e-07	7.207059e-07
4.000000e+00	6.000000e+00	6.227595e-06	2.749642e-07	2.749642e-07
6.000000e+00	8.000000e+00	1.738747e-06	1.444896e-07	1.444896e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27147]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27147]
Path=Test[MUR1.0_MUF1.0_PDF27147]
RatioPlot=0
ScaledBy=4.13485778811632265e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.483237e-05	2.262512e-06	2.262512e-06
3.000000e-01	6.000000e-01	1.517020e-04	3.553093e-06	3.553093e-06
6.000000e-01	9.000000e-01	2.008395e-04	4.028123e-06	4.028123e-06
9.000000e-01	1.200000e+00	2.006057e-04	3.980904e-06	3.980904e-06
1.200000e+00	1.600000e+00	1.510654e-04	3.071727e-06	3.071727e-06
1.600000e+00	2.000000e+00	1.133210e-04	2.654353e-06	2.654353e-06
2.000000e+00	2.800000e+00	6.379775e-05	1.413962e-06	1.413962e-06
2.800000e+00	4.000000e+00	2.481636e-05	7.186553e-07	7.186553e-07
4.000000e+00	6.000000e+00	6.219660e-06	2.747323e-07	2.747323e-07
6.000000e+00	8.000000e+00	1.740654e-06	1.445358e-07	1.445358e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27146]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27146]
Path=Test[MUR1.0_MUF1.0_PDF27146]
RatioPlot=0
ScaledBy=4.13485767764388172e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.440677e-05	2.255438e-06	2.255438e-06
3.000000e-01	6.000000e-01	1.511081e-04	3.555370e-06	3.555370e-06
6.000000e-01	9.000000e-01	1.991636e-04	4.082046e-06	4.082046e-06
9.000000e-01	1.200000e+00	1.991024e-04	3.967566e-06	3.967566e-06
1.200000e+00	1.600000e+00	1.500195e-04	3.060721e-06	3.060721e-06
1.600000e+00	2.000000e+00	1.129457e-04	2.650620e-06	2.650620e-06
2.000000e+00	2.800000e+00	6.344073e-05	1.410254e-06	1.410254e-06
2.800000e+00	4.000000e+00	2.480167e-05	7.184894e-07	7.184894e-07
4.000000e+00	6.000000e+00	6.186680e-06	2.734870e-07	2.734870e-07
6.000000e+00	8.000000e+00	1.740543e-06	1.443729e-07	1.443729e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27145]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27145]
Path=Test[MUR1.0_MUF1.0_PDF27145]
RatioPlot=0
ScaledBy=4.13485763780631587e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.227710e-05	2.180536e-06	2.180536e-06
3.000000e-01	6.000000e-01	1.454443e-04	3.428320e-06	3.428320e-06
6.000000e-01	9.000000e-01	1.920965e-04	3.928709e-06	3.928709e-06
9.000000e-01	1.200000e+00	1.924732e-04	3.836580e-06	3.836580e-06
1.200000e+00	1.600000e+00	1.452697e-04	2.966702e-06	2.966702e-06
1.600000e+00	2.000000e+00	1.093893e-04	2.571739e-06	2.571739e-06
2.000000e+00	2.800000e+00	6.179290e-05	1.375135e-06	1.375135e-06
2.800000e+00	4.000000e+00	2.415860e-05	7.012534e-07	7.012534e-07
4.000000e+00	6.000000e+00	6.064520e-06	2.685815e-07	2.685815e-07
6.000000e+00	8.000000e+00	1.710073e-06	1.421166e-07	1.421166e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27144]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27144]
Path=Test[MUR1.0_MUF1.0_PDF27144]
RatioPlot=0
ScaledBy=4.13485779366452006e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.449903e-05	2.252650e-06	2.252650e-06
3.000000e-01	6.000000e-01	1.509652e-04	3.538672e-06	3.538672e-06
6.000000e-01	9.000000e-01	2.000623e-04	4.012613e-06	4.012613e-06
9.000000e-01	1.200000e+00	1.998648e-04	3.965700e-06	3.965700e-06
1.200000e+00	1.600000e+00	1.505003e-04	3.061274e-06	3.061274e-06
1.600000e+00	2.000000e+00	1.128824e-04	2.645226e-06	2.645226e-06
2.000000e+00	2.800000e+00	6.364069e-05	1.409937e-06	1.409937e-06
2.800000e+00	4.000000e+00	2.479662e-05	7.176622e-07	7.176622e-07
4.000000e+00	6.000000e+00	6.204530e-06	2.739549e-07	2.739549e-07
6.000000e+00	8.000000e+00	1.735124e-06	1.441254e-07	1.441254e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27143]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27143]
Path=Test[MUR1.0_MUF1.0_PDF27143]
RatioPlot=0
ScaledBy=4.13485769063580376e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.477277e-05	2.261211e-06	2.261211e-06
3.000000e-01	6.000000e-01	1.515220e-04	3.554659e-06	3.554659e-06
6.000000e-01	9.000000e-01	1.997870e-04	4.059286e-06	4.059286e-06
9.000000e-01	1.200000e+00	1.997215e-04	3.972721e-06	3.972721e-06
1.200000e+00	1.600000e+00	1.506208e-04	3.066989e-06	3.066989e-06
1.600000e+00	2.000000e+00	1.132629e-04	2.655077e-06	2.655077e-06
2.000000e+00	2.800000e+00	6.368961e-05	1.415000e-06	1.415000e-06
2.800000e+00	4.000000e+00	2.482233e-05	7.198323e-07	7.198323e-07
4.000000e+00	6.000000e+00	6.223170e-06	2.752087e-07	2.752087e-07
6.000000e+00	8.000000e+00	1.748050e-06	1.451220e-07	1.451220e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27142]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27142]
Path=Test[MUR1.0_MUF1.0_PDF27142]
RatioPlot=0
ScaledBy=4.13485775229706634e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.596823e-05	2.300432e-06	2.300432e-06
3.000000e-01	6.000000e-01	1.544919e-04	3.615542e-06	3.615542e-06
6.000000e-01	9.000000e-01	2.040516e-04	4.109859e-06	4.109859e-06
9.000000e-01	1.200000e+00	2.035634e-04	4.040879e-06	4.040879e-06
1.200000e+00	1.600000e+00	1.534359e-04	3.117888e-06	3.117888e-06
1.600000e+00	2.000000e+00	1.151673e-04	2.694412e-06	2.694412e-06
2.000000e+00	2.800000e+00	6.463295e-05	1.432895e-06	1.432895e-06
2.800000e+00	4.000000e+00	2.518842e-05	7.289848e-07	7.289848e-07
4.000000e+00	6.000000e+00	6.293225e-06	2.778442e-07	2.778442e-07
6.000000e+00	8.000000e+00	1.751825e-06	1.455315e-07	1.455315e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27141]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27141]
Path=Test[MUR1.0_MUF1.0_PDF27141]
RatioPlot=0
ScaledBy=4.13485780509279113e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.433213e-05	2.246802e-06	2.246802e-06
3.000000e-01	6.000000e-01	1.504899e-04	3.527475e-06	3.527475e-06
6.000000e-01	9.000000e-01	1.995171e-04	4.004653e-06	4.004653e-06
9.000000e-01	1.200000e+00	1.993353e-04	3.957463e-06	3.957463e-06
1.200000e+00	1.600000e+00	1.500903e-04	3.054370e-06	3.054370e-06
1.600000e+00	2.000000e+00	1.125341e-04	2.638670e-06	2.638670e-06
2.000000e+00	2.800000e+00	6.348110e-05	1.407135e-06	1.407135e-06
2.800000e+00	4.000000e+00	2.469298e-05	7.152194e-07	7.152194e-07
4.000000e+00	6.000000e+00	6.191635e-06	2.735754e-07	2.735754e-07
6.000000e+00	8.000000e+00	1.734979e-06	1.440936e-07	1.440936e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27140]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27140]
Path=Test[MUR1.0_MUF1.0_PDF27140]
RatioPlot=0
ScaledBy=4.13485779498812004e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.482780e-05	2.262385e-06	2.262385e-06
3.000000e-01	6.000000e-01	1.516787e-04	3.552298e-06	3.552298e-06
6.000000e-01	9.000000e-01	2.008897e-04	4.028431e-06	4.028431e-06
9.000000e-01	1.200000e+00	2.006149e-04	3.980962e-06	3.980962e-06
1.200000e+00	1.600000e+00	1.510791e-04	3.071965e-06	3.071965e-06
1.600000e+00	2.000000e+00	1.133007e-04	2.653896e-06	2.653896e-06
2.000000e+00	2.800000e+00	6.379471e-05	1.413748e-06	1.413748e-06
2.800000e+00	4.000000e+00	2.481250e-05	7.184976e-07	7.184976e-07
4.000000e+00	6.000000e+00	6.218100e-06	2.746611e-07	2.746611e-07
6.000000e+00	8.000000e+00	1.739271e-06	1.444392e-07	1.444392e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27139]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27139]
Path=Test[MUR1.0_MUF1.0_PDF27139]
RatioPlot=0
ScaledBy=4.13485778446119573e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.472923e-05	2.259248e-06	2.259248e-06
3.000000e-01	6.000000e-01	1.514896e-04	3.548308e-06	3.548308e-06
6.000000e-01	9.000000e-01	2.006071e-04	4.024022e-06	4.024022e-06
9.000000e-01	1.200000e+00	2.003675e-04	3.976256e-06	3.976256e-06
1.200000e+00	1.600000e+00	1.509367e-04	3.069364e-06	3.069364e-06
1.600000e+00	2.000000e+00	1.132168e-04	2.652419e-06	2.652419e-06
2.000000e+00	2.800000e+00	6.381455e-05	1.414202e-06	1.414202e-06
2.800000e+00	4.000000e+00	2.486117e-05	7.196622e-07	7.196622e-07
4.000000e+00	6.000000e+00	6.222840e-06	2.748074e-07	2.748074e-07
6.000000e+00	8.000000e+00	1.740257e-06	1.445478e-07	1.445478e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27138]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27138]
Path=Test[MUR1.0_MUF1.0_PDF27138]
RatioPlot=0
ScaledBy=4.13485779534699705e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.451040e-05	2.251458e-06	2.251458e-06
3.000000e-01	6.000000e-01	1.509327e-04	3.534820e-06	3.534820e-06
6.000000e-01	9.000000e-01	1.998965e-04	4.010021e-06	4.010021e-06
9.000000e-01	1.200000e+00	1.996018e-04	3.961915e-06	3.961915e-06
1.200000e+00	1.600000e+00	1.503861e-04	3.058384e-06	3.058384e-06
1.600000e+00	2.000000e+00	1.127809e-04	2.642386e-06	2.642386e-06
2.000000e+00	2.800000e+00	6.354816e-05	1.408732e-06	1.408732e-06
2.800000e+00	4.000000e+00	2.473208e-05	7.162969e-07	7.162969e-07
4.000000e+00	6.000000e+00	6.196745e-06	2.737873e-07	2.737873e-07
6.000000e+00	8.000000e+00	1.733994e-06	1.440161e-07	1.440161e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27137]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27137]
Path=Test[MUR1.0_MUF1.0_PDF27137]
RatioPlot=0
ScaledBy=4.13485778305920732e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.550403e-05	2.286144e-06	2.286144e-06
3.000000e-01	6.000000e-01	1.533259e-04	3.591471e-06	3.591471e-06
6.000000e-01	9.000000e-01	2.030485e-04	4.070373e-06	4.070373e-06
9.000000e-01	1.200000e+00	2.028362e-04	4.023331e-06	4.023331e-06
1.200000e+00	1.600000e+00	1.526499e-04	3.103406e-06	3.103406e-06
1.600000e+00	2.000000e+00	1.145021e-04	2.681310e-06	2.681310e-06
2.000000e+00	2.800000e+00	6.444213e-05	1.427174e-06	1.427174e-06
2.800000e+00	4.000000e+00	2.507680e-05	7.255934e-07	7.255934e-07
4.000000e+00	6.000000e+00	6.277515e-06	2.770666e-07	2.770666e-07
6.000000e+00	8.000000e+00	1.753352e-06	1.456167e-07	1.456167e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27136]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27136]
Path=Test[MUR1.0_MUF1.0_PDF27136]
RatioPlot=0
ScaledBy=4.13485789892332765e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.111707e-05	2.157357e-06	2.157357e-06
3.000000e-01	6.000000e-01	1.426330e-04	3.387210e-06	3.387210e-06
6.000000e-01	9.000000e-01	1.902944e-04	4.190091e-06	4.190091e-06
9.000000e-01	1.200000e+00	1.897686e-04	3.842658e-06	3.842658e-06
1.200000e+00	1.600000e+00	1.431459e-04	2.958833e-06	2.958833e-06
1.600000e+00	2.000000e+00	1.067126e-04	2.541438e-06	2.541438e-06
2.000000e+00	2.800000e+00	6.061676e-05	1.364733e-06	1.364733e-06
2.800000e+00	4.000000e+00	2.345834e-05	6.862146e-07	6.862146e-07
4.000000e+00	6.000000e+00	5.933960e-06	2.652620e-07	2.652620e-07
6.000000e+00	8.000000e+00	1.677991e-06	1.397386e-07	1.397386e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27135]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27135]
Path=Test[MUR1.0_MUF1.0_PDF27135]
RatioPlot=0
ScaledBy=4.13485769920279775e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.610060e-05	2.310659e-06	2.310659e-06
3.000000e-01	6.000000e-01	1.549052e-04	3.637582e-06	3.637582e-06
6.000000e-01	9.000000e-01	2.045424e-04	4.155838e-06	4.155838e-06
9.000000e-01	1.200000e+00	2.044446e-04	4.062848e-06	4.062848e-06
1.200000e+00	1.600000e+00	1.538582e-04	3.132531e-06	3.132531e-06
1.600000e+00	2.000000e+00	1.156769e-04	2.710256e-06	2.710256e-06
2.000000e+00	2.800000e+00	6.494881e-05	1.440239e-06	1.440239e-06
2.800000e+00	4.000000e+00	2.534198e-05	7.330692e-07	7.330692e-07
4.000000e+00	6.000000e+00	6.321645e-06	2.789651e-07	2.789651e-07
6.000000e+00	8.000000e+00	1.762592e-06	1.463837e-07	1.463837e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27134]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27134]
Path=Test[MUR1.0_MUF1.0_PDF27134]
RatioPlot=0
ScaledBy=4.13485781423956246e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.438660e-05	2.247206e-06	2.247206e-06
3.000000e-01	6.000000e-01	1.505939e-04	3.526334e-06	3.526334e-06
6.000000e-01	9.000000e-01	1.996245e-04	4.011128e-06	4.011128e-06
9.000000e-01	1.200000e+00	1.992582e-04	3.957199e-06	3.957199e-06
1.200000e+00	1.600000e+00	1.501375e-04	3.054518e-06	3.054518e-06
1.600000e+00	2.000000e+00	1.124985e-04	2.637297e-06	2.637297e-06
2.000000e+00	2.800000e+00	6.343674e-05	1.406814e-06	1.406814e-06
2.800000e+00	4.000000e+00	2.466500e-05	7.146966e-07	7.146966e-07
4.000000e+00	6.000000e+00	6.185555e-06	2.734446e-07	2.734446e-07
6.000000e+00	8.000000e+00	1.731677e-06	1.438549e-07	1.438549e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27133]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27133]
Path=Test[MUR1.0_MUF1.0_PDF27133]
RatioPlot=0
ScaledBy=4.13485769720355536e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.581660e-05	2.302139e-06	2.302139e-06
3.000000e-01	6.000000e-01	1.542176e-04	3.625219e-06	3.625219e-06
6.000000e-01	9.000000e-01	2.037060e-04	4.142270e-06	4.142270e-06
9.000000e-01	1.200000e+00	2.037265e-04	4.049628e-06	4.049628e-06
1.200000e+00	1.600000e+00	1.532695e-04	3.122065e-06	3.122065e-06
1.600000e+00	2.000000e+00	1.152568e-04	2.701817e-06	2.701817e-06
2.000000e+00	2.800000e+00	6.474709e-05	1.435907e-06	1.435907e-06
2.800000e+00	4.000000e+00	2.526707e-05	7.309355e-07	7.309355e-07
4.000000e+00	6.000000e+00	6.309180e-06	2.783634e-07	2.783634e-07
6.000000e+00	8.000000e+00	1.760886e-06	1.462306e-07	1.462306e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27132]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27132]
Path=Test[MUR1.0_MUF1.0_PDF27132]
RatioPlot=0
ScaledBy=4.13485778765524963e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.482207e-05	2.261743e-06	2.261743e-06
3.000000e-01	6.000000e-01	1.516546e-04	3.551156e-06	3.551156e-06
6.000000e-01	9.000000e-01	2.008130e-04	4.027341e-06	4.027341e-06
9.000000e-01	1.200000e+00	2.004755e-04	3.978378e-06	3.978378e-06
1.200000e+00	1.600000e+00	1.510586e-04	3.070949e-06	3.070949e-06
1.600000e+00	2.000000e+00	1.132898e-04	2.653009e-06	2.653009e-06
2.000000e+00	2.800000e+00	6.378403e-05	1.413573e-06	1.413573e-06
2.800000e+00	4.000000e+00	2.482847e-05	7.188188e-07	7.188188e-07
4.000000e+00	6.000000e+00	6.220170e-06	2.746938e-07	2.746938e-07
6.000000e+00	8.000000e+00	1.737597e-06	1.443236e-07	1.443236e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27131]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27131]
Path=Test[MUR1.0_MUF1.0_PDF27131]
RatioPlot=0
ScaledBy=4.13485779515878901e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.474617e-05	2.260568e-06	2.260568e-06
3.000000e-01	6.000000e-01	1.515363e-04	3.550488e-06	3.550488e-06
6.000000e-01	9.000000e-01	2.007410e-04	4.026173e-06	4.026173e-06
9.000000e-01	1.200000e+00	2.005839e-04	3.980525e-06	3.980525e-06
1.200000e+00	1.600000e+00	1.509766e-04	3.071225e-06	3.071225e-06
1.600000e+00	2.000000e+00	1.132423e-04	2.654059e-06	2.654059e-06
2.000000e+00	2.800000e+00	6.382851e-05	1.414481e-06	1.414481e-06
2.800000e+00	4.000000e+00	2.483443e-05	7.191429e-07	7.191429e-07
4.000000e+00	6.000000e+00	6.219495e-06	2.747599e-07	2.747599e-07
6.000000e+00	8.000000e+00	1.742612e-06	1.447150e-07	1.447150e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27130]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27130]
Path=Test[MUR1.0_MUF1.0_PDF27130]
RatioPlot=0
ScaledBy=4.13485779385962755e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.465863e-05	2.256229e-06	2.256229e-06
3.000000e-01	6.000000e-01	1.512985e-04	3.542477e-06	3.542477e-06
6.000000e-01	9.000000e-01	2.003258e-04	4.018493e-06	4.018493e-06
9.000000e-01	1.200000e+00	2.000088e-04	3.969743e-06	3.969743e-06
1.200000e+00	1.600000e+00	1.507171e-04	3.064537e-06	3.064537e-06
1.600000e+00	2.000000e+00	1.130252e-04	2.647688e-06	2.647688e-06
2.000000e+00	2.800000e+00	6.367735e-05	1.411518e-06	1.411518e-06
2.800000e+00	4.000000e+00	2.478789e-05	7.178407e-07	7.178407e-07
4.000000e+00	6.000000e+00	6.208770e-06	2.742847e-07	2.742847e-07
6.000000e+00	8.000000e+00	1.737070e-06	1.442710e-07	1.442710e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27129]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27129]
Path=Test[MUR1.0_MUF1.0_PDF27129]
RatioPlot=0
ScaledBy=4.13485778787790870e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.494597e-05	2.267100e-06	2.267100e-06
3.000000e-01	6.000000e-01	1.519716e-04	3.560654e-06	3.560654e-06
6.000000e-01	9.000000e-01	2.013190e-04	4.036385e-06	4.036385e-06
9.000000e-01	1.200000e+00	2.011163e-04	3.990316e-06	3.990316e-06
1.200000e+00	1.600000e+00	1.513893e-04	3.078655e-06	3.078655e-06
1.600000e+00	2.000000e+00	1.135545e-04	2.660069e-06	2.660069e-06
2.000000e+00	2.800000e+00	6.394924e-05	1.416789e-06	1.416789e-06
2.800000e+00	4.000000e+00	2.488159e-05	7.202559e-07	7.202559e-07
4.000000e+00	6.000000e+00	6.232905e-06	2.752302e-07	2.752302e-07
6.000000e+00	8.000000e+00	1.742632e-06	1.447284e-07	1.447284e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27128]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27128]
Path=Test[MUR1.0_MUF1.0_PDF27128]
RatioPlot=0
ScaledBy=4.13485779996877902e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.535327e-05	2.282871e-06	2.282871e-06
3.000000e-01	6.000000e-01	1.530886e-04	3.588129e-06	3.588129e-06
6.000000e-01	9.000000e-01	2.027997e-04	4.066811e-06	4.066811e-06
9.000000e-01	1.200000e+00	2.028138e-04	4.024134e-06	4.024134e-06
1.200000e+00	1.600000e+00	1.524422e-04	3.102793e-06	3.102793e-06
1.600000e+00	2.000000e+00	1.143503e-04	2.681628e-06	2.681628e-06
2.000000e+00	2.800000e+00	6.448704e-05	1.428597e-06	1.428597e-06
2.800000e+00	4.000000e+00	2.508577e-05	7.263694e-07	7.263694e-07
4.000000e+00	6.000000e+00	6.273295e-06	2.771388e-07	2.771388e-07
6.000000e+00	8.000000e+00	1.759774e-06	1.461878e-07	1.461878e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27127]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27127]
Path=Test[MUR1.0_MUF1.0_PDF27127]
RatioPlot=0
ScaledBy=4.13485776597328978e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.396023e-05	2.231801e-06	2.231801e-06
3.000000e-01	6.000000e-01	1.495022e-04	3.502412e-06	3.502412e-06
6.000000e-01	9.000000e-01	1.979102e-04	3.973174e-06	3.973174e-06
9.000000e-01	1.200000e+00	1.973914e-04	3.920819e-06	3.920819e-06
1.200000e+00	1.600000e+00	1.489799e-04	3.029423e-06	3.029423e-06
1.600000e+00	2.000000e+00	1.117594e-04	2.617332e-06	2.617332e-06
2.000000e+00	2.800000e+00	6.287145e-05	1.394877e-06	1.394877e-06
2.800000e+00	4.000000e+00	2.448364e-05	7.094070e-07	7.094070e-07
4.000000e+00	6.000000e+00	6.143725e-06	2.715352e-07	2.715352e-07
6.000000e+00	8.000000e+00	1.714274e-06	1.424190e-07	1.424190e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27126]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27126]
Path=Test[MUR1.0_MUF1.0_PDF27126]
RatioPlot=0
ScaledBy=4.13485778585675461e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.513913e-05	2.272262e-06	2.272262e-06
3.000000e-01	6.000000e-01	1.524755e-04	3.567948e-06	3.567948e-06
6.000000e-01	9.000000e-01	2.017298e-04	4.047247e-06	4.047247e-06
9.000000e-01	1.200000e+00	2.013514e-04	3.996087e-06	3.996087e-06
1.200000e+00	1.600000e+00	1.517485e-04	3.084845e-06	3.084845e-06
1.600000e+00	2.000000e+00	1.138223e-04	2.665553e-06	2.665553e-06
2.000000e+00	2.800000e+00	6.408589e-05	1.420609e-06	1.420609e-06
2.800000e+00	4.000000e+00	2.495271e-05	7.225570e-07	7.225570e-07
4.000000e+00	6.000000e+00	6.242570e-06	2.757884e-07	2.757884e-07
6.000000e+00	8.000000e+00	1.746056e-06	1.450093e-07	1.450093e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27125]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27125]
Path=Test[MUR1.0_MUF1.0_PDF27125]
RatioPlot=0
ScaledBy=4.13485779517579266e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.443060e-05	2.250199e-06	2.250199e-06
3.000000e-01	6.000000e-01	1.507047e-04	3.533913e-06	3.533913e-06
6.000000e-01	9.000000e-01	1.998109e-04	4.006703e-06	4.006703e-06
9.000000e-01	1.200000e+00	1.996762e-04	3.962791e-06	3.962791e-06
1.200000e+00	1.600000e+00	1.502791e-04	3.057498e-06	3.057498e-06
1.600000e+00	2.000000e+00	1.127023e-04	2.641463e-06	2.641463e-06
2.000000e+00	2.800000e+00	6.351283e-05	1.407306e-06	1.407306e-06
2.800000e+00	4.000000e+00	2.470561e-05	7.153090e-07	7.153090e-07
4.000000e+00	6.000000e+00	6.196885e-06	2.736555e-07	2.736555e-07
6.000000e+00	8.000000e+00	1.733117e-06	1.439614e-07	1.439614e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27124]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27124]
Path=Test[MUR1.0_MUF1.0_PDF27124]
RatioPlot=0
ScaledBy=4.13485779355547468e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.484223e-05	2.266577e-06	2.266577e-06
3.000000e-01	6.000000e-01	1.517754e-04	3.562195e-06	3.562195e-06
6.000000e-01	9.000000e-01	2.011848e-04	4.034496e-06	4.034496e-06
9.000000e-01	1.200000e+00	2.012435e-04	3.993847e-06	3.993847e-06
1.200000e+00	1.600000e+00	1.512803e-04	3.080135e-06	3.080135e-06
1.600000e+00	2.000000e+00	1.135038e-04	2.662027e-06	2.662027e-06
2.000000e+00	2.800000e+00	6.397194e-05	1.417500e-06	1.417500e-06
2.800000e+00	4.000000e+00	2.487332e-05	7.204202e-07	7.204202e-07
4.000000e+00	6.000000e+00	6.230195e-06	2.752305e-07	2.752305e-07
6.000000e+00	8.000000e+00	1.745337e-06	1.449999e-07	1.449999e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27123]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27123]
Path=Test[MUR1.0_MUF1.0_PDF27123]
RatioPlot=0
ScaledBy=4.13485779056909304e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.477230e-05	2.259664e-06	2.259664e-06
3.000000e-01	6.000000e-01	1.515585e-04	3.547639e-06	3.547639e-06
6.000000e-01	9.000000e-01	2.006606e-04	4.024443e-06	4.024443e-06
9.000000e-01	1.200000e+00	2.003019e-04	3.975152e-06	3.975152e-06
1.200000e+00	1.600000e+00	1.509475e-04	3.068601e-06	3.068601e-06
1.600000e+00	2.000000e+00	1.131935e-04	2.650948e-06	2.650948e-06
2.000000e+00	2.800000e+00	6.374986e-05	1.412943e-06	1.412943e-06
2.800000e+00	4.000000e+00	2.481734e-05	7.185619e-07	7.185619e-07
4.000000e+00	6.000000e+00	6.216480e-06	2.745701e-07	2.745701e-07
6.000000e+00	8.000000e+00	1.737745e-06	1.443260e-07	1.443260e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27122]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27122]
Path=Test[MUR1.0_MUF1.0_PDF27122]
RatioPlot=0
ScaledBy=4.13485779299676702e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.459287e-05	2.255002e-06	2.255002e-06
3.000000e-01	6.000000e-01	1.511228e-04	3.541277e-06	3.541277e-06
6.000000e-01	9.000000e-01	2.002353e-04	4.015384e-06	4.015384e-06
9.000000e-01	1.200000e+00	2.000414e-04	3.969678e-06	3.969678e-06
1.200000e+00	1.600000e+00	1.506097e-04	3.063237e-06	3.063237e-06
1.600000e+00	2.000000e+00	1.129560e-04	2.646635e-06	2.646635e-06
2.000000e+00	2.800000e+00	6.364238e-05	1.410250e-06	1.410250e-06
2.800000e+00	4.000000e+00	2.476404e-05	7.169849e-07	7.169849e-07
4.000000e+00	6.000000e+00	6.206715e-06	2.741087e-07	2.741087e-07
6.000000e+00	8.000000e+00	1.736307e-06	1.442060e-07	1.442060e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27121]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27121]
Path=Test[MUR1.0_MUF1.0_PDF27121]
RatioPlot=0
ScaledBy=4.13485778495448956e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.532180e-05	2.278276e-06	2.278276e-06
3.000000e-01	6.000000e-01	1.529123e-04	3.577289e-06	3.577289e-06
6.000000e-01	9.000000e-01	2.022681e-04	4.058256e-06	4.058256e-06
9.000000e-01	1.200000e+00	2.018409e-04	4.005953e-06	4.005953e-06
1.200000e+00	1.600000e+00	1.521471e-04	3.092674e-06	3.092674e-06
1.600000e+00	2.000000e+00	1.141155e-04	2.672102e-06	2.672102e-06
2.000000e+00	2.800000e+00	6.423871e-05	1.424069e-06	1.424069e-06
2.800000e+00	4.000000e+00	2.501165e-05	7.243019e-07	7.243019e-07
4.000000e+00	6.000000e+00	6.255590e-06	2.763823e-07	2.763823e-07
6.000000e+00	8.000000e+00	1.748734e-06	1.452459e-07	1.452459e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27120]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27120]
Path=Test[MUR1.0_MUF1.0_PDF27120]
RatioPlot=0
ScaledBy=4.13485778695623489e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.505737e-05	2.271339e-06	2.271339e-06
3.000000e-01	6.000000e-01	1.522892e-04	3.567955e-06	3.567955e-06
6.000000e-01	9.000000e-01	2.016389e-04	4.044384e-06	4.044384e-06
9.000000e-01	1.200000e+00	2.014640e-04	3.997499e-06	3.997499e-06
1.200000e+00	1.600000e+00	1.516305e-04	3.084062e-06	3.084062e-06
1.600000e+00	2.000000e+00	1.137685e-04	2.665431e-06	2.665431e-06
2.000000e+00	2.800000e+00	6.406654e-05	1.419741e-06	1.419741e-06
2.800000e+00	4.000000e+00	2.492336e-05	7.216945e-07	7.216945e-07
4.000000e+00	6.000000e+00	6.237555e-06	2.755575e-07	2.755575e-07
6.000000e+00	8.000000e+00	1.745972e-06	1.449907e-07	1.449907e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27119]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27119]
Path=Test[MUR1.0_MUF1.0_PDF27119]
RatioPlot=0
ScaledBy=4.13485779723276365e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.433143e-05	2.244014e-06	2.244014e-06
3.000000e-01	6.000000e-01	1.504378e-04	3.521886e-06	3.521886e-06
6.000000e-01	9.000000e-01	1.993114e-04	3.997812e-06	3.997812e-06
9.000000e-01	1.200000e+00	1.989170e-04	3.948533e-06	3.948533e-06
1.200000e+00	1.600000e+00	1.499872e-04	3.048988e-06	3.048988e-06
1.600000e+00	2.000000e+00	1.124152e-04	2.633060e-06	2.633060e-06
2.000000e+00	2.800000e+00	6.335225e-05	1.404181e-06	1.404181e-06
2.800000e+00	4.000000e+00	2.467413e-05	7.143396e-07	7.143396e-07
4.000000e+00	6.000000e+00	6.189775e-06	2.733142e-07	2.733142e-07
6.000000e+00	8.000000e+00	1.728955e-06	1.436334e-07	1.436334e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27118]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27118]
Path=Test[MUR1.0_MUF1.0_PDF27118]
RatioPlot=0
ScaledBy=4.13485778301710495e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.462153e-05	2.256578e-06	2.256578e-06
3.000000e-01	6.000000e-01	1.512459e-04	3.544799e-06	3.544799e-06
6.000000e-01	9.000000e-01	2.002248e-04	4.018439e-06	4.018439e-06
9.000000e-01	1.200000e+00	2.000728e-04	3.971143e-06	3.971143e-06
1.200000e+00	1.600000e+00	1.506545e-04	3.064941e-06	3.064941e-06
1.600000e+00	2.000000e+00	1.130583e-04	2.649559e-06	2.649559e-06
2.000000e+00	2.800000e+00	6.369681e-05	1.412059e-06	1.412059e-06
2.800000e+00	4.000000e+00	2.479808e-05	7.181830e-07	7.181830e-07
4.000000e+00	6.000000e+00	6.208300e-06	2.743026e-07	2.743026e-07
6.000000e+00	8.000000e+00	1.739499e-06	1.444564e-07	1.444564e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27117]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27117]
Path=Test[MUR1.0_MUF1.0_PDF27117]
RatioPlot=0
ScaledBy=4.13485779652533184e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.517167e-05	2.272252e-06	2.272252e-06
3.000000e-01	6.000000e-01	1.524102e-04	3.565561e-06	3.565561e-06
6.000000e-01	9.000000e-01	2.020298e-04	4.051393e-06	4.051393e-06
9.000000e-01	1.200000e+00	2.014800e-04	3.998502e-06	3.998502e-06
1.200000e+00	1.600000e+00	1.518410e-04	3.085537e-06	3.085537e-06
1.600000e+00	2.000000e+00	1.137511e-04	2.663005e-06	2.663005e-06
2.000000e+00	2.800000e+00	6.403221e-05	1.418519e-06	1.418519e-06
2.800000e+00	4.000000e+00	2.490283e-05	7.207042e-07	7.207042e-07
4.000000e+00	6.000000e+00	6.245765e-06	2.757172e-07	2.757172e-07
6.000000e+00	8.000000e+00	1.739826e-06	1.445399e-07	1.445399e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27116]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27116]
Path=Test[MUR1.0_MUF1.0_PDF27116]
RatioPlot=0
ScaledBy=4.13485778971482986e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.487177e-05	2.264928e-06	2.264928e-06
3.000000e-01	6.000000e-01	1.518281e-04	3.557577e-06	3.557577e-06
6.000000e-01	9.000000e-01	2.010809e-04	4.032744e-06	4.032744e-06
9.000000e-01	1.200000e+00	2.009092e-04	3.986635e-06	3.986635e-06
1.200000e+00	1.600000e+00	1.512279e-04	3.075931e-06	3.075931e-06
1.600000e+00	2.000000e+00	1.134494e-04	2.658073e-06	2.658073e-06
2.000000e+00	2.800000e+00	6.389709e-05	1.415958e-06	1.415958e-06
2.800000e+00	4.000000e+00	2.485830e-05	7.197875e-07	7.197875e-07
4.000000e+00	6.000000e+00	6.224645e-06	2.749576e-07	2.749576e-07
6.000000e+00	8.000000e+00	1.741742e-06	1.446536e-07	1.446536e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27115]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27115]
Path=Test[MUR1.0_MUF1.0_PDF27115]
RatioPlot=0
ScaledBy=4.13485779430608584e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.461083e-05	2.253251e-06	2.253251e-06
3.000000e-01	6.000000e-01	1.511317e-04	3.536571e-06	3.536571e-06
6.000000e-01	9.000000e-01	2.001403e-04	4.014135e-06	4.014135e-06
9.000000e-01	1.200000e+00	1.996991e-04	3.963786e-06	3.963786e-06
1.200000e+00	1.600000e+00	1.505908e-04	3.060793e-06	3.060793e-06
1.600000e+00	2.000000e+00	1.128782e-04	2.643496e-06	2.643496e-06
2.000000e+00	2.800000e+00	6.360093e-05	1.409699e-06	1.409699e-06
2.800000e+00	4.000000e+00	2.477317e-05	7.172204e-07	7.172204e-07
4.000000e+00	6.000000e+00	6.209930e-06	2.742247e-07	2.742247e-07
6.000000e+00	8.000000e+00	1.735180e-06	1.441265e-07	1.441265e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27114]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27114]
Path=Test[MUR1.0_MUF1.0_PDF27114]
RatioPlot=0
ScaledBy=4.13485778230535366e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	7.249137e-05	2.537653e-06	2.537653e-06
3.000000e-01	6.000000e-01	1.696175e-04	3.985846e-06	3.985846e-06
6.000000e-01	9.000000e-01	2.261860e-04	4.622343e-06	4.622343e-06
9.000000e-01	1.200000e+00	2.240060e-04	4.481166e-06	4.481166e-06
1.200000e+00	1.600000e+00	1.682134e-04	3.441739e-06	3.441739e-06
1.600000e+00	2.000000e+00	1.255188e-04	2.951891e-06	2.951891e-06
2.000000e+00	2.800000e+00	7.001945e-05	1.557754e-06	1.557754e-06
2.800000e+00	4.000000e+00	2.689347e-05	7.795792e-07	7.795792e-07
4.000000e+00	6.000000e+00	6.737130e-06	3.000044e-07	3.000044e-07
6.000000e+00	8.000000e+00	1.825294e-06	1.523651e-07	1.523651e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27113]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27113]
Path=Test[MUR1.0_MUF1.0_PDF27113]
RatioPlot=0
ScaledBy=4.13485770502927663e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.120817e-05	2.146168e-06	2.146168e-06
3.000000e-01	6.000000e-01	1.433866e-04	3.379127e-06	3.379127e-06
6.000000e-01	9.000000e-01	1.892302e-04	3.848873e-06	3.848873e-06
9.000000e-01	1.200000e+00	1.894723e-04	3.781461e-06	3.781461e-06
1.200000e+00	1.600000e+00	1.430518e-04	2.924679e-06	2.924679e-06
1.600000e+00	2.000000e+00	1.077219e-04	2.536761e-06	2.536761e-06
2.000000e+00	2.800000e+00	6.087743e-05	1.358116e-06	1.358116e-06
2.800000e+00	4.000000e+00	2.386873e-05	6.932337e-07	6.932337e-07
4.000000e+00	6.000000e+00	5.980000e-06	2.654857e-07	2.654857e-07
6.000000e+00	8.000000e+00	1.698414e-06	1.409864e-07	1.409864e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27112]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27112]
Path=Test[MUR1.0_MUF1.0_PDF27112]
RatioPlot=0
ScaledBy=4.13485779406772967e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.586333e-05	2.300926e-06	2.300926e-06
3.000000e-01	6.000000e-01	1.541819e-04	3.614841e-06	3.614841e-06
6.000000e-01	9.000000e-01	2.044734e-04	4.096572e-06	4.096572e-06
9.000000e-01	1.200000e+00	2.043042e-04	4.053025e-06	4.053025e-06
1.200000e+00	1.600000e+00	1.534754e-04	3.123264e-06	3.123264e-06
1.600000e+00	2.000000e+00	1.150855e-04	2.696791e-06	2.696791e-06
2.000000e+00	2.800000e+00	6.471375e-05	1.433146e-06	1.433146e-06
2.800000e+00	4.000000e+00	2.509608e-05	7.267587e-07	7.267587e-07
4.000000e+00	6.000000e+00	6.280765e-06	2.774897e-07	2.774897e-07
6.000000e+00	8.000000e+00	1.750846e-06	1.455353e-07	1.455353e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27111]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27111]
Path=Test[MUR1.0_MUF1.0_PDF27111]
RatioPlot=0
ScaledBy=4.13485777688158596e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.360190e-05	2.219239e-06	2.219239e-06
3.000000e-01	6.000000e-01	1.487785e-04	3.484022e-06	3.484022e-06
6.000000e-01	9.000000e-01	1.966962e-04	3.955054e-06	3.955054e-06
9.000000e-01	1.200000e+00	1.963116e-04	3.902055e-06	3.902055e-06
1.200000e+00	1.600000e+00	1.483132e-04	3.017376e-06	3.017376e-06
1.600000e+00	2.000000e+00	1.112732e-04	2.609080e-06	2.609080e-06
2.000000e+00	2.800000e+00	6.280594e-05	1.394385e-06	1.394385e-06
2.800000e+00	4.000000e+00	2.454606e-05	7.111905e-07	7.111905e-07
4.000000e+00	6.000000e+00	6.153990e-06	2.719980e-07	2.719980e-07
6.000000e+00	8.000000e+00	1.727861e-06	1.434568e-07	1.434568e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27110]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27110]
Path=Test[MUR1.0_MUF1.0_PDF27110]
RatioPlot=0
ScaledBy=4.13485778739746929e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.441820e-05	2.248245e-06	2.248245e-06
3.000000e-01	6.000000e-01	1.507075e-04	3.530489e-06	3.530489e-06
6.000000e-01	9.000000e-01	1.995314e-04	4.004206e-06	4.004206e-06
9.000000e-01	1.200000e+00	1.992970e-04	3.956210e-06	3.956210e-06
1.200000e+00	1.600000e+00	1.502081e-04	3.054676e-06	3.054676e-06
1.600000e+00	2.000000e+00	1.126852e-04	2.640363e-06	2.640363e-06
2.000000e+00	2.800000e+00	6.353288e-05	1.408400e-06	1.408400e-06
2.800000e+00	4.000000e+00	2.475737e-05	7.168151e-07	7.168151e-07
4.000000e+00	6.000000e+00	6.206240e-06	2.740705e-07	2.740705e-07
6.000000e+00	8.000000e+00	1.738968e-06	1.443609e-07	1.443609e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27109]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27109]
Path=Test[MUR1.0_MUF1.0_PDF27109]
RatioPlot=0
ScaledBy=4.13485779419185432e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.522267e-05	2.276345e-06	2.276345e-06
3.000000e-01	6.000000e-01	1.526430e-04	3.574400e-06	3.574400e-06
6.000000e-01	9.000000e-01	2.022276e-04	4.053314e-06	4.053314e-06
9.000000e-01	1.200000e+00	2.019185e-04	4.005811e-06	4.005811e-06
1.200000e+00	1.600000e+00	1.519667e-04	3.090024e-06	3.090024e-06
1.600000e+00	2.000000e+00	1.139461e-04	2.668581e-06	2.668581e-06
2.000000e+00	2.800000e+00	6.411163e-05	1.420382e-06	1.420382e-06
2.800000e+00	4.000000e+00	2.491584e-05	7.214107e-07	7.214107e-07
4.000000e+00	6.000000e+00	6.235840e-06	2.754825e-07	2.754825e-07
6.000000e+00	8.000000e+00	1.740428e-06	1.446199e-07	1.446199e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27108]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27108]
Path=Test[MUR1.0_MUF1.0_PDF27108]
RatioPlot=0
ScaledBy=4.13485779178409445e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.401613e-05	2.234221e-06	2.234221e-06
3.000000e-01	6.000000e-01	1.497730e-04	3.508236e-06	3.508236e-06
6.000000e-01	9.000000e-01	1.982554e-04	3.979404e-06	3.979404e-06
9.000000e-01	1.200000e+00	1.979539e-04	3.930406e-06	3.930406e-06
1.200000e+00	1.600000e+00	1.492338e-04	3.035284e-06	3.035284e-06
1.600000e+00	2.000000e+00	1.119478e-04	2.623143e-06	2.623143e-06
2.000000e+00	2.800000e+00	6.308158e-05	1.399001e-06	1.399001e-06
2.800000e+00	4.000000e+00	2.456792e-05	7.117820e-07	7.117820e-07
4.000000e+00	6.000000e+00	6.154845e-06	2.720168e-07	2.720168e-07
6.000000e+00	8.000000e+00	1.724262e-06	1.432435e-07	1.432435e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27107]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27107]
Path=Test[MUR1.0_MUF1.0_PDF27107]
RatioPlot=0
ScaledBy=4.13485778942574932e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.531523e-05	2.279625e-06	2.279625e-06
3.000000e-01	6.000000e-01	1.528439e-04	3.579801e-06	3.579801e-06
6.000000e-01	9.000000e-01	2.024905e-04	4.059119e-06	4.059119e-06
9.000000e-01	1.200000e+00	2.022479e-04	4.012410e-06	4.012410e-06
1.200000e+00	1.600000e+00	1.522314e-04	3.095331e-06	3.095331e-06
1.600000e+00	2.000000e+00	1.141628e-04	2.674017e-06	2.674017e-06
2.000000e+00	2.800000e+00	6.428715e-05	1.424090e-06	1.424090e-06
2.800000e+00	4.000000e+00	2.500830e-05	7.238137e-07	7.238137e-07
4.000000e+00	6.000000e+00	6.263830e-06	2.765641e-07	2.765641e-07
6.000000e+00	8.000000e+00	1.750008e-06	1.453261e-07	1.453261e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27106]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27106]
Path=Test[MUR1.0_MUF1.0_PDF27106]
RatioPlot=0
ScaledBy=4.13485778644725167e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.480830e-05	2.262585e-06	2.262585e-06
3.000000e-01	6.000000e-01	1.516938e-04	3.553813e-06	3.553813e-06
6.000000e-01	9.000000e-01	2.009005e-04	4.028449e-06	4.028449e-06
9.000000e-01	1.200000e+00	2.007462e-04	3.982994e-06	3.982994e-06
1.200000e+00	1.600000e+00	1.510570e-04	3.072263e-06	3.072263e-06
1.600000e+00	2.000000e+00	1.133293e-04	2.655306e-06	2.655306e-06
2.000000e+00	2.800000e+00	6.382969e-05	1.414379e-06	1.414379e-06
2.800000e+00	4.000000e+00	2.481932e-05	7.187296e-07	7.187296e-07
4.000000e+00	6.000000e+00	6.218135e-06	2.746938e-07	2.746938e-07
6.000000e+00	8.000000e+00	1.741664e-06	1.445865e-07	1.445865e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27105]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27105]
Path=Test[MUR1.0_MUF1.0_PDF27105]
RatioPlot=0
ScaledBy=4.13485779670626371e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.477203e-05	2.259831e-06	2.259831e-06
3.000000e-01	6.000000e-01	1.515218e-04	3.547851e-06	3.547851e-06
6.000000e-01	9.000000e-01	2.006662e-04	4.025047e-06	4.025047e-06
9.000000e-01	1.200000e+00	2.002960e-04	3.975591e-06	3.975591e-06
1.200000e+00	1.600000e+00	1.509975e-04	3.069929e-06	3.069929e-06
1.600000e+00	2.000000e+00	1.132091e-04	2.651538e-06	2.651538e-06
2.000000e+00	2.800000e+00	6.377574e-05	1.413606e-06	1.413606e-06
2.800000e+00	4.000000e+00	2.484461e-05	7.192814e-07	7.192814e-07
4.000000e+00	6.000000e+00	6.222095e-06	2.747944e-07	2.747944e-07
6.000000e+00	8.000000e+00	1.737566e-06	1.444081e-07	1.444081e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27104]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27104]
Path=Test[MUR1.0_MUF1.0_PDF27104]
RatioPlot=0
ScaledBy=4.13485779134252262e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.467620e-05	2.257566e-06	2.257566e-06
3.000000e-01	6.000000e-01	1.513667e-04	3.545368e-06	3.545368e-06
6.000000e-01	9.000000e-01	2.004380e-04	4.019544e-06	4.019544e-06
9.000000e-01	1.200000e+00	2.002354e-04	3.973340e-06	3.973340e-06
1.200000e+00	1.600000e+00	1.507079e-04	3.065176e-06	3.065176e-06
1.600000e+00	2.000000e+00	1.130806e-04	2.649227e-06	2.649227e-06
2.000000e+00	2.800000e+00	6.367595e-05	1.411167e-06	1.411167e-06
2.800000e+00	4.000000e+00	2.475517e-05	7.169946e-07	7.169946e-07
4.000000e+00	6.000000e+00	6.201605e-06	2.740206e-07	2.740206e-07
6.000000e+00	8.000000e+00	1.736185e-06	1.441328e-07	1.441328e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27103]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27103]
Path=Test[MUR1.0_MUF1.0_PDF27103]
RatioPlot=0
ScaledBy=4.13485779144244757e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.488047e-05	2.264049e-06	2.264049e-06
3.000000e-01	6.000000e-01	1.518016e-04	3.555096e-06	3.555096e-06
6.000000e-01	9.000000e-01	2.010596e-04	4.032336e-06	4.032336e-06
9.000000e-01	1.200000e+00	2.007559e-04	3.983925e-06	3.983925e-06
1.200000e+00	1.600000e+00	1.512780e-04	3.075612e-06	3.075612e-06
1.600000e+00	2.000000e+00	1.134192e-04	2.656619e-06	2.656619e-06
2.000000e+00	2.800000e+00	6.390211e-05	1.416107e-06	1.416107e-06
2.800000e+00	4.000000e+00	2.489066e-05	7.204880e-07	7.204880e-07
4.000000e+00	6.000000e+00	6.234310e-06	2.752770e-07	2.752770e-07
6.000000e+00	8.000000e+00	1.742360e-06	1.447671e-07	1.447671e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27102]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27102]
Path=Test[MUR1.0_MUF1.0_PDF27102]
RatioPlot=0
ScaledBy=4.13485778861615462e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.450280e-05	2.251739e-06	2.251739e-06
3.000000e-01	6.000000e-01	1.509575e-04	3.536552e-06	3.536552e-06
6.000000e-01	9.000000e-01	1.999049e-04	4.009496e-06	4.009496e-06
9.000000e-01	1.200000e+00	1.997118e-04	3.963239e-06	3.963239e-06
1.200000e+00	1.600000e+00	1.503627e-04	3.058242e-06	3.058242e-06
1.600000e+00	2.000000e+00	1.127939e-04	2.642891e-06	2.642891e-06
2.000000e+00	2.800000e+00	6.353755e-05	1.408251e-06	1.408251e-06
2.800000e+00	4.000000e+00	2.472094e-05	7.159841e-07	7.159841e-07
4.000000e+00	6.000000e+00	6.191410e-06	2.735717e-07	2.735717e-07
6.000000e+00	8.000000e+00	1.733835e-06	1.440187e-07	1.440187e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27101]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27101]
Path=Test[MUR1.0_MUF1.0_PDF27101]
RatioPlot=0
ScaledBy=4.13485779450857966e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.521533e-05	2.275226e-06	2.275226e-06
3.000000e-01	6.000000e-01	1.525668e-04	3.571932e-06	3.571932e-06
6.000000e-01	9.000000e-01	2.020795e-04	4.052215e-06	4.052215e-06
9.000000e-01	1.200000e+00	2.017173e-04	4.002835e-06	4.002835e-06
1.200000e+00	1.600000e+00	1.520061e-04	3.089885e-06	3.089885e-06
1.600000e+00	2.000000e+00	1.139704e-04	2.668852e-06	2.668852e-06
2.000000e+00	2.800000e+00	6.419340e-05	1.422330e-06	1.422330e-06
2.800000e+00	4.000000e+00	2.499353e-05	7.233250e-07	7.233250e-07
4.000000e+00	6.000000e+00	6.261915e-06	2.764144e-07	2.764144e-07
6.000000e+00	8.000000e+00	1.748185e-06	1.451622e-07	1.451622e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27100]
Path=Test[MUR1.0_MUF1.0_PDF27100]
RatioPlot=0
ScaledBy=4.13485779144857357e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.479047e-05	2.261178e-06	2.261178e-06
3.000000e-01	6.000000e-01	1.516097e-04	3.550789e-06	3.550789e-06
6.000000e-01	9.000000e-01	2.007856e-04	4.026664e-06	4.026664e-06
9.000000e-01	1.200000e+00	2.005265e-04	3.979210e-06	3.979210e-06
1.200000e+00	1.600000e+00	1.510266e-04	3.070976e-06	3.070976e-06
1.600000e+00	2.000000e+00	1.132699e-04	2.653321e-06	2.653321e-06
2.000000e+00	2.800000e+00	6.380241e-05	1.413898e-06	1.413898e-06
2.800000e+00	4.000000e+00	2.483095e-05	7.189260e-07	7.189260e-07
4.000000e+00	6.000000e+00	6.219885e-06	2.747108e-07	2.747108e-07
6.000000e+00	8.000000e+00	1.739624e-06	1.444769e-07	1.444769e-07
# END HISTO1D


# BEGIN HISTO1D /Test
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=green
LineStyle=solid
MainPlot=1
Name=Test
Path=Test
RatioPlot=0
ScaledBy=4.13485779144857357e-18
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	6.479060e-05	2.261183e-06	2.261183e-06
3.000000e-01	6.000000e-01	1.516100e-04	3.550796e-06	3.550796e-06
6.000000e-01	9.000000e-01	2.007861e-04	4.026672e-06	4.026672e-06
9.000000e-01	1.200000e+00	2.005269e-04	3.979220e-06	3.979220e-06
1.200000e+00	1.600000e+00	1.510269e-04	3.070982e-06	3.070982e-06
1.600000e+00	2.000000e+00	1.132702e-04	2.653327e-06	2.653327e-06
2.000000e+00	2.800000e+00	6.380255e-05	1.413900e-06	1.413900e-06
2.800000e+00	4.000000e+00	2.483100e-05	7.189275e-07	7.189275e-07
4.000000e+00	6.000000e+00	6.219900e-06	2.747114e-07	2.747114e-07
6.000000e+00	8.000000e+00	1.739628e-06	1.444772e-07	1.444772e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cc_rescatter.yoda/ALICE_2020_I1797621/d05-x01-y01
ErrorBars=1
ErrorBreakdown={0: {"": {up: 9.9722875673066883e-06, dn: 9.9722875673066883e-06}}, 1: {"": {up: 9.3479311021455078e-06, dn: 9.3479311021455078e-06}}, 2: {"": {up: 3.9582599219833287e-06, dn: 1.0997240078016661e-05}}, 3: {"": {up: 1.541994297338332e-05, dn: 2.3548577212483609e-05}}, 4: {"": {up: 1.9465162260624998e-05, dn: 2.3691919586726595e-05}}, 5: {"": {up: 1.6796543934374992e-05, dn: 1.6795956065625002e-05}}, 6: {"": {up: 1.1984498448829065e-05, dn: 1.1984498448829065e-05}}, 7: {"": {up: 3.14792994407506e-06, dn: 3.14792994407506e-06}}, 8: {"": {up: 2.4358713544593596e-07, dn: 2.4358713544593596e-07}}, 9: {"": {up: 2.3742142854526376e-07, dn: 2.3742142854526376e-07}}}
LineColor=blue
LineStyle=solid
Path=//home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_cc_rescatter.yoda/ALICE_2020_I1797621/d05-x01-y01
Title=$c\bar c$ ALICE-MC
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.375729e-04	9.972288e-06	9.972288e-06
3.000000e-01	6.000000e-01	2.835860e-04	9.347931e-06	9.347931e-06
6.000000e-01	9.000000e-01	3.422103e-04	1.099724e-05	3.958260e-06
9.000000e-01	1.200000e+00	3.251611e-04	2.354858e-05	1.541994e-05
1.200000e+00	1.600000e+00	2.454352e-04	2.369192e-05	1.946516e-05
1.600000e+00	2.000000e+00	1.682606e-04	1.679596e-05	1.679654e-05
2.000000e+00	2.800000e+00	9.142316e-05	1.198450e-05	1.198450e-05
2.800000e+00	4.000000e+00	3.338502e-05	3.147930e-06	3.147930e-06
4.000000e+00	6.000000e+00	8.545093e-06	2.435871e-07	2.435871e-07
6.000000e+00	8.000000e+00	3.250190e-06	2.374214e-07	2.374214e-07
# END HISTO1D



==> anc/Fig7_pPb.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=1
RatioPlot=0
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=3.0
RatioPlotYMin=0.3
LegendXPos=0.50
LegendYPos=0.94
Title=$\text{pPb} \to e^+e^- (X)$ at $\sqrt s = 5.02 $ TeV ($p_{T,ee} < 8$ GeV)
XLabel=
YLabel=$\text{d}\sigma / \text{d} m_{ee}$ [mb / GeV]
RatioPlotYLabel=Shape Ratio
PlotXTickLabels=0
RatioPlotXTickLabels=0
DrawOnly=Test[_VarBand] /ALICE_2020_I1797621/d02-x01-y01 Test //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_bb_rescatter.yoda/ALICE_2020_I1797621/d02-x01-y01
LegendOnly=/ALICE_2020_I1797621/d02-x01-y01 Test //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_bb_rescatter.yoda/ALICE_2020_I1797621/d02-x01-y01
# END PLOT

# BEGIN HISTO1D /ALICE_2020_I1797621/d02-x01-y01
ConnectBins=0
ErrorBars=1
IsRef=1
Path=/ALICE_2020_I1797621/d02-x01-y01
PolyMarker=*
Title=ALICE Run 2
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.309860e+02	5.946686e+01	5.946686e+01
4.000000e-02	9.000000e-02	5.880990e+01	6.590656e+00	6.590656e+00
9.000000e-02	1.400000e-01	8.271400e+00	9.393442e-01	9.393442e-01
1.400000e-01	1.900000e-01	3.481260e+00	2.109529e-01	2.109529e-01
1.900000e-01	2.400000e-01	2.815930e+00	1.886146e-01	1.886146e-01
2.400000e-01	2.900000e-01	1.993560e+00	1.807237e-01	1.807237e-01
2.900000e-01	3.400000e-01	1.552740e+00	1.574002e-01	1.574002e-01
3.400000e-01	3.900000e-01	1.289870e+00	1.566860e-01	1.566860e-01
3.900000e-01	4.400000e-01	1.064370e+00	1.602346e-01	1.602346e-01
4.400000e-01	5.000000e-01	7.172070e-01	1.473838e-01	1.473838e-01
5.000000e-01	6.000000e-01	7.436390e-01	1.147615e-01	1.147615e-01
6.000000e-01	7.000000e-01	9.085560e-01	1.153162e-01	1.153162e-01
7.000000e-01	7.500000e-01	1.234720e+00	1.572116e-01	1.572116e-01
7.500000e-01	8.000000e-01	1.298100e+00	1.420677e-01	1.420677e-01
8.000000e-01	9.500000e-01	5.553910e-01	7.091712e-02	7.091712e-02
9.500000e-01	1.000000e+00	6.479830e-01	1.086219e-01	1.086219e-01
1.000000e+00	1.050000e+00	8.066340e-01	9.945937e-02	9.945937e-02
1.050000e+00	1.100000e+00	3.457700e-01	9.420548e-02	9.420548e-02
1.100000e+00	1.400000e+00	2.910790e-01	2.908944e-02	2.908944e-02
1.400000e+00	1.700000e+00	1.719400e-01	1.819583e-02	1.819583e-02
1.700000e+00	2.000000e+00	9.180710e-02	1.146262e-02	1.146262e-02
2.000000e+00	2.400000e+00	6.414840e-02	6.635464e-03	6.635464e-03
2.400000e+00	2.700000e+00	4.983690e-02	5.159708e-03	5.159708e-03
2.700000e+00	3.000000e+00	5.208130e-02	4.462787e-03	4.462787e-03
3.000000e+00	3.100000e+00	1.520110e-01	1.002415e-02	1.002415e-02
3.100000e+00	3.300000e+00	3.223060e-02	3.621954e-03	3.621954e-03
3.300000e+00	3.500000e+00	7.950900e-03	2.464607e-03	2.464607e-03
# END HISTO1D


# BEGIN HISTO1D /Test[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
BandComponentPDF=MUR1.0_MUF1.0_PDF.*
ErrorBandColor=orange
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[_VarBand]
Path=Test[_VarBand]
RatioPlot=0
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.750245e-03	2.286333e-03	3.308887e-03
4.000000e-02	9.000000e-02	1.211385e-02	4.748039e-03	7.206653e-03
9.000000e-02	1.400000e-01	2.003642e-02	7.894972e-03	1.166476e-02
1.400000e-01	1.900000e-01	3.194580e-02	1.197363e-02	1.801204e-02
1.900000e-01	2.400000e-01	3.092354e-02	1.171152e-02	1.761647e-02
2.400000e-01	2.900000e-01	4.124842e-02	1.587817e-02	2.333897e-02
2.900000e-01	3.400000e-01	4.717758e-02	1.837064e-02	2.747540e-02
3.400000e-01	3.900000e-01	5.034660e-02	1.900518e-02	2.861587e-02
3.900000e-01	4.400000e-01	5.734912e-02	2.187786e-02	3.229234e-02
4.400000e-01	5.000000e-01	6.035628e-02	2.339326e-02	3.527387e-02
5.000000e-01	6.000000e-01	7.252977e-02	2.780897e-02	4.165909e-02
6.000000e-01	7.000000e-01	7.523877e-02	2.896065e-02	4.268404e-02
7.000000e-01	7.500000e-01	7.166084e-02	2.807868e-02	4.148750e-02
7.500000e-01	8.000000e-01	7.840780e-02	3.019889e-02	4.425239e-02
8.000000e-01	9.500000e-01	7.057040e-02	2.733754e-02	4.049712e-02
9.500000e-01	1.000000e+00	6.946296e-02	2.685000e-02	3.904502e-02
1.000000e+00	1.050000e+00	7.079192e-02	2.835203e-02	4.140450e-02
1.050000e+00	1.100000e+00	7.125194e-02	2.738538e-02	4.097865e-02
1.100000e+00	1.400000e+00	6.717990e-02	2.583857e-02	3.832969e-02
1.400000e+00	1.700000e+00	5.676133e-02	2.236071e-02	3.286596e-02
1.700000e+00	2.000000e+00	4.156363e-02	1.669514e-02	2.430852e-02
2.000000e+00	2.400000e+00	2.750535e-02	1.112519e-02	1.612330e-02
2.400000e+00	2.700000e+00	1.560659e-02	6.438687e-03	9.252990e-03
2.700000e+00	3.000000e+00	8.646667e-03	3.756613e-03	5.332818e-03
3.000000e+00	3.100000e+00	7.181418e-03	2.988075e-03	4.209957e-03
3.100000e+00	3.300000e+00	3.859054e-03	1.821361e-03	2.396786e-03
3.300000e+00	3.500000e+00	3.054019e-03	1.425100e-03	1.965250e-03
3.500000e+00	4.000000e+00	1.477174e-03	7.781741e-04	1.035671e-03
4.000000e+00	5.000000e+00	9.277063e-04	4.365575e-04	5.669808e-04
5.000000e+00	6.000000e+00	5.366896e-04	2.060279e-04	2.795482e-04
6.000000e+00	7.000000e+00	3.143468e-04	1.168840e-04	1.510639e-04
# END HISTO1D


# BEGIN HISTO1D /Test
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test
Path=Test
RatioPlot=0
ScaledBy=1.03999999999999828e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.750245e-03	7.505567e-04	7.505567e-04
4.000000e-02	9.000000e-02	1.211385e-02	1.075203e-03	1.075203e-03
9.000000e-02	1.400000e-01	2.003642e-02	1.434819e-03	1.434819e-03
1.400000e-01	1.900000e-01	3.194580e-02	1.649938e-03	1.649938e-03
1.900000e-01	2.400000e-01	3.092354e-02	1.814702e-03	1.814702e-03
2.400000e-01	2.900000e-01	4.124842e-02	1.976968e-03	1.976968e-03
2.900000e-01	3.400000e-01	4.717758e-02	2.100004e-03	2.100004e-03
3.400000e-01	3.900000e-01	5.034660e-02	2.199654e-03	2.199654e-03
3.900000e-01	4.400000e-01	5.734912e-02	2.326357e-03	2.326357e-03
4.400000e-01	5.000000e-01	6.035628e-02	2.186467e-03	2.186467e-03
5.000000e-01	6.000000e-01	7.252977e-02	1.808392e-03	1.808392e-03
6.000000e-01	7.000000e-01	7.523877e-02	1.882538e-03	1.882538e-03
7.000000e-01	7.500000e-01	7.166084e-02	2.651248e-03	2.651248e-03
7.500000e-01	8.000000e-01	7.840780e-02	2.734919e-03	2.734919e-03
8.000000e-01	9.500000e-01	7.057040e-02	1.542788e-03	1.542788e-03
9.500000e-01	1.000000e+00	6.946296e-02	2.643353e-03	2.643353e-03
1.000000e+00	1.050000e+00	7.079192e-02	2.606277e-03	2.606277e-03
1.050000e+00	1.100000e+00	7.125194e-02	2.639892e-03	2.639892e-03
1.100000e+00	1.400000e+00	6.717990e-02	1.030908e-03	1.030908e-03
1.400000e+00	1.700000e+00	5.676133e-02	9.354105e-04	9.354105e-04
1.700000e+00	2.000000e+00	4.156363e-02	8.140549e-04	8.140549e-04
2.000000e+00	2.400000e+00	2.750535e-02	5.871949e-04	5.871949e-04
2.400000e+00	2.700000e+00	1.560659e-02	5.369600e-04	5.369600e-04
2.700000e+00	3.000000e+00	8.646667e-03	4.519827e-04	4.519827e-04
3.000000e+00	3.100000e+00	7.181418e-03	7.146728e-04	7.146728e-04
3.100000e+00	3.300000e+00	3.859054e-03	4.329571e-04	4.329571e-04
3.300000e+00	3.500000e+00	3.054019e-03	3.853676e-04	3.853676e-04
3.500000e+00	4.000000e+00	1.477174e-03	2.085961e-04	2.085961e-04
4.000000e+00	5.000000e+00	9.277063e-04	1.084277e-04	1.084277e-04
5.000000e+00	6.000000e+00	5.366896e-04	7.730622e-05	7.730622e-05
6.000000e+00	7.000000e+00	3.143468e-04	5.421384e-05	5.421384e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_bb_rescatter.yoda/ALICE_2020_I1797621/d02-x01-y01
ErrorBars=1
ErrorBreakdown={0: {"": {up: 0.0001177845499976421, dn: 0.0001177845499976421}}, 1: {"": {up: 0.00011581463593872007, dn: 0.00011581463593872007}}, 2: {"": {up: 0.00032736160733429551, dn: 0.00032736160733429551}}, 3: {"": {up: 0.0012905450642871556, dn: 0.0012905450642871556}}, 4: {"": {up: 0.0010528817835299999, dn: 0.0014913882164699979}}, 5: {"": {up: 0.0023296456074000035, dn: 0.0023830733520020823}}, 6: {"": {up: 0.0017028696078500022, dn: 0.002639820392150001}}, 7: {"": {up: 0.00053836085484000595, dn: 0.0010632791451599954}}, 8: {"": {up: 0.00096240504193999959, dn: 0.0019281049580599993}}, 9: {"": {up: 0.0015733038965583396, dn: 0.0034156861034416591}}, 10: {"": {up: 0.0026793295873450002, dn: 0.0026537504126550038}}, 11: {"": {up: 0.0012305107807387286, dn: 0.0012305107807387286}}, 12: {"": {up: 0.001034751247199997, dn: 0.00096587875280000624}}, 13: {"": {up: 5.4489199500004637e-05, dn: 0.00013937080049999245}}, 14: {"": {up: 0.0016442251175600026, dn: 0.0015558348824399951}}, 15: {"": {up: 7.9009991200001961e-05, dn: 4.6710008800000813e-05}}, 16: {"": {up: 2.8868870090001386e-05, dn: 5.7661129909999942e-05}}, 17: {"": {up: 0.00031318988579999429, dn: 0.00032995011420000608}}, 18: {"": {up: 0.0036269993194911402, dn: 0.0036269993194911402}}, 19: {"": {up: 0.0027908272700494529, dn: 0.0027908272700494529}}, 20: {"": {up: 0.0025394421071230086, dn: 0.0025394421071230086}}, 21: {"": {up: 0.00073640746860119811, dn: 0.00073640746860119811}}, 22: {"": {up: 0.0007358730340239506, dn: 0.0007358730340239506}}, 23: {"": {up: 0.00024109379386503236, dn: 0.00024109379386503236}}, 24: {"": {up: 0.00016130939731999949, dn: 0.00012106560268000058}}, 25: {"": {up: 0, dn: 0}}, 26: {"": {up: 0, dn: 0}}}
LineColor=blue
LineStyle=solid
Path=//home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_bb_rescatter.yoda/ALICE_2020_I1797621/d02-x01-y01
Title=$b\bar b$ ALICE-MC
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.569690e-03	1.177845e-04	1.177845e-04
4.000000e-02	9.000000e-02	9.361769e-03	1.158146e-04	1.158146e-04
9.000000e-02	1.400000e-01	1.658556e-02	3.273616e-04	3.273616e-04
1.400000e-01	1.900000e-01	2.256800e-02	1.290545e-03	1.290545e-03
1.900000e-01	2.400000e-01	2.854810e-02	1.491388e-03	1.052882e-03
2.400000e-01	2.900000e-01	3.306863e-02	2.383073e-03	2.329646e-03
2.900000e-01	3.400000e-01	3.803810e-02	2.639820e-03	1.702870e-03
3.400000e-01	3.900000e-01	4.080425e-02	1.063279e-03	5.383609e-04
3.900000e-01	4.400000e-01	4.327071e-02	1.928105e-03	9.624050e-04
4.400000e-01	5.000000e-01	4.764881e-02	3.415686e-03	1.573304e-03
5.000000e-01	6.000000e-01	5.187586e-02	2.653750e-03	2.679330e-03
6.000000e-01	7.000000e-01	5.574574e-02	1.230511e-03	1.230511e-03
7.000000e-01	7.500000e-01	5.769245e-02	9.658788e-04	1.034751e-03
7.500000e-01	8.000000e-01	5.886657e-02	1.393708e-04	5.448920e-05
8.000000e-01	9.500000e-01	5.727683e-02	1.555835e-03	1.644225e-03
9.500000e-01	1.000000e+00	5.564199e-02	4.671001e-05	7.900999e-05
1.000000e+00	1.050000e+00	5.565294e-02	5.766113e-05	2.886887e-05
1.050000e+00	1.100000e+00	5.532121e-02	3.299501e-04	3.131899e-04
1.100000e+00	1.400000e+00	5.059256e-02	3.626999e-03	3.626999e-03
1.400000e+00	1.700000e+00	3.851798e-02	2.790827e-03	2.790827e-03
1.700000e+00	2.000000e+00	2.697721e-02	2.539442e-03	2.539442e-03
2.000000e+00	2.400000e+00	1.584169e-02	7.364075e-04	7.364075e-04
2.400000e+00	2.700000e+00	7.774631e-03	7.358730e-04	7.358730e-04
2.700000e+00	3.000000e+00	4.222069e-03	2.410938e-04	2.410938e-04
3.000000e+00	3.100000e+00	3.099558e-03	1.210656e-04	1.613094e-04
3.100000e+00	3.300000e+00	2.978492e-03	0.000000e+00	0.000000e+00
3.300000e+00	3.500000e+00	2.978492e-03	0.000000e+00	0.000000e+00
# END HISTO1D



==> anc/Fig7_pPb_pdf.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=0
RatioPlot=1
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=1.5
RatioPlotYMin=0.5
LegendXPos=0.50
LegendYPos=0.94
Title=
XLabel=$m_{ee}$ [GeV]
YLabel=$\text{d}\sigma / \text{d} m_{ee}$ [mb / GeV]
RatioPlotYLabel=PDF Ratio
DrawOnly=Test[_VarBand] Test
LegendOnly=Test
RatioPlotReference=Test
# END PLOT

# BEGIN HISTO1D /Test[_VarBand]
BandComponentPDF=MUR1.0_MUF1.0_PDF.*
ErrorBandColor=orange
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=orange
LineStyle=solid
Name=Test[_VarBand]
Path=Test[_VarBand]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.750245e-03	8.970140e-04	8.970140e-04
4.000000e-02	9.000000e-02	1.211385e-02	1.482330e-03	1.482330e-03
9.000000e-02	1.400000e-01	2.003642e-02	2.236449e-03	2.236449e-03
1.400000e-01	1.900000e-01	3.194580e-02	3.063553e-03	3.063553e-03
1.900000e-01	2.400000e-01	3.092354e-02	3.118323e-03	3.118323e-03
2.400000e-01	2.900000e-01	4.124842e-02	3.989978e-03	3.989978e-03
2.900000e-01	3.400000e-01	4.717758e-02	4.480732e-03	4.480732e-03
3.400000e-01	3.900000e-01	5.034660e-02	4.724062e-03	4.724062e-03
3.900000e-01	4.400000e-01	5.734912e-02	5.347261e-03	5.347261e-03
4.400000e-01	5.000000e-01	6.035628e-02	5.523650e-03	5.523650e-03
5.000000e-01	6.000000e-01	7.252977e-02	6.334143e-03	6.334143e-03
6.000000e-01	7.000000e-01	7.523877e-02	6.721920e-03	6.721920e-03
7.000000e-01	7.500000e-01	7.166084e-02	6.638737e-03	6.638737e-03
7.500000e-01	8.000000e-01	7.840780e-02	7.193974e-03	7.193974e-03
8.000000e-01	9.500000e-01	7.057040e-02	6.179120e-03	6.179120e-03
9.500000e-01	1.000000e+00	6.946296e-02	6.531043e-03	6.531043e-03
1.000000e+00	1.050000e+00	7.079192e-02	6.630321e-03	6.630321e-03
1.050000e+00	1.100000e+00	7.125194e-02	6.598201e-03	6.598201e-03
1.100000e+00	1.400000e+00	6.717990e-02	5.835755e-03	5.835755e-03
1.400000e+00	1.700000e+00	5.676133e-02	4.970682e-03	4.970682e-03
1.700000e+00	2.000000e+00	4.156363e-02	3.709830e-03	3.709830e-03
2.000000e+00	2.400000e+00	2.750535e-02	2.469732e-03	2.469732e-03
2.400000e+00	2.700000e+00	1.560659e-02	1.453853e-03	1.453853e-03
2.700000e+00	3.000000e+00	8.646667e-03	8.929316e-04	8.929316e-04
3.000000e+00	3.100000e+00	7.181418e-03	9.505968e-04	9.505968e-04
3.100000e+00	3.300000e+00	3.859054e-03	5.656096e-04	5.656096e-04
3.300000e+00	3.500000e+00	3.054019e-03	4.730650e-04	4.730650e-04
3.500000e+00	4.000000e+00	1.477174e-03	2.502839e-04	2.502839e-04
4.000000e+00	5.000000e+00	9.277063e-04	1.406604e-04	1.406604e-04
5.000000e+00	6.000000e+00	5.366896e-04	9.082500e-05	9.082500e-05
6.000000e+00	7.000000e+00	3.143468e-04	6.072067e-05	6.072067e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR2.0_MUF2.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
Name=Test[MUR2.0_MUF2.0_PDF99208082]
Path=Test[MUR2.0_MUF2.0_PDF99208082]
ScaledBy=1.03999993725136235e-14
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.313405e-03	7.008203e-04	7.008203e-04
4.000000e-02	9.000000e-02	1.107932e-02	1.003830e-03	1.003830e-03
9.000000e-02	1.400000e-01	1.843205e-02	1.348064e-03	1.348064e-03
1.400000e-01	1.900000e-01	2.935294e-02	1.541862e-03	1.541862e-03
1.900000e-01	2.400000e-01	2.827238e-02	1.694863e-03	1.694863e-03
2.400000e-01	2.900000e-01	3.816916e-02	1.846615e-03	1.846615e-03
2.900000e-01	3.400000e-01	4.338028e-02	1.961266e-03	1.961266e-03
3.400000e-01	3.900000e-01	4.620712e-02	2.054566e-03	2.054566e-03
3.900000e-01	4.400000e-01	5.276258e-02	2.178489e-03	2.178489e-03
4.400000e-01	5.000000e-01	5.536093e-02	2.044756e-03	2.044756e-03
5.000000e-01	6.000000e-01	6.671593e-02	1.686169e-03	1.686169e-03
6.000000e-01	7.000000e-01	6.941985e-02	1.760073e-03	1.760073e-03
7.000000e-01	7.500000e-01	6.614730e-02	2.483989e-03	2.483989e-03
7.500000e-01	8.000000e-01	7.237360e-02	2.558188e-03	2.558188e-03
8.000000e-01	9.500000e-01	6.501634e-02	1.442465e-03	1.442465e-03
9.500000e-01	1.000000e+00	6.418704e-02	2.473310e-03	2.473310e-03
1.000000e+00	1.050000e+00	6.547470e-02	2.440402e-03	2.440402e-03
1.050000e+00	1.100000e+00	6.553438e-02	2.469431e-03	2.469431e-03
1.100000e+00	1.400000e+00	6.190217e-02	9.635781e-04	9.635781e-04
1.400000e+00	1.700000e+00	5.245523e-02	8.734308e-04	8.734308e-04
1.700000e+00	2.000000e+00	3.854440e-02	7.613400e-04	7.613400e-04
2.000000e+00	2.400000e+00	2.553865e-02	5.482774e-04	5.482774e-04
2.400000e+00	2.700000e+00	1.453315e-02	5.013179e-04	5.013179e-04
2.700000e+00	3.000000e+00	8.091057e-03	4.224825e-04	4.224825e-04
3.000000e+00	3.100000e+00	6.667363e-03	6.650852e-04	6.650852e-04
3.100000e+00	3.300000e+00	3.700734e-03	4.042212e-04	4.042212e-04
3.300000e+00	3.500000e+00	2.881055e-03	3.589797e-04	3.589797e-04
3.500000e+00	4.000000e+00	1.421427e-03	1.941528e-04	1.941528e-04
4.000000e+00	5.000000e+00	8.848615e-04	1.005025e-04	1.005025e-04
5.000000e+00	6.000000e+00	4.992857e-04	7.095702e-05	7.095702e-05
6.000000e+00	7.000000e+00	2.930376e-04	4.959197e-05	4.959197e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR2.0_MUF1.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
Name=Test[MUR2.0_MUF1.0_PDF99208082]
Path=Test[MUR2.0_MUF1.0_PDF99208082]
ScaledBy=1.03999999646804871e-14
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.078882e-03	5.296857e-04	5.296857e-04
4.000000e-02	9.000000e-02	8.501596e-03	7.519183e-04	7.519183e-04
9.000000e-02	1.400000e-01	1.411582e-02	1.004579e-03	1.004579e-03
1.400000e-01	1.900000e-01	2.265700e-02	1.159299e-03	1.159299e-03
1.900000e-01	2.400000e-01	2.187730e-02	1.273545e-03	1.273545e-03
2.400000e-01	2.900000e-01	2.924786e-02	1.388963e-03	1.388963e-03
2.900000e-01	3.400000e-01	3.320098e-02	1.472201e-03	1.472201e-03
3.400000e-01	3.900000e-01	3.564504e-02	1.546461e-03	1.546461e-03
3.900000e-01	4.400000e-01	4.066900e-02	1.637665e-03	1.637665e-03
4.400000e-01	5.000000e-01	4.242380e-02	1.531666e-03	1.531666e-03
5.000000e-01	6.000000e-01	5.116836e-02	1.268868e-03	1.268868e-03
6.000000e-01	7.000000e-01	5.324101e-02	1.321629e-03	1.321629e-03
7.000000e-01	7.500000e-01	5.049626e-02	1.862083e-03	1.862083e-03
7.500000e-01	8.000000e-01	5.555350e-02	1.920267e-03	1.920267e-03
8.000000e-01	9.500000e-01	4.978055e-02	1.084660e-03	1.084660e-03
9.500000e-01	1.000000e+00	4.923404e-02	1.857506e-03	1.857506e-03
1.000000e+00	1.050000e+00	4.972484e-02	1.826958e-03	1.826958e-03
1.050000e+00	1.100000e+00	5.026050e-02	1.857042e-03	1.857042e-03
1.100000e+00	1.400000e+00	4.745310e-02	7.263583e-04	7.263583e-04
1.400000e+00	1.700000e+00	3.995630e-02	6.595835e-04	6.595835e-04
1.700000e+00	2.000000e+00	2.919449e-02	5.757710e-04	5.757710e-04
2.000000e+00	2.400000e+00	1.930422e-02	4.158261e-04	4.158261e-04
2.400000e+00	2.700000e+00	1.092876e-02	3.824469e-04	3.824469e-04
2.700000e+00	3.000000e+00	5.999307e-03	3.228253e-04	3.228253e-04
3.000000e+00	3.100000e+00	5.050863e-03	5.121212e-04	5.121212e-04
3.100000e+00	3.300000e+00	2.680171e-03	3.130652e-04	3.130652e-04
3.300000e+00	3.500000e+00	2.107542e-03	2.786719e-04	2.786719e-04
3.500000e+00	4.000000e+00	9.914644e-04	1.517597e-04	1.517597e-04
4.000000e+00	5.000000e+00	6.446368e-04	8.038686e-05	8.038686e-05
5.000000e+00	6.000000e+00	3.897318e-04	5.795502e-05	5.795502e-05
6.000000e+00	7.000000e+00	2.328432e-04	4.139539e-05	4.139539e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF2.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
Name=Test[MUR1.0_MUF2.0_PDF99208082]
Path=Test[MUR1.0_MUF2.0_PDF99208082]
ScaledBy=1.03999993595997512e-14
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	7.097028e-03	9.436326e-04	9.436326e-04
4.000000e-02	9.000000e-02	1.494137e-02	1.358299e-03	1.358299e-03
9.000000e-02	1.400000e-01	2.479210e-02	1.820979e-03	1.820979e-03
1.400000e-01	1.900000e-01	3.917726e-02	2.082464e-03	2.082464e-03
1.900000e-01	2.400000e-01	3.778676e-02	2.284803e-03	2.284803e-03
2.400000e-01	2.900000e-01	5.098918e-02	2.489209e-03	2.489209e-03
2.900000e-01	3.400000e-01	5.835966e-02	2.647578e-03	2.647578e-03
3.400000e-01	3.900000e-01	6.172778e-02	2.765623e-03	2.765623e-03
3.900000e-01	4.400000e-01	7.016316e-02	2.930256e-03	2.930256e-03
4.400000e-01	5.000000e-01	7.451798e-02	2.762083e-03	2.762083e-03
5.000000e-01	6.000000e-01	8.942507e-02	2.274980e-03	2.274980e-03
6.000000e-01	7.000000e-01	9.266419e-02	2.371115e-03	2.371115e-03
7.000000e-01	7.500000e-01	8.868934e-02	3.345498e-03	3.345498e-03
7.500000e-01	8.000000e-01	9.624040e-02	3.446341e-03	3.446341e-03
8.000000e-01	9.500000e-01	8.704987e-02	1.940293e-03	1.940293e-03
9.500000e-01	1.000000e+00	8.543436e-02	3.327288e-03	3.327288e-03
1.000000e+00	1.050000e+00	8.785890e-02	3.292386e-03	3.292386e-03
1.050000e+00	1.100000e+00	8.789376e-02	3.319032e-03	3.319032e-03
1.100000e+00	1.400000e+00	8.280560e-02	1.294195e-03	1.294195e-03
1.400000e+00	1.700000e+00	7.035587e-02	1.172322e-03	1.172322e-03
1.700000e+00	2.000000e+00	5.181303e-02	1.019263e-03	1.019263e-03
2.000000e+00	2.400000e+00	3.430898e-02	7.330574e-04	7.330574e-04
2.400000e+00	2.700000e+00	1.955329e-02	6.664794e-04	6.664794e-04
2.700000e+00	3.000000e+00	1.095738e-02	5.601408e-04	5.601408e-04
3.000000e+00	3.100000e+00	8.873535e-03	8.803048e-04	8.803048e-04
3.100000e+00	3.300000e+00	4.990246e-03	5.299342e-04	5.299342e-04
3.300000e+00	3.500000e+00	3.920217e-03	4.710831e-04	4.710831e-04
3.500000e+00	4.000000e+00	1.979724e-03	2.535702e-04	2.535702e-04
4.000000e+00	5.000000e+00	1.181312e-03	1.288856e-04	1.288856e-04
5.000000e+00	6.000000e+00	6.458973e-04	9.045866e-05	9.045866e-05
6.000000e+00	7.000000e+00	3.701087e-04	6.235769e-05	6.235769e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF0.5_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
Name=Test[MUR1.0_MUF0.5_PDF99208082]
Path=Test[MUR1.0_MUF0.5_PDF99208082]
ScaledBy=1.04000025362904255e-14
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.647227e-03	4.700242e-04	4.700242e-04
4.000000e-02	9.000000e-02	7.603132e-03	6.542850e-04	6.542850e-04
9.000000e-02	1.400000e-01	1.246484e-02	8.643356e-04	8.643356e-04
1.400000e-01	1.900000e-01	2.037072e-02	1.021127e-03	1.021127e-03
1.900000e-01	2.400000e-01	1.963480e-02	1.113059e-03	1.113059e-03
2.400000e-01	2.900000e-01	2.587974e-02	1.220017e-03	1.220017e-03
2.900000e-01	3.400000e-01	2.936176e-02	1.287400e-03	1.287400e-03
3.400000e-01	3.900000e-01	3.193790e-02	1.355778e-03	1.355778e-03
3.900000e-01	4.400000e-01	3.613480e-02	1.432574e-03	1.432574e-03
4.400000e-01	5.000000e-01	3.762450e-02	1.332101e-03	1.332101e-03
5.000000e-01	6.000000e-01	4.545178e-02	1.114608e-03	1.114608e-03
6.000000e-01	7.000000e-01	4.706902e-02	1.161080e-03	1.161080e-03
7.000000e-01	7.500000e-01	4.437826e-02	1.618983e-03	1.618983e-03
7.500000e-01	8.000000e-01	4.907830e-02	1.675202e-03	1.675202e-03
8.000000e-01	9.500000e-01	4.394035e-02	9.489318e-04	9.489318e-04
9.500000e-01	1.000000e+00	4.341938e-02	1.621538e-03	1.621538e-03
1.000000e+00	1.050000e+00	4.322606e-02	1.586075e-03	1.586075e-03
1.050000e+00	1.100000e+00	4.467332e-02	1.625690e-03	1.625690e-03
1.100000e+00	1.400000e+00	4.200897e-02	6.395733e-04	6.395733e-04
1.400000e+00	1.700000e+00	3.496010e-02	5.825645e-04	5.825645e-04
1.700000e+00	2.000000e+00	2.528589e-02	5.079079e-04	5.079079e-04
2.000000e+00	2.400000e+00	1.665776e-02	3.689206e-04	3.689206e-04
2.400000e+00	2.700000e+00	9.334193e-03	3.419693e-04	3.419693e-04
2.700000e+00	3.000000e+00	4.997720e-03	2.890327e-04	2.890327e-04
3.000000e+00	3.100000e+00	4.348582e-03	4.646900e-04	4.646900e-04
3.100000e+00	3.300000e+00	2.127742e-03	2.857016e-04	2.857016e-04
3.300000e+00	3.500000e+00	1.709728e-03	2.557006e-04	2.557006e-04
3.500000e+00	4.000000e+00	7.403480e-04	1.405590e-04	1.405590e-04
4.000000e+00	5.000000e+00	5.144303e-04	7.667633e-05	7.667633e-05
5.000000e+00	6.000000e+00	3.517617e-04	5.699918e-05	5.699918e-05
6.000000e+00	7.000000e+00	2.144725e-04	4.193240e-05	4.193240e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR0.5_MUF1.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
Name=Test[MUR0.5_MUF1.0_PDF99208082]
Path=Test[MUR0.5_MUF1.0_PDF99208082]
ScaledBy=1.04000001417603922e-14
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	8.935225e-03	1.191668e-03	1.191668e-03
4.000000e-02	9.000000e-02	1.916641e-02	1.731742e-03	1.731742e-03
9.000000e-02	1.400000e-01	3.148478e-02	2.304000e-03	2.304000e-03
1.400000e-01	1.900000e-01	4.969540e-02	2.638954e-03	2.638954e-03
1.900000e-01	2.400000e-01	4.826182e-02	2.904720e-03	2.904720e-03
2.400000e-01	2.900000e-01	6.424380e-02	3.160489e-03	3.160489e-03
2.900000e-01	3.400000e-01	7.428516e-02	3.363746e-03	3.363746e-03
3.400000e-01	3.900000e-01	7.856984e-02	3.507290e-03	3.507290e-03
3.900000e-01	4.400000e-01	8.919566e-02	3.706007e-03	3.706007e-03
4.400000e-01	5.000000e-01	9.519498e-02	3.505218e-03	3.505218e-03
5.000000e-01	6.000000e-01	1.137045e-01	2.891196e-03	2.891196e-03
6.000000e-01	7.000000e-01	1.173902e-01	3.011721e-03	3.011721e-03
7.000000e-01	7.500000e-01	1.126137e-01	4.236358e-03	4.236358e-03
7.500000e-01	8.000000e-01	1.220715e-01	4.369042e-03	4.369042e-03
8.000000e-01	9.500000e-01	1.105933e-01	2.456735e-03	2.456735e-03
9.500000e-01	1.000000e+00	1.079579e-01	4.214563e-03	4.214563e-03
1.000000e+00	1.050000e+00	1.116621e-01	4.173192e-03	4.173192e-03
1.050000e+00	1.100000e+00	1.116959e-01	4.203197e-03	4.203197e-03
1.100000e+00	1.400000e+00	1.050627e-01	1.639739e-03	1.639739e-03
1.400000e+00	1.700000e+00	8.924923e-02	1.484660e-03	1.484660e-03
1.700000e+00	2.000000e+00	6.558740e-02	1.286265e-03	1.286265e-03
2.000000e+00	2.400000e+00	4.343838e-02	9.258402e-04	9.258402e-04
2.400000e+00	2.700000e+00	2.474465e-02	8.396938e-04	8.396938e-04
2.700000e+00	3.000000e+00	1.390420e-02	7.038016e-04	7.038016e-04
3.000000e+00	3.100000e+00	1.128265e-02	1.107514e-03	1.107514e-03
3.100000e+00	3.300000e+00	6.188145e-03	6.624498e-04	6.624498e-04
3.300000e+00	3.500000e+00	4.961483e-03	5.895250e-04	5.895250e-04
3.500000e+00	4.000000e+00	2.482148e-03	3.163709e-04	3.163709e-04
4.000000e+00	5.000000e+00	1.476962e-03	1.595956e-04	1.595956e-04
5.000000e+00	6.000000e+00	8.010719e-04	1.118434e-04	1.118434e-04
6.000000e+00	7.000000e+00	4.526700e-04	7.626811e-05	7.626811e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR0.5_MUF0.5_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
Name=Test[MUR0.5_MUF0.5_PDF99208082]
Path=Test[MUR0.5_MUF0.5_PDF99208082]
ScaledBy=1.04000030685194087e-14
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	6.132358e-03	7.911953e-04	7.911953e-04
4.000000e-02	9.000000e-02	1.303381e-02	1.123387e-03	1.123387e-03
9.000000e-02	1.400000e-01	2.119152e-02	1.481260e-03	1.481260e-03
1.400000e-01	1.900000e-01	3.426046e-02	1.731337e-03	1.731337e-03
1.900000e-01	2.400000e-01	3.319842e-02	1.896685e-03	1.896685e-03
2.400000e-01	2.900000e-01	4.345038e-02	2.071402e-03	2.071402e-03
2.900000e-01	3.400000e-01	4.995304e-02	2.201276e-03	2.201276e-03
3.400000e-01	3.900000e-01	5.394282e-02	2.302970e-03	2.302970e-03
3.900000e-01	4.400000e-01	6.109060e-02	2.428799e-03	2.428799e-03
4.400000e-01	5.000000e-01	6.419238e-02	2.276538e-03	2.276538e-03
5.000000e-01	6.000000e-01	7.718051e-02	1.898995e-03	1.898995e-03
6.000000e-01	7.000000e-01	7.966869e-02	1.985052e-03	1.985052e-03
7.000000e-01	7.500000e-01	7.563238e-02	2.758218e-03	2.758218e-03
7.500000e-01	8.000000e-01	8.315050e-02	2.854392e-03	2.854392e-03
8.000000e-01	9.500000e-01	7.478667e-02	1.613662e-03	1.613662e-03
9.500000e-01	1.000000e+00	7.354182e-02	2.762442e-03	2.762442e-03
1.000000e+00	1.050000e+00	7.421836e-02	2.709835e-03	2.709835e-03
1.050000e+00	1.100000e+00	7.590220e-02	2.764159e-03	2.764159e-03
1.100000e+00	1.400000e+00	7.129323e-02	1.085085e-03	1.085085e-03
1.400000e+00	1.700000e+00	5.970733e-02	9.867571e-04	9.867571e-04
1.700000e+00	2.000000e+00	4.331757e-02	8.542372e-04	8.542372e-04
2.000000e+00	2.400000e+00	2.865145e-02	6.194524e-04	6.194524e-04
2.400000e+00	2.700000e+00	1.612336e-02	5.688539e-04	5.688539e-04
2.700000e+00	3.000000e+00	8.798653e-03	4.783720e-04	4.783720e-04
3.000000e+00	3.100000e+00	7.520789e-03	7.636275e-04	7.636275e-04
3.100000e+00	3.300000e+00	3.769221e-03	4.631371e-04	4.631371e-04
3.300000e+00	3.500000e+00	3.043006e-03	4.137318e-04	4.137318e-04
3.500000e+00	4.000000e+00	1.391111e-03	2.253955e-04	2.253955e-04
4.000000e+00	5.000000e+00	9.217553e-04	1.196513e-04	1.196513e-04
5.000000e+00	6.000000e+00	5.745125e-04	8.699478e-05	8.699478e-05
6.000000e+00	7.000000e+00	3.430124e-04	6.220113e-05	6.220113e-05
# END HISTO1D


# BEGIN HISTO1D /Test
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
Name=Test
Path=Test
ScaledBy=1.03999999999999828e-14
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.750245e-03	7.505567e-04	7.505567e-04
4.000000e-02	9.000000e-02	1.211385e-02	1.075203e-03	1.075203e-03
9.000000e-02	1.400000e-01	2.003642e-02	1.434819e-03	1.434819e-03
1.400000e-01	1.900000e-01	3.194580e-02	1.649938e-03	1.649938e-03
1.900000e-01	2.400000e-01	3.092354e-02	1.814702e-03	1.814702e-03
2.400000e-01	2.900000e-01	4.124842e-02	1.976968e-03	1.976968e-03
2.900000e-01	3.400000e-01	4.717758e-02	2.100004e-03	2.100004e-03
3.400000e-01	3.900000e-01	5.034660e-02	2.199654e-03	2.199654e-03
3.900000e-01	4.400000e-01	5.734912e-02	2.326357e-03	2.326357e-03
4.400000e-01	5.000000e-01	6.035628e-02	2.186467e-03	2.186467e-03
5.000000e-01	6.000000e-01	7.252977e-02	1.808392e-03	1.808392e-03
6.000000e-01	7.000000e-01	7.523877e-02	1.882538e-03	1.882538e-03
7.000000e-01	7.500000e-01	7.166084e-02	2.651248e-03	2.651248e-03
7.500000e-01	8.000000e-01	7.840780e-02	2.734919e-03	2.734919e-03
8.000000e-01	9.500000e-01	7.057040e-02	1.542788e-03	1.542788e-03
9.500000e-01	1.000000e+00	6.946296e-02	2.643353e-03	2.643353e-03
1.000000e+00	1.050000e+00	7.079192e-02	2.606277e-03	2.606277e-03
1.050000e+00	1.100000e+00	7.125194e-02	2.639892e-03	2.639892e-03
1.100000e+00	1.400000e+00	6.717990e-02	1.030908e-03	1.030908e-03
1.400000e+00	1.700000e+00	5.676133e-02	9.354105e-04	9.354105e-04
1.700000e+00	2.000000e+00	4.156363e-02	8.140549e-04	8.140549e-04
2.000000e+00	2.400000e+00	2.750535e-02	5.871949e-04	5.871949e-04
2.400000e+00	2.700000e+00	1.560659e-02	5.369600e-04	5.369600e-04
2.700000e+00	3.000000e+00	8.646667e-03	4.519827e-04	4.519827e-04
3.000000e+00	3.100000e+00	7.181418e-03	7.146728e-04	7.146728e-04
3.100000e+00	3.300000e+00	3.859054e-03	4.329571e-04	4.329571e-04
3.300000e+00	3.500000e+00	3.054019e-03	3.853676e-04	3.853676e-04
3.500000e+00	4.000000e+00	1.477174e-03	2.085961e-04	2.085961e-04
4.000000e+00	5.000000e+00	9.277063e-04	1.084277e-04	1.084277e-04
5.000000e+00	6.000000e+00	5.366896e-04	7.730622e-05	7.730622e-05
6.000000e+00	7.000000e+00	3.143468e-04	5.421384e-05	5.421384e-05
# END HISTO1D



==> anc/Fig7_pPb_scale.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=0
RatioPlot=1
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=5.00
RatioPlotYMin=0.00
LegendXPos=0.50
LegendYPos=0.94
Title=
XLabel=
YLabel=$\text{d}\sigma / \text{d} m_{ee}$ [mb / GeV]
RatioPlotYLabel=Scale Ratio
PlotXTickLabels=0
RatioPlotXTickLabels=0
DrawOnly=Test[_VarBand] Test //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_bb_rescatter.yoda/ALICE_2020_I1797621/d02-x01-y01
LegendOnly=Test //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_bb_rescatter.yoda/ALICE_2020_I1797621/d02-x01-y01
RatioPlotReference=Test
# END PLOT

# BEGIN HISTO1D /Test[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
ErrorBandColor=orange
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[_VarBand]
Path=Test[_VarBand]
RatioPlot=0
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.750245e-03	2.232939e-03	3.272221e-03
4.000000e-02	9.000000e-02	1.211385e-02	4.637094e-03	7.134046e-03
9.000000e-02	1.400000e-01	2.003642e-02	7.706334e-03	1.153792e-02
1.400000e-01	1.900000e-01	3.194580e-02	1.169208e-02	1.782612e-02
1.900000e-01	2.400000e-01	3.092354e-02	1.143367e-02	1.743299e-02
2.400000e-01	2.900000e-01	4.124842e-02	1.549531e-02	2.308021e-02
2.900000e-01	3.400000e-01	4.717758e-02	1.793916e-02	2.718880e-02
3.400000e-01	3.900000e-01	5.034660e-02	1.853965e-02	2.830883e-02
3.900000e-01	4.400000e-01	5.734912e-02	2.134149e-02	3.193140e-02
4.400000e-01	5.000000e-01	6.035628e-02	2.283669e-02	3.490724e-02
5.000000e-01	6.000000e-01	7.252977e-02	2.713831e-02	4.121442e-02
6.000000e-01	7.000000e-01	7.523877e-02	2.823258e-02	4.219345e-02
7.000000e-01	7.500000e-01	7.166084e-02	2.741110e-02	4.103863e-02
7.500000e-01	8.000000e-01	7.840780e-02	2.945674e-02	4.374929e-02
8.000000e-01	9.500000e-01	7.057040e-02	2.667471e-02	4.005266e-02
9.500000e-01	1.000000e+00	6.946296e-02	2.617738e-02	3.858557e-02
1.000000e+00	1.050000e+00	7.079192e-02	2.768879e-02	4.095320e-02
1.050000e+00	1.100000e+00	7.125194e-02	2.670940e-02	4.053003e-02
1.100000e+00	1.400000e+00	6.717990e-02	2.519204e-02	3.789686e-02
1.400000e+00	1.700000e+00	5.676133e-02	2.182129e-02	3.250136e-02
1.700000e+00	2.000000e+00	4.156363e-02	1.629809e-02	2.403755e-02
2.000000e+00	2.400000e+00	2.750535e-02	1.086348e-02	1.594384e-02
2.400000e+00	2.700000e+00	1.560659e-02	6.295342e-03	9.153823e-03
2.700000e+00	3.000000e+00	8.646667e-03	3.676833e-03	5.276922e-03
3.000000e+00	3.100000e+00	7.181418e-03	2.921595e-03	4.163035e-03
3.100000e+00	3.300000e+00	3.859054e-03	1.784627e-03	2.368991e-03
3.300000e+00	3.500000e+00	3.054019e-03	1.398437e-03	1.946003e-03
3.500000e+00	4.000000e+00	1.477174e-03	7.657840e-04	1.026394e-03
4.000000e+00	5.000000e+00	9.277063e-04	4.272629e-04	5.598557e-04
5.000000e+00	6.000000e+00	5.366896e-04	2.004360e-04	2.754528e-04
6.000000e+00	7.000000e+00	3.143468e-04	1.136399e-04	1.485680e-04
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208120]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208120]
Path=Test[MUR1.0_MUF1.0_PDF99208120]
RatioPlot=0
ScaledBy=1.04000000285575838e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.555918e-03	7.242639e-04	7.242639e-04
4.000000e-02	9.000000e-02	1.170835e-02	1.037905e-03	1.037905e-03
9.000000e-02	1.400000e-01	1.936044e-02	1.385121e-03	1.385121e-03
1.400000e-01	1.900000e-01	3.092462e-02	1.594380e-03	1.594380e-03
1.900000e-01	2.400000e-01	2.992230e-02	1.753119e-03	1.753119e-03
2.400000e-01	2.900000e-01	3.988134e-02	1.910103e-03	1.910103e-03
2.900000e-01	3.400000e-01	4.561306e-02	2.028498e-03	2.028498e-03
3.400000e-01	3.900000e-01	4.869378e-02	2.124789e-03	2.124789e-03
3.900000e-01	4.400000e-01	5.544480e-02	2.246592e-03	2.246592e-03
4.400000e-01	5.000000e-01	5.835718e-02	2.111558e-03	2.111558e-03
5.000000e-01	6.000000e-01	7.013267e-02	1.747055e-03	1.747055e-03
6.000000e-01	7.000000e-01	7.269612e-02	1.818224e-03	1.818224e-03
7.000000e-01	7.500000e-01	6.925244e-02	2.559395e-03	2.559395e-03
7.500000e-01	8.000000e-01	7.578426e-02	2.640828e-03	2.640828e-03
8.000000e-01	9.500000e-01	6.820980e-02	1.489683e-03	1.489683e-03
9.500000e-01	1.000000e+00	6.710988e-02	2.552436e-03	2.552436e-03
1.000000e+00	1.050000e+00	6.839018e-02	2.516255e-03	2.516255e-03
1.050000e+00	1.100000e+00	6.886334e-02	2.548952e-03	2.548952e-03
1.100000e+00	1.400000e+00	6.491580e-02	9.955062e-04	9.955062e-04
1.400000e+00	1.700000e+00	5.483703e-02	9.033811e-04	9.033811e-04
1.700000e+00	2.000000e+00	4.013913e-02	7.859972e-04	7.859972e-04
2.000000e+00	2.400000e+00	2.656118e-02	5.670802e-04	5.670802e-04
2.400000e+00	2.700000e+00	1.507502e-02	5.187502e-04	5.187502e-04
2.700000e+00	3.000000e+00	8.344223e-03	4.364646e-04	4.364646e-04
3.000000e+00	3.100000e+00	6.938238e-03	6.906396e-04	6.906396e-04
3.100000e+00	3.300000e+00	3.717426e-03	4.182716e-04	4.182716e-04
3.300000e+00	3.500000e+00	2.947010e-03	3.723653e-04	3.723653e-04
3.500000e+00	4.000000e+00	1.423321e-03	2.016324e-04	2.016324e-04
4.000000e+00	5.000000e+00	8.931325e-04	1.048441e-04	1.048441e-04
5.000000e+00	6.000000e+00	5.181162e-04	7.482246e-05	7.482246e-05
6.000000e+00	7.000000e+00	3.036964e-04	5.252916e-05	5.252916e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208119]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208119]
Path=Test[MUR1.0_MUF1.0_PDF99208119]
RatioPlot=0
ScaledBy=1.03999999715007655e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.957982e-03	7.787889e-04	7.787889e-04
4.000000e-02	9.000000e-02	1.254642e-02	1.115280e-03	1.115280e-03
9.000000e-02	1.400000e-01	2.076092e-02	1.488375e-03	1.488375e-03
1.400000e-01	1.900000e-01	3.303808e-02	1.709720e-03	1.709720e-03
1.900000e-01	2.400000e-01	3.199538e-02	1.881030e-03	1.881030e-03
2.400000e-01	2.900000e-01	4.271338e-02	2.049064e-03	2.049064e-03
2.900000e-01	3.400000e-01	4.885124e-02	2.177089e-03	2.177089e-03
3.400000e-01	3.900000e-01	5.211466e-02	2.280283e-03	2.280283e-03
3.900000e-01	4.400000e-01	5.938570e-02	2.412231e-03	2.412231e-03
4.400000e-01	5.000000e-01	6.249900e-02	2.267154e-03	2.267154e-03
5.000000e-01	6.000000e-01	7.509487e-02	1.874430e-03	1.874430e-03
6.000000e-01	7.000000e-01	7.796423e-02	1.951976e-03	1.951976e-03
7.000000e-01	7.500000e-01	7.423674e-02	2.750095e-03	2.750095e-03
7.500000e-01	8.000000e-01	8.121788e-02	2.836260e-03	2.836260e-03
8.000000e-01	9.500000e-01	7.309820e-02	1.599980e-03	1.599980e-03
9.500000e-01	1.000000e+00	7.198456e-02	2.741286e-03	2.741286e-03
1.000000e+00	1.050000e+00	7.336698e-02	2.703189e-03	2.703189e-03
1.050000e+00	1.100000e+00	7.380902e-02	2.737802e-03	2.737802e-03
1.100000e+00	1.400000e+00	6.960590e-02	1.069026e-03	1.069026e-03
1.400000e+00	1.700000e+00	5.882337e-02	9.699043e-04	9.699043e-04
1.700000e+00	2.000000e+00	4.309133e-02	8.442801e-04	8.442801e-04
2.000000e+00	2.400000e+00	2.851775e-02	6.088480e-04	6.088480e-04
2.400000e+00	2.700000e+00	1.617675e-02	5.565710e-04	5.565710e-04
2.700000e+00	3.000000e+00	8.971340e-03	4.687018e-04	4.687018e-04
3.000000e+00	3.100000e+00	7.443713e-03	7.405987e-04	7.405987e-04
3.100000e+00	3.300000e+00	4.011688e-03	4.487677e-04	4.487677e-04
3.300000e+00	3.500000e+00	3.169266e-03	3.993620e-04	3.993620e-04
3.500000e+00	4.000000e+00	1.535285e-03	2.160952e-04	2.160952e-04
4.000000e+00	5.000000e+00	9.650670e-04	1.122807e-04	1.122807e-04
5.000000e+00	6.000000e+00	5.567387e-04	7.997193e-05	7.997193e-05
6.000000e+00	7.000000e+00	3.258403e-04	5.601934e-05	5.601934e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208118]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208118]
Path=Test[MUR1.0_MUF1.0_PDF99208118]
RatioPlot=0
ScaledBy=1.03999999970927085e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.732745e-03	7.480932e-04	7.480932e-04
4.000000e-02	9.000000e-02	1.207797e-02	1.071542e-03	1.071542e-03
9.000000e-02	1.400000e-01	1.997374e-02	1.430085e-03	1.430085e-03
1.400000e-01	1.900000e-01	3.185756e-02	1.644707e-03	1.644707e-03
1.900000e-01	2.400000e-01	3.083848e-02	1.808857e-03	1.808857e-03
2.400000e-01	2.900000e-01	4.111946e-02	1.970528e-03	1.970528e-03
2.900000e-01	3.400000e-01	4.703866e-02	2.093246e-03	2.093246e-03
3.400000e-01	3.900000e-01	5.020008e-02	2.192501e-03	2.192501e-03
3.900000e-01	4.400000e-01	5.717990e-02	2.318862e-03	2.318862e-03
4.400000e-01	5.000000e-01	6.017223e-02	2.179249e-03	2.179249e-03
5.000000e-01	6.000000e-01	7.231846e-02	1.802604e-03	1.802604e-03
6.000000e-01	7.000000e-01	7.500572e-02	1.876371e-03	1.876371e-03
7.000000e-01	7.500000e-01	7.144180e-02	2.642387e-03	2.642387e-03
7.500000e-01	8.000000e-01	7.818012e-02	2.725925e-03	2.725925e-03
8.000000e-01	9.500000e-01	7.036020e-02	1.537707e-03	1.537707e-03
9.500000e-01	1.000000e+00	6.925370e-02	2.634688e-03	2.634688e-03
1.000000e+00	1.050000e+00	7.057284e-02	2.597649e-03	2.597649e-03
1.050000e+00	1.100000e+00	7.103712e-02	2.631235e-03	2.631235e-03
1.100000e+00	1.400000e+00	6.697263e-02	1.027504e-03	1.027504e-03
1.400000e+00	1.700000e+00	5.658660e-02	9.323516e-04	9.323516e-04
1.700000e+00	2.000000e+00	4.143223e-02	8.113622e-04	8.113622e-04
2.000000e+00	2.400000e+00	2.741838e-02	5.852638e-04	5.852638e-04
2.400000e+00	2.700000e+00	1.555896e-02	5.352135e-04	5.352135e-04
2.700000e+00	3.000000e+00	8.618313e-03	4.504741e-04	4.504741e-04
3.000000e+00	3.100000e+00	7.160849e-03	7.123723e-04	7.123723e-04
3.100000e+00	3.300000e+00	3.844983e-03	4.315414e-04	4.315414e-04
3.300000e+00	3.500000e+00	3.043442e-03	3.841079e-04	3.841079e-04
3.500000e+00	4.000000e+00	1.471114e-03	2.079192e-04	2.079192e-04
4.000000e+00	5.000000e+00	9.242997e-04	1.080913e-04	1.080913e-04
5.000000e+00	6.000000e+00	5.346366e-04	7.707033e-05	7.707033e-05
6.000000e+00	7.000000e+00	3.132268e-04	5.406092e-05	5.406092e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208117]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208117]
Path=Test[MUR1.0_MUF1.0_PDF99208117]
RatioPlot=0
ScaledBy=1.04000000027270182e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.764397e-03	7.525686e-04	7.525686e-04
4.000000e-02	9.000000e-02	1.214263e-02	1.078199e-03	1.078199e-03
9.000000e-02	1.400000e-01	2.008720e-02	1.438681e-03	1.438681e-03
1.400000e-01	1.900000e-01	3.201600e-02	1.654187e-03	1.654187e-03
1.900000e-01	2.400000e-01	3.099112e-02	1.819457e-03	1.819457e-03
2.400000e-01	2.900000e-01	4.135322e-02	1.982224e-03	1.982224e-03
2.900000e-01	3.400000e-01	4.728902e-02	2.105502e-03	2.105502e-03
3.400000e-01	3.900000e-01	5.046410e-02	2.205488e-03	2.205488e-03
3.900000e-01	4.400000e-01	5.748518e-02	2.332462e-03	2.332462e-03
4.400000e-01	5.000000e-01	6.050470e-02	2.192359e-03	2.192359e-03
5.000000e-01	6.000000e-01	7.269911e-02	1.813098e-03	1.813098e-03
6.000000e-01	7.000000e-01	7.542768e-02	1.887574e-03	1.887574e-03
7.000000e-01	7.500000e-01	7.183752e-02	2.658496e-03	2.658496e-03
7.500000e-01	8.000000e-01	7.859044e-02	2.742262e-03	2.742262e-03
8.000000e-01	9.500000e-01	7.073940e-02	1.546939e-03	1.546939e-03
9.500000e-01	1.000000e+00	6.963170e-02	2.650423e-03	2.650423e-03
1.000000e+00	1.050000e+00	7.096896e-02	2.613321e-03	2.613321e-03
1.050000e+00	1.100000e+00	7.142514e-02	2.646961e-03	2.646961e-03
1.100000e+00	1.400000e+00	6.734767e-02	1.033691e-03	1.033691e-03
1.400000e+00	1.700000e+00	5.690243e-02	9.379082e-04	9.379082e-04
1.700000e+00	2.000000e+00	4.167013e-02	8.162595e-04	8.162595e-04
2.000000e+00	2.400000e+00	2.757588e-02	5.887752e-04	5.887752e-04
2.400000e+00	2.700000e+00	1.564497e-02	5.383893e-04	5.383893e-04
2.700000e+00	3.000000e+00	8.669687e-03	4.532229e-04	4.532229e-04
3.000000e+00	3.100000e+00	7.197886e-03	7.165591e-04	7.165591e-04
3.100000e+00	3.300000e+00	3.870673e-03	4.341214e-04	4.341214e-04
3.300000e+00	3.500000e+00	3.062648e-03	3.864039e-04	3.864039e-04
3.500000e+00	4.000000e+00	1.482205e-03	2.091534e-04	2.091534e-04
4.000000e+00	5.000000e+00	9.305245e-04	1.087046e-04	1.087046e-04
5.000000e+00	6.000000e+00	5.384123e-04	7.750056e-05	7.750056e-05
6.000000e+00	7.000000e+00	3.152838e-04	5.433930e-05	5.433930e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208116]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208116]
Path=Test[MUR1.0_MUF1.0_PDF99208116]
RatioPlot=0
ScaledBy=1.04000000021026332e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.739332e-03	7.487466e-04	7.487466e-04
4.000000e-02	9.000000e-02	1.209267e-02	1.072584e-03	1.072584e-03
9.000000e-02	1.400000e-01	1.999302e-02	1.431105e-03	1.431105e-03
1.400000e-01	1.900000e-01	3.189150e-02	1.646183e-03	1.646183e-03
1.900000e-01	2.400000e-01	3.086852e-02	1.810311e-03	1.810311e-03
2.400000e-01	2.900000e-01	4.116408e-02	1.972190e-03	1.972190e-03
2.900000e-01	3.400000e-01	4.709182e-02	2.095052e-03	2.095052e-03
3.400000e-01	3.900000e-01	5.025280e-02	2.194243e-03	2.194243e-03
3.900000e-01	4.400000e-01	5.724156e-02	2.320709e-03	2.320709e-03
4.400000e-01	5.000000e-01	6.022955e-02	2.180975e-03	2.180975e-03
5.000000e-01	6.000000e-01	7.239363e-02	1.804101e-03	1.804101e-03
6.000000e-01	7.000000e-01	7.507508e-02	1.877805e-03	1.877805e-03
7.000000e-01	7.500000e-01	7.151810e-02	2.644422e-03	2.644422e-03
7.500000e-01	8.000000e-01	7.825106e-02	2.727995e-03	2.727995e-03
8.000000e-01	9.500000e-01	7.042840e-02	1.538877e-03	1.538877e-03
9.500000e-01	1.000000e+00	6.931398e-02	2.636659e-03	2.636659e-03
1.000000e+00	1.050000e+00	7.063300e-02	2.599603e-03	2.599603e-03
1.050000e+00	1.100000e+00	7.110872e-02	2.633238e-03	2.633238e-03
1.100000e+00	1.400000e+00	6.703610e-02	1.028310e-03	1.028310e-03
1.400000e+00	1.700000e+00	5.663670e-02	9.330726e-04	9.330726e-04
1.700000e+00	2.000000e+00	4.146727e-02	8.119681e-04	8.119681e-04
2.000000e+00	2.400000e+00	2.744100e-02	5.857201e-04	5.857201e-04
2.400000e+00	2.700000e+00	1.557103e-02	5.356307e-04	5.356307e-04
2.700000e+00	3.000000e+00	8.624547e-03	4.508048e-04	4.508048e-04
3.000000e+00	3.100000e+00	7.163340e-03	7.129259e-04	7.129259e-04
3.100000e+00	3.300000e+00	3.846351e-03	4.318673e-04	4.318673e-04
3.300000e+00	3.500000e+00	3.044835e-03	3.844213e-04	3.844213e-04
3.500000e+00	4.000000e+00	1.472075e-03	2.080949e-04	2.080949e-04
4.000000e+00	5.000000e+00	9.243071e-04	1.081897e-04	1.081897e-04
5.000000e+00	6.000000e+00	5.349324e-04	7.715839e-05	7.715839e-05
6.000000e+00	7.000000e+00	3.134224e-04	5.413060e-05	5.413060e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208115]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208115]
Path=Test[MUR1.0_MUF1.0_PDF99208115]
RatioPlot=0
ScaledBy=1.03999999968657769e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.760687e-03	7.523578e-04	7.523578e-04
4.000000e-02	9.000000e-02	1.213369e-02	1.077796e-03	1.077796e-03
9.000000e-02	1.400000e-01	2.007856e-02	1.438552e-03	1.438552e-03
1.400000e-01	1.900000e-01	3.199748e-02	1.653662e-03	1.653662e-03
1.900000e-01	2.400000e-01	3.097640e-02	1.819084e-03	1.819084e-03
2.400000e-01	2.900000e-01	4.132990e-02	1.981730e-03	1.981730e-03
2.900000e-01	3.400000e-01	4.725916e-02	2.104932e-03	2.104932e-03
3.400000e-01	3.900000e-01	5.043636e-02	2.205060e-03	2.205060e-03
3.900000e-01	4.400000e-01	5.745234e-02	2.332003e-03	2.332003e-03
4.400000e-01	5.000000e-01	6.047952e-02	2.191963e-03	2.191963e-03
5.000000e-01	6.000000e-01	7.266044e-02	1.812665e-03	1.812665e-03
6.000000e-01	7.000000e-01	7.539935e-02	1.887284e-03	1.887284e-03
7.000000e-01	7.500000e-01	7.179820e-02	2.658096e-03	2.658096e-03
7.500000e-01	8.000000e-01	7.856100e-02	2.741876e-03	2.741876e-03
8.000000e-01	9.500000e-01	7.070833e-02	1.546714e-03	1.546714e-03
9.500000e-01	1.000000e+00	6.960974e-02	2.650083e-03	2.650083e-03
1.000000e+00	1.050000e+00	7.094850e-02	2.612975e-03	2.612975e-03
1.050000e+00	1.100000e+00	7.139060e-02	2.646571e-03	2.646571e-03
1.100000e+00	1.400000e+00	6.732063e-02	1.033512e-03	1.033512e-03
1.400000e+00	1.700000e+00	5.688367e-02	9.377536e-04	9.377536e-04
1.700000e+00	2.000000e+00	4.165893e-02	8.161546e-04	8.161546e-04
2.000000e+00	2.400000e+00	2.756910e-02	5.886747e-04	5.886747e-04
2.400000e+00	2.700000e+00	1.564185e-02	5.382940e-04	5.382940e-04
2.700000e+00	3.000000e+00	8.668780e-03	4.531709e-04	4.531709e-04
3.000000e+00	3.100000e+00	7.199840e-03	7.164269e-04	7.164269e-04
3.100000e+00	3.300000e+00	3.872203e-03	4.340570e-04	4.340570e-04
3.300000e+00	3.500000e+00	3.063307e-03	3.863167e-04	3.863167e-04
3.500000e+00	4.000000e+00	1.482354e-03	2.090984e-04	2.090984e-04
4.000000e+00	5.000000e+00	9.312488e-04	1.086650e-04	1.086650e-04
5.000000e+00	6.000000e+00	5.384884e-04	7.744978e-05	7.744978e-05
6.000000e+00	7.000000e+00	3.152897e-04	5.429263e-05	5.429263e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208114]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208114]
Path=Test[MUR1.0_MUF1.0_PDF99208114]
RatioPlot=0
ScaledBy=1.04000000264798551e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.731890e-03	7.463690e-04	7.463690e-04
4.000000e-02	9.000000e-02	1.208038e-02	1.068517e-03	1.068517e-03
9.000000e-02	1.400000e-01	1.994435e-02	1.423770e-03	1.423770e-03
1.400000e-01	1.900000e-01	3.178074e-02	1.638676e-03	1.638676e-03
1.900000e-01	2.400000e-01	3.076310e-02	1.801107e-03	1.801107e-03
2.400000e-01	2.900000e-01	4.103358e-02	1.961712e-03	1.961712e-03
2.900000e-01	3.400000e-01	4.697982e-02	2.085550e-03	2.085550e-03
3.400000e-01	3.900000e-01	5.013084e-02	2.182974e-03	2.182974e-03
3.900000e-01	4.400000e-01	5.709878e-02	2.309868e-03	2.309868e-03
4.400000e-01	5.000000e-01	6.000482e-02	2.169734e-03	2.169734e-03
5.000000e-01	6.000000e-01	7.219663e-02	1.795583e-03	1.795583e-03
6.000000e-01	7.000000e-01	7.483624e-02	1.868105e-03	1.868105e-03
7.000000e-01	7.500000e-01	7.136772e-02	2.631591e-03	2.631591e-03
7.500000e-01	8.000000e-01	7.798608e-02	2.713438e-03	2.713438e-03
8.000000e-01	9.500000e-01	7.020227e-02	1.530949e-03	1.530949e-03
9.500000e-01	1.000000e+00	6.905686e-02	2.622093e-03	2.622093e-03
1.000000e+00	1.050000e+00	7.036614e-02	2.585975e-03	2.585975e-03
1.050000e+00	1.100000e+00	7.090586e-02	2.619720e-03	2.619720e-03
1.100000e+00	1.400000e+00	6.680817e-02	1.023172e-03	1.023172e-03
1.400000e+00	1.700000e+00	5.644437e-02	9.283415e-04	9.283415e-04
1.700000e+00	2.000000e+00	4.130140e-02	8.077125e-04	8.077125e-04
2.000000e+00	2.400000e+00	2.733278e-02	5.826922e-04	5.826922e-04
2.400000e+00	2.700000e+00	1.550110e-02	5.327260e-04	5.327260e-04
2.700000e+00	3.000000e+00	8.581840e-03	4.483160e-04	4.483160e-04
3.000000e+00	3.100000e+00	7.108166e-03	7.087422e-04	7.087422e-04
3.100000e+00	3.300000e+00	3.812820e-03	4.293849e-04	4.293849e-04
3.300000e+00	3.500000e+00	3.022310e-03	3.824091e-04	3.824091e-04
3.500000e+00	4.000000e+00	1.458018e-03	2.069470e-04	2.069470e-04
4.000000e+00	5.000000e+00	9.153535e-04	1.077067e-04	1.077067e-04
5.000000e+00	6.000000e+00	5.309227e-04	7.694755e-05	7.694755e-05
6.000000e+00	7.000000e+00	3.111136e-04	5.403174e-05	5.403174e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208113]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208113]
Path=Test[MUR1.0_MUF1.0_PDF99208113]
RatioPlot=0
ScaledBy=1.03999999911752657e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.713727e-03	7.472327e-04	7.472327e-04
4.000000e-02	9.000000e-02	1.202561e-02	1.071343e-03	1.071343e-03
9.000000e-02	1.400000e-01	1.993025e-02	1.431483e-03	1.431483e-03
1.400000e-01	1.900000e-01	3.180720e-02	1.645186e-03	1.645186e-03
1.900000e-01	2.400000e-01	3.078484e-02	1.810408e-03	1.810408e-03
2.400000e-01	2.900000e-01	4.105464e-02	1.972494e-03	1.972494e-03
2.900000e-01	3.400000e-01	4.691240e-02	2.093792e-03	2.093792e-03
3.400000e-01	3.900000e-01	5.007532e-02	2.194344e-03	2.194344e-03
3.900000e-01	4.400000e-01	5.703568e-02	2.319385e-03	2.319385e-03
4.400000e-01	5.000000e-01	6.011618e-02	2.181454e-03	2.181454e-03
5.000000e-01	6.000000e-01	7.215413e-02	1.803323e-03	1.803323e-03
6.000000e-01	7.000000e-01	7.490271e-02	1.878393e-03	1.878393e-03
7.000000e-01	7.500000e-01	7.124308e-02	2.644209e-03	2.644209e-03
7.500000e-01	8.000000e-01	7.805260e-02	2.728958e-03	2.728958e-03
8.000000e-01	9.500000e-01	7.023227e-02	1.539036e-03	1.539036e-03
9.500000e-01	1.000000e+00	6.918456e-02	2.638057e-03	2.638057e-03
1.000000e+00	1.050000e+00	7.050370e-02	2.600166e-03	2.600166e-03
1.050000e+00	1.100000e+00	7.088448e-02	2.633297e-03	2.633297e-03
1.100000e+00	1.400000e+00	6.687970e-02	1.028291e-03	1.028291e-03
1.400000e+00	1.700000e+00	5.650623e-02	9.330121e-04	9.330121e-04
1.700000e+00	2.000000e+00	4.140600e-02	8.121134e-04	8.121134e-04
2.000000e+00	2.400000e+00	2.739935e-02	5.857337e-04	5.857337e-04
2.400000e+00	2.700000e+00	1.555606e-02	5.357618e-04	5.357618e-04
2.700000e+00	3.000000e+00	8.624407e-03	4.510147e-04	4.510147e-04
3.000000e+00	3.100000e+00	7.181515e-03	7.133609e-04	7.133609e-04
3.100000e+00	3.300000e+00	3.864704e-03	4.320395e-04	4.320395e-04
3.300000e+00	3.500000e+00	3.052981e-03	3.843237e-04	3.843237e-04
3.500000e+00	4.000000e+00	1.481038e-03	2.080768e-04	2.080768e-04
4.000000e+00	5.000000e+00	9.296118e-04	1.080060e-04	1.080060e-04
5.000000e+00	6.000000e+00	5.366286e-04	7.686043e-05	7.686043e-05
6.000000e+00	7.000000e+00	3.141203e-04	5.384151e-05	5.384151e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208112]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208112]
Path=Test[MUR1.0_MUF1.0_PDF99208112]
RatioPlot=0
ScaledBy=1.04000000100213310e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.695192e-03	7.436191e-04	7.436191e-04
4.000000e-02	9.000000e-02	1.199221e-02	1.065570e-03	1.065570e-03
9.000000e-02	1.400000e-01	1.985575e-02	1.422329e-03	1.422329e-03
1.400000e-01	1.900000e-01	3.166004e-02	1.635685e-03	1.635685e-03
1.900000e-01	2.400000e-01	3.064108e-02	1.798927e-03	1.798927e-03
2.400000e-01	2.900000e-01	4.088256e-02	1.960154e-03	1.960154e-03
2.900000e-01	3.400000e-01	4.674338e-02	2.081503e-03	2.081503e-03
3.400000e-01	3.900000e-01	4.988880e-02	2.180815e-03	2.180815e-03
3.900000e-01	4.400000e-01	5.682098e-02	2.305861e-03	2.305861e-03
4.400000e-01	5.000000e-01	5.982332e-02	2.167535e-03	2.167535e-03
5.000000e-01	6.000000e-01	7.186868e-02	1.792658e-03	1.792658e-03
6.000000e-01	7.000000e-01	7.455947e-02	1.866326e-03	1.866326e-03
7.000000e-01	7.500000e-01	7.098862e-02	2.627856e-03	2.627856e-03
7.500000e-01	8.000000e-01	7.768248e-02	2.711152e-03	2.711152e-03
8.000000e-01	9.500000e-01	6.991427e-02	1.529277e-03	1.529277e-03
9.500000e-01	1.000000e+00	6.882658e-02	2.620378e-03	2.620378e-03
1.000000e+00	1.050000e+00	7.013776e-02	2.583402e-03	2.583402e-03
1.050000e+00	1.100000e+00	7.058694e-02	2.616543e-03	2.616543e-03
1.100000e+00	1.400000e+00	6.656827e-02	1.021882e-03	1.021882e-03
1.400000e+00	1.700000e+00	5.623630e-02	9.272104e-04	9.272104e-04
1.700000e+00	2.000000e+00	4.118617e-02	8.069364e-04	8.069364e-04
2.000000e+00	2.400000e+00	2.725228e-02	5.820576e-04	5.820576e-04
2.400000e+00	2.700000e+00	1.546489e-02	5.323460e-04	5.323460e-04
2.700000e+00	3.000000e+00	8.569233e-03	4.480820e-04	4.480820e-04
3.000000e+00	3.100000e+00	7.117413e-03	7.084850e-04	7.084850e-04
3.100000e+00	3.300000e+00	3.826152e-03	4.292269e-04	4.292269e-04
3.300000e+00	3.500000e+00	3.027892e-03	3.820404e-04	3.820404e-04
3.500000e+00	4.000000e+00	1.466171e-03	2.068219e-04	2.068219e-04
4.000000e+00	5.000000e+00	9.197751e-04	1.074628e-04	1.074628e-04
5.000000e+00	6.000000e+00	5.325430e-04	7.661830e-05	7.661830e-05
6.000000e+00	7.000000e+00	3.118775e-04	5.371956e-05	5.371956e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208111]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208111]
Path=Test[MUR1.0_MUF1.0_PDF99208111]
RatioPlot=0
ScaledBy=1.03999999898036890e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.812480e-03	7.584583e-04	7.584583e-04
4.000000e-02	9.000000e-02	1.225011e-02	1.086175e-03	1.086175e-03
9.000000e-02	1.400000e-01	2.024182e-02	1.449094e-03	1.449094e-03
1.400000e-01	1.900000e-01	3.226742e-02	1.666175e-03	1.666175e-03
1.900000e-01	2.400000e-01	3.124140e-02	1.832662e-03	1.832662e-03
2.400000e-01	2.900000e-01	4.166330e-02	1.996168e-03	1.996168e-03
2.900000e-01	3.400000e-01	4.766834e-02	2.121078e-03	2.121078e-03
3.400000e-01	3.900000e-01	5.086452e-02	2.221176e-03	2.221176e-03
3.900000e-01	4.400000e-01	5.794584e-02	2.349710e-03	2.349710e-03
4.400000e-01	5.000000e-01	6.095978e-02	2.208052e-03	2.208052e-03
5.000000e-01	6.000000e-01	7.327716e-02	1.826319e-03	1.826319e-03
6.000000e-01	7.000000e-01	7.601013e-02	1.901057e-03	1.901057e-03
7.000000e-01	7.500000e-01	7.242026e-02	2.677907e-03	2.677907e-03
7.500000e-01	8.000000e-01	7.922734e-02	2.762010e-03	2.762010e-03
8.000000e-01	9.500000e-01	7.131060e-02	1.558181e-03	1.558181e-03
9.500000e-01	1.000000e+00	7.018292e-02	2.669519e-03	2.669519e-03
1.000000e+00	1.050000e+00	7.153142e-02	2.632331e-03	2.632331e-03
1.050000e+00	1.100000e+00	7.200266e-02	2.666449e-03	2.666449e-03
1.100000e+00	1.400000e+00	6.787250e-02	1.041190e-03	1.041190e-03
1.400000e+00	1.700000e+00	5.735497e-02	9.447438e-04	9.447438e-04
1.700000e+00	2.000000e+00	4.199160e-02	8.221682e-04	8.221682e-04
2.000000e+00	2.400000e+00	2.779173e-02	5.930405e-04	5.930405e-04
2.400000e+00	2.700000e+00	1.576697e-02	5.422147e-04	5.422147e-04
2.700000e+00	3.000000e+00	8.734710e-03	4.564300e-04	4.564300e-04
3.000000e+00	3.100000e+00	7.253700e-03	7.217071e-04	7.217071e-04
3.100000e+00	3.300000e+00	3.896713e-03	4.371983e-04	4.371983e-04
3.300000e+00	3.500000e+00	3.083710e-03	3.891515e-04	3.891515e-04
3.500000e+00	4.000000e+00	1.489926e-03	2.106136e-04	2.106136e-04
4.000000e+00	5.000000e+00	9.367577e-04	1.095192e-04	1.095192e-04
5.000000e+00	6.000000e+00	5.414575e-04	7.808460e-05	7.808460e-05
6.000000e+00	7.000000e+00	3.171783e-04	5.477037e-05	5.477037e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208110]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208110]
Path=Test[MUR1.0_MUF1.0_PDF99208110]
RatioPlot=0
ScaledBy=1.03999999882243626e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.767695e-03	7.530647e-04	7.530647e-04
4.000000e-02	9.000000e-02	1.214702e-02	1.078718e-03	1.078718e-03
9.000000e-02	1.400000e-01	2.009538e-02	1.439988e-03	1.439988e-03
1.400000e-01	1.900000e-01	3.204632e-02	1.655512e-03	1.655512e-03
1.900000e-01	2.400000e-01	3.102444e-02	1.821086e-03	1.821086e-03
2.400000e-01	2.900000e-01	4.137812e-02	1.984006e-03	1.984006e-03
2.900000e-01	3.400000e-01	4.731642e-02	2.107156e-03	2.107156e-03
3.400000e-01	3.900000e-01	5.049638e-02	2.207419e-03	2.207419e-03
3.900000e-01	4.400000e-01	5.751838e-02	2.334341e-03	2.334341e-03
4.400000e-01	5.000000e-01	6.054598e-02	2.194172e-03	2.194172e-03
5.000000e-01	6.000000e-01	7.275167e-02	1.814660e-03	1.814660e-03
6.000000e-01	7.000000e-01	7.547681e-02	1.889236e-03	1.889236e-03
7.000000e-01	7.500000e-01	7.186518e-02	2.660453e-03	2.660453e-03
7.500000e-01	8.000000e-01	7.866194e-02	2.744738e-03	2.744738e-03
8.000000e-01	9.500000e-01	7.079400e-02	1.548251e-03	1.548251e-03
9.500000e-01	1.000000e+00	6.969518e-02	2.653034e-03	2.653034e-03
1.000000e+00	1.050000e+00	7.102278e-02	2.615540e-03	2.615540e-03
1.050000e+00	1.100000e+00	7.146672e-02	2.649207e-03	2.649207e-03
1.100000e+00	1.400000e+00	6.739503e-02	1.034535e-03	1.034535e-03
1.400000e+00	1.700000e+00	5.694223e-02	9.387022e-04	9.387022e-04
1.700000e+00	2.000000e+00	4.170007e-02	8.169398e-04	8.169398e-04
2.000000e+00	2.400000e+00	2.759743e-02	5.892864e-04	5.892864e-04
2.400000e+00	2.700000e+00	1.565975e-02	5.388715e-04	5.388715e-04
2.700000e+00	3.000000e+00	8.676820e-03	4.535987e-04	4.535987e-04
3.000000e+00	3.100000e+00	7.210144e-03	7.172818e-04	7.172818e-04
3.100000e+00	3.300000e+00	3.877048e-03	4.345566e-04	4.345566e-04
3.300000e+00	3.500000e+00	3.066104e-03	3.867015e-04	3.867015e-04
3.500000e+00	4.000000e+00	1.483623e-03	2.093257e-04	2.093257e-04
4.000000e+00	5.000000e+00	9.319840e-04	1.087949e-04	1.087949e-04
5.000000e+00	6.000000e+00	5.385154e-04	7.752884e-05	7.752884e-05
6.000000e+00	7.000000e+00	3.155258e-04	5.436669e-05	5.436669e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208109]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208109]
Path=Test[MUR1.0_MUF1.0_PDF99208109]
RatioPlot=0
ScaledBy=1.04000000082065912e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.743057e-03	7.495003e-04	7.495003e-04
4.000000e-02	9.000000e-02	1.210032e-02	1.073713e-03	1.073713e-03
9.000000e-02	1.400000e-01	2.001286e-02	1.432461e-03	1.432461e-03
1.400000e-01	1.900000e-01	3.189952e-02	1.647445e-03	1.647445e-03
1.900000e-01	2.400000e-01	3.087612e-02	1.811767e-03	1.811767e-03
2.400000e-01	2.900000e-01	4.119182e-02	1.973714e-03	1.973714e-03
2.900000e-01	3.400000e-01	4.712044e-02	2.096835e-03	2.096835e-03
3.400000e-01	3.900000e-01	5.028274e-02	2.196086e-03	2.196086e-03
3.900000e-01	4.400000e-01	5.727938e-02	2.322804e-03	2.322804e-03
4.400000e-01	5.000000e-01	6.027435e-02	2.182999e-03	2.182999e-03
5.000000e-01	6.000000e-01	7.243308e-02	1.805542e-03	1.805542e-03
6.000000e-01	7.000000e-01	7.513828e-02	1.879489e-03	1.879489e-03
7.000000e-01	7.500000e-01	7.158018e-02	2.647163e-03	2.647163e-03
7.500000e-01	8.000000e-01	7.829410e-02	2.730415e-03	2.730415e-03
8.000000e-01	9.500000e-01	7.047233e-02	1.540310e-03	1.540310e-03
9.500000e-01	1.000000e+00	6.935828e-02	2.638850e-03	2.638850e-03
1.000000e+00	1.050000e+00	7.069178e-02	2.602093e-03	2.602093e-03
1.050000e+00	1.100000e+00	7.116012e-02	2.635631e-03	2.635631e-03
1.100000e+00	1.400000e+00	6.708647e-02	1.029268e-03	1.029268e-03
1.400000e+00	1.700000e+00	5.668367e-02	9.339173e-04	9.339173e-04
1.700000e+00	2.000000e+00	4.150493e-02	8.127562e-04	8.127562e-04
2.000000e+00	2.400000e+00	2.746428e-02	5.862310e-04	5.862310e-04
2.400000e+00	2.700000e+00	1.558254e-02	5.360773e-04	5.360773e-04
2.700000e+00	3.000000e+00	8.633273e-03	4.512479e-04	4.512479e-04
3.000000e+00	3.100000e+00	7.166996e-03	7.134504e-04	7.134504e-04
3.100000e+00	3.300000e+00	3.849814e-03	4.321981e-04	4.321981e-04
3.300000e+00	3.500000e+00	3.048063e-03	3.847599e-04	3.847599e-04
3.500000e+00	4.000000e+00	1.474033e-03	2.082599e-04	2.082599e-04
4.000000e+00	5.000000e+00	9.255212e-04	1.082585e-04	1.082585e-04
5.000000e+00	6.000000e+00	5.359501e-04	7.721247e-05	7.721247e-05
6.000000e+00	7.000000e+00	3.137989e-04	5.414760e-05	5.414760e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208108]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208108]
Path=Test[MUR1.0_MUF1.0_PDF99208108]
RatioPlot=0
ScaledBy=1.03999999985127023e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.792930e-03	7.560927e-04	7.560927e-04
4.000000e-02	9.000000e-02	1.220345e-02	1.082913e-03	1.082913e-03
9.000000e-02	1.400000e-01	2.018194e-02	1.444797e-03	1.444797e-03
1.400000e-01	1.900000e-01	3.215604e-02	1.661142e-03	1.661142e-03
1.900000e-01	2.400000e-01	3.112920e-02	1.826895e-03	1.826895e-03
2.400000e-01	2.900000e-01	4.153440e-02	1.990223e-03	1.990223e-03
2.900000e-01	3.400000e-01	4.751052e-02	2.114409e-03	2.114409e-03
3.400000e-01	3.900000e-01	5.070232e-02	2.214677e-03	2.214677e-03
3.900000e-01	4.400000e-01	5.775810e-02	2.342558e-03	2.342558e-03
4.400000e-01	5.000000e-01	6.076848e-02	2.201358e-03	2.201358e-03
5.000000e-01	6.000000e-01	7.304138e-02	1.820767e-03	1.820767e-03
6.000000e-01	7.000000e-01	7.577359e-02	1.895375e-03	1.895375e-03
7.000000e-01	7.500000e-01	7.218022e-02	2.669699e-03	2.669699e-03
7.500000e-01	8.000000e-01	7.895286e-02	2.753511e-03	2.753511e-03
8.000000e-01	9.500000e-01	7.106407e-02	1.553363e-03	1.553363e-03
9.500000e-01	1.000000e+00	6.994922e-02	2.661309e-03	2.661309e-03
1.000000e+00	1.050000e+00	7.128454e-02	2.624144e-03	2.624144e-03
1.050000e+00	1.100000e+00	7.175850e-02	2.658023e-03	2.658023e-03
1.100000e+00	1.400000e+00	6.765317e-02	1.037994e-03	1.037994e-03
1.400000e+00	1.700000e+00	5.716287e-02	9.418094e-04	9.418094e-04
1.700000e+00	2.000000e+00	4.185510e-02	8.196306e-04	8.196306e-04
2.000000e+00	2.400000e+00	2.769970e-02	5.912039e-04	5.912039e-04
2.400000e+00	2.700000e+00	1.571423e-02	5.405615e-04	5.405615e-04
2.700000e+00	3.000000e+00	8.707347e-03	4.550430e-04	4.550430e-04
3.000000e+00	3.100000e+00	7.226289e-03	7.193591e-04	7.193591e-04
3.100000e+00	3.300000e+00	3.884954e-03	4.358470e-04	4.358470e-04
3.300000e+00	3.500000e+00	3.074535e-03	3.879713e-04	3.879713e-04
3.500000e+00	4.000000e+00	1.486402e-03	2.099683e-04	2.099683e-04
4.000000e+00	5.000000e+00	9.338780e-04	1.091586e-04	1.091586e-04
5.000000e+00	6.000000e+00	5.401469e-04	7.783862e-05	7.783862e-05
6.000000e+00	7.000000e+00	3.163536e-04	5.458397e-05	5.458397e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208107]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208107]
Path=Test[MUR1.0_MUF1.0_PDF99208107]
RatioPlot=0
ScaledBy=1.03999999927410425e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.767300e-03	7.531964e-04	7.531964e-04
4.000000e-02	9.000000e-02	1.214781e-02	1.079110e-03	1.079110e-03
9.000000e-02	1.400000e-01	2.009978e-02	1.440427e-03	1.440427e-03
1.400000e-01	1.900000e-01	3.205030e-02	1.656076e-03	1.656076e-03
1.900000e-01	2.400000e-01	3.102676e-02	1.821784e-03	1.821784e-03
2.400000e-01	2.900000e-01	4.138508e-02	1.984667e-03	1.984667e-03
2.900000e-01	3.400000e-01	4.732570e-02	2.107951e-03	2.107951e-03
3.400000e-01	3.900000e-01	5.049942e-02	2.208067e-03	2.208067e-03
3.900000e-01	4.400000e-01	5.752614e-02	2.335074e-03	2.335074e-03
4.400000e-01	5.000000e-01	6.056340e-02	2.195042e-03	2.195042e-03
5.000000e-01	6.000000e-01	7.275663e-02	1.815182e-03	1.815182e-03
6.000000e-01	7.000000e-01	7.549224e-02	1.889890e-03	1.889890e-03
7.000000e-01	7.500000e-01	7.188206e-02	2.661534e-03	2.661534e-03
7.500000e-01	8.000000e-01	7.867412e-02	2.745816e-03	2.745816e-03
8.000000e-01	9.500000e-01	7.080560e-02	1.548844e-03	1.548844e-03
9.500000e-01	1.000000e+00	6.970666e-02	2.653905e-03	2.653905e-03
1.000000e+00	1.050000e+00	7.104416e-02	2.616599e-03	2.616599e-03
1.050000e+00	1.100000e+00	7.148196e-02	2.650220e-03	2.650220e-03
1.100000e+00	1.400000e+00	6.740757e-02	1.034902e-03	1.034902e-03
1.400000e+00	1.700000e+00	5.695550e-02	9.390335e-04	9.390335e-04
1.700000e+00	2.000000e+00	4.171480e-02	8.172724e-04	8.172724e-04
2.000000e+00	2.400000e+00	2.760430e-02	5.894814e-04	5.894814e-04
2.400000e+00	2.700000e+00	1.566438e-02	5.390634e-04	5.390634e-04
2.700000e+00	3.000000e+00	8.680487e-03	4.537918e-04	4.537918e-04
3.000000e+00	3.100000e+00	7.213428e-03	7.175404e-04	7.175404e-04
3.100000e+00	3.300000e+00	3.878226e-03	4.346711e-04	4.346711e-04
3.300000e+00	3.500000e+00	3.067231e-03	3.868300e-04	3.868300e-04
3.500000e+00	4.000000e+00	1.485132e-03	2.094031e-04	2.094031e-04
4.000000e+00	5.000000e+00	9.325812e-04	1.088115e-04	1.088115e-04
5.000000e+00	6.000000e+00	5.391211e-04	7.753934e-05	7.753934e-05
6.000000e+00	7.000000e+00	3.157077e-04	5.435943e-05	5.435943e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208106]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208106]
Path=Test[MUR1.0_MUF1.0_PDF99208106]
RatioPlot=0
ScaledBy=1.03999999707516442e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.958757e-03	7.791068e-04	7.791068e-04
4.000000e-02	9.000000e-02	1.254795e-02	1.115910e-03	1.115910e-03
9.000000e-02	1.400000e-01	2.076712e-02	1.489392e-03	1.489392e-03
1.400000e-01	1.900000e-01	3.305114e-02	1.710763e-03	1.710763e-03
1.900000e-01	2.400000e-01	3.200732e-02	1.882344e-03	1.882344e-03
2.400000e-01	2.900000e-01	4.272954e-02	2.050481e-03	2.050481e-03
2.900000e-01	3.400000e-01	4.886318e-02	2.178431e-03	2.178431e-03
3.400000e-01	3.900000e-01	5.212860e-02	2.281819e-03	2.281819e-03
3.900000e-01	4.400000e-01	5.940236e-02	2.413698e-03	2.413698e-03
4.400000e-01	5.000000e-01	6.252840e-02	2.268745e-03	2.268745e-03
5.000000e-01	6.000000e-01	7.511625e-02	1.875589e-03	1.875589e-03
6.000000e-01	7.000000e-01	7.799521e-02	1.953334e-03	1.953334e-03
7.000000e-01	7.500000e-01	7.425620e-02	2.751956e-03	2.751956e-03
7.500000e-01	8.000000e-01	8.124940e-02	2.838308e-03	2.838308e-03
8.000000e-01	9.500000e-01	7.312567e-02	1.601092e-03	1.601092e-03
9.500000e-01	1.000000e+00	7.201694e-02	2.743307e-03	2.743307e-03
1.000000e+00	1.050000e+00	7.340316e-02	2.705103e-03	2.705103e-03
1.050000e+00	1.100000e+00	7.383498e-02	2.739701e-03	2.739701e-03
1.100000e+00	1.400000e+00	6.963483e-02	1.069751e-03	1.069751e-03
1.400000e+00	1.700000e+00	5.884847e-02	9.705609e-04	9.705609e-04
1.700000e+00	2.000000e+00	4.311357e-02	8.448740e-04	8.448740e-04
2.000000e+00	2.400000e+00	2.853225e-02	6.092650e-04	6.092650e-04
2.400000e+00	2.700000e+00	1.618619e-02	5.569691e-04	5.569691e-04
2.700000e+00	3.000000e+00	8.977377e-03	4.690461e-04	4.690461e-04
3.000000e+00	3.100000e+00	7.450740e-03	7.411561e-04	7.411561e-04
3.100000e+00	3.300000e+00	4.016500e-03	4.490927e-04	4.490927e-04
3.300000e+00	3.500000e+00	3.172473e-03	3.996270e-04	3.996270e-04
3.500000e+00	4.000000e+00	1.537458e-03	2.162450e-04	2.162450e-04
4.000000e+00	5.000000e+00	9.662865e-04	1.123370e-04	1.123370e-04
5.000000e+00	6.000000e+00	5.573572e-04	7.999387e-05	7.999387e-05
6.000000e+00	7.000000e+00	3.261555e-04	5.602510e-05	5.602510e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208105]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208105]
Path=Test[MUR1.0_MUF1.0_PDF99208105]
RatioPlot=0
ScaledBy=1.03999999654763010e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.935995e-03	7.762969e-04	7.762969e-04
4.000000e-02	9.000000e-02	1.249675e-02	1.111915e-03	1.111915e-03
9.000000e-02	1.400000e-01	2.068880e-02	1.484417e-03	1.484417e-03
1.400000e-01	1.900000e-01	3.293774e-02	1.705031e-03	1.705031e-03
1.900000e-01	2.400000e-01	3.189570e-02	1.876015e-03	1.876015e-03
2.400000e-01	2.900000e-01	4.257466e-02	2.043681e-03	2.043681e-03
2.900000e-01	3.400000e-01	4.868142e-02	2.170904e-03	2.170904e-03
3.400000e-01	3.900000e-01	5.193856e-02	2.274261e-03	2.274261e-03
3.900000e-01	4.400000e-01	5.918372e-02	2.405485e-03	2.405485e-03
4.400000e-01	5.000000e-01	6.230847e-02	2.261170e-03	2.261170e-03
5.000000e-01	6.000000e-01	7.484594e-02	1.869289e-03	1.869289e-03
6.000000e-01	7.000000e-01	7.771501e-02	1.946849e-03	1.946849e-03
7.000000e-01	7.500000e-01	7.397222e-02	2.742550e-03	2.742550e-03
7.500000e-01	8.000000e-01	8.096104e-02	2.828910e-03	2.828910e-03
8.000000e-01	9.500000e-01	7.286033e-02	1.595709e-03	1.595709e-03
9.500000e-01	1.000000e+00	7.176632e-02	2.734355e-03	2.734355e-03
1.000000e+00	1.050000e+00	7.313826e-02	2.696047e-03	2.696047e-03
1.050000e+00	1.100000e+00	7.355900e-02	2.730446e-03	2.730446e-03
1.100000e+00	1.400000e+00	6.938487e-02	1.066146e-03	1.066146e-03
1.400000e+00	1.700000e+00	5.863477e-02	9.672984e-04	9.672984e-04
1.700000e+00	2.000000e+00	4.296087e-02	8.420391e-04	8.420391e-04
2.000000e+00	2.400000e+00	2.843130e-02	6.072331e-04	6.072331e-04
2.400000e+00	2.700000e+00	1.613039e-02	5.551361e-04	5.551361e-04
2.700000e+00	3.000000e+00	8.946920e-03	4.674960e-04	4.674960e-04
3.000000e+00	3.100000e+00	7.428621e-03	7.387246e-04	7.387246e-04
3.100000e+00	3.300000e+00	4.005236e-03	4.476499e-04	4.476499e-04
3.300000e+00	3.500000e+00	3.162491e-03	3.982957e-04	3.982957e-04
3.500000e+00	4.000000e+00	1.533056e-03	2.155325e-04	2.155325e-04
4.000000e+00	5.000000e+00	9.636738e-04	1.119524e-04	1.119524e-04
5.000000e+00	6.000000e+00	5.555533e-04	7.969644e-05	7.969644e-05
6.000000e+00	7.000000e+00	3.251316e-04	5.581334e-05	5.581334e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208104]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208104]
Path=Test[MUR1.0_MUF1.0_PDF99208104]
RatioPlot=0
ScaledBy=1.04000000056608376e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.857348e-03	7.653263e-04	7.653263e-04
4.000000e-02	9.000000e-02	1.234682e-02	1.097229e-03	1.097229e-03
9.000000e-02	1.400000e-01	2.042388e-02	1.463920e-03	1.463920e-03
1.400000e-01	1.900000e-01	3.253614e-02	1.682571e-03	1.682571e-03
1.900000e-01	2.400000e-01	3.150072e-02	1.851766e-03	1.851766e-03
2.400000e-01	2.900000e-01	4.204282e-02	2.016768e-03	2.016768e-03
2.900000e-01	3.400000e-01	4.806336e-02	2.142544e-03	2.142544e-03
3.400000e-01	3.900000e-01	5.128198e-02	2.243686e-03	2.243686e-03
3.900000e-01	4.400000e-01	5.842546e-02	2.372689e-03	2.372689e-03
4.400000e-01	5.000000e-01	6.152402e-02	2.230955e-03	2.230955e-03
5.000000e-01	6.000000e-01	7.387284e-02	1.844308e-03	1.844308e-03
6.000000e-01	7.000000e-01	7.669558e-02	1.920651e-03	1.920651e-03
7.000000e-01	7.500000e-01	7.304122e-02	2.705690e-03	2.705690e-03
7.500000e-01	8.000000e-01	7.990634e-02	2.790827e-03	2.790827e-03
8.000000e-01	9.500000e-01	7.192680e-02	1.574266e-03	1.574266e-03
9.500000e-01	1.000000e+00	7.080378e-02	2.697042e-03	2.697042e-03
1.000000e+00	1.050000e+00	7.220740e-02	2.659567e-03	2.659567e-03
1.050000e+00	1.100000e+00	7.263588e-02	2.693797e-03	2.693797e-03
1.100000e+00	1.400000e+00	6.848300e-02	1.051850e-03	1.051850e-03
1.400000e+00	1.700000e+00	5.787523e-02	9.543385e-04	9.543385e-04
1.700000e+00	2.000000e+00	4.239293e-02	8.306792e-04	8.306792e-04
2.000000e+00	2.400000e+00	2.805148e-02	5.990456e-04	5.990456e-04
2.400000e+00	2.700000e+00	1.591817e-02	5.477913e-04	5.477913e-04
2.700000e+00	3.000000e+00	8.823730e-03	4.611934e-04	4.611934e-04
3.000000e+00	3.100000e+00	7.324925e-03	7.290970e-04	7.290970e-04
3.100000e+00	3.300000e+00	3.943967e-03	4.415633e-04	4.415633e-04
3.300000e+00	3.500000e+00	3.119363e-03	3.930010e-04	3.930010e-04
3.500000e+00	4.000000e+00	1.512335e-03	2.127428e-04	2.127428e-04
4.000000e+00	5.000000e+00	9.479073e-04	1.104913e-04	1.104913e-04
5.000000e+00	6.000000e+00	5.486922e-04	7.873784e-05	7.873784e-05
6.000000e+00	7.000000e+00	3.209669e-04	5.516525e-05	5.516525e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208103]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208103]
Path=Test[MUR1.0_MUF1.0_PDF99208103]
RatioPlot=0
ScaledBy=1.03999999500504778e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.928462e-03	7.751435e-04	7.751435e-04
4.000000e-02	9.000000e-02	1.247308e-02	1.109458e-03	1.109458e-03
9.000000e-02	1.400000e-01	2.065374e-02	1.481500e-03	1.481500e-03
1.400000e-01	1.900000e-01	3.287858e-02	1.701592e-03	1.701592e-03
1.900000e-01	2.400000e-01	3.184082e-02	1.871703e-03	1.871703e-03
2.400000e-01	2.900000e-01	4.249404e-02	2.039290e-03	2.039290e-03
2.900000e-01	3.400000e-01	4.860518e-02	2.166236e-03	2.166236e-03
3.400000e-01	3.900000e-01	5.185746e-02	2.269646e-03	2.269646e-03
3.900000e-01	4.400000e-01	5.909096e-02	2.401001e-03	2.401001e-03
4.400000e-01	5.000000e-01	6.218748e-02	2.256295e-03	2.256295e-03
5.000000e-01	6.000000e-01	7.473864e-02	1.865627e-03	1.865627e-03
6.000000e-01	7.000000e-01	7.758323e-02	1.942760e-03	1.942760e-03
7.000000e-01	7.500000e-01	7.384186e-02	2.736603e-03	2.736603e-03
7.500000e-01	8.000000e-01	8.082842e-02	2.822775e-03	2.822775e-03
8.000000e-01	9.500000e-01	7.273333e-02	1.592299e-03	1.592299e-03
9.500000e-01	1.000000e+00	7.164892e-02	2.728620e-03	2.728620e-03
1.000000e+00	1.050000e+00	7.298860e-02	2.690317e-03	2.690317e-03
1.050000e+00	1.100000e+00	7.341904e-02	2.724541e-03	2.724541e-03
1.100000e+00	1.400000e+00	6.926070e-02	1.063882e-03	1.063882e-03
1.400000e+00	1.700000e+00	5.852677e-02	9.652739e-04	9.652739e-04
1.700000e+00	2.000000e+00	4.287823e-02	8.402457e-04	8.402457e-04
2.000000e+00	2.400000e+00	2.837825e-02	6.059733e-04	6.059733e-04
2.400000e+00	2.700000e+00	1.609821e-02	5.539327e-04	5.539327e-04
2.700000e+00	3.000000e+00	8.928653e-03	4.664875e-04	4.664875e-04
3.000000e+00	3.100000e+00	7.414177e-03	7.370594e-04	7.370594e-04
3.100000e+00	3.300000e+00	3.995168e-03	4.467531e-04	4.467531e-04
3.300000e+00	3.500000e+00	3.154192e-03	3.974858e-04	3.974858e-04
3.500000e+00	4.000000e+00	1.527221e-03	2.150628e-04	2.150628e-04
4.000000e+00	5.000000e+00	9.617515e-04	1.117571e-04	1.117571e-04
5.000000e+00	6.000000e+00	5.536939e-04	7.955679e-05	7.955679e-05
6.000000e+00	7.000000e+00	3.242412e-04	5.573063e-05	5.573063e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208102]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208102]
Path=Test[MUR1.0_MUF1.0_PDF99208102]
RatioPlot=0
ScaledBy=1.04000000700011535e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.717355e-03	7.456915e-04	7.456915e-04
4.000000e-02	9.000000e-02	1.205140e-02	1.070482e-03	1.070482e-03
9.000000e-02	1.400000e-01	1.995493e-02	1.428092e-03	1.428092e-03
1.400000e-01	1.900000e-01	3.180800e-02	1.642162e-03	1.642162e-03
1.900000e-01	2.400000e-01	3.078262e-02	1.809052e-03	1.809052e-03
2.400000e-01	2.900000e-01	4.111112e-02	1.970120e-03	1.970120e-03
2.900000e-01	3.400000e-01	4.693152e-02	2.091253e-03	2.091253e-03
3.400000e-01	3.900000e-01	5.008108e-02	2.189566e-03	2.189566e-03
3.900000e-01	4.400000e-01	5.706712e-02	2.314894e-03	2.314894e-03
4.400000e-01	5.000000e-01	6.008745e-02	2.177107e-03	2.177107e-03
5.000000e-01	6.000000e-01	7.214897e-02	1.800000e-03	1.800000e-03
6.000000e-01	7.000000e-01	7.489102e-02	1.874673e-03	1.874673e-03
7.000000e-01	7.500000e-01	7.126690e-02	2.638434e-03	2.638434e-03
7.500000e-01	8.000000e-01	7.803222e-02	2.723888e-03	2.723888e-03
8.000000e-01	9.500000e-01	7.022313e-02	1.535785e-03	1.535785e-03
9.500000e-01	1.000000e+00	6.914490e-02	2.631609e-03	2.631609e-03
1.000000e+00	1.050000e+00	7.049590e-02	2.593984e-03	2.593984e-03
1.050000e+00	1.100000e+00	7.088582e-02	2.626826e-03	2.626826e-03
1.100000e+00	1.400000e+00	6.683510e-02	1.026047e-03	1.026047e-03
1.400000e+00	1.700000e+00	5.648623e-02	9.310007e-04	9.310007e-04
1.700000e+00	2.000000e+00	4.136037e-02	8.100951e-04	8.100951e-04
2.000000e+00	2.400000e+00	2.737005e-02	5.843184e-04	5.843184e-04
2.400000e+00	2.700000e+00	1.553890e-02	5.345103e-04	5.345103e-04
2.700000e+00	3.000000e+00	8.603043e-03	4.497257e-04	4.497257e-04
3.000000e+00	3.100000e+00	7.131466e-03	7.109545e-04	7.109545e-04
3.100000e+00	3.300000e+00	3.831736e-03	4.304956e-04	4.304956e-04
3.300000e+00	3.500000e+00	3.042195e-03	3.832461e-04	3.832461e-04
3.500000e+00	4.000000e+00	1.474279e-03	2.075257e-04	2.075257e-04
4.000000e+00	5.000000e+00	9.202999e-04	1.077448e-04	1.077448e-04
5.000000e+00	6.000000e+00	5.353392e-04	7.686195e-05	7.686195e-05
6.000000e+00	7.000000e+00	3.132593e-04	5.389128e-05	5.389128e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208101]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208101]
Path=Test[MUR1.0_MUF1.0_PDF99208101]
RatioPlot=0
ScaledBy=1.03999999520821433e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.875202e-03	7.677327e-04	7.677327e-04
4.000000e-02	9.000000e-02	1.236786e-02	1.098241e-03	1.098241e-03
9.000000e-02	1.400000e-01	2.045388e-02	1.465987e-03	1.465987e-03
1.400000e-01	1.900000e-01	3.256660e-02	1.684454e-03	1.684454e-03
1.900000e-01	2.400000e-01	3.153518e-02	1.851723e-03	1.851723e-03
2.400000e-01	2.900000e-01	4.206816e-02	2.017701e-03	2.017701e-03
2.900000e-01	3.400000e-01	4.816026e-02	2.144052e-03	2.144052e-03
3.400000e-01	3.900000e-01	5.138922e-02	2.246398e-03	2.246398e-03
3.900000e-01	4.400000e-01	5.854882e-02	2.376915e-03	2.376915e-03
4.400000e-01	5.000000e-01	6.157532e-02	2.232642e-03	2.232642e-03
5.000000e-01	6.000000e-01	7.405350e-02	1.846666e-03	1.846666e-03
6.000000e-01	7.000000e-01	7.682453e-02	1.922454e-03	1.922454e-03
7.000000e-01	7.500000e-01	7.316604e-02	2.708201e-03	2.708201e-03
7.500000e-01	8.000000e-01	8.006124e-02	2.792944e-03	2.792944e-03
8.000000e-01	9.500000e-01	7.204513e-02	1.575714e-03	1.575714e-03
9.500000e-01	1.000000e+00	7.093854e-02	2.699875e-03	2.699875e-03
1.000000e+00	1.050000e+00	7.224632e-02	2.662216e-03	2.662216e-03
1.050000e+00	1.100000e+00	7.273988e-02	2.696661e-03	2.696661e-03
1.100000e+00	1.400000e+00	6.860033e-02	1.052922e-03	1.052922e-03
1.400000e+00	1.700000e+00	5.795400e-02	9.553325e-04	9.553325e-04
1.700000e+00	2.000000e+00	4.244897e-02	8.315165e-04	8.315165e-04
2.000000e+00	2.400000e+00	2.809755e-02	5.997498e-04	5.997498e-04
2.400000e+00	2.700000e+00	1.593406e-02	5.481902e-04	5.481902e-04
2.700000e+00	3.000000e+00	8.836427e-03	4.616379e-04	4.616379e-04
3.000000e+00	3.100000e+00	7.339903e-03	7.294541e-04	7.294541e-04
3.100000e+00	3.300000e+00	3.948336e-03	4.422209e-04	4.422209e-04
3.300000e+00	3.500000e+00	3.118182e-03	3.935775e-04	3.935775e-04
3.500000e+00	4.000000e+00	1.505761e-03	2.129003e-04	2.129003e-04
4.000000e+00	5.000000e+00	9.508370e-04	1.107155e-04	1.107155e-04
5.000000e+00	6.000000e+00	5.470248e-04	7.886627e-05	7.886627e-05
6.000000e+00	7.000000e+00	3.204075e-04	5.527611e-05	5.527611e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208100]
Path=Test[MUR1.0_MUF1.0_PDF99208100]
RatioPlot=0
ScaledBy=1.03999999807970842e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.889240e-03	7.692175e-04	7.692175e-04
4.000000e-02	9.000000e-02	1.240641e-02	1.100982e-03	1.100982e-03
9.000000e-02	1.400000e-01	2.051106e-02	1.468980e-03	1.468980e-03
1.400000e-01	1.900000e-01	3.264504e-02	1.688063e-03	1.688063e-03
1.900000e-01	2.400000e-01	3.161672e-02	1.856457e-03	1.856457e-03
2.400000e-01	2.900000e-01	4.219334e-02	2.022503e-03	2.022503e-03
2.900000e-01	3.400000e-01	4.828188e-02	2.149428e-03	2.149428e-03
3.400000e-01	3.900000e-01	5.150966e-02	2.251025e-03	2.251025e-03
3.900000e-01	4.400000e-01	5.867762e-02	2.381491e-03	2.381491e-03
4.400000e-01	5.000000e-01	6.173798e-02	2.237711e-03	2.237711e-03
5.000000e-01	6.000000e-01	7.420530e-02	1.850597e-03	1.850597e-03
6.000000e-01	7.000000e-01	7.700804e-02	1.926581e-03	1.926581e-03
7.000000e-01	7.500000e-01	7.336872e-02	2.714493e-03	2.714493e-03
7.500000e-01	8.000000e-01	8.023548e-02	2.799023e-03	2.799023e-03
8.000000e-01	9.500000e-01	7.222287e-02	1.579249e-03	1.579249e-03
9.500000e-01	1.000000e+00	7.107840e-02	2.705281e-03	2.705281e-03
1.000000e+00	1.050000e+00	7.245616e-02	2.668037e-03	2.668037e-03
1.050000e+00	1.100000e+00	7.293578e-02	2.702612e-03	2.702612e-03
1.100000e+00	1.400000e+00	6.876417e-02	1.055282e-03	1.055282e-03
1.400000e+00	1.700000e+00	5.810227e-02	9.574410e-04	9.574410e-04
1.700000e+00	2.000000e+00	4.255027e-02	8.333649e-04	8.333649e-04
2.000000e+00	2.400000e+00	2.815990e-02	6.010319e-04	6.010319e-04
2.400000e+00	2.700000e+00	1.596959e-02	5.494273e-04	5.494273e-04
2.700000e+00	3.000000e+00	8.853693e-03	4.626603e-04	4.626603e-04
3.000000e+00	3.100000e+00	7.349483e-03	7.312814e-04	7.312814e-04
3.100000e+00	3.300000e+00	3.953671e-03	4.430860e-04	4.430860e-04
3.300000e+00	3.500000e+00	3.125477e-03	3.943927e-04	3.943927e-04
3.500000e+00	4.000000e+00	1.511188e-03	2.134073e-04	2.134073e-04
4.000000e+00	5.000000e+00	9.511981e-04	1.109632e-04	1.109632e-04
5.000000e+00	6.000000e+00	5.490148e-04	7.909545e-05	7.909545e-05
6.000000e+00	7.000000e+00	3.214609e-04	5.544458e-05	5.544458e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208099]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208099]
Path=Test[MUR1.0_MUF1.0_PDF99208099]
RatioPlot=0
ScaledBy=1.03999999943940138e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.851792e-03	7.645961e-04	7.645961e-04
4.000000e-02	9.000000e-02	1.232039e-02	1.095811e-03	1.095811e-03
9.000000e-02	1.400000e-01	2.040502e-02	1.462857e-03	1.462857e-03
1.400000e-01	1.900000e-01	3.250526e-02	1.680914e-03	1.680914e-03
1.900000e-01	2.400000e-01	3.146750e-02	1.849920e-03	1.849920e-03
2.400000e-01	2.900000e-01	4.200554e-02	2.015222e-03	2.015222e-03
2.900000e-01	3.400000e-01	4.800844e-02	2.139934e-03	2.139934e-03
3.400000e-01	3.900000e-01	5.122632e-02	2.241795e-03	2.241795e-03
3.900000e-01	4.400000e-01	5.837480e-02	2.370818e-03	2.370818e-03
4.400000e-01	5.000000e-01	6.145307e-02	2.228738e-03	2.228738e-03
5.000000e-01	6.000000e-01	7.382131e-02	1.842696e-03	1.842696e-03
6.000000e-01	7.000000e-01	7.662974e-02	1.919029e-03	1.919029e-03
7.000000e-01	7.500000e-01	7.292318e-02	2.702364e-03	2.702364e-03
7.500000e-01	8.000000e-01	7.983502e-02	2.788288e-03	2.788288e-03
8.000000e-01	9.500000e-01	7.184260e-02	1.572586e-03	1.572586e-03
9.500000e-01	1.000000e+00	7.076824e-02	2.694901e-03	2.694901e-03
1.000000e+00	1.050000e+00	7.210860e-02	2.656718e-03	2.656718e-03
1.050000e+00	1.100000e+00	7.252290e-02	2.690483e-03	2.690483e-03
1.100000e+00	1.400000e+00	6.840297e-02	1.050676e-03	1.050676e-03
1.400000e+00	1.700000e+00	5.780573e-02	9.533124e-04	9.533124e-04
1.700000e+00	2.000000e+00	4.234517e-02	8.297316e-04	8.297316e-04
2.000000e+00	2.400000e+00	2.802338e-02	5.984158e-04	5.984158e-04
2.400000e+00	2.700000e+00	1.590377e-02	5.471876e-04	5.471876e-04
2.700000e+00	3.000000e+00	8.815537e-03	4.606481e-04	4.606481e-04
3.000000e+00	3.100000e+00	7.316976e-03	7.280021e-04	7.280021e-04
3.100000e+00	3.300000e+00	3.939870e-03	4.410915e-04	4.410915e-04
3.300000e+00	3.500000e+00	3.116300e-03	3.925223e-04	3.925223e-04
3.500000e+00	4.000000e+00	1.510157e-03	2.124422e-04	2.124422e-04
4.000000e+00	5.000000e+00	9.474846e-04	1.103344e-04	1.103344e-04
5.000000e+00	6.000000e+00	5.475801e-04	7.859056e-05	7.859056e-05
6.000000e+00	7.000000e+00	3.205250e-04	5.506165e-05	5.506165e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208098]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208098]
Path=Test[MUR1.0_MUF1.0_PDF99208098]
RatioPlot=0
ScaledBy=1.03999999793093209e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.968543e-03	7.802872e-04	7.802872e-04
4.000000e-02	9.000000e-02	1.256763e-02	1.117261e-03	1.117261e-03
9.000000e-02	1.400000e-01	2.080654e-02	1.491414e-03	1.491414e-03
1.400000e-01	1.900000e-01	3.309034e-02	1.712760e-03	1.712760e-03
1.900000e-01	2.400000e-01	3.205182e-02	1.884640e-03	1.884640e-03
2.400000e-01	2.900000e-01	4.279936e-02	2.053233e-03	2.053233e-03
2.900000e-01	3.400000e-01	4.894312e-02	2.181334e-03	2.181334e-03
3.400000e-01	3.900000e-01	5.220778e-02	2.284744e-03	2.284744e-03
3.900000e-01	4.400000e-01	5.948862e-02	2.416963e-03	2.416963e-03
4.400000e-01	5.000000e-01	6.261885e-02	2.271537e-03	2.271537e-03
5.000000e-01	6.000000e-01	7.523020e-02	1.878022e-03	1.878022e-03
6.000000e-01	7.000000e-01	7.811357e-02	1.955718e-03	1.955718e-03
7.000000e-01	7.500000e-01	7.437310e-02	2.755374e-03	2.755374e-03
7.500000e-01	8.000000e-01	8.136296e-02	2.841569e-03	2.841569e-03
8.000000e-01	9.500000e-01	7.323380e-02	1.603088e-03	1.603088e-03
9.500000e-01	1.000000e+00	7.210994e-02	2.746386e-03	2.746386e-03
1.000000e+00	1.050000e+00	7.351016e-02	2.708371e-03	2.708371e-03
1.050000e+00	1.100000e+00	7.394820e-02	2.743030e-03	2.743030e-03
1.100000e+00	1.400000e+00	6.973593e-02	1.071084e-03	1.071084e-03
1.400000e+00	1.700000e+00	5.893570e-02	9.717735e-04	9.717735e-04
1.700000e+00	2.000000e+00	4.317317e-02	8.459306e-04	8.459306e-04
2.000000e+00	2.400000e+00	2.857045e-02	6.100070e-04	6.100070e-04
2.400000e+00	2.700000e+00	1.620608e-02	5.576394e-04	5.576394e-04
2.700000e+00	3.000000e+00	8.987527e-03	4.696199e-04	4.696199e-04
3.000000e+00	3.100000e+00	7.459642e-03	7.421100e-04	7.421100e-04
3.100000e+00	3.300000e+00	4.017917e-03	4.496099e-04	4.496099e-04
3.300000e+00	3.500000e+00	3.175896e-03	4.001438e-04	4.001438e-04
3.500000e+00	4.000000e+00	1.538177e-03	2.165191e-04	2.165191e-04
4.000000e+00	5.000000e+00	9.669754e-04	1.125008e-04	1.125008e-04
5.000000e+00	6.000000e+00	5.580487e-04	8.014011e-05	8.014011e-05
6.000000e+00	7.000000e+00	3.266055e-04	5.613330e-05	5.613330e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208097]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208097]
Path=Test[MUR1.0_MUF1.0_PDF99208097]
RatioPlot=0
ScaledBy=1.03999999662465022e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.952070e-03	7.782457e-04	7.782457e-04
4.000000e-02	9.000000e-02	1.253251e-02	1.114629e-03	1.114629e-03
9.000000e-02	1.400000e-01	2.074164e-02	1.487721e-03	1.487721e-03
1.400000e-01	1.900000e-01	3.301544e-02	1.708896e-03	1.708896e-03
1.900000e-01	2.400000e-01	3.197182e-02	1.880181e-03	1.880181e-03
2.400000e-01	2.900000e-01	4.267886e-02	2.048138e-03	2.048138e-03
2.900000e-01	3.400000e-01	4.880666e-02	2.175913e-03	2.175913e-03
3.400000e-01	3.900000e-01	5.206990e-02	2.279282e-03	2.279282e-03
3.900000e-01	4.400000e-01	5.933518e-02	2.410994e-03	2.410994e-03
4.400000e-01	5.000000e-01	6.245592e-02	2.266187e-03	2.266187e-03
5.000000e-01	6.000000e-01	7.503304e-02	1.873505e-03	1.873505e-03
6.000000e-01	7.000000e-01	7.790599e-02	1.951159e-03	1.951159e-03
7.000000e-01	7.500000e-01	7.416792e-02	2.748827e-03	2.748827e-03
7.500000e-01	8.000000e-01	8.115912e-02	2.835163e-03	2.835163e-03
8.000000e-01	9.500000e-01	7.304133e-02	1.599284e-03	1.599284e-03
9.500000e-01	1.000000e+00	7.193870e-02	2.740314e-03	2.740314e-03
1.000000e+00	1.050000e+00	7.331556e-02	2.702068e-03	2.702068e-03
1.050000e+00	1.100000e+00	7.374690e-02	2.736610e-03	2.736610e-03
1.100000e+00	1.400000e+00	6.955533e-02	1.068546e-03	1.068546e-03
1.400000e+00	1.700000e+00	5.877980e-02	9.694700e-04	9.694700e-04
1.700000e+00	2.000000e+00	4.306410e-02	8.439205e-04	8.439205e-04
2.000000e+00	2.400000e+00	2.849998e-02	6.085882e-04	6.085882e-04
2.400000e+00	2.700000e+00	1.616793e-02	5.563471e-04	5.563471e-04
2.700000e+00	3.000000e+00	8.967453e-03	4.685208e-04	4.685208e-04
3.000000e+00	3.100000e+00	7.442578e-03	7.403003e-04	7.403003e-04
3.100000e+00	3.300000e+00	4.012761e-03	4.486115e-04	4.486115e-04
3.300000e+00	3.500000e+00	3.168775e-03	3.991794e-04	3.991794e-04
3.500000e+00	4.000000e+00	1.535730e-03	2.160012e-04	2.160012e-04
4.000000e+00	5.000000e+00	9.653777e-04	1.122115e-04	1.122115e-04
5.000000e+00	6.000000e+00	5.566377e-04	7.989678e-05	7.989678e-05
6.000000e+00	7.000000e+00	3.257623e-04	5.595786e-05	5.595786e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208096]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208096]
Path=Test[MUR1.0_MUF1.0_PDF99208096]
RatioPlot=0
ScaledBy=1.03999999729840370e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.921397e-03	7.740405e-04	7.740405e-04
4.000000e-02	9.000000e-02	1.247271e-02	1.108704e-03	1.108704e-03
9.000000e-02	1.400000e-01	2.063186e-02	1.479433e-03	1.479433e-03
1.400000e-01	1.900000e-01	3.285302e-02	1.699913e-03	1.699913e-03
1.900000e-01	2.400000e-01	3.180880e-02	1.869884e-03	1.869884e-03
2.400000e-01	2.900000e-01	4.245314e-02	2.036903e-03	2.036903e-03
2.900000e-01	3.400000e-01	4.856250e-02	2.164273e-03	2.164273e-03
3.400000e-01	3.900000e-01	5.181290e-02	2.266978e-03	2.266978e-03
3.900000e-01	4.400000e-01	5.903866e-02	2.397997e-03	2.397997e-03
4.400000e-01	5.000000e-01	6.213660e-02	2.253855e-03	2.253855e-03
5.000000e-01	6.000000e-01	7.465288e-02	1.863435e-03	1.863435e-03
6.000000e-01	7.000000e-01	7.749619e-02	1.940489e-03	1.940489e-03
7.000000e-01	7.500000e-01	7.380024e-02	2.733878e-03	2.733878e-03
7.500000e-01	8.000000e-01	8.073890e-02	2.819557e-03	2.819557e-03
8.000000e-01	9.500000e-01	7.266767e-02	1.590550e-03	1.590550e-03
9.500000e-01	1.000000e+00	7.155306e-02	2.725243e-03	2.725243e-03
1.000000e+00	1.050000e+00	7.292762e-02	2.687312e-03	2.687312e-03
1.050000e+00	1.100000e+00	7.337776e-02	2.721833e-03	2.721833e-03
1.100000e+00	1.400000e+00	6.919673e-02	1.062757e-03	1.062757e-03
1.400000e+00	1.700000e+00	5.847217e-02	9.642182e-04	9.642182e-04
1.700000e+00	2.000000e+00	4.283523e-02	8.393210e-04	8.393210e-04
2.000000e+00	2.400000e+00	2.834735e-02	6.052853e-04	6.052853e-04
2.400000e+00	2.700000e+00	1.608157e-02	5.533523e-04	5.533523e-04
2.700000e+00	3.000000e+00	8.918770e-03	4.659720e-04	4.659720e-04
3.000000e+00	3.100000e+00	7.403347e-03	7.363900e-04	7.363900e-04
3.100000e+00	3.300000e+00	3.988764e-03	4.462009e-04	4.462009e-04
3.300000e+00	3.500000e+00	3.150741e-03	3.970896e-04	3.970896e-04
3.500000e+00	4.000000e+00	1.526056e-03	2.148714e-04	2.148714e-04
4.000000e+00	5.000000e+00	9.593920e-04	1.116396e-04	1.116396e-04
5.000000e+00	6.000000e+00	5.535589e-04	7.951309e-05	7.951309e-05
6.000000e+00	7.000000e+00	3.239004e-04	5.569967e-05	5.569967e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208095]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208095]
Path=Test[MUR1.0_MUF1.0_PDF99208095]
RatioPlot=0
ScaledBy=1.03999999788125373e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.942310e-03	7.766976e-04	7.766976e-04
4.000000e-02	9.000000e-02	1.250628e-02	1.111963e-03	1.111963e-03
9.000000e-02	1.400000e-01	2.071776e-02	1.484843e-03	1.484843e-03
1.400000e-01	1.900000e-01	3.294846e-02	1.705020e-03	1.705020e-03
1.900000e-01	2.400000e-01	3.191810e-02	1.876495e-03	1.876495e-03
2.400000e-01	2.900000e-01	4.262186e-02	2.044442e-03	2.044442e-03
2.900000e-01	3.400000e-01	4.872400e-02	2.171495e-03	2.171495e-03
3.400000e-01	3.900000e-01	5.197442e-02	2.274559e-03	2.274559e-03
3.900000e-01	4.400000e-01	5.922206e-02	2.406099e-03	2.406099e-03
4.400000e-01	5.000000e-01	6.234222e-02	2.261379e-03	2.261379e-03
5.000000e-01	6.000000e-01	7.490141e-02	1.869709e-03	1.869709e-03
6.000000e-01	7.000000e-01	7.777249e-02	1.947058e-03	1.947058e-03
7.000000e-01	7.500000e-01	7.402326e-02	2.742683e-03	2.742683e-03
7.500000e-01	8.000000e-01	8.100750e-02	2.828935e-03	2.828935e-03
8.000000e-01	9.500000e-01	7.290727e-02	1.595866e-03	1.595866e-03
9.500000e-01	1.000000e+00	7.180094e-02	2.734158e-03	2.734158e-03
1.000000e+00	1.050000e+00	7.318602e-02	2.696084e-03	2.696084e-03
1.050000e+00	1.100000e+00	7.360206e-02	2.730352e-03	2.730352e-03
1.100000e+00	1.400000e+00	6.942117e-02	1.066226e-03	1.066226e-03
1.400000e+00	1.700000e+00	5.867257e-02	9.673986e-04	9.673986e-04
1.700000e+00	2.000000e+00	4.297840e-02	8.420885e-04	8.420885e-04
2.000000e+00	2.400000e+00	2.844218e-02	6.072541e-04	6.072541e-04
2.400000e+00	2.700000e+00	1.613428e-02	5.551450e-04	5.551450e-04
2.700000e+00	3.000000e+00	8.945650e-03	4.674848e-04	4.674848e-04
3.000000e+00	3.100000e+00	7.424704e-03	7.387177e-04	7.387177e-04
3.100000e+00	3.300000e+00	3.998529e-03	4.475816e-04	4.475816e-04
3.300000e+00	3.500000e+00	3.161524e-03	3.982969e-04	3.982969e-04
3.500000e+00	4.000000e+00	1.531323e-03	2.155366e-04	2.155366e-04
4.000000e+00	5.000000e+00	9.624115e-04	1.119908e-04	1.119908e-04
5.000000e+00	6.000000e+00	5.554540e-04	7.977425e-05	7.977425e-05
6.000000e+00	7.000000e+00	3.252458e-04	5.588603e-05	5.588603e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208094]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208094]
Path=Test[MUR1.0_MUF1.0_PDF99208094]
RatioPlot=0
ScaledBy=1.03999999812846207e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.943850e-03	7.768697e-04	7.768697e-04
4.000000e-02	9.000000e-02	1.251024e-02	1.112274e-03	1.112274e-03
9.000000e-02	1.400000e-01	2.072324e-02	1.485164e-03	1.485164e-03
1.400000e-01	1.900000e-01	3.295626e-02	1.705413e-03	1.705413e-03
1.900000e-01	2.400000e-01	3.192446e-02	1.876934e-03	1.876934e-03
2.400000e-01	2.900000e-01	4.263286e-02	2.044909e-03	2.044909e-03
2.900000e-01	3.400000e-01	4.873608e-02	2.172003e-03	2.172003e-03
3.400000e-01	3.900000e-01	5.198762e-02	2.275077e-03	2.275077e-03
3.900000e-01	4.400000e-01	5.923884e-02	2.406667e-03	2.406667e-03
4.400000e-01	5.000000e-01	6.235625e-02	2.261876e-03	2.261876e-03
5.000000e-01	6.000000e-01	7.492065e-02	1.870125e-03	1.870125e-03
6.000000e-01	7.000000e-01	7.779154e-02	1.947500e-03	1.947500e-03
7.000000e-01	7.500000e-01	7.404174e-02	2.743271e-03	2.743271e-03
7.500000e-01	8.000000e-01	8.102754e-02	2.829570e-03	2.829570e-03
8.000000e-01	9.500000e-01	7.292507e-02	1.596211e-03	1.596211e-03
9.500000e-01	1.000000e+00	7.181850e-02	2.734749e-03	2.734749e-03
1.000000e+00	1.050000e+00	7.320222e-02	2.696651e-03	2.696651e-03
1.050000e+00	1.100000e+00	7.362128e-02	2.730949e-03	2.730949e-03
1.100000e+00	1.400000e+00	6.943817e-02	1.066458e-03	1.066458e-03
1.400000e+00	1.700000e+00	5.868613e-02	9.676044e-04	9.676044e-04
1.700000e+00	2.000000e+00	4.298843e-02	8.422610e-04	8.422610e-04
2.000000e+00	2.400000e+00	2.844918e-02	6.073811e-04	6.073811e-04
2.400000e+00	2.700000e+00	1.613815e-02	5.552583e-04	5.552583e-04
2.700000e+00	3.000000e+00	8.947803e-03	4.675736e-04	4.675736e-04
3.000000e+00	3.100000e+00	7.425469e-03	7.388327e-04	7.388327e-04
3.100000e+00	3.300000e+00	3.998895e-03	4.476589e-04	4.476589e-04
3.300000e+00	3.500000e+00	3.162118e-03	3.983781e-04	3.983781e-04
3.500000e+00	4.000000e+00	1.531528e-03	2.155760e-04	2.155760e-04
4.000000e+00	5.000000e+00	9.624873e-04	1.120095e-04	1.120095e-04
5.000000e+00	6.000000e+00	5.555524e-04	7.979061e-05	7.979061e-05
6.000000e+00	7.000000e+00	3.252823e-04	5.589669e-05	5.589669e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208093]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208093]
Path=Test[MUR1.0_MUF1.0_PDF99208093]
RatioPlot=0
ScaledBy=1.03999999708258871e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.936057e-03	7.760645e-04	7.760645e-04
4.000000e-02	9.000000e-02	1.250316e-02	1.111591e-03	1.111591e-03
9.000000e-02	1.400000e-01	2.068344e-02	1.483328e-03	1.483328e-03
1.400000e-01	1.900000e-01	3.293134e-02	1.704248e-03	1.704248e-03
1.900000e-01	2.400000e-01	3.188636e-02	1.874729e-03	1.874729e-03
2.400000e-01	2.900000e-01	4.255854e-02	2.042170e-03	2.042170e-03
2.900000e-01	3.400000e-01	4.868174e-02	2.169876e-03	2.169876e-03
3.400000e-01	3.900000e-01	5.193808e-02	2.272834e-03	2.272834e-03
3.900000e-01	4.400000e-01	5.918168e-02	2.404186e-03	2.404186e-03
4.400000e-01	5.000000e-01	6.229157e-02	2.259744e-03	2.259744e-03
5.000000e-01	6.000000e-01	7.483421e-02	1.868225e-03	1.868225e-03
6.000000e-01	7.000000e-01	7.769123e-02	1.945548e-03	1.945548e-03
7.000000e-01	7.500000e-01	7.398342e-02	2.741091e-03	2.741091e-03
7.500000e-01	8.000000e-01	8.093932e-02	2.826957e-03	2.826957e-03
8.000000e-01	9.500000e-01	7.284820e-02	1.594724e-03	1.594724e-03
9.500000e-01	1.000000e+00	7.173348e-02	2.732394e-03	2.732394e-03
1.000000e+00	1.050000e+00	7.311370e-02	2.694387e-03	2.694387e-03
1.050000e+00	1.100000e+00	7.356038e-02	2.728978e-03	2.728978e-03
1.100000e+00	1.400000e+00	6.937023e-02	1.065536e-03	1.065536e-03
1.400000e+00	1.700000e+00	5.862013e-02	9.667325e-04	9.667325e-04
1.700000e+00	2.000000e+00	4.294510e-02	8.415302e-04	8.415302e-04
2.000000e+00	2.400000e+00	2.842003e-02	6.068671e-04	6.068671e-04
2.400000e+00	2.700000e+00	1.612261e-02	5.547891e-04	5.547891e-04
2.700000e+00	3.000000e+00	8.942233e-03	4.672023e-04	4.672023e-04
3.000000e+00	3.100000e+00	7.422998e-03	7.383152e-04	7.383152e-04
3.100000e+00	3.300000e+00	4.000344e-03	4.473657e-04	4.473657e-04
3.300000e+00	3.500000e+00	3.159348e-03	3.981116e-04	3.981116e-04
3.500000e+00	4.000000e+00	1.530562e-03	2.154236e-04	2.154236e-04
4.000000e+00	5.000000e+00	9.622345e-04	1.119218e-04	1.119218e-04
5.000000e+00	6.000000e+00	5.550702e-04	7.970602e-05	7.970602e-05
6.000000e+00	7.000000e+00	3.247718e-04	5.582992e-05	5.582992e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208092]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208092]
Path=Test[MUR1.0_MUF1.0_PDF99208092]
RatioPlot=0
ScaledBy=1.03999999766631548e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.792500e-03	7.567880e-04	7.567880e-04
4.000000e-02	9.000000e-02	1.218764e-02	1.083189e-03	1.083189e-03
9.000000e-02	1.400000e-01	2.019242e-02	1.446789e-03	1.446789e-03
1.400000e-01	1.900000e-01	3.215398e-02	1.662383e-03	1.662383e-03
1.900000e-01	2.400000e-01	3.113478e-02	1.828313e-03	1.828313e-03
2.400000e-01	2.900000e-01	4.154404e-02	1.992359e-03	1.992359e-03
2.900000e-01	3.400000e-01	4.751586e-02	2.115745e-03	2.115745e-03
3.400000e-01	3.900000e-01	5.069716e-02	2.217039e-03	2.217039e-03
3.900000e-01	4.400000e-01	5.776278e-02	2.345198e-03	2.345198e-03
4.400000e-01	5.000000e-01	6.078625e-02	2.203535e-03	2.203535e-03
5.000000e-01	6.000000e-01	7.306809e-02	1.822494e-03	1.822494e-03
6.000000e-01	7.000000e-01	7.581065e-02	1.897450e-03	1.897450e-03
7.000000e-01	7.500000e-01	7.215314e-02	2.672043e-03	2.672043e-03
7.500000e-01	8.000000e-01	7.898794e-02	2.756533e-03	2.756533e-03
8.000000e-01	9.500000e-01	7.107333e-02	1.554947e-03	1.554947e-03
9.500000e-01	1.000000e+00	7.000802e-02	2.664453e-03	2.664453e-03
1.000000e+00	1.050000e+00	7.129354e-02	2.626847e-03	2.626847e-03
1.050000e+00	1.100000e+00	7.174542e-02	2.660472e-03	2.660472e-03
1.100000e+00	1.400000e+00	6.767280e-02	1.038960e-03	1.038960e-03
1.400000e+00	1.700000e+00	5.718080e-02	9.427328e-04	9.427328e-04
1.700000e+00	2.000000e+00	4.188210e-02	8.205145e-04	8.205145e-04
2.000000e+00	2.400000e+00	2.771845e-02	5.918144e-04	5.918144e-04
2.400000e+00	2.700000e+00	1.572483e-02	5.410770e-04	5.410770e-04
2.700000e+00	3.000000e+00	8.716080e-03	4.555814e-04	4.555814e-04
3.000000e+00	3.100000e+00	7.241299e-03	7.199472e-04	7.199472e-04
3.100000e+00	3.300000e+00	3.893494e-03	4.363682e-04	4.363682e-04
3.300000e+00	3.500000e+00	3.078497e-03	3.883566e-04	3.883566e-04
3.500000e+00	4.000000e+00	1.488886e-03	2.101473e-04	2.101473e-04
4.000000e+00	5.000000e+00	9.375480e-04	1.092274e-04	1.092274e-04
5.000000e+00	6.000000e+00	5.405788e-04	7.782117e-05	7.782117e-05
6.000000e+00	7.000000e+00	3.168066e-04	5.454430e-05	5.454430e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208091]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208091]
Path=Test[MUR1.0_MUF1.0_PDF99208091]
RatioPlot=0
ScaledBy=1.04000000025055423e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.793108e-03	7.562629e-04	7.562629e-04
4.000000e-02	9.000000e-02	1.221158e-02	1.083883e-03	1.083883e-03
9.000000e-02	1.400000e-01	2.018118e-02	1.445726e-03	1.445726e-03
1.400000e-01	1.900000e-01	3.218360e-02	1.662605e-03	1.662605e-03
1.900000e-01	2.400000e-01	3.115298e-02	1.828949e-03	1.828949e-03
2.400000e-01	2.900000e-01	4.155636e-02	1.992084e-03	1.992084e-03
2.900000e-01	3.400000e-01	4.752902e-02	2.116627e-03	2.116627e-03
3.400000e-01	3.900000e-01	5.071944e-02	2.216449e-03	2.216449e-03
3.900000e-01	4.400000e-01	5.777330e-02	2.343945e-03	2.343945e-03
4.400000e-01	5.000000e-01	6.081347e-02	2.203562e-03	2.203562e-03
5.000000e-01	6.000000e-01	7.305229e-02	1.822172e-03	1.822172e-03
6.000000e-01	7.000000e-01	7.580255e-02	1.897069e-03	1.897069e-03
7.000000e-01	7.500000e-01	7.221842e-02	2.672230e-03	2.672230e-03
7.500000e-01	8.000000e-01	7.899598e-02	2.756278e-03	2.756278e-03
8.000000e-01	9.500000e-01	7.111227e-02	1.554878e-03	1.554878e-03
9.500000e-01	1.000000e+00	6.997422e-02	2.663895e-03	2.663895e-03
1.000000e+00	1.050000e+00	7.135538e-02	2.626810e-03	2.626810e-03
1.050000e+00	1.100000e+00	7.180504e-02	2.660695e-03	2.660695e-03
1.100000e+00	1.400000e+00	6.769440e-02	1.038986e-03	1.038986e-03
1.400000e+00	1.700000e+00	5.719780e-02	9.426910e-04	9.426910e-04
1.700000e+00	2.000000e+00	4.188540e-02	8.204368e-04	8.204368e-04
2.000000e+00	2.400000e+00	2.771615e-02	5.917517e-04	5.917517e-04
2.400000e+00	2.700000e+00	1.572695e-02	5.411416e-04	5.411416e-04
2.700000e+00	3.000000e+00	8.714747e-03	4.555061e-04	4.555061e-04
3.000000e+00	3.100000e+00	7.236546e-03	7.204022e-04	7.204022e-04
3.100000e+00	3.300000e+00	3.891842e-03	4.362917e-04	4.362917e-04
3.300000e+00	3.500000e+00	3.078807e-03	3.883168e-04	3.883168e-04
3.500000e+00	4.000000e+00	1.490369e-03	2.102168e-04	2.102168e-04
4.000000e+00	5.000000e+00	9.347682e-04	1.092491e-04	1.092491e-04
5.000000e+00	6.000000e+00	5.413142e-04	7.788512e-05	7.788512e-05
6.000000e+00	7.000000e+00	3.168024e-04	5.461330e-05	5.461330e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208090]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208090]
Path=Test[MUR1.0_MUF1.0_PDF99208090]
RatioPlot=0
ScaledBy=1.04000000278054286e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.563735e-03	7.251717e-04	7.251717e-04
4.000000e-02	9.000000e-02	1.172575e-02	1.039154e-03	1.039154e-03
9.000000e-02	1.400000e-01	1.938466e-02	1.386584e-03	1.386584e-03
1.400000e-01	1.900000e-01	3.096210e-02	1.596152e-03	1.596152e-03
1.900000e-01	2.400000e-01	2.995852e-02	1.754979e-03	1.754979e-03
2.400000e-01	2.900000e-01	3.992958e-02	1.912062e-03	1.912062e-03
2.900000e-01	3.400000e-01	4.567270e-02	2.030749e-03	2.030749e-03
3.400000e-01	3.900000e-01	4.875632e-02	2.127023e-03	2.127023e-03
3.900000e-01	4.400000e-01	5.551764e-02	2.249089e-03	2.249089e-03
4.400000e-01	5.000000e-01	5.842487e-02	2.113787e-03	2.113787e-03
5.000000e-01	6.000000e-01	7.022209e-02	1.748962e-03	1.748962e-03
6.000000e-01	7.000000e-01	7.278484e-02	1.820117e-03	1.820117e-03
7.000000e-01	7.500000e-01	6.934510e-02	2.562202e-03	2.562202e-03
7.500000e-01	8.000000e-01	7.587798e-02	2.643618e-03	2.643618e-03
8.000000e-01	9.500000e-01	6.829500e-02	1.491275e-03	1.491275e-03
9.500000e-01	1.000000e+00	6.719146e-02	2.555106e-03	2.555106e-03
1.000000e+00	1.050000e+00	6.847174e-02	2.518940e-03	2.518940e-03
1.050000e+00	1.100000e+00	6.895132e-02	2.551701e-03	2.551701e-03
1.100000e+00	1.400000e+00	6.499510e-02	9.965785e-04	9.965785e-04
1.400000e+00	1.700000e+00	5.490437e-02	9.043518e-04	9.043518e-04
1.700000e+00	2.000000e+00	4.018650e-02	7.868300e-04	7.868300e-04
2.000000e+00	2.400000e+00	2.659288e-02	5.676860e-04	5.676860e-04
2.400000e+00	2.700000e+00	1.509230e-02	5.192862e-04	5.192862e-04
2.700000e+00	3.000000e+00	8.353487e-03	4.369118e-04	4.369118e-04
3.000000e+00	3.100000e+00	6.943953e-03	6.913095e-04	6.913095e-04
3.100000e+00	3.300000e+00	3.720566e-03	4.186968e-04	4.186968e-04
3.300000e+00	3.500000e+00	2.949586e-03	3.727563e-04	3.727563e-04
3.500000e+00	4.000000e+00	1.424303e-03	2.018375e-04	2.018375e-04
4.000000e+00	5.000000e+00	8.937853e-04	1.049617e-04	1.049617e-04
5.000000e+00	6.000000e+00	5.185199e-04	7.491443e-05	7.491443e-05
6.000000e+00	7.000000e+00	3.039425e-04	5.259784e-05	5.259784e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208089]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208089]
Path=Test[MUR1.0_MUF1.0_PDF99208089]
RatioPlot=0
ScaledBy=1.04000000198482628e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.569473e-03	7.260847e-04	7.260847e-04
4.000000e-02	9.000000e-02	1.173813e-02	1.040647e-03	1.040647e-03
9.000000e-02	1.400000e-01	1.940317e-02	1.388538e-03	1.388538e-03
1.400000e-01	1.900000e-01	3.100102e-02	1.598433e-03	1.598433e-03
1.900000e-01	2.400000e-01	2.999348e-02	1.757495e-03	1.757495e-03
2.400000e-01	2.900000e-01	3.997324e-02	1.914700e-03	1.914700e-03
2.900000e-01	3.400000e-01	4.572078e-02	2.033530e-03	2.033530e-03
3.400000e-01	3.900000e-01	4.880988e-02	2.130038e-03	2.130038e-03
3.900000e-01	4.400000e-01	5.558188e-02	2.252183e-03	2.252183e-03
4.400000e-01	5.000000e-01	5.849493e-02	2.116850e-03	2.116850e-03
5.000000e-01	6.000000e-01	7.030091e-02	1.751382e-03	1.751382e-03
6.000000e-01	7.000000e-01	7.287047e-02	1.822771e-03	1.822771e-03
7.000000e-01	7.500000e-01	6.942150e-02	2.565928e-03	2.565928e-03
7.500000e-01	8.000000e-01	7.597108e-02	2.647603e-03	2.647603e-03
8.000000e-01	9.500000e-01	6.837593e-02	1.493441e-03	1.493441e-03
9.500000e-01	1.000000e+00	6.727982e-02	2.559019e-03	2.559019e-03
1.000000e+00	1.050000e+00	6.855678e-02	2.522671e-03	2.522671e-03
1.050000e+00	1.100000e+00	6.903042e-02	2.555448e-03	2.555448e-03
1.100000e+00	1.400000e+00	6.507460e-02	9.980145e-04	9.980145e-04
1.400000e+00	1.700000e+00	5.497107e-02	9.056540e-04	9.056540e-04
1.700000e+00	2.000000e+00	4.023910e-02	7.879757e-04	7.879757e-04
2.000000e+00	2.400000e+00	2.662825e-02	5.685121e-04	5.685121e-04
2.400000e+00	2.700000e+00	1.511328e-02	5.200426e-04	5.200426e-04
2.700000e+00	3.000000e+00	8.366097e-03	4.375525e-04	4.375525e-04
3.000000e+00	3.100000e+00	6.954194e-03	6.922721e-04	6.922721e-04
3.100000e+00	3.300000e+00	3.728635e-03	4.193220e-04	4.193220e-04
3.300000e+00	3.500000e+00	2.954452e-03	3.732753e-04	3.732753e-04
3.500000e+00	4.000000e+00	1.427342e-03	2.021196e-04	2.021196e-04
4.000000e+00	5.000000e+00	8.956066e-04	1.050920e-04	1.050920e-04
5.000000e+00	6.000000e+00	5.193386e-04	7.498477e-05	7.498477e-05
6.000000e+00	7.000000e+00	3.043854e-04	5.263959e-05	5.263959e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208088]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208088]
Path=Test[MUR1.0_MUF1.0_PDF99208088]
RatioPlot=0
ScaledBy=1.04000000063088285e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.676325e-03	7.403324e-04	7.403324e-04
4.000000e-02	9.000000e-02	1.196245e-02	1.060628e-03	1.060628e-03
9.000000e-02	1.400000e-01	1.977562e-02	1.415431e-03	1.415431e-03
1.400000e-01	1.900000e-01	3.157092e-02	1.628638e-03	1.628638e-03
1.900000e-01	2.400000e-01	3.055300e-02	1.790788e-03	1.790788e-03
2.400000e-01	2.900000e-01	4.072198e-02	1.950982e-03	1.950982e-03
2.900000e-01	3.400000e-01	4.659306e-02	2.072315e-03	2.072315e-03
3.400000e-01	3.900000e-01	4.972708e-02	2.170625e-03	2.170625e-03
3.900000e-01	4.400000e-01	5.663904e-02	2.295630e-03	2.295630e-03
4.400000e-01	5.000000e-01	5.959495e-02	2.157249e-03	2.157249e-03
5.000000e-01	6.000000e-01	7.163759e-02	1.784719e-03	1.784719e-03
6.000000e-01	7.000000e-01	7.426474e-02	1.857492e-03	1.857492e-03
7.000000e-01	7.500000e-01	7.074542e-02	2.615285e-03	2.615285e-03
7.500000e-01	8.000000e-01	7.742582e-02	2.698282e-03	2.698282e-03
8.000000e-01	9.500000e-01	6.968013e-02	1.522088e-03	1.522088e-03
9.500000e-01	1.000000e+00	6.857592e-02	2.608056e-03	2.608056e-03
1.000000e+00	1.050000e+00	6.986616e-02	2.571150e-03	2.571150e-03
1.050000e+00	1.100000e+00	7.035144e-02	2.604607e-03	2.604607e-03
1.100000e+00	1.400000e+00	6.631563e-02	1.017097e-03	1.017097e-03
1.400000e+00	1.700000e+00	5.602563e-02	9.229508e-04	9.229508e-04
1.700000e+00	2.000000e+00	4.101597e-02	8.030986e-04	8.030986e-04
2.000000e+00	2.400000e+00	2.714300e-02	5.793672e-04	5.793672e-04
2.400000e+00	2.700000e+00	1.540485e-02	5.298787e-04	5.298787e-04
2.700000e+00	3.000000e+00	8.529887e-03	4.459008e-04	4.459008e-04
3.000000e+00	3.100000e+00	7.091691e-03	7.053554e-04	7.053554e-04
3.100000e+00	3.300000e+00	3.802343e-03	4.272404e-04	4.272404e-04
3.300000e+00	3.500000e+00	3.011564e-03	3.803266e-04	3.803266e-04
3.500000e+00	4.000000e+00	1.454530e-03	2.058880e-04	2.058880e-04
4.000000e+00	5.000000e+00	9.138933e-04	1.070532e-04	1.070532e-04
5.000000e+00	6.000000e+00	5.289008e-04	7.635558e-05	7.635558e-05
6.000000e+00	7.000000e+00	3.099857e-04	5.358237e-05	5.358237e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208087]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208087]
Path=Test[MUR1.0_MUF1.0_PDF99208087]
RatioPlot=0
ScaledBy=1.04000000165800026e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.636307e-03	7.354214e-04	7.354214e-04
4.000000e-02	9.000000e-02	1.187278e-02	1.053741e-03	1.053741e-03
9.000000e-02	1.400000e-01	1.964422e-02	1.406373e-03	1.406373e-03
1.400000e-01	1.900000e-01	3.133814e-02	1.617727e-03	1.617727e-03
1.900000e-01	2.400000e-01	3.033140e-02	1.779332e-03	1.779332e-03
2.400000e-01	2.900000e-01	4.045430e-02	1.938550e-03	1.938550e-03
2.900000e-01	3.400000e-01	4.625286e-02	2.058790e-03	2.058790e-03
3.400000e-01	3.900000e-01	4.937180e-02	2.156597e-03	2.156597e-03
3.900000e-01	4.400000e-01	5.622232e-02	2.280282e-03	2.280282e-03
4.400000e-01	5.000000e-01	5.919115e-02	2.143545e-03	2.143545e-03
5.000000e-01	6.000000e-01	7.111162e-02	1.772996e-03	1.772996e-03
6.000000e-01	7.000000e-01	7.376190e-02	1.845637e-03	1.845637e-03
7.000000e-01	7.500000e-01	7.024980e-02	2.598717e-03	2.598717e-03
7.500000e-01	8.000000e-01	7.686660e-02	2.681011e-03	2.681011e-03
8.000000e-01	9.500000e-01	6.918640e-02	1.512363e-03	1.512363e-03
9.500000e-01	1.000000e+00	6.808646e-02	2.591184e-03	2.591184e-03
1.000000e+00	1.050000e+00	6.940500e-02	2.554759e-03	2.554759e-03
1.050000e+00	1.100000e+00	6.984824e-02	2.587632e-03	2.587632e-03
1.100000e+00	1.400000e+00	6.586167e-02	1.010619e-03	1.010619e-03
1.400000e+00	1.700000e+00	5.564283e-02	9.170277e-04	9.170277e-04
1.700000e+00	2.000000e+00	4.073980e-02	7.980016e-04	7.980016e-04
2.000000e+00	2.400000e+00	2.695843e-02	5.756542e-04	5.756542e-04
2.400000e+00	2.700000e+00	1.529751e-02	5.265153e-04	5.265153e-04
2.700000e+00	3.000000e+00	8.472667e-03	4.431259e-04	4.431259e-04
3.000000e+00	3.100000e+00	7.039382e-03	7.008692e-04	7.008692e-04
3.100000e+00	3.300000e+00	3.780063e-03	4.245433e-04	4.245433e-04
3.300000e+00	3.500000e+00	2.993654e-03	3.778810e-04	3.778810e-04
3.500000e+00	4.000000e+00	1.447981e-03	2.045966e-04	2.045966e-04
4.000000e+00	5.000000e+00	9.084966e-04	1.063484e-04	1.063484e-04
5.000000e+00	6.000000e+00	5.265718e-04	7.585302e-05	7.585302e-05
6.000000e+00	7.000000e+00	3.084520e-04	5.321373e-05	5.321373e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208086]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208086]
Path=Test[MUR1.0_MUF1.0_PDF99208086]
RatioPlot=0
ScaledBy=1.04000000304233676e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.559087e-03	7.245136e-04	7.245136e-04
4.000000e-02	9.000000e-02	1.171599e-02	1.038165e-03	1.038165e-03
9.000000e-02	1.400000e-01	1.936826e-02	1.385176e-03	1.385176e-03
1.400000e-01	1.900000e-01	3.093052e-02	1.594511e-03	1.594511e-03
1.900000e-01	2.400000e-01	2.992888e-02	1.753182e-03	1.753182e-03
2.400000e-01	2.900000e-01	3.989344e-02	1.910083e-03	1.910083e-03
2.900000e-01	3.400000e-01	4.563036e-02	2.028716e-03	2.028716e-03
3.400000e-01	3.900000e-01	4.871198e-02	2.124841e-03	2.124841e-03
3.900000e-01	4.400000e-01	5.546542e-02	2.246813e-03	2.246813e-03
4.400000e-01	5.000000e-01	5.836902e-02	2.111634e-03	2.111634e-03
5.000000e-01	6.000000e-01	7.015525e-02	1.747191e-03	1.747191e-03
6.000000e-01	7.000000e-01	7.271776e-02	1.818243e-03	1.818243e-03
7.000000e-01	7.500000e-01	6.928524e-02	2.559670e-03	2.559670e-03
7.500000e-01	8.000000e-01	7.580352e-02	2.640870e-03	2.640870e-03
8.000000e-01	9.500000e-01	6.823047e-02	1.489760e-03	1.489760e-03
9.500000e-01	1.000000e+00	6.712404e-02	2.552405e-03	2.552405e-03
1.000000e+00	1.050000e+00	6.840822e-02	2.516373e-03	2.516373e-03
1.050000e+00	1.100000e+00	6.888764e-02	2.549089e-03	2.549089e-03
1.100000e+00	1.400000e+00	6.493420e-02	9.955788e-04	9.955788e-04
1.400000e+00	1.700000e+00	5.485343e-02	9.034383e-04	9.034383e-04
1.700000e+00	2.000000e+00	4.014763e-02	7.860325e-04	7.860325e-04
2.000000e+00	2.400000e+00	2.656715e-02	5.671090e-04	5.671090e-04
2.400000e+00	2.700000e+00	1.507679e-02	5.187520e-04	5.187520e-04
2.700000e+00	3.000000e+00	8.344840e-03	4.364681e-04	4.364681e-04
3.000000e+00	3.100000e+00	6.935436e-03	6.905877e-04	6.905877e-04
3.100000e+00	3.300000e+00	3.716032e-03	4.182636e-04	4.182636e-04
3.300000e+00	3.500000e+00	2.946385e-03	3.723818e-04	3.723818e-04
3.500000e+00	4.000000e+00	1.422618e-03	2.016330e-04	2.016330e-04
4.000000e+00	5.000000e+00	8.926808e-04	1.048615e-04	1.048615e-04
5.000000e+00	6.000000e+00	5.180378e-04	7.485200e-05	7.485200e-05
6.000000e+00	7.000000e+00	3.036442e-04	5.255565e-05	5.255565e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208085]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208085]
Path=Test[MUR1.0_MUF1.0_PDF99208085]
RatioPlot=0
ScaledBy=1.04000000252825504e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.557398e-03	7.247357e-04	7.247357e-04
4.000000e-02	9.000000e-02	1.170963e-02	1.038686e-03	1.038686e-03
9.000000e-02	1.400000e-01	1.937014e-02	1.386573e-03	1.386573e-03
1.400000e-01	1.900000e-01	3.094504e-02	1.595844e-03	1.595844e-03
1.900000e-01	2.400000e-01	2.994210e-02	1.754902e-03	1.754902e-03
2.400000e-01	2.900000e-01	3.990488e-02	1.912129e-03	1.912129e-03
2.900000e-01	3.400000e-01	4.563422e-02	2.030360e-03	2.030360e-03
3.400000e-01	3.900000e-01	4.871682e-02	2.126969e-03	2.126969e-03
3.900000e-01	4.400000e-01	5.547112e-02	2.248681e-03	2.248681e-03
4.400000e-01	5.000000e-01	5.840005e-02	2.113741e-03	2.113741e-03
5.000000e-01	6.000000e-01	7.017052e-02	1.748710e-03	1.748710e-03
6.000000e-01	7.000000e-01	7.274297e-02	1.820154e-03	1.820154e-03
7.000000e-01	7.500000e-01	6.927900e-02	2.561848e-03	2.561848e-03
7.500000e-01	8.000000e-01	7.583458e-02	2.643630e-03	2.643630e-03
8.000000e-01	9.500000e-01	6.825080e-02	1.491198e-03	1.491198e-03
9.500000e-01	1.000000e+00	6.716012e-02	2.555232e-03	2.555232e-03
1.000000e+00	1.050000e+00	6.843898e-02	2.518853e-03	2.518853e-03
1.050000e+00	1.100000e+00	6.889996e-02	2.551522e-03	2.551522e-03
1.100000e+00	1.400000e+00	6.495803e-02	9.964878e-04	9.964878e-04
1.400000e+00	1.700000e+00	5.487247e-02	9.042753e-04	9.042753e-04
1.700000e+00	2.000000e+00	4.017063e-02	7.868066e-04	7.868066e-04
2.000000e+00	2.400000e+00	2.658158e-02	5.676509e-04	5.676509e-04
2.400000e+00	2.700000e+00	1.508853e-02	5.192961e-04	5.192961e-04
2.700000e+00	3.000000e+00	8.352677e-03	4.369335e-04	4.369335e-04
3.000000e+00	3.100000e+00	6.949394e-03	6.914397e-04	6.914397e-04
3.100000e+00	3.300000e+00	3.723895e-03	4.187234e-04	4.187234e-04
3.300000e+00	3.500000e+00	2.951214e-03	3.727289e-04	3.727289e-04
3.500000e+00	4.000000e+00	1.426023e-03	2.018373e-04	2.018373e-04
4.000000e+00	5.000000e+00	8.948759e-04	1.049245e-04	1.049245e-04
5.000000e+00	6.000000e+00	5.188310e-04	7.485253e-05	7.485253e-05
6.000000e+00	7.000000e+00	3.041009e-04	5.253914e-05	5.253914e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208084]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208084]
Path=Test[MUR1.0_MUF1.0_PDF99208084]
RatioPlot=0
ScaledBy=1.04000000048975216e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.709505e-03	7.453334e-04	7.453334e-04
4.000000e-02	9.000000e-02	1.202671e-02	1.068027e-03	1.068027e-03
9.000000e-02	1.400000e-01	1.989931e-02	1.425535e-03	1.425535e-03
1.400000e-01	1.900000e-01	3.174262e-02	1.639431e-03	1.639431e-03
1.900000e-01	2.400000e-01	3.072114e-02	1.803133e-03	1.803133e-03
2.400000e-01	2.900000e-01	4.097636e-02	1.964530e-03	1.964530e-03
2.900000e-01	3.400000e-01	4.685776e-02	2.086375e-03	2.086375e-03
3.400000e-01	3.900000e-01	5.001638e-02	2.185827e-03	2.185827e-03
3.900000e-01	4.400000e-01	5.696198e-02	2.311158e-03	2.311158e-03
4.400000e-01	5.000000e-01	5.996367e-02	2.172428e-03	2.172428e-03
5.000000e-01	6.000000e-01	7.204553e-02	1.796767e-03	1.796767e-03
6.000000e-01	7.000000e-01	7.473677e-02	1.870575e-03	1.870575e-03
7.000000e-01	7.500000e-01	7.116642e-02	2.633901e-03	2.633901e-03
7.500000e-01	8.000000e-01	7.788620e-02	2.717386e-03	2.717386e-03
8.000000e-01	9.500000e-01	7.009393e-02	1.532794e-03	1.532794e-03
9.500000e-01	1.000000e+00	6.899780e-02	2.626408e-03	2.626408e-03
1.000000e+00	1.050000e+00	7.031686e-02	2.589396e-03	2.589396e-03
1.050000e+00	1.100000e+00	7.076730e-02	2.622667e-03	2.622667e-03
1.100000e+00	1.400000e+00	6.673067e-02	1.024209e-03	1.024209e-03
1.400000e+00	1.700000e+00	5.637740e-02	9.293494e-04	9.293494e-04
1.700000e+00	2.000000e+00	4.128587e-02	8.087720e-04	8.087720e-04
2.000000e+00	2.400000e+00	2.731918e-02	5.833792e-04	5.833792e-04
2.400000e+00	2.700000e+00	1.550398e-02	5.335394e-04	5.335394e-04
2.700000e+00	3.000000e+00	8.590103e-03	4.490685e-04	4.490685e-04
3.000000e+00	3.100000e+00	7.137311e-03	7.101457e-04	7.101457e-04
3.100000e+00	3.300000e+00	3.835433e-03	4.301941e-04	4.301941e-04
3.300000e+00	3.500000e+00	3.035240e-03	3.828963e-04	3.828963e-04
3.500000e+00	4.000000e+00	1.468691e-03	2.072740e-04	2.072740e-04
4.000000e+00	5.000000e+00	9.217319e-04	1.077123e-04	1.077123e-04
5.000000e+00	6.000000e+00	5.334105e-04	7.678719e-05	7.678719e-05
6.000000e+00	7.000000e+00	3.124202e-04	5.384771e-05	5.384771e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208083]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208083]
Path=Test[MUR1.0_MUF1.0_PDF99208083]
RatioPlot=0
ScaledBy=1.03999999966525352e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.786210e-03	7.551261e-04	7.551261e-04
4.000000e-02	9.000000e-02	1.219057e-02	1.081427e-03	1.081427e-03
9.000000e-02	1.400000e-01	2.015658e-02	1.442827e-03	1.442827e-03
1.400000e-01	1.900000e-01	3.212128e-02	1.658987e-03	1.658987e-03
1.900000e-01	2.400000e-01	3.109910e-02	1.824658e-03	1.824658e-03
2.400000e-01	2.900000e-01	4.148534e-02	1.987667e-03	1.987667e-03
2.900000e-01	3.400000e-01	4.745680e-02	2.111783e-03	2.111783e-03
3.400000e-01	3.900000e-01	5.063554e-02	2.211578e-03	2.211578e-03
3.900000e-01	4.400000e-01	5.768678e-02	2.339491e-03	2.339491e-03
4.400000e-01	5.000000e-01	6.069658e-02	2.198558e-03	2.198558e-03
5.000000e-01	6.000000e-01	7.295156e-02	1.818419e-03	1.818419e-03
6.000000e-01	7.000000e-01	7.567672e-02	1.892854e-03	1.892854e-03
7.000000e-01	7.500000e-01	7.209350e-02	2.666222e-03	2.666222e-03
7.500000e-01	8.000000e-01	7.886150e-02	2.750000e-03	2.750000e-03
8.000000e-01	9.500000e-01	7.098480e-02	1.551402e-03	1.551402e-03
9.500000e-01	1.000000e+00	6.986708e-02	2.657904e-03	2.657904e-03
1.000000e+00	1.050000e+00	7.120458e-02	2.620808e-03	2.620808e-03
1.050000e+00	1.100000e+00	7.167446e-02	2.654738e-03	2.654738e-03
1.100000e+00	1.400000e+00	6.757043e-02	1.036685e-03	1.036685e-03
1.400000e+00	1.700000e+00	5.709537e-02	9.406341e-04	9.406341e-04
1.700000e+00	2.000000e+00	4.180437e-02	8.186096e-04	8.186096e-04
2.000000e+00	2.400000e+00	2.766688e-02	5.904833e-04	5.904833e-04
2.400000e+00	2.700000e+00	1.569518e-02	5.399016e-04	5.399016e-04
2.700000e+00	3.000000e+00	8.695347e-03	4.544940e-04	4.544940e-04
3.000000e+00	3.100000e+00	7.219059e-03	7.185757e-04	7.185757e-04
3.100000e+00	3.300000e+00	3.878973e-03	4.353357e-04	4.353357e-04
3.300000e+00	3.500000e+00	3.069974e-03	3.875020e-04	3.875020e-04
3.500000e+00	4.000000e+00	1.484171e-03	2.097344e-04	2.097344e-04
4.000000e+00	5.000000e+00	9.327688e-04	1.090498e-04	1.090498e-04
5.000000e+00	6.000000e+00	5.394814e-04	7.776187e-05	7.776187e-05
6.000000e+00	7.000000e+00	3.159912e-04	5.453699e-05	5.453699e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208082]
Path=Test[MUR1.0_MUF1.0_PDF99208082]
RatioPlot=0
ScaledBy=1.03999999999999828e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.750315e-03	7.505657e-04	7.505657e-04
4.000000e-02	9.000000e-02	1.211400e-02	1.075216e-03	1.075216e-03
9.000000e-02	1.400000e-01	2.003666e-02	1.434836e-03	1.434836e-03
1.400000e-01	1.900000e-01	3.194620e-02	1.649959e-03	1.649959e-03
1.900000e-01	2.400000e-01	3.092392e-02	1.814724e-03	1.814724e-03
2.400000e-01	2.900000e-01	4.124894e-02	1.976992e-03	1.976992e-03
2.900000e-01	3.400000e-01	4.717814e-02	2.100030e-03	2.100030e-03
3.400000e-01	3.900000e-01	5.034722e-02	2.199681e-03	2.199681e-03
3.900000e-01	4.400000e-01	5.734982e-02	2.326385e-03	2.326385e-03
4.400000e-01	5.000000e-01	6.035702e-02	2.186494e-03	2.186494e-03
5.000000e-01	6.000000e-01	7.253065e-02	1.808414e-03	1.808414e-03
6.000000e-01	7.000000e-01	7.523969e-02	1.882561e-03	1.882561e-03
7.000000e-01	7.500000e-01	7.166172e-02	2.651280e-03	2.651280e-03
7.500000e-01	8.000000e-01	7.840876e-02	2.734953e-03	2.734953e-03
8.000000e-01	9.500000e-01	7.057127e-02	1.542807e-03	1.542807e-03
9.500000e-01	1.000000e+00	6.946382e-02	2.643386e-03	2.643386e-03
1.000000e+00	1.050000e+00	7.079278e-02	2.606309e-03	2.606309e-03
1.050000e+00	1.100000e+00	7.125280e-02	2.639924e-03	2.639924e-03
1.100000e+00	1.400000e+00	6.718073e-02	1.030921e-03	1.030921e-03
1.400000e+00	1.700000e+00	5.676200e-02	9.354219e-04	9.354219e-04
1.700000e+00	2.000000e+00	4.156413e-02	8.140648e-04	8.140648e-04
2.000000e+00	2.400000e+00	2.750568e-02	5.872021e-04	5.872021e-04
2.400000e+00	2.700000e+00	1.560678e-02	5.369666e-04	5.369666e-04
2.700000e+00	3.000000e+00	8.646770e-03	4.519882e-04	4.519882e-04
3.000000e+00	3.100000e+00	7.181505e-03	7.146815e-04	7.146815e-04
3.100000e+00	3.300000e+00	3.859101e-03	4.329624e-04	4.329624e-04
3.300000e+00	3.500000e+00	3.054056e-03	3.853724e-04	3.853724e-04
3.500000e+00	4.000000e+00	1.477192e-03	2.085987e-04	2.085987e-04
4.000000e+00	5.000000e+00	9.277176e-04	1.084290e-04	1.084290e-04
5.000000e+00	6.000000e+00	5.366962e-04	7.730717e-05	7.730717e-05
6.000000e+00	7.000000e+00	3.143506e-04	5.421450e-05	5.421450e-05
# END HISTO1D


# BEGIN HISTO1D /Test
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test
Path=Test
RatioPlot=0
ScaledBy=1.03999999999999828e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	5.750245e-03	7.505567e-04	7.505567e-04
4.000000e-02	9.000000e-02	1.211385e-02	1.075203e-03	1.075203e-03
9.000000e-02	1.400000e-01	2.003642e-02	1.434819e-03	1.434819e-03
1.400000e-01	1.900000e-01	3.194580e-02	1.649938e-03	1.649938e-03
1.900000e-01	2.400000e-01	3.092354e-02	1.814702e-03	1.814702e-03
2.400000e-01	2.900000e-01	4.124842e-02	1.976968e-03	1.976968e-03
2.900000e-01	3.400000e-01	4.717758e-02	2.100004e-03	2.100004e-03
3.400000e-01	3.900000e-01	5.034660e-02	2.199654e-03	2.199654e-03
3.900000e-01	4.400000e-01	5.734912e-02	2.326357e-03	2.326357e-03
4.400000e-01	5.000000e-01	6.035628e-02	2.186467e-03	2.186467e-03
5.000000e-01	6.000000e-01	7.252977e-02	1.808392e-03	1.808392e-03
6.000000e-01	7.000000e-01	7.523877e-02	1.882538e-03	1.882538e-03
7.000000e-01	7.500000e-01	7.166084e-02	2.651248e-03	2.651248e-03
7.500000e-01	8.000000e-01	7.840780e-02	2.734919e-03	2.734919e-03
8.000000e-01	9.500000e-01	7.057040e-02	1.542788e-03	1.542788e-03
9.500000e-01	1.000000e+00	6.946296e-02	2.643353e-03	2.643353e-03
1.000000e+00	1.050000e+00	7.079192e-02	2.606277e-03	2.606277e-03
1.050000e+00	1.100000e+00	7.125194e-02	2.639892e-03	2.639892e-03
1.100000e+00	1.400000e+00	6.717990e-02	1.030908e-03	1.030908e-03
1.400000e+00	1.700000e+00	5.676133e-02	9.354105e-04	9.354105e-04
1.700000e+00	2.000000e+00	4.156363e-02	8.140549e-04	8.140549e-04
2.000000e+00	2.400000e+00	2.750535e-02	5.871949e-04	5.871949e-04
2.400000e+00	2.700000e+00	1.560659e-02	5.369600e-04	5.369600e-04
2.700000e+00	3.000000e+00	8.646667e-03	4.519827e-04	4.519827e-04
3.000000e+00	3.100000e+00	7.181418e-03	7.146728e-04	7.146728e-04
3.100000e+00	3.300000e+00	3.859054e-03	4.329571e-04	4.329571e-04
3.300000e+00	3.500000e+00	3.054019e-03	3.853676e-04	3.853676e-04
3.500000e+00	4.000000e+00	1.477174e-03	2.085961e-04	2.085961e-04
4.000000e+00	5.000000e+00	9.277063e-04	1.084277e-04	1.084277e-04
5.000000e+00	6.000000e+00	5.366896e-04	7.730622e-05	7.730622e-05
6.000000e+00	7.000000e+00	3.143468e-04	5.421384e-05	5.421384e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_bb_rescatter.yoda/ALICE_2020_I1797621/d02-x01-y01
ErrorBars=1
ErrorBreakdown={0: {"": {up: 0.0001177845499976421, dn: 0.0001177845499976421}}, 1: {"": {up: 0.00011581463593872007, dn: 0.00011581463593872007}}, 2: {"": {up: 0.00032736160733429551, dn: 0.00032736160733429551}}, 3: {"": {up: 0.0012905450642871556, dn: 0.0012905450642871556}}, 4: {"": {up: 0.0010528817835299999, dn: 0.0014913882164699979}}, 5: {"": {up: 0.0023296456074000035, dn: 0.0023830733520020823}}, 6: {"": {up: 0.0017028696078500022, dn: 0.002639820392150001}}, 7: {"": {up: 0.00053836085484000595, dn: 0.0010632791451599954}}, 8: {"": {up: 0.00096240504193999959, dn: 0.0019281049580599993}}, 9: {"": {up: 0.0015733038965583396, dn: 0.0034156861034416591}}, 10: {"": {up: 0.0026793295873450002, dn: 0.0026537504126550038}}, 11: {"": {up: 0.0012305107807387286, dn: 0.0012305107807387286}}, 12: {"": {up: 0.001034751247199997, dn: 0.00096587875280000624}}, 13: {"": {up: 5.4489199500004637e-05, dn: 0.00013937080049999245}}, 14: {"": {up: 0.0016442251175600026, dn: 0.0015558348824399951}}, 15: {"": {up: 7.9009991200001961e-05, dn: 4.6710008800000813e-05}}, 16: {"": {up: 2.8868870090001386e-05, dn: 5.7661129909999942e-05}}, 17: {"": {up: 0.00031318988579999429, dn: 0.00032995011420000608}}, 18: {"": {up: 0.0036269993194911402, dn: 0.0036269993194911402}}, 19: {"": {up: 0.0027908272700494529, dn: 0.0027908272700494529}}, 20: {"": {up: 0.0025394421071230086, dn: 0.0025394421071230086}}, 21: {"": {up: 0.00073640746860119811, dn: 0.00073640746860119811}}, 22: {"": {up: 0.0007358730340239506, dn: 0.0007358730340239506}}, 23: {"": {up: 0.00024109379386503236, dn: 0.00024109379386503236}}, 24: {"": {up: 0.00016130939731999949, dn: 0.00012106560268000058}}, 25: {"": {up: 0, dn: 0}}, 26: {"": {up: 0, dn: 0}}}
LineColor=blue
LineStyle=solid
Path=//home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_bb_rescatter.yoda/ALICE_2020_I1797621/d02-x01-y01
Title=$b\bar b$ ALICE-MC
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.569690e-03	1.177845e-04	1.177845e-04
4.000000e-02	9.000000e-02	9.361769e-03	1.158146e-04	1.158146e-04
9.000000e-02	1.400000e-01	1.658556e-02	3.273616e-04	3.273616e-04
1.400000e-01	1.900000e-01	2.256800e-02	1.290545e-03	1.290545e-03
1.900000e-01	2.400000e-01	2.854810e-02	1.491388e-03	1.052882e-03
2.400000e-01	2.900000e-01	3.306863e-02	2.383073e-03	2.329646e-03
2.900000e-01	3.400000e-01	3.803810e-02	2.639820e-03	1.702870e-03
3.400000e-01	3.900000e-01	4.080425e-02	1.063279e-03	5.383609e-04
3.900000e-01	4.400000e-01	4.327071e-02	1.928105e-03	9.624050e-04
4.400000e-01	5.000000e-01	4.764881e-02	3.415686e-03	1.573304e-03
5.000000e-01	6.000000e-01	5.187586e-02	2.653750e-03	2.679330e-03
6.000000e-01	7.000000e-01	5.574574e-02	1.230511e-03	1.230511e-03
7.000000e-01	7.500000e-01	5.769245e-02	9.658788e-04	1.034751e-03
7.500000e-01	8.000000e-01	5.886657e-02	1.393708e-04	5.448920e-05
8.000000e-01	9.500000e-01	5.727683e-02	1.555835e-03	1.644225e-03
9.500000e-01	1.000000e+00	5.564199e-02	4.671001e-05	7.900999e-05
1.000000e+00	1.050000e+00	5.565294e-02	5.766113e-05	2.886887e-05
1.050000e+00	1.100000e+00	5.532121e-02	3.299501e-04	3.131899e-04
1.100000e+00	1.400000e+00	5.059256e-02	3.626999e-03	3.626999e-03
1.400000e+00	1.700000e+00	3.851798e-02	2.790827e-03	2.790827e-03
1.700000e+00	2.000000e+00	2.697721e-02	2.539442e-03	2.539442e-03
2.000000e+00	2.400000e+00	1.584169e-02	7.364075e-04	7.364075e-04
2.400000e+00	2.700000e+00	7.774631e-03	7.358730e-04	7.358730e-04
2.700000e+00	3.000000e+00	4.222069e-03	2.410938e-04	2.410938e-04
3.000000e+00	3.100000e+00	3.099558e-03	1.210656e-04	1.613094e-04
3.100000e+00	3.300000e+00	2.978492e-03	0.000000e+00	0.000000e+00
3.300000e+00	3.500000e+00	2.978492e-03	0.000000e+00	0.000000e+00
# END HISTO1D



==> anc/Fig7_pp.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=1
RatioPlot=0
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=3.0
RatioPlotYMin=0.3
LegendXPos=0.50
LegendYPos=0.94
Title=$\text{pp} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV ($p_{T,ee} < 8$ GeV)
XLabel=
YLabel=$\text{d}\sigma / \text{d} m_{ee}$ [mb / GeV]
RatioPlotYLabel=Shape Ratio
PlotXTickLabels=0
RatioPlotXTickLabels=0
DrawOnly=Test[_VarBand] /ALICE_2020_I1797621/d01-x01-y01 Test //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_bb_rescatter.yoda/ALICE_2020_I1797621/d01-x01-y01
LegendOnly=/ALICE_2020_I1797621/d01-x01-y01 Test //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_bb_rescatter.yoda/ALICE_2020_I1797621/d01-x01-y01
# END PLOT

# BEGIN HISTO1D /ALICE_2020_I1797621/d01-x01-y01
ConnectBins=0
ErrorBars=1
IsRef=1
Path=/ALICE_2020_I1797621/d01-x01-y01
PolyMarker=*
Title=ALICE Run 2
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.518660e+00	2.580980e-01	2.580980e-01
4.000000e-02	9.000000e-02	3.898320e-01	2.870816e-02	2.870816e-02
9.000000e-02	1.400000e-01	6.133520e-02	4.666125e-03	4.666125e-03
1.400000e-01	1.900000e-01	2.493610e-02	1.423581e-03	1.423581e-03
1.900000e-01	2.400000e-01	1.719990e-02	1.149278e-03	1.149278e-03
2.400000e-01	2.900000e-01	1.358410e-02	1.046736e-03	1.046736e-03
2.900000e-01	3.400000e-01	9.866030e-03	9.953335e-04	9.953335e-04
3.400000e-01	3.900000e-01	9.627080e-03	9.717893e-04	9.717893e-04
3.900000e-01	4.400000e-01	6.946300e-03	9.414595e-04	9.414595e-04
4.400000e-01	5.000000e-01	5.462560e-03	8.853850e-04	8.853850e-04
5.000000e-01	6.000000e-01	4.775910e-03	6.524574e-04	6.524574e-04
6.000000e-01	7.000000e-01	5.669830e-03	6.449575e-04	6.449575e-04
7.000000e-01	7.500000e-01	7.686590e-03	8.775598e-04	8.775598e-04
7.500000e-01	8.000000e-01	9.537090e-03	8.486023e-04	8.486023e-04
8.000000e-01	9.500000e-01	2.885930e-03	3.551415e-04	3.551415e-04
9.500000e-01	1.000000e+00	3.854040e-03	6.014972e-04	6.014972e-04
1.000000e+00	1.050000e+00	5.332850e-03	6.438401e-04	6.438401e-04
1.050000e+00	1.100000e+00	1.111010e-03	4.158159e-04	4.158159e-04
1.100000e+00	1.400000e+00	1.212530e-03	1.416764e-04	1.416764e-04
1.400000e+00	1.700000e+00	6.835560e-04	8.776365e-05	8.776365e-05
1.700000e+00	2.000000e+00	4.689260e-04	5.846943e-05	5.846943e-05
2.000000e+00	2.400000e+00	2.834040e-04	3.504974e-05	3.504974e-05
2.400000e+00	2.700000e+00	2.494680e-04	2.891614e-05	2.891614e-05
2.700000e+00	3.000000e+00	3.282720e-04	2.967787e-05	2.967787e-05
3.000000e+00	3.100000e+00	8.572700e-04	7.150135e-05	7.150135e-05
3.100000e+00	3.300000e+00	1.938050e-04	2.512794e-05	2.512794e-05
3.300000e+00	3.500000e+00	3.391260e-05	1.508702e-05	1.508702e-05
# END HISTO1D


# BEGIN HISTO1D /Test[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
BandComponentPDF=MUR1.0_MUF1.0_PDF.*
ErrorBandColor=orange
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[_VarBand]
Path=Test[_VarBand]
RatioPlot=0
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.729193e-05	1.028462e-05	1.611227e-05
4.000000e-02	9.000000e-02	6.797710e-05	2.485442e-05	3.813301e-05
9.000000e-02	1.400000e-01	1.034566e-04	3.747727e-05	5.848331e-05
1.400000e-01	1.900000e-01	1.427772e-04	5.218671e-05	8.100818e-05
1.900000e-01	2.400000e-01	1.816935e-04	6.493675e-05	1.010798e-04
2.400000e-01	2.900000e-01	2.146964e-04	7.812009e-05	1.209795e-04
2.900000e-01	3.400000e-01	2.338008e-04	8.399254e-05	1.305404e-04
3.400000e-01	3.900000e-01	2.507824e-04	9.055552e-05	1.390651e-04
3.900000e-01	4.400000e-01	2.864642e-04	1.044661e-04	1.612120e-04
4.400000e-01	5.000000e-01	3.032437e-04	1.092231e-04	1.692397e-04
5.000000e-01	6.000000e-01	3.453187e-04	1.254545e-04	1.932299e-04
6.000000e-01	7.000000e-01	3.634122e-04	1.330981e-04	2.046713e-04
7.000000e-01	7.500000e-01	3.777910e-04	1.376878e-04	2.121565e-04
7.500000e-01	8.000000e-01	3.645494e-04	1.310746e-04	2.028406e-04
8.000000e-01	9.500000e-01	3.676323e-04	1.336930e-04	2.069330e-04
9.500000e-01	1.000000e+00	3.733434e-04	1.342101e-04	2.088976e-04
1.000000e+00	1.050000e+00	3.684916e-04	1.362740e-04	2.085346e-04
1.050000e+00	1.100000e+00	3.606578e-04	1.318020e-04	2.029634e-04
1.100000e+00	1.400000e+00	3.337870e-04	1.230371e-04	1.881402e-04
1.400000e+00	1.700000e+00	2.787146e-04	1.039904e-04	1.588802e-04
1.700000e+00	2.000000e+00	2.128349e-04	8.017451e-05	1.218460e-04
2.000000e+00	2.400000e+00	1.344759e-04	5.146101e-05	7.794620e-05
2.400000e+00	2.700000e+00	7.523810e-05	2.976768e-05	4.301835e-05
2.700000e+00	3.000000e+00	4.292580e-05	1.702528e-05	2.511232e-05
3.000000e+00	3.100000e+00	2.610422e-05	1.092700e-05	1.576596e-05
3.100000e+00	3.300000e+00	2.016570e-05	8.698934e-06	1.265495e-05
3.300000e+00	3.500000e+00	1.616035e-05	6.805566e-06	9.892280e-06
3.500000e+00	4.000000e+00	8.930524e-06	3.644022e-06	5.174172e-06
4.000000e+00	5.000000e+00	5.155141e-06	2.043129e-06	2.829428e-06
5.000000e+00	6.000000e+00	3.161315e-06	1.016928e-06	1.492219e-06
6.000000e+00	7.000000e+00	1.864948e-06	5.133339e-07	7.629099e-07
# END HISTO1D


# BEGIN HISTO1D /Test
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test
Path=Test
RatioPlot=0
ScaledBy=1.00000000000000007e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.729193e-05	1.659491e-06	1.659491e-06
4.000000e-02	9.000000e-02	6.797710e-05	2.433046e-06	2.433046e-06
9.000000e-02	1.400000e-01	1.034566e-04	3.122902e-06	3.122902e-06
1.400000e-01	1.900000e-01	1.427772e-04	3.620979e-06	3.620979e-06
1.900000e-01	2.400000e-01	1.816935e-04	4.085669e-06	4.085669e-06
2.400000e-01	2.900000e-01	2.146964e-04	4.450874e-06	4.450874e-06
2.900000e-01	3.400000e-01	2.338008e-04	4.692662e-06	4.692662e-06
3.400000e-01	3.900000e-01	2.507824e-04	4.917915e-06	4.917915e-06
3.900000e-01	4.400000e-01	2.864642e-04	5.148696e-06	5.148696e-06
4.400000e-01	5.000000e-01	3.032437e-04	4.938406e-06	4.938406e-06
5.000000e-01	6.000000e-01	3.453187e-04	4.015474e-06	4.015474e-06
6.000000e-01	7.000000e-01	3.634122e-04	4.165117e-06	4.165117e-06
7.000000e-01	7.500000e-01	3.777910e-04	5.971174e-06	5.971174e-06
7.500000e-01	8.000000e-01	3.645494e-04	5.948244e-06	5.948244e-06
8.000000e-01	9.500000e-01	3.676323e-04	3.438660e-06	3.438660e-06
9.500000e-01	1.000000e+00	3.733434e-04	5.944808e-06	5.944808e-06
1.000000e+00	1.050000e+00	3.684916e-04	5.878808e-06	5.878808e-06
1.050000e+00	1.100000e+00	3.606578e-04	5.850388e-06	5.850388e-06
1.100000e+00	1.400000e+00	3.337870e-04	2.283908e-06	2.283908e-06
1.400000e+00	1.700000e+00	2.787146e-04	2.071959e-06	2.071959e-06
1.700000e+00	2.000000e+00	2.128349e-04	1.819696e-06	1.819696e-06
2.000000e+00	2.400000e+00	1.344759e-04	1.299625e-06	1.299625e-06
2.400000e+00	2.700000e+00	7.523810e-05	1.210105e-06	1.210105e-06
2.700000e+00	3.000000e+00	4.292580e-05	9.929295e-07	9.929295e-07
3.000000e+00	3.100000e+00	2.610422e-05	1.490626e-06	1.490626e-06
3.100000e+00	3.300000e+00	2.016570e-05	9.681774e-07	9.681774e-07
3.300000e+00	3.500000e+00	1.616035e-05	8.698546e-07	8.698546e-07
3.500000e+00	4.000000e+00	8.930524e-06	4.630882e-07	4.630882e-07
4.000000e+00	5.000000e+00	5.155141e-06	2.446134e-07	2.446134e-07
5.000000e+00	6.000000e+00	3.161315e-06	1.696595e-07	1.696595e-07
6.000000e+00	7.000000e+00	1.864948e-06	1.198676e-07	1.198676e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_bb_rescatter.yoda/ALICE_2020_I1797621/d01-x01-y01
ErrorBars=1
ErrorBreakdown={0: {"": {up: 1.0935406865085291e-06, dn: 1.0935406865085291e-06}}, 1: {"": {up: 1.6600946483562795e-06, dn: 1.6600946483562795e-06}}, 2: {"": {up: 3.5603130657811608e-06, dn: 3.5603130657811608e-06}}, 3: {"": {up: 5.809530285991445e-06, dn: 5.809530285991445e-06}}, 4: {"": {up: 9.4964273207425271e-06, dn: 9.4964273207425271e-06}}, 5: {"": {up: 7.6852724501999927e-06, dn: 1.3975327549800001e-05}}, 6: {"": {up: 3.3949870605000008e-06, dn: 1.1727112939499988e-05}}, 7: {"": {up: 4.3926719175000001e-06, dn: 1.7577828082500016e-05}}, 8: {"": {up: 6.1006194276000186e-06, dn: 1.6678680572399982e-05}}, 9: {"": {up: 1.7231595106666621e-06, dn: 5.9617404893333361e-06}}, 10: {"": {up: 1.5913880562149938e-05, dn: 1.8661653644317352e-05}}, 11: {"": {up: 7.8668104429140783e-06, dn: 7.8668104429140783e-06}}, 12: {"": {up: 3.7978224537999882e-06, dn: 2.3953775462000121e-06}}, 13: {"": {up: 3.0465089083000336e-06, dn: 1.0107910916999792e-06}}, 14: {"": {up: 5.4408969595000031e-06, dn: 9.6124030404999973e-06}}, 15: {"": {up: 5.563030719000139e-07, dn: 2.7659692810000315e-07}}, 16: {"": {up: 2.7657443979998975e-07, dn: 5.563255602000273e-07}}, 17: {"": {up: 1.3371006420000143e-06, dn: 2.0999993579999803e-06}}, 18: {"": {up: 1.7819518645510714e-05, dn: 1.7819518645510714e-05}}, 19: {"": {up: 2.3323655428833366e-05, dn: 2.1849544571166644e-05}}, 20: {"": {up: 1.3067379215444506e-05, dn: 1.3067379215444506e-05}}, 21: {"": {up: 4.6395818555512748e-06, dn: 4.6395818555512748e-06}}, 22: {"": {up: 6.0038008802620718e-06, dn: 6.0038008802620718e-06}}, 23: {"": {up: 1.4738904673634659e-06, dn: 1.4738904673634659e-06}}, 24: {"": {up: 1.341672370428999e-06, dn: 1.341672370428999e-06}}, 25: {"": {up: 9.3428170651266915e-07, dn: 9.3428170651266915e-07}}, 26: {"": {up: 4.2052162144750022e-07, dn: 1.3949237855250031e-07}}}
LineColor=blue
LineStyle=solid
Path=//home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_bb_rescatter.yoda/ALICE_2020_I1797621/d01-x01-y01
Title=$b\bar b$ ALICE-MC
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.520087e-05	1.093541e-06	1.093541e-06
4.000000e-02	9.000000e-02	4.258356e-05	1.660095e-06	1.660095e-06
9.000000e-02	1.400000e-01	7.599266e-05	3.560313e-06	3.560313e-06
1.400000e-01	1.900000e-01	1.023404e-04	5.809530e-06	5.809530e-06
1.900000e-01	2.400000e-01	1.314910e-04	9.496427e-06	9.496427e-06
2.400000e-01	2.900000e-01	1.569796e-04	1.397533e-05	7.685272e-06
2.900000e-01	3.400000e-01	1.763920e-04	1.172711e-05	3.394987e-06
3.400000e-01	3.900000e-01	1.973648e-04	1.757783e-05	4.392672e-06
3.900000e-01	4.400000e-01	2.184362e-04	1.667868e-05	6.100619e-06
4.400000e-01	5.000000e-01	2.304985e-04	5.961740e-06	1.723160e-06
5.000000e-01	6.000000e-01	2.554320e-04	1.866165e-05	1.591388e-05
6.000000e-01	7.000000e-01	2.762214e-04	7.866810e-06	7.866810e-06
7.000000e-01	7.500000e-01	2.772284e-04	2.395378e-06	3.797822e-06
7.500000e-01	8.000000e-01	2.820370e-04	1.010791e-06	3.046509e-06
8.000000e-01	9.500000e-01	2.796426e-04	9.612403e-06	5.440897e-06
9.500000e-01	1.000000e+00	2.694739e-04	2.765969e-07	5.563031e-07
1.000000e+00	1.050000e+00	2.697536e-04	5.563256e-07	2.765744e-07
1.050000e+00	1.100000e+00	2.686931e-04	2.099999e-06	1.337101e-06
1.100000e+00	1.400000e+00	2.477415e-04	1.781952e-05	1.781952e-05
1.400000e+00	1.700000e+00	1.932198e-04	2.184954e-05	2.332366e-05
1.700000e+00	2.000000e+00	1.376961e-04	1.306738e-05	1.306738e-05
2.000000e+00	2.400000e+00	8.136066e-05	4.639582e-06	4.639582e-06
2.400000e+00	2.700000e+00	4.210035e-05	6.003801e-06	6.003801e-06
2.700000e+00	3.000000e+00	2.049072e-05	1.473890e-06	1.473890e-06
3.000000e+00	3.100000e+00	1.418633e-05	1.341672e-06	1.341672e-06
3.100000e+00	3.300000e+00	9.654200e-06	9.342817e-07	9.342817e-07
3.300000e+00	3.500000e+00	6.750601e-06	1.394924e-07	4.205216e-07
# END HISTO1D



==> anc/Fig7_pp_pdf.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=0
RatioPlot=1
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=1.5
RatioPlotYMin=0.5
LegendXPos=0.50
LegendYPos=0.94
Title=
XLabel=$m_{ee}$ [GeV]
YLabel=$\text{d}\sigma / \text{d} m_{ee}$ [mb / GeV]
RatioPlotYLabel=PDF Ratio
DrawOnly=Test[_VarBand] Test
LegendOnly=Test
RatioPlotReference=Test
# END PLOT

# BEGIN HISTO1D /Test[_VarBand]
BandComponentPDF=MUR1.0_MUF1.0_PDF.*
ErrorBandColor=orange
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=orange
LineStyle=solid
Name=Test[_VarBand]
Path=Test[_VarBand]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.729193e-05	1.850449e-06	1.857837e-06
4.000000e-02	9.000000e-02	6.797710e-05	3.167660e-06	3.214107e-06
9.000000e-02	1.400000e-01	1.034566e-04	4.392269e-06	4.433732e-06
1.400000e-01	1.900000e-01	1.427772e-04	5.595883e-06	5.680096e-06
1.900000e-01	2.400000e-01	1.816935e-04	6.668928e-06	6.816115e-06
2.400000e-01	2.900000e-01	2.146964e-04	7.722039e-06	7.880437e-06
2.900000e-01	3.400000e-01	2.338008e-04	8.285668e-06	8.468524e-06
3.400000e-01	3.900000e-01	2.507824e-04	8.850674e-06	9.070404e-06
3.900000e-01	4.400000e-01	2.864642e-04	9.973556e-06	1.018411e-05
4.400000e-01	5.000000e-01	3.032437e-04	1.021892e-05	1.048041e-05
5.000000e-01	6.000000e-01	3.453187e-04	1.100579e-05	1.132189e-05
6.000000e-01	7.000000e-01	3.634122e-04	1.158206e-05	1.190475e-05
7.000000e-01	7.500000e-01	3.777910e-04	1.270301e-05	1.299432e-05
7.500000e-01	8.000000e-01	3.645494e-04	1.221663e-05	1.255645e-05
8.000000e-01	9.500000e-01	3.676323e-04	1.138812e-05	1.172781e-05
9.500000e-01	1.000000e+00	3.733434e-04	1.243475e-05	1.276231e-05
1.000000e+00	1.050000e+00	3.684916e-04	1.255901e-05	1.284154e-05
1.050000e+00	1.100000e+00	3.606578e-04	1.224271e-05	1.251499e-05
1.100000e+00	1.400000e+00	3.337870e-04	1.028378e-05	1.059951e-05
1.400000e+00	1.700000e+00	2.787146e-04	8.677856e-06	8.940897e-06
1.700000e+00	2.000000e+00	2.128349e-04	6.734520e-06	6.947331e-06
2.000000e+00	2.400000e+00	1.344759e-04	4.360036e-06	4.476995e-06
2.400000e+00	2.700000e+00	7.523810e-05	2.690579e-06	2.753575e-06
2.700000e+00	3.000000e+00	4.292580e-05	1.695002e-06	1.730797e-06
3.000000e+00	3.100000e+00	2.610422e-05	1.726561e-06	1.741995e-06
3.100000e+00	3.300000e+00	2.016570e-05	1.185423e-06	1.194751e-06
3.300000e+00	3.500000e+00	1.616035e-05	1.024934e-06	1.029491e-06
3.500000e+00	4.000000e+00	8.930524e-06	5.479155e-07	5.543173e-07
4.000000e+00	5.000000e+00	5.155141e-06	2.970186e-07	3.006038e-07
5.000000e+00	6.000000e+00	3.161315e-06	1.919399e-07	1.938309e-07
6.000000e+00	7.000000e+00	1.864948e-06	1.296373e-07	1.306362e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR2.0_MUF2.0_PDF27100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
Name=Test[MUR2.0_MUF2.0_PDF27100]
Path=Test[MUR2.0_MUF2.0_PDF27100]
ScaledBy=9.99999980264019870e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.484547e-05	1.536251e-06	1.536251e-06
4.000000e-02	9.000000e-02	6.214180e-05	2.252011e-06	2.252011e-06
9.000000e-02	1.400000e-01	9.420360e-05	2.894565e-06	2.894565e-06
1.400000e-01	1.900000e-01	1.302739e-04	3.350802e-06	3.350802e-06
1.900000e-01	2.400000e-01	1.655527e-04	3.783586e-06	3.783586e-06
2.400000e-01	2.900000e-01	1.960073e-04	4.118226e-06	4.118226e-06
2.900000e-01	3.400000e-01	2.132302e-04	4.344770e-06	4.344770e-06
3.400000e-01	3.900000e-01	2.295008e-04	4.556360e-06	4.556360e-06
3.900000e-01	4.400000e-01	2.617442e-04	4.766755e-06	4.766755e-06
4.400000e-01	5.000000e-01	2.766728e-04	4.572361e-06	4.572361e-06
5.000000e-01	6.000000e-01	3.155605e-04	3.720782e-06	3.720782e-06
6.000000e-01	7.000000e-01	3.322556e-04	3.856695e-06	3.856695e-06
7.000000e-01	7.500000e-01	3.454264e-04	5.529327e-06	5.529327e-06
7.500000e-01	8.000000e-01	3.326368e-04	5.506033e-06	5.506033e-06
8.000000e-01	9.500000e-01	3.355643e-04	3.182685e-06	3.182685e-06
9.500000e-01	1.000000e+00	3.404410e-04	5.498623e-06	5.498623e-06
1.000000e+00	1.050000e+00	3.373972e-04	5.450603e-06	5.450603e-06
1.050000e+00	1.100000e+00	3.297298e-04	5.418916e-06	5.418916e-06
1.100000e+00	1.400000e+00	3.056055e-04	2.115765e-06	2.115765e-06
1.400000e+00	1.700000e+00	2.554067e-04	1.917584e-06	1.917584e-06
1.700000e+00	2.000000e+00	1.953102e-04	1.684070e-06	1.684070e-06
2.000000e+00	2.400000e+00	1.235876e-04	1.202220e-06	1.202220e-06
2.400000e+00	2.700000e+00	6.981790e-05	1.228997e-06	1.228997e-06
2.700000e+00	3.000000e+00	3.968500e-05	9.177017e-07	9.177017e-07
3.000000e+00	3.100000e+00	2.427048e-05	1.377705e-06	1.377705e-06
3.100000e+00	3.300000e+00	1.870248e-05	8.954520e-07	8.954520e-07
3.300000e+00	3.500000e+00	1.504285e-05	8.020756e-07	8.020756e-07
3.500000e+00	4.000000e+00	8.315992e-06	4.265726e-07	4.265726e-07
4.000000e+00	5.000000e+00	4.818585e-06	2.244028e-07	2.244028e-07
5.000000e+00	6.000000e+00	2.909419e-06	1.545702e-07	1.545702e-07
6.000000e+00	7.000000e+00	1.698892e-06	1.084577e-07	1.084577e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR2.0_MUF1.0_PDF27100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
Name=Test[MUR2.0_MUF1.0_PDF27100]
Path=Test[MUR2.0_MUF1.0_PDF27100]
ScaledBy=9.99999990912247871e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.911102e-05	1.162618e-06	1.162618e-06
4.000000e-02	9.000000e-02	4.813680e-05	1.711409e-06	1.711409e-06
9.000000e-02	1.400000e-01	7.309106e-05	2.189425e-06	2.189425e-06
1.400000e-01	1.900000e-01	1.007876e-04	2.544852e-06	2.544852e-06
1.900000e-01	2.400000e-01	1.288250e-04	2.874099e-06	2.874099e-06
2.400000e-01	2.900000e-01	1.517565e-04	3.126040e-06	3.126040e-06
2.900000e-01	3.400000e-01	1.656072e-04	3.300005e-06	3.300005e-06
3.400000e-01	3.900000e-01	1.779105e-04	3.457736e-06	3.457736e-06
3.900000e-01	4.400000e-01	2.024810e-04	3.615970e-06	3.615970e-06
4.400000e-01	5.000000e-01	2.147867e-04	3.474300e-06	3.474300e-06
5.000000e-01	6.000000e-01	2.444223e-04	2.825830e-06	2.825830e-06
6.000000e-01	7.000000e-01	2.568287e-04	2.928338e-06	2.928338e-06
7.000000e-01	7.500000e-01	2.672372e-04	4.201244e-06	4.201244e-06
7.500000e-01	8.000000e-01	2.583042e-04	4.188455e-06	4.188455e-06
8.000000e-01	9.500000e-01	2.598738e-04	2.419889e-06	2.419889e-06
9.500000e-01	1.000000e+00	2.642984e-04	4.189890e-06	4.189890e-06
1.000000e+00	1.050000e+00	2.601642e-04	4.139678e-06	4.139678e-06
1.050000e+00	1.100000e+00	2.550232e-04	4.124348e-06	4.124348e-06
1.100000e+00	1.400000e+00	2.358585e-04	1.611695e-06	1.611695e-06
1.400000e+00	1.700000e+00	1.964468e-04	1.463453e-06	1.463453e-06
1.700000e+00	2.000000e+00	1.498461e-04	1.288096e-06	1.288096e-06
2.000000e+00	2.400000e+00	9.442235e-05	9.223913e-07	9.223913e-07
2.400000e+00	2.700000e+00	5.296617e-05	9.094145e-07	9.094145e-07
2.700000e+00	3.000000e+00	3.006113e-05	7.108102e-07	7.108102e-07
3.000000e+00	3.100000e+00	1.815817e-05	1.072889e-06	1.072889e-06
3.100000e+00	3.300000e+00	1.387400e-05	6.981975e-07	6.981975e-07
3.300000e+00	3.500000e+00	1.120452e-05	6.302345e-07	6.302345e-07
3.500000e+00	4.000000e+00	6.271902e-06	3.390027e-07	3.390027e-07
4.000000e+00	5.000000e+00	3.657283e-06	1.812486e-07	1.812486e-07
5.000000e+00	6.000000e+00	2.315685e-06	1.279259e-07	1.279259e-07
6.000000e+00	7.000000e+00	1.404693e-06	9.184774e-08	9.184774e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF2.0_PDF27100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
Name=Test[MUR1.0_MUF2.0_PDF27100]
Path=Test[MUR1.0_MUF2.0_PDF27100]
ScaledBy=9.99999986747222529e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	3.367698e-05	2.079777e-06	2.079777e-06
4.000000e-02	9.000000e-02	8.312810e-05	3.037771e-06	3.037771e-06
9.000000e-02	1.400000e-01	1.263369e-04	3.917873e-06	3.917873e-06
1.400000e-01	1.900000e-01	1.749134e-04	4.526249e-06	4.526249e-06
1.900000e-01	2.400000e-01	2.213764e-04	5.105883e-06	5.105883e-06
2.400000e-01	2.900000e-01	2.628364e-04	5.566543e-06	5.566543e-06
2.900000e-01	3.400000e-01	2.854148e-04	5.863840e-06	5.863840e-06
3.400000e-01	3.900000e-01	3.068754e-04	6.151607e-06	6.151607e-06
3.900000e-01	4.400000e-01	3.507546e-04	6.436769e-06	6.436769e-06
4.400000e-01	5.000000e-01	3.700450e-04	6.165489e-06	6.165489e-06
5.000000e-01	6.000000e-01	4.223658e-04	5.014476e-06	5.014476e-06
6.000000e-01	7.000000e-01	4.454108e-04	5.204618e-06	5.204618e-06
7.000000e-01	7.500000e-01	4.630276e-04	7.457101e-06	7.457101e-06
7.500000e-01	8.000000e-01	4.447446e-04	7.419003e-06	7.419003e-06
8.000000e-01	9.500000e-01	4.498181e-04	4.290319e-06	4.290319e-06
9.500000e-01	1.000000e+00	4.559216e-04	7.404831e-06	7.404831e-06
1.000000e+00	1.050000e+00	4.525024e-04	7.341139e-06	7.341139e-06
1.050000e+00	1.100000e+00	4.416716e-04	7.293652e-06	7.293652e-06
1.100000e+00	1.400000e+00	4.094810e-04	2.844075e-06	2.844075e-06
1.400000e+00	1.700000e+00	3.431160e-04	2.576296e-06	2.576296e-06
1.700000e+00	2.000000e+00	2.625088e-04	2.258964e-06	2.258964e-06
2.000000e+00	2.400000e+00	1.664796e-04	1.608056e-06	1.608056e-06
2.400000e+00	2.700000e+00	9.376793e-05	1.506326e-06	1.506326e-06
2.700000e+00	3.000000e+00	5.338907e-05	1.216930e-06	1.216930e-06
3.000000e+00	3.100000e+00	3.282193e-05	1.818753e-06	1.818753e-06
3.100000e+00	3.300000e+00	2.554502e-05	1.179581e-06	1.179581e-06
3.300000e+00	3.500000e+00	2.041962e-05	1.053104e-06	1.053104e-06
3.500000e+00	4.000000e+00	1.107866e-05	5.543673e-07	5.543673e-07
4.000000e+00	5.000000e+00	6.348999e-06	2.887668e-07	2.887668e-07
5.000000e+00	6.000000e+00	3.732008e-06	1.958441e-07	1.958441e-07
6.000000e+00	7.000000e+00	2.113897e-06	1.357325e-07	1.357325e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF0.5_PDF27100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
Name=Test[MUR1.0_MUF0.5_PDF27100]
Path=Test[MUR1.0_MUF0.5_PDF27100]
ScaledBy=1.00000002915815850e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.717515e-05	1.030230e-06	1.030230e-06
4.000000e-02	9.000000e-02	4.332536e-05	1.525289e-06	1.525289e-06
9.000000e-02	1.400000e-01	6.623760e-05	1.938225e-06	1.938225e-06
1.400000e-01	1.900000e-01	9.089138e-05	2.269715e-06	2.269715e-06
1.900000e-01	2.400000e-01	1.171001e-04	2.562442e-06	2.562442e-06
2.400000e-01	2.900000e-01	1.369589e-04	2.785747e-06	2.785747e-06
2.900000e-01	3.400000e-01	1.502179e-04	2.940488e-06	2.940488e-06
3.400000e-01	3.900000e-01	1.606604e-04	3.080982e-06	3.080982e-06
3.900000e-01	4.400000e-01	1.824753e-04	3.213889e-06	3.213889e-06
4.400000e-01	5.000000e-01	1.944997e-04	3.097658e-06	3.097658e-06
5.000000e-01	6.000000e-01	2.203479e-04	2.517423e-06	2.517423e-06
6.000000e-01	7.000000e-01	2.308190e-04	2.613803e-06	2.613803e-06
7.000000e-01	7.500000e-01	2.406904e-04	3.743903e-06	3.743903e-06
7.500000e-01	8.000000e-01	2.340454e-04	3.739506e-06	3.739506e-06
8.000000e-01	9.500000e-01	2.344252e-04	2.157575e-06	2.157575e-06
9.500000e-01	1.000000e+00	2.397106e-04	3.749067e-06	3.749067e-06
1.000000e+00	1.050000e+00	2.327976e-04	3.680673e-06	3.680673e-06
1.050000e+00	1.100000e+00	2.294256e-04	3.680435e-06	3.680435e-06
1.100000e+00	1.400000e+00	2.111805e-04	1.443304e-06	1.443304e-06
1.400000e+00	1.700000e+00	1.750869e-04	1.312318e-06	1.312318e-06
1.700000e+00	2.000000e+00	1.329437e-04	1.156939e-06	1.156939e-06
2.000000e+00	2.400000e+00	8.319993e-05	8.324227e-07	8.324227e-07
2.400000e+00	2.700000e+00	4.559227e-05	8.545562e-07	8.545562e-07
2.700000e+00	3.000000e+00	2.598510e-05	6.492920e-07	6.492920e-07
3.000000e+00	3.100000e+00	1.531449e-05	9.876744e-07	9.876744e-07
3.100000e+00	3.300000e+00	1.154792e-05	6.433133e-07	6.433133e-07
3.300000e+00	3.500000e+00	9.432410e-06	5.885673e-07	5.885673e-07
3.500000e+00	4.000000e+00	5.327930e-06	3.206080e-07	3.206080e-07
4.000000e+00	5.000000e+00	3.133717e-06	1.753960e-07	1.753960e-07
5.000000e+00	6.000000e+00	2.162665e-06	1.278318e-07	1.278318e-07
6.000000e+00	7.000000e+00	1.368253e-06	9.425327e-08	9.425327e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR0.5_MUF1.0_PDF27100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
Name=Test[MUR0.5_MUF1.0_PDF27100]
Path=Test[MUR0.5_MUF1.0_PDF27100]
ScaledBy=1.00000001720339318e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	4.329673e-05	2.656532e-06	2.656532e-06
4.000000e-02	9.000000e-02	1.059744e-04	3.877014e-06	3.877014e-06
9.000000e-02	1.400000e-01	1.617716e-04	5.000954e-06	5.000954e-06
1.400000e-01	1.900000e-01	2.235860e-04	5.776081e-06	5.776081e-06
1.900000e-01	2.400000e-01	2.825432e-04	6.506255e-06	6.506255e-06
2.400000e-01	2.900000e-01	3.354190e-04	7.106403e-06	7.106403e-06
2.900000e-01	3.400000e-01	3.640662e-04	7.481396e-06	7.481396e-06
3.400000e-01	3.900000e-01	3.895514e-04	7.842767e-06	7.842767e-06
3.900000e-01	4.400000e-01	4.473542e-04	8.209380e-06	8.209380e-06
4.400000e-01	5.000000e-01	4.721585e-04	7.860517e-06	7.860517e-06
5.000000e-01	6.000000e-01	5.382166e-04	6.389559e-06	6.389559e-06
6.000000e-01	7.000000e-01	5.677370e-04	6.639006e-06	6.639006e-06
7.000000e-01	7.500000e-01	5.895492e-04	9.503719e-06	9.503719e-06
7.500000e-01	8.000000e-01	5.670010e-04	9.451355e-06	9.451355e-06
8.000000e-01	9.500000e-01	5.742327e-04	5.471388e-06	5.471388e-06
9.500000e-01	1.000000e+00	5.818508e-04	9.436273e-06	9.436273e-06
1.000000e+00	1.050000e+00	5.766304e-04	9.343224e-06	9.343224e-06
1.050000e+00	1.100000e+00	5.632350e-04	9.285333e-06	9.285333e-06
1.100000e+00	1.400000e+00	5.216283e-04	3.622125e-06	3.622125e-06
1.400000e+00	1.700000e+00	4.373430e-04	3.278540e-06	3.278540e-06
1.700000e+00	2.000000e+00	3.344827e-04	2.871224e-06	2.871224e-06
2.000000e+00	2.400000e+00	2.122934e-04	2.041643e-06	2.041643e-06
2.400000e+00	2.700000e+00	1.181682e-04	2.204681e-06	2.204681e-06
2.700000e+00	3.000000e+00	6.797840e-05	1.540403e-06	1.540403e-06
3.000000e+00	3.100000e+00	4.177365e-05	2.294405e-06	2.294405e-06
3.100000e+00	3.300000e+00	3.276413e-05	1.486217e-06	1.486217e-06
3.300000e+00	3.500000e+00	2.599892e-05	1.325998e-06	1.325998e-06
3.500000e+00	4.000000e+00	1.407492e-05	6.945565e-07	6.945565e-07
4.000000e+00	5.000000e+00	7.968555e-06	3.599526e-07	3.599526e-07
5.000000e+00	6.000000e+00	4.640892e-06	2.424630e-07	2.424630e-07
6.000000e+00	7.000000e+00	2.616590e-06	1.673018e-07	1.673018e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR0.5_MUF0.5_PDF27100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
Name=Test[MUR0.5_MUF0.5_PDF27100]
Path=Test[MUR0.5_MUF0.5_PDF27100]
ScaledBy=1.00000004146211294e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.942847e-05	1.763605e-06	1.763605e-06
4.000000e-02	9.000000e-02	7.311072e-05	2.592341e-06	2.592341e-06
9.000000e-02	1.400000e-01	1.121819e-04	3.311365e-06	3.311365e-06
1.400000e-01	1.900000e-01	1.540264e-04	3.858361e-06	3.858361e-06
1.900000e-01	2.400000e-01	1.969978e-04	4.345433e-06	4.345433e-06
2.400000e-01	2.900000e-01	2.314714e-04	4.739903e-06	4.739903e-06
2.900000e-01	3.400000e-01	2.530426e-04	4.996791e-06	4.996791e-06
3.400000e-01	3.900000e-01	2.698624e-04	5.238480e-06	5.238480e-06
3.900000e-01	4.400000e-01	3.088128e-04	5.472195e-06	5.472195e-06
4.400000e-01	5.000000e-01	3.279397e-04	5.259154e-06	5.259154e-06
5.000000e-01	6.000000e-01	3.720248e-04	4.279708e-06	4.279708e-06
6.000000e-01	7.000000e-01	3.904645e-04	4.452274e-06	4.452274e-06
7.000000e-01	7.500000e-01	4.063424e-04	6.357578e-06	6.357578e-06
7.500000e-01	8.000000e-01	3.946328e-04	6.340208e-06	6.340208e-06
8.000000e-01	9.500000e-01	3.965563e-04	3.663346e-06	3.663346e-06
9.500000e-01	1.000000e+00	4.043912e-04	6.343765e-06	6.343765e-06
1.000000e+00	1.050000e+00	3.950922e-04	6.246666e-06	6.246666e-06
1.050000e+00	1.100000e+00	3.881704e-04	6.228539e-06	6.228539e-06
1.100000e+00	1.400000e+00	3.578343e-04	2.448452e-06	2.448452e-06
1.400000e+00	1.700000e+00	2.978932e-04	2.216558e-06	2.216558e-06
1.700000e+00	2.000000e+00	2.267842e-04	1.944411e-06	1.944411e-06
2.000000e+00	2.400000e+00	1.426343e-04	1.392571e-06	1.392571e-06
2.400000e+00	2.700000e+00	7.791927e-05	1.857249e-06	1.857249e-06
2.700000e+00	3.000000e+00	4.497867e-05	1.071232e-06	1.071232e-06
3.000000e+00	3.100000e+00	2.690651e-05	1.613095e-06	1.613095e-06
3.100000e+00	3.300000e+00	2.061944e-05	1.049680e-06	1.049680e-06
3.300000e+00	3.500000e+00	1.661764e-05	9.506894e-07	9.506894e-07
3.500000e+00	4.000000e+00	9.266126e-06	5.095918e-07	5.095918e-07
4.000000e+00	5.000000e+00	5.366233e-06	2.731309e-07	2.731309e-07
5.000000e+00	6.000000e+00	3.493833e-06	1.935582e-07	1.935582e-07
6.000000e+00	7.000000e+00	2.119809e-06	1.389376e-07	1.389376e-07
# END HISTO1D


# BEGIN HISTO1D /Test
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
Name=Test
Path=Test
ScaledBy=1.00000000000000007e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.729193e-05	1.659491e-06	1.659491e-06
4.000000e-02	9.000000e-02	6.797710e-05	2.433046e-06	2.433046e-06
9.000000e-02	1.400000e-01	1.034566e-04	3.122902e-06	3.122902e-06
1.400000e-01	1.900000e-01	1.427772e-04	3.620979e-06	3.620979e-06
1.900000e-01	2.400000e-01	1.816935e-04	4.085669e-06	4.085669e-06
2.400000e-01	2.900000e-01	2.146964e-04	4.450874e-06	4.450874e-06
2.900000e-01	3.400000e-01	2.338008e-04	4.692662e-06	4.692662e-06
3.400000e-01	3.900000e-01	2.507824e-04	4.917915e-06	4.917915e-06
3.900000e-01	4.400000e-01	2.864642e-04	5.148696e-06	5.148696e-06
4.400000e-01	5.000000e-01	3.032437e-04	4.938406e-06	4.938406e-06
5.000000e-01	6.000000e-01	3.453187e-04	4.015474e-06	4.015474e-06
6.000000e-01	7.000000e-01	3.634122e-04	4.165117e-06	4.165117e-06
7.000000e-01	7.500000e-01	3.777910e-04	5.971174e-06	5.971174e-06
7.500000e-01	8.000000e-01	3.645494e-04	5.948244e-06	5.948244e-06
8.000000e-01	9.500000e-01	3.676323e-04	3.438660e-06	3.438660e-06
9.500000e-01	1.000000e+00	3.733434e-04	5.944808e-06	5.944808e-06
1.000000e+00	1.050000e+00	3.684916e-04	5.878808e-06	5.878808e-06
1.050000e+00	1.100000e+00	3.606578e-04	5.850388e-06	5.850388e-06
1.100000e+00	1.400000e+00	3.337870e-04	2.283908e-06	2.283908e-06
1.400000e+00	1.700000e+00	2.787146e-04	2.071959e-06	2.071959e-06
1.700000e+00	2.000000e+00	2.128349e-04	1.819696e-06	1.819696e-06
2.000000e+00	2.400000e+00	1.344759e-04	1.299625e-06	1.299625e-06
2.400000e+00	2.700000e+00	7.523810e-05	1.210105e-06	1.210105e-06
2.700000e+00	3.000000e+00	4.292580e-05	9.929295e-07	9.929295e-07
3.000000e+00	3.100000e+00	2.610422e-05	1.490626e-06	1.490626e-06
3.100000e+00	3.300000e+00	2.016570e-05	9.681774e-07	9.681774e-07
3.300000e+00	3.500000e+00	1.616035e-05	8.698546e-07	8.698546e-07
3.500000e+00	4.000000e+00	8.930524e-06	4.630882e-07	4.630882e-07
4.000000e+00	5.000000e+00	5.155141e-06	2.446134e-07	2.446134e-07
5.000000e+00	6.000000e+00	3.161315e-06	1.696595e-07	1.696595e-07
6.000000e+00	7.000000e+00	1.864948e-06	1.198676e-07	1.198676e-07
# END HISTO1D



==> anc/Fig7_pp_scale.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=0
RatioPlot=1
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=5.00
RatioPlotYMin=0.00
LegendXPos=0.50
LegendYPos=0.94
Title=
XLabel=
YLabel=$\text{d}\sigma / \text{d} m_{ee}$ [mb / GeV]
RatioPlotYLabel=Scale Ratio
PlotXTickLabels=0
RatioPlotXTickLabels=0
DrawOnly=Test[_VarBand] Test //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_bb_rescatter.yoda/ALICE_2020_I1797621/d01-x01-y01
LegendOnly=Test //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_bb_rescatter.yoda/ALICE_2020_I1797621/d01-x01-y01
RatioPlotReference=Test
# END PLOT

# BEGIN HISTO1D /Test[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
ErrorBandColor=orange
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[_VarBand]
Path=Test[_VarBand]
RatioPlot=0
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.729193e-05	1.025198e-05	1.609060e-05
4.000000e-02	9.000000e-02	6.797710e-05	2.477152e-05	3.807514e-05
9.000000e-02	1.400000e-01	1.034566e-04	3.734979e-05	5.839856e-05
1.400000e-01	1.900000e-01	1.427772e-04	5.201202e-05	8.088989e-05
1.900000e-01	2.400000e-01	1.816935e-04	6.472248e-05	1.009325e-04
2.400000e-01	2.900000e-01	2.146964e-04	7.786481e-05	1.208046e-04
2.900000e-01	3.400000e-01	2.338008e-04	8.371449e-05	1.303499e-04
3.400000e-01	3.900000e-01	2.507824e-04	9.025604e-05	1.388561e-04
3.900000e-01	4.400000e-01	2.864642e-04	1.041163e-04	1.609724e-04
4.400000e-01	5.000000e-01	3.032437e-04	1.088561e-04	1.689870e-04
5.000000e-01	6.000000e-01	3.453187e-04	1.250353e-04	1.929397e-04
6.000000e-01	7.000000e-01	3.634122e-04	1.326586e-04	2.043672e-04
7.000000e-01	7.500000e-01	3.777910e-04	1.372306e-04	2.118424e-04
7.500000e-01	8.000000e-01	3.645494e-04	1.306395e-04	2.025390e-04
8.000000e-01	9.500000e-01	3.676323e-04	1.332515e-04	2.066290e-04
9.500000e-01	1.000000e+00	3.733434e-04	1.337650e-04	2.085921e-04
1.000000e+00	1.050000e+00	3.684916e-04	1.358213e-04	2.082218e-04
1.050000e+00	1.100000e+00	3.606578e-04	1.313625e-04	2.026617e-04
1.100000e+00	1.400000e+00	3.337870e-04	1.226278e-04	1.878552e-04
1.400000e+00	1.700000e+00	2.787146e-04	1.036484e-04	1.586420e-04
1.700000e+00	2.000000e+00	2.128349e-04	7.991189e-05	1.216614e-04
2.000000e+00	2.400000e+00	1.344759e-04	5.129244e-05	7.782838e-05
2.400000e+00	2.700000e+00	7.523810e-05	2.967052e-05	4.294719e-05
2.700000e+00	3.000000e+00	4.292580e-05	1.696977e-05	2.507227e-05
3.000000e+00	3.100000e+00	2.610422e-05	1.089221e-05	1.574017e-05
3.100000e+00	3.300000e+00	2.016570e-05	8.672000e-06	1.263557e-05
3.300000e+00	3.500000e+00	1.616035e-05	6.783944e-06	9.876943e-06
3.500000e+00	4.000000e+00	8.930524e-06	3.632235e-06	5.165195e-06
4.000000e+00	5.000000e+00	5.155141e-06	2.036171e-06	2.824028e-06
5.000000e+00	6.000000e+00	3.161315e-06	1.012959e-06	1.489272e-06
6.000000e+00	7.000000e+00	1.864948e-06	5.109542e-07	7.611399e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27164]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27164]
Path=Test[MUR1.0_MUF1.0_PDF27164]
RatioPlot=0
ScaledBy=1.00000000158268400e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.731508e-05	1.660974e-06	1.660974e-06
4.000000e-02	9.000000e-02	6.802906e-05	2.435175e-06	2.435175e-06
9.000000e-02	1.400000e-01	1.035448e-04	3.125738e-06	3.125738e-06
1.400000e-01	1.900000e-01	1.428999e-04	3.624399e-06	3.624399e-06
1.900000e-01	2.400000e-01	1.818479e-04	4.089431e-06	4.089431e-06
2.400000e-01	2.900000e-01	2.148976e-04	4.455314e-06	4.455314e-06
2.900000e-01	3.400000e-01	2.340122e-04	4.697146e-06	4.697146e-06
3.400000e-01	3.900000e-01	2.510040e-04	4.922601e-06	4.922601e-06
3.900000e-01	4.400000e-01	2.867108e-04	5.153558e-06	5.153558e-06
4.400000e-01	5.000000e-01	3.035060e-04	4.943113e-06	4.943113e-06
5.000000e-01	6.000000e-01	3.456351e-04	4.019395e-06	4.019395e-06
6.000000e-01	7.000000e-01	3.637501e-04	4.169245e-06	4.169245e-06
7.000000e-01	7.500000e-01	3.781374e-04	5.977048e-06	5.977048e-06
7.500000e-01	8.000000e-01	3.648648e-04	5.954118e-06	5.954118e-06
8.000000e-01	9.500000e-01	3.679667e-04	3.442068e-06	3.442068e-06
9.500000e-01	1.000000e+00	3.736918e-04	5.950779e-06	5.950779e-06
1.000000e+00	1.050000e+00	3.688074e-04	5.884566e-06	5.884566e-06
1.050000e+00	1.100000e+00	3.609854e-04	5.856272e-06	5.856272e-06
1.100000e+00	1.400000e+00	3.340923e-04	2.286248e-06	2.286248e-06
1.400000e+00	1.700000e+00	2.789770e-04	2.074147e-06	2.074147e-06
1.700000e+00	2.000000e+00	2.130334e-04	1.821652e-06	1.821652e-06
2.000000e+00	2.400000e+00	1.346015e-04	1.301077e-06	1.301077e-06
2.400000e+00	2.700000e+00	7.530347e-05	1.211525e-06	1.211525e-06
2.700000e+00	3.000000e+00	4.296587e-05	9.941436e-07	9.941436e-07
3.000000e+00	3.100000e+00	2.612617e-05	1.492525e-06	1.492525e-06
3.100000e+00	3.300000e+00	2.018333e-05	9.694355e-07	9.694355e-07
3.300000e+00	3.500000e+00	1.617467e-05	8.710165e-07	8.710165e-07
3.500000e+00	4.000000e+00	8.940504e-06	4.637448e-07	4.637448e-07
4.000000e+00	5.000000e+00	5.161827e-06	2.449745e-07	2.449745e-07
5.000000e+00	6.000000e+00	3.165678e-06	1.699247e-07	1.699247e-07
6.000000e+00	7.000000e+00	1.867866e-06	1.200605e-07	1.200605e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27163]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27163]
Path=Test[MUR1.0_MUF1.0_PDF27163]
RatioPlot=0
ScaledBy=9.99999999810944471e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.730518e-05	1.660519e-06	1.660519e-06
4.000000e-02	9.000000e-02	6.802638e-05	2.434815e-06	2.434815e-06
9.000000e-02	1.400000e-01	1.034848e-04	3.124654e-06	3.124654e-06
1.400000e-01	1.900000e-01	1.428542e-04	3.623359e-06	3.623359e-06
1.900000e-01	2.400000e-01	1.818369e-04	4.088777e-06	4.088777e-06
2.400000e-01	2.900000e-01	2.148356e-04	4.454033e-06	4.454033e-06
2.900000e-01	3.400000e-01	2.339338e-04	4.695742e-06	4.695742e-06
3.400000e-01	3.900000e-01	2.509586e-04	4.920662e-06	4.920662e-06
3.900000e-01	4.400000e-01	2.866484e-04	5.151807e-06	5.151807e-06
4.400000e-01	5.000000e-01	3.034022e-04	4.941463e-06	4.941463e-06
5.000000e-01	6.000000e-01	3.455333e-04	4.018273e-06	4.018273e-06
6.000000e-01	7.000000e-01	3.636324e-04	4.167689e-06	4.167689e-06
7.000000e-01	7.500000e-01	3.779870e-04	5.974605e-06	5.974605e-06
7.500000e-01	8.000000e-01	3.648282e-04	5.952135e-06	5.952135e-06
8.000000e-01	9.500000e-01	3.678717e-04	3.440775e-06	3.440775e-06
9.500000e-01	1.000000e+00	3.735640e-04	5.948377e-06	5.948377e-06
1.000000e+00	1.050000e+00	3.687224e-04	5.882549e-06	5.882549e-06
1.050000e+00	1.100000e+00	3.608756e-04	5.853761e-06	5.853761e-06
1.100000e+00	1.400000e+00	3.339863e-04	2.285193e-06	2.285193e-06
1.400000e+00	1.700000e+00	2.788879e-04	2.073156e-06	2.073156e-06
1.700000e+00	2.000000e+00	2.129676e-04	1.820688e-06	1.820688e-06
2.000000e+00	2.400000e+00	1.345515e-04	1.300302e-06	1.300302e-06
2.400000e+00	2.700000e+00	7.529117e-05	1.210644e-06	1.210644e-06
2.700000e+00	3.000000e+00	4.295353e-05	9.934309e-07	9.934309e-07
3.000000e+00	3.100000e+00	2.611612e-05	1.491087e-06	1.491087e-06
3.100000e+00	3.300000e+00	2.017665e-05	9.684706e-07	9.684706e-07
3.300000e+00	3.500000e+00	1.616138e-05	8.699576e-07	8.699576e-07
3.500000e+00	4.000000e+00	8.939752e-06	4.631836e-07	4.631836e-07
4.000000e+00	5.000000e+00	5.156281e-06	2.446338e-07	2.446338e-07
5.000000e+00	6.000000e+00	3.161486e-06	1.696477e-07	1.696477e-07
6.000000e+00	7.000000e+00	1.864756e-06	1.198594e-07	1.198594e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27162]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27162]
Path=Test[MUR1.0_MUF1.0_PDF27162]
RatioPlot=0
ScaledBy=1.00000000606287915e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.733327e-05	1.662178e-06	1.662178e-06
4.000000e-02	9.000000e-02	6.806574e-05	2.436562e-06	2.436562e-06
9.000000e-02	1.400000e-01	1.036135e-04	3.127389e-06	3.127389e-06
1.400000e-01	1.900000e-01	1.429802e-04	3.625981e-06	3.625981e-06
1.900000e-01	2.400000e-01	1.819398e-04	4.091035e-06	4.091035e-06
2.400000e-01	2.900000e-01	2.149986e-04	4.456949e-06	4.456949e-06
2.900000e-01	3.400000e-01	2.340726e-04	4.698570e-06	4.698570e-06
3.400000e-01	3.900000e-01	2.511132e-04	4.924604e-06	4.924604e-06
3.900000e-01	4.400000e-01	2.868790e-04	5.155584e-06	5.155584e-06
4.400000e-01	5.000000e-01	3.036715e-04	4.944767e-06	4.944767e-06
5.000000e-01	6.000000e-01	3.457877e-04	4.020644e-06	4.020644e-06
6.000000e-01	7.000000e-01	3.639095e-04	4.170587e-06	4.170587e-06
7.000000e-01	7.500000e-01	3.782888e-04	5.978748e-06	5.978748e-06
7.500000e-01	8.000000e-01	3.650226e-04	5.955748e-06	5.955748e-06
8.000000e-01	9.500000e-01	3.681123e-04	3.442987e-06	3.442987e-06
9.500000e-01	1.000000e+00	3.738068e-04	5.951805e-06	5.951805e-06
1.000000e+00	1.050000e+00	3.690028e-04	5.885926e-06	5.885926e-06
1.050000e+00	1.100000e+00	3.611350e-04	5.857474e-06	5.857474e-06
1.100000e+00	1.400000e+00	3.342160e-04	2.286539e-06	2.286539e-06
1.400000e+00	1.700000e+00	2.790597e-04	2.074233e-06	2.074233e-06
1.700000e+00	2.000000e+00	2.130846e-04	1.821520e-06	1.821520e-06
2.000000e+00	2.400000e+00	1.346367e-04	1.300867e-06	1.300867e-06
2.400000e+00	2.700000e+00	7.532373e-05	1.211328e-06	1.211328e-06
2.700000e+00	3.000000e+00	4.297067e-05	9.937428e-07	9.937428e-07
3.000000e+00	3.100000e+00	2.613312e-05	1.491797e-06	1.491797e-06
3.100000e+00	3.300000e+00	2.018240e-05	9.688985e-07	9.688985e-07
3.300000e+00	3.500000e+00	1.617788e-05	8.705185e-07	8.705185e-07
3.500000e+00	4.000000e+00	8.937656e-06	4.634036e-07	4.634036e-07
4.000000e+00	5.000000e+00	5.157375e-06	2.447628e-07	2.447628e-07
5.000000e+00	6.000000e+00	3.163139e-06	1.697713e-07	1.697713e-07
6.000000e+00	7.000000e+00	1.866026e-06	1.199450e-07	1.199450e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27161]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27161]
Path=Test[MUR1.0_MUF1.0_PDF27161]
RatioPlot=0
ScaledBy=1.00000000181803603e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.744798e-05	1.670029e-06	1.670029e-06
4.000000e-02	9.000000e-02	6.839396e-05	2.448653e-06	2.448653e-06
9.000000e-02	1.400000e-01	1.040456e-04	3.142780e-06	3.142780e-06
1.400000e-01	1.900000e-01	1.436447e-04	3.644211e-06	3.644211e-06
1.900000e-01	2.400000e-01	1.827901e-04	4.112352e-06	4.112352e-06
2.400000e-01	2.900000e-01	2.159554e-04	4.479317e-06	4.479317e-06
2.900000e-01	3.400000e-01	2.351788e-04	4.722981e-06	4.722981e-06
3.400000e-01	3.900000e-01	2.523072e-04	4.949709e-06	4.949709e-06
3.900000e-01	4.400000e-01	2.881840e-04	5.182258e-06	5.182258e-06
4.400000e-01	5.000000e-01	3.050747e-04	4.970558e-06	4.970558e-06
5.000000e-01	6.000000e-01	3.474329e-04	4.041862e-06	4.041862e-06
6.000000e-01	7.000000e-01	3.656026e-04	4.192159e-06	4.192159e-06
7.000000e-01	7.500000e-01	3.800898e-04	6.010270e-06	6.010270e-06
7.500000e-01	8.000000e-01	3.667726e-04	5.986870e-06	5.986870e-06
8.000000e-01	9.500000e-01	3.698915e-04	3.461202e-06	3.461202e-06
9.500000e-01	1.000000e+00	3.756490e-04	5.983856e-06	5.983856e-06
1.000000e+00	1.050000e+00	3.707632e-04	5.917727e-06	5.917727e-06
1.050000e+00	1.100000e+00	3.628688e-04	5.888695e-06	5.888695e-06
1.100000e+00	1.400000e+00	3.358950e-04	2.298930e-06	2.298930e-06
1.400000e+00	1.700000e+00	2.805028e-04	2.085590e-06	2.085590e-06
1.700000e+00	2.000000e+00	2.142398e-04	1.831715e-06	1.831715e-06
2.000000e+00	2.400000e+00	1.353675e-04	1.308109e-06	1.308109e-06
2.400000e+00	2.700000e+00	7.576167e-05	1.217843e-06	1.217843e-06
2.700000e+00	3.000000e+00	4.322933e-05	9.992377e-07	9.992377e-07
3.000000e+00	3.100000e+00	2.630450e-05	1.499943e-06	1.499943e-06
3.100000e+00	3.300000e+00	2.031479e-05	9.740767e-07	9.740767e-07
3.300000e+00	3.500000e+00	1.627702e-05	8.749183e-07	8.749183e-07
3.500000e+00	4.000000e+00	8.995658e-06	4.656978e-07	4.656978e-07
4.000000e+00	5.000000e+00	5.191921e-06	2.458804e-07	2.458804e-07
5.000000e+00	6.000000e+00	3.179533e-06	1.704167e-07	1.704167e-07
6.000000e+00	7.000000e+00	1.874308e-06	1.203306e-07	1.203306e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27160]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27160]
Path=Test[MUR1.0_MUF1.0_PDF27160]
RatioPlot=0
ScaledBy=9.99999999875138181e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.728368e-05	1.658958e-06	1.658958e-06
4.000000e-02	9.000000e-02	6.795590e-05	2.432266e-06	2.432266e-06
9.000000e-02	1.400000e-01	1.034276e-04	3.121914e-06	3.121914e-06
1.400000e-01	1.900000e-01	1.427331e-04	3.619798e-06	3.619798e-06
1.900000e-01	2.400000e-01	1.816345e-04	4.084278e-06	4.084278e-06
2.400000e-01	2.900000e-01	2.146292e-04	4.449396e-06	4.449396e-06
2.900000e-01	3.400000e-01	2.337298e-04	4.691110e-06	4.691110e-06
3.400000e-01	3.900000e-01	2.507030e-04	4.916292e-06	4.916292e-06
3.900000e-01	4.400000e-01	2.863754e-04	5.146994e-06	5.146994e-06
4.400000e-01	5.000000e-01	3.031510e-04	4.936779e-06	4.936779e-06
5.000000e-01	6.000000e-01	3.452091e-04	4.014116e-06	4.014116e-06
6.000000e-01	7.000000e-01	3.632995e-04	4.163736e-06	4.163736e-06
7.000000e-01	7.500000e-01	3.776760e-04	5.969202e-06	5.969202e-06
7.500000e-01	8.000000e-01	3.644322e-04	5.946263e-06	5.946263e-06
8.000000e-01	9.500000e-01	3.675148e-04	3.437505e-06	3.437505e-06
9.500000e-01	1.000000e+00	3.732242e-04	5.942802e-06	5.942802e-06
1.000000e+00	1.050000e+00	3.683730e-04	5.876793e-06	5.876793e-06
1.050000e+00	1.100000e+00	3.605432e-04	5.848421e-06	5.848421e-06
1.100000e+00	1.400000e+00	3.336773e-04	2.283131e-06	2.283131e-06
1.400000e+00	1.700000e+00	2.786212e-04	2.071249e-06	2.071249e-06
1.700000e+00	2.000000e+00	2.127617e-04	1.819067e-06	1.819067e-06
2.000000e+00	2.400000e+00	1.344296e-04	1.299180e-06	1.299180e-06
2.400000e+00	2.700000e+00	7.521100e-05	1.209705e-06	1.209705e-06
2.700000e+00	3.000000e+00	4.291013e-05	9.925933e-07	9.925933e-07
3.000000e+00	3.100000e+00	2.609416e-05	1.490136e-06	1.490136e-06
3.100000e+00	3.300000e+00	2.015814e-05	9.678630e-07	9.678630e-07
3.300000e+00	3.500000e+00	1.615462e-05	8.695909e-07	8.695909e-07
3.500000e+00	4.000000e+00	8.926902e-06	4.629471e-07	4.629471e-07
4.000000e+00	5.000000e+00	5.153192e-06	2.445438e-07	2.445438e-07
5.000000e+00	6.000000e+00	3.160346e-06	1.696175e-07	1.696175e-07
6.000000e+00	7.000000e+00	1.864448e-06	1.198413e-07	1.198413e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27159]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27159]
Path=Test[MUR1.0_MUF1.0_PDF27159]
RatioPlot=0
ScaledBy=1.00000000076231719e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.735167e-05	1.663372e-06	1.663372e-06
4.000000e-02	9.000000e-02	6.813142e-05	2.438740e-06	2.438740e-06
9.000000e-02	1.400000e-01	1.036755e-04	3.130122e-06	3.130122e-06
1.400000e-01	1.900000e-01	1.430977e-04	3.629486e-06	3.629486e-06
1.900000e-01	2.400000e-01	1.821108e-04	4.095518e-06	4.095518e-06
2.400000e-01	2.900000e-01	2.151822e-04	4.461427e-06	4.461427e-06
2.900000e-01	3.400000e-01	2.343164e-04	4.703755e-06	4.703755e-06
3.400000e-01	3.900000e-01	2.513552e-04	4.929538e-06	4.929538e-06
3.900000e-01	4.400000e-01	2.871124e-04	5.160921e-06	5.160921e-06
4.400000e-01	5.000000e-01	3.039228e-04	4.950114e-06	4.950114e-06
5.000000e-01	6.000000e-01	3.461085e-04	4.025127e-06	4.025127e-06
6.000000e-01	7.000000e-01	3.642318e-04	4.175002e-06	4.175002e-06
7.000000e-01	7.500000e-01	3.786340e-04	5.985307e-06	5.985307e-06
7.500000e-01	8.000000e-01	3.653888e-04	5.962388e-06	5.962388e-06
8.000000e-01	9.500000e-01	3.684771e-04	3.446881e-06	3.446881e-06
9.500000e-01	1.000000e+00	3.742004e-04	5.959052e-06	5.959052e-06
1.000000e+00	1.050000e+00	3.693442e-04	5.893032e-06	5.893032e-06
1.050000e+00	1.100000e+00	3.614788e-04	5.864327e-06	5.864327e-06
1.100000e+00	1.400000e+00	3.345687e-04	2.289388e-06	2.289388e-06
1.400000e+00	1.700000e+00	2.793760e-04	2.076945e-06	2.076945e-06
1.700000e+00	2.000000e+00	2.133493e-04	1.824087e-06	1.824087e-06
2.000000e+00	2.400000e+00	1.348006e-04	1.302732e-06	1.302732e-06
2.400000e+00	2.700000e+00	7.542783e-05	1.212931e-06	1.212931e-06
2.700000e+00	3.000000e+00	4.303413e-05	9.952641e-07	9.952641e-07
3.000000e+00	3.100000e+00	2.617332e-05	1.494060e-06	1.494060e-06
3.100000e+00	3.300000e+00	2.021777e-05	9.703744e-07	9.703744e-07
3.300000e+00	3.500000e+00	1.620052e-05	8.717438e-07	8.717438e-07
3.500000e+00	4.000000e+00	8.954264e-06	4.640818e-07	4.640818e-07
4.000000e+00	5.000000e+00	5.168164e-06	2.451098e-07	2.451098e-07
5.000000e+00	6.000000e+00	3.168110e-06	1.699701e-07	1.699701e-07
6.000000e+00	7.000000e+00	1.868577e-06	1.200681e-07	1.200681e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27158]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27158]
Path=Test[MUR1.0_MUF1.0_PDF27158]
RatioPlot=0
ScaledBy=1.00000000016554423e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.729265e-05	1.659661e-06	1.659661e-06
4.000000e-02	9.000000e-02	6.800442e-05	2.433656e-06	2.433656e-06
9.000000e-02	1.400000e-01	1.034544e-04	3.123029e-06	3.123029e-06
1.400000e-01	1.900000e-01	1.428151e-04	3.621691e-06	3.621691e-06
1.900000e-01	2.400000e-01	1.817841e-04	4.086859e-06	4.086859e-06
2.400000e-01	2.900000e-01	2.147708e-04	4.451991e-06	4.451991e-06
2.900000e-01	3.400000e-01	2.338644e-04	4.693556e-06	4.693556e-06
3.400000e-01	3.900000e-01	2.508848e-04	4.918488e-06	4.918488e-06
3.900000e-01	4.400000e-01	2.865504e-04	5.149388e-06	5.149388e-06
4.400000e-01	5.000000e-01	3.033322e-04	4.939354e-06	4.939354e-06
5.000000e-01	6.000000e-01	3.454301e-04	4.016493e-06	4.016493e-06
6.000000e-01	7.000000e-01	3.635323e-04	4.165943e-06	4.165943e-06
7.000000e-01	7.500000e-01	3.778842e-04	5.972123e-06	5.972123e-06
7.500000e-01	8.000000e-01	3.647280e-04	5.949727e-06	5.949727e-06
8.000000e-01	9.500000e-01	3.677667e-04	3.439346e-06	3.439346e-06
9.500000e-01	1.000000e+00	3.734720e-04	5.946067e-06	5.946067e-06
1.000000e+00	1.050000e+00	3.685992e-04	5.880082e-06	5.880082e-06
1.050000e+00	1.100000e+00	3.607596e-04	5.851378e-06	5.851378e-06
1.100000e+00	1.400000e+00	3.338883e-04	2.284339e-06	2.284339e-06
1.400000e+00	1.700000e+00	2.788005e-04	2.072434e-06	2.072434e-06
1.700000e+00	2.000000e+00	2.128987e-04	1.820110e-06	1.820110e-06
2.000000e+00	2.400000e+00	1.345018e-04	1.299932e-06	1.299932e-06
2.400000e+00	2.700000e+00	7.525407e-05	1.210416e-06	1.210416e-06
2.700000e+00	3.000000e+00	4.293287e-05	9.932615e-07	9.932615e-07
3.000000e+00	3.100000e+00	2.610219e-05	1.490987e-06	1.490987e-06
3.100000e+00	3.300000e+00	2.016119e-05	9.684029e-07	9.684029e-07
3.300000e+00	3.500000e+00	1.615442e-05	8.700188e-07	8.700188e-07
3.500000e+00	4.000000e+00	8.934580e-06	4.632556e-07	4.632556e-07
4.000000e+00	5.000000e+00	5.154228e-06	2.447232e-07	2.447232e-07
5.000000e+00	6.000000e+00	3.162389e-06	1.697608e-07	1.697608e-07
6.000000e+00	7.000000e+00	1.865921e-06	1.199655e-07	1.199655e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27157]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27157]
Path=Test[MUR1.0_MUF1.0_PDF27157]
RatioPlot=0
ScaledBy=1.00000000007786958e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.728582e-05	1.659024e-06	1.659024e-06
4.000000e-02	9.000000e-02	6.793240e-05	2.431911e-06	2.431911e-06
9.000000e-02	1.400000e-01	1.034392e-04	3.122243e-06	3.122243e-06
1.400000e-01	1.900000e-01	1.427069e-04	3.619561e-06	3.619561e-06
1.900000e-01	2.400000e-01	1.815581e-04	4.083634e-06	4.083634e-06
2.400000e-01	2.900000e-01	2.145724e-04	4.448872e-06	4.448872e-06
2.900000e-01	3.400000e-01	2.336858e-04	4.690869e-06	4.690869e-06
3.400000e-01	3.900000e-01	2.506218e-04	4.916477e-06	4.916477e-06
3.900000e-01	4.400000e-01	2.863112e-04	5.147041e-06	5.147041e-06
4.400000e-01	5.000000e-01	3.030877e-04	4.936501e-06	4.936501e-06
5.000000e-01	6.000000e-01	3.451291e-04	4.013643e-06	4.013643e-06
6.000000e-01	7.000000e-01	3.632092e-04	4.163511e-06	4.163511e-06
7.000000e-01	7.500000e-01	3.776182e-04	5.969175e-06	5.969175e-06
7.500000e-01	8.000000e-01	3.642808e-04	5.945579e-06	5.945579e-06
8.000000e-01	9.500000e-01	3.674145e-04	3.437330e-06	3.437330e-06
9.500000e-01	1.000000e+00	3.731320e-04	5.942425e-06	5.942425e-06
1.000000e+00	1.050000e+00	3.683006e-04	5.876403e-06	5.876403e-06
1.050000e+00	1.100000e+00	3.604770e-04	5.848349e-06	5.848349e-06
1.100000e+00	1.400000e+00	3.336120e-04	2.283062e-06	2.283062e-06
1.400000e+00	1.700000e+00	2.785673e-04	2.071102e-06	2.071102e-06
1.700000e+00	2.000000e+00	2.127245e-04	1.818949e-06	1.818949e-06
2.000000e+00	2.400000e+00	1.344219e-04	1.299083e-06	1.299083e-06
2.400000e+00	2.700000e+00	7.520557e-05	1.209597e-06	1.209597e-06
2.700000e+00	3.000000e+00	4.290997e-05	9.924152e-07	9.924152e-07
3.000000e+00	3.100000e+00	2.610155e-05	1.490021e-06	1.490021e-06
3.100000e+00	3.300000e+00	2.016631e-05	9.677918e-07	9.677918e-07
3.300000e+00	3.500000e+00	1.616375e-05	8.695612e-07	8.695612e-07
3.500000e+00	4.000000e+00	8.924380e-06	4.628470e-07	4.628470e-07
4.000000e+00	5.000000e+00	5.155219e-06	2.444642e-07	2.444642e-07
5.000000e+00	6.000000e+00	3.159641e-06	1.695310e-07	1.695310e-07
6.000000e+00	7.000000e+00	1.863598e-06	1.197487e-07	1.197487e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27156]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27156]
Path=Test[MUR1.0_MUF1.0_PDF27156]
RatioPlot=0
ScaledBy=1.00000001926322117e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.750045e-05	1.673404e-06	1.673404e-06
4.000000e-02	9.000000e-02	6.846610e-05	2.452601e-06	2.452601e-06
9.000000e-02	1.400000e-01	1.042005e-04	3.148173e-06	3.148173e-06
1.400000e-01	1.900000e-01	1.438537e-04	3.650642e-06	3.650642e-06
1.900000e-01	2.400000e-01	1.830813e-04	4.119497e-06	4.119497e-06
2.400000e-01	2.900000e-01	2.163286e-04	4.487655e-06	4.487655e-06
2.900000e-01	3.400000e-01	2.354640e-04	4.730606e-06	4.730606e-06
3.400000e-01	3.900000e-01	2.526690e-04	4.958614e-06	4.958614e-06
3.900000e-01	4.400000e-01	2.886332e-04	5.190958e-06	5.190958e-06
4.400000e-01	5.000000e-01	3.055222e-04	4.978553e-06	4.978553e-06
5.000000e-01	6.000000e-01	3.479839e-04	4.048780e-06	4.048780e-06
6.000000e-01	7.000000e-01	3.661943e-04	4.199750e-06	4.199750e-06
7.000000e-01	7.500000e-01	3.806714e-04	6.020654e-06	6.020654e-06
7.500000e-01	8.000000e-01	3.672918e-04	5.997108e-06	5.997108e-06
8.000000e-01	9.500000e-01	3.704704e-04	3.467206e-06	3.467206e-06
9.500000e-01	1.000000e+00	3.762240e-04	5.993876e-06	5.993876e-06
1.000000e+00	1.050000e+00	3.713704e-04	5.927579e-06	5.927579e-06
1.050000e+00	1.100000e+00	3.634482e-04	5.898865e-06	5.898865e-06
1.100000e+00	1.400000e+00	3.364220e-04	2.302852e-06	2.302852e-06
1.400000e+00	1.700000e+00	2.809559e-04	2.089196e-06	2.089196e-06
1.700000e+00	2.000000e+00	2.145594e-04	1.834737e-06	1.834737e-06
2.000000e+00	2.400000e+00	1.355724e-04	1.310310e-06	1.310310e-06
2.400000e+00	2.700000e+00	7.586670e-05	1.220023e-06	1.220023e-06
2.700000e+00	3.000000e+00	4.329030e-05	1.001004e-06	1.001004e-06
3.000000e+00	3.100000e+00	2.633239e-05	1.502550e-06	1.502550e-06
3.100000e+00	3.300000e+00	2.033598e-05	9.758682e-07	9.758682e-07
3.300000e+00	3.500000e+00	1.629539e-05	8.765652e-07	8.765652e-07
3.500000e+00	4.000000e+00	9.010584e-06	4.666451e-07	4.666451e-07
4.000000e+00	5.000000e+00	5.198767e-06	2.463924e-07	2.463924e-07
5.000000e+00	6.000000e+00	3.185230e-06	1.708087e-07	1.708087e-07
6.000000e+00	7.000000e+00	1.878074e-06	1.206200e-07	1.206200e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27155]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27155]
Path=Test[MUR1.0_MUF1.0_PDF27155]
RatioPlot=0
ScaledBy=1.00000000545589660e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.700820e-05	1.642484e-06	1.642484e-06
4.000000e-02	9.000000e-02	6.726896e-05	2.408183e-06	2.408183e-06
9.000000e-02	1.400000e-01	1.023789e-04	3.091251e-06	3.091251e-06
1.400000e-01	1.900000e-01	1.413511e-04	3.585284e-06	3.585284e-06
1.900000e-01	2.400000e-01	1.798829e-04	4.045587e-06	4.045587e-06
2.400000e-01	2.900000e-01	2.125344e-04	4.406868e-06	4.406868e-06
2.900000e-01	3.400000e-01	2.314436e-04	4.646408e-06	4.646408e-06
3.400000e-01	3.900000e-01	2.482548e-04	4.869895e-06	4.869895e-06
3.900000e-01	4.400000e-01	2.835468e-04	5.097862e-06	5.097862e-06
4.400000e-01	5.000000e-01	3.001782e-04	4.889686e-06	4.889686e-06
5.000000e-01	6.000000e-01	3.418672e-04	3.976214e-06	3.976214e-06
6.000000e-01	7.000000e-01	3.597546e-04	4.124555e-06	4.124555e-06
7.000000e-01	7.500000e-01	3.740460e-04	5.913370e-06	5.913370e-06
7.500000e-01	8.000000e-01	3.608972e-04	5.890299e-06	5.890299e-06
8.000000e-01	9.500000e-01	3.640063e-04	3.405433e-06	3.405433e-06
9.500000e-01	1.000000e+00	3.696856e-04	5.887641e-06	5.887641e-06
1.000000e+00	1.050000e+00	3.648198e-04	5.822235e-06	5.822235e-06
1.050000e+00	1.100000e+00	3.571168e-04	5.794365e-06	5.794365e-06
1.100000e+00	1.400000e+00	3.305132e-04	2.262159e-06	2.262159e-06
1.400000e+00	1.700000e+00	2.760137e-04	2.052403e-06	2.052403e-06
1.700000e+00	2.000000e+00	2.107948e-04	1.802707e-06	1.802707e-06
2.000000e+00	2.400000e+00	1.331896e-04	1.287543e-06	1.287543e-06
2.400000e+00	2.700000e+00	7.451610e-05	1.198933e-06	1.198933e-06
2.700000e+00	3.000000e+00	4.252670e-05	9.838392e-07	9.838392e-07
3.000000e+00	3.100000e+00	2.587024e-05	1.477180e-06	1.477180e-06
3.100000e+00	3.300000e+00	1.997994e-05	9.593035e-07	9.593035e-07
3.300000e+00	3.500000e+00	1.601319e-05	8.618692e-07	8.618692e-07
3.500000e+00	4.000000e+00	8.851638e-06	4.588767e-07	4.588767e-07
4.000000e+00	5.000000e+00	5.109627e-06	2.423704e-07	2.423704e-07
5.000000e+00	6.000000e+00	3.132760e-06	1.680898e-07	1.680898e-07
6.000000e+00	7.000000e+00	1.847695e-06	1.187446e-07	1.187446e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27154]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27154]
Path=Test[MUR1.0_MUF1.0_PDF27154]
RatioPlot=0
ScaledBy=9.99999999831478890e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.731805e-05	1.661139e-06	1.661139e-06
4.000000e-02	9.000000e-02	6.804302e-05	2.435460e-06	2.435460e-06
9.000000e-02	1.400000e-01	1.035516e-04	3.125972e-06	3.125972e-06
1.400000e-01	1.900000e-01	1.429102e-04	3.624458e-06	3.624458e-06
1.900000e-01	2.400000e-01	1.818598e-04	4.089566e-06	4.089566e-06
2.400000e-01	2.900000e-01	2.148930e-04	4.455063e-06	4.455063e-06
2.900000e-01	3.400000e-01	2.340054e-04	4.697052e-06	4.697052e-06
3.400000e-01	3.900000e-01	2.510040e-04	4.922523e-06	4.922523e-06
3.900000e-01	4.400000e-01	2.867380e-04	5.153592e-06	5.153592e-06
4.400000e-01	5.000000e-01	3.035143e-04	4.942989e-06	4.942989e-06
5.000000e-01	6.000000e-01	3.456275e-04	4.019185e-06	4.019185e-06
6.000000e-01	7.000000e-01	3.637329e-04	4.168924e-06	4.168924e-06
7.000000e-01	7.500000e-01	3.781236e-04	5.976568e-06	5.976568e-06
7.500000e-01	8.000000e-01	3.648766e-04	5.953656e-06	5.953656e-06
8.000000e-01	9.500000e-01	3.679589e-04	3.441768e-06	3.441768e-06
9.500000e-01	1.000000e+00	3.736638e-04	5.950044e-06	5.950044e-06
1.000000e+00	1.050000e+00	3.688318e-04	5.884127e-06	5.884127e-06
1.050000e+00	1.100000e+00	3.609758e-04	5.855530e-06	5.855530e-06
1.100000e+00	1.400000e+00	3.340803e-04	2.285881e-06	2.285881e-06
1.400000e+00	1.700000e+00	2.789595e-04	2.073701e-06	2.073701e-06
1.700000e+00	2.000000e+00	2.130198e-04	1.821162e-06	1.821162e-06
2.000000e+00	2.400000e+00	1.345959e-04	1.300631e-06	1.300631e-06
2.400000e+00	2.700000e+00	7.531043e-05	1.210977e-06	1.210977e-06
2.700000e+00	3.000000e+00	4.296393e-05	9.936028e-07	9.936028e-07
3.000000e+00	3.100000e+00	2.612922e-05	1.491554e-06	1.491554e-06
3.100000e+00	3.300000e+00	2.018601e-05	9.687746e-07	9.687746e-07
3.300000e+00	3.500000e+00	1.617576e-05	8.703357e-07	8.703357e-07
3.500000e+00	4.000000e+00	8.937988e-06	4.633059e-07	4.633059e-07
4.000000e+00	5.000000e+00	5.158903e-06	2.447037e-07	2.447037e-07
5.000000e+00	6.000000e+00	3.162699e-06	1.696991e-07	1.696991e-07
6.000000e+00	7.000000e+00	1.865322e-06	1.198796e-07	1.198796e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27153]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27153]
Path=Test[MUR1.0_MUF1.0_PDF27153]
RatioPlot=0
ScaledBy=9.99999999648144380e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.735510e-05	1.663461e-06	1.663461e-06
4.000000e-02	9.000000e-02	6.813558e-05	2.438850e-06	2.438850e-06
9.000000e-02	1.400000e-01	1.036996e-04	3.130398e-06	3.130398e-06
1.400000e-01	1.900000e-01	1.431113e-04	3.629642e-06	3.629642e-06
1.900000e-01	2.400000e-01	1.821142e-04	4.095470e-06	4.095470e-06
2.400000e-01	2.900000e-01	2.151958e-04	4.461578e-06	4.461578e-06
2.900000e-01	3.400000e-01	2.343574e-04	4.704049e-06	4.704049e-06
3.400000e-01	3.900000e-01	2.513808e-04	4.929804e-06	4.929804e-06
3.900000e-01	4.400000e-01	2.871266e-04	5.161150e-06	5.161150e-06
4.400000e-01	5.000000e-01	3.039630e-04	4.950438e-06	4.950438e-06
5.000000e-01	6.000000e-01	3.461401e-04	4.025271e-06	4.025271e-06
6.000000e-01	7.000000e-01	3.642810e-04	4.175270e-06	4.175270e-06
7.000000e-01	7.500000e-01	3.786924e-04	5.985825e-06	5.985825e-06
7.500000e-01	8.000000e-01	3.654110e-04	5.962771e-06	5.962771e-06
8.000000e-01	9.500000e-01	3.685027e-04	3.447077e-06	3.447077e-06
9.500000e-01	1.000000e+00	3.742344e-04	5.959442e-06	5.959442e-06
1.000000e+00	1.050000e+00	3.693614e-04	5.893247e-06	5.893247e-06
1.050000e+00	1.100000e+00	3.615170e-04	5.864836e-06	5.864836e-06
1.100000e+00	1.400000e+00	3.345910e-04	2.289567e-06	2.289567e-06
1.400000e+00	1.700000e+00	2.793876e-04	2.077116e-06	2.077116e-06
1.700000e+00	2.000000e+00	2.133553e-04	1.824277e-06	1.824277e-06
2.000000e+00	2.400000e+00	1.348036e-04	1.302919e-06	1.302919e-06
2.400000e+00	2.700000e+00	7.542157e-05	1.213193e-06	1.213193e-06
2.700000e+00	3.000000e+00	4.303327e-05	9.954974e-07	9.954974e-07
3.000000e+00	3.100000e+00	2.617040e-05	1.494541e-06	1.494541e-06
3.100000e+00	3.300000e+00	2.021517e-05	9.707128e-07	9.707128e-07
3.300000e+00	3.500000e+00	1.620059e-05	8.721524e-07	8.721524e-07
3.500000e+00	4.000000e+00	8.953578e-06	4.643257e-07	4.643257e-07
4.000000e+00	5.000000e+00	5.168997e-06	2.452710e-07	2.452710e-07
5.000000e+00	6.000000e+00	3.169951e-06	1.701162e-07	1.701162e-07
6.000000e+00	7.000000e+00	1.870248e-06	1.201910e-07	1.201910e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27152]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27152]
Path=Test[MUR1.0_MUF1.0_PDF27152]
RatioPlot=0
ScaledBy=1.00000000012837609e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.741465e-05	1.667200e-06	1.667200e-06
4.000000e-02	9.000000e-02	6.828276e-05	2.444250e-06	2.444250e-06
9.000000e-02	1.400000e-01	1.039182e-04	3.137231e-06	3.137231e-06
1.400000e-01	1.900000e-01	1.434047e-04	3.637283e-06	3.637283e-06
1.900000e-01	2.400000e-01	1.824810e-04	4.103990e-06	4.103990e-06
2.400000e-01	2.900000e-01	2.156312e-04	4.470742e-06	4.470742e-06
2.900000e-01	3.400000e-01	2.347942e-04	4.713467e-06	4.713467e-06
3.400000e-01	3.900000e-01	2.518656e-04	4.940010e-06	4.940010e-06
3.900000e-01	4.400000e-01	2.877388e-04	5.171830e-06	5.171830e-06
4.400000e-01	5.000000e-01	3.045682e-04	4.960462e-06	4.960462e-06
5.000000e-01	6.000000e-01	3.468163e-04	4.033301e-06	4.033301e-06
6.000000e-01	7.000000e-01	3.649928e-04	4.183574e-06	4.183574e-06
7.000000e-01	7.500000e-01	3.794308e-04	5.997575e-06	5.997575e-06
7.500000e-01	8.000000e-01	3.661300e-04	5.974463e-06	5.974463e-06
8.000000e-01	9.500000e-01	3.692184e-04	3.453804e-06	3.453804e-06
9.500000e-01	1.000000e+00	3.749254e-04	5.970673e-06	5.970673e-06
1.000000e+00	1.050000e+00	3.701204e-04	5.904699e-06	5.904699e-06
1.050000e+00	1.100000e+00	3.622250e-04	5.875997e-06	5.875997e-06
1.100000e+00	1.400000e+00	3.352337e-04	2.293761e-06	2.293761e-06
1.400000e+00	1.700000e+00	2.799164e-04	2.080787e-06	2.080787e-06
1.700000e+00	2.000000e+00	2.137515e-04	1.827330e-06	1.827330e-06
2.000000e+00	2.400000e+00	1.350619e-04	1.304987e-06	1.304987e-06
2.400000e+00	2.700000e+00	7.557890e-05	1.214987e-06	1.214987e-06
2.700000e+00	3.000000e+00	4.311393e-05	9.968237e-07	9.968237e-07
3.000000e+00	3.100000e+00	2.622209e-05	1.496304e-06	1.496304e-06
3.100000e+00	3.300000e+00	2.025744e-05	9.718343e-07	9.718343e-07
3.300000e+00	3.500000e+00	1.623402e-05	8.730697e-07	8.730697e-07
3.500000e+00	4.000000e+00	8.968600e-06	4.647119e-07	4.647119e-07
4.000000e+00	5.000000e+00	5.175802e-06	2.454183e-07	2.454183e-07
5.000000e+00	6.000000e+00	3.172400e-06	1.701654e-07	1.701654e-07
6.000000e+00	7.000000e+00	1.870681e-06	1.201901e-07	1.201901e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27151]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27151]
Path=Test[MUR1.0_MUF1.0_PDF27151]
RatioPlot=0
ScaledBy=9.99999998044092180e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.741345e-05	1.667178e-06	1.667178e-06
4.000000e-02	9.000000e-02	6.828464e-05	2.444337e-06	2.444337e-06
9.000000e-02	1.400000e-01	1.039134e-04	3.137448e-06	3.137448e-06
1.400000e-01	1.900000e-01	1.434166e-04	3.637721e-06	3.637721e-06
1.900000e-01	2.400000e-01	1.824956e-04	4.104568e-06	4.104568e-06
2.400000e-01	2.900000e-01	2.156470e-04	4.471462e-06	4.471462e-06
2.900000e-01	3.400000e-01	2.348606e-04	4.714677e-06	4.714677e-06
3.400000e-01	3.900000e-01	2.519122e-04	4.940602e-06	4.940602e-06
3.900000e-01	4.400000e-01	2.877404e-04	5.172734e-06	5.172734e-06
4.400000e-01	5.000000e-01	3.045992e-04	4.961432e-06	4.961432e-06
5.000000e-01	6.000000e-01	3.468777e-04	4.034253e-06	4.034253e-06
6.000000e-01	7.000000e-01	3.650409e-04	4.184437e-06	4.184437e-06
7.000000e-01	7.500000e-01	3.794818e-04	5.998945e-06	5.998945e-06
7.500000e-01	8.000000e-01	3.661806e-04	5.975926e-06	5.975926e-06
8.000000e-01	9.500000e-01	3.692778e-04	3.454666e-06	3.454666e-06
9.500000e-01	1.000000e+00	3.750170e-04	5.972454e-06	5.972454e-06
1.000000e+00	1.050000e+00	3.701440e-04	5.906313e-06	5.906313e-06
1.050000e+00	1.100000e+00	3.622690e-04	5.877569e-06	5.877569e-06
1.100000e+00	1.400000e+00	3.352977e-04	2.294568e-06	2.294568e-06
1.400000e+00	1.700000e+00	2.799848e-04	2.081611e-06	2.081611e-06
1.700000e+00	2.000000e+00	2.138160e-04	1.828195e-06	1.828195e-06
2.000000e+00	2.400000e+00	1.350973e-04	1.305687e-06	1.305687e-06
2.400000e+00	2.700000e+00	7.559237e-05	1.215688e-06	1.215688e-06
2.700000e+00	3.000000e+00	4.312957e-05	9.975354e-07	9.975354e-07
3.000000e+00	3.100000e+00	2.623357e-05	1.497569e-06	1.497569e-06
3.100000e+00	3.300000e+00	2.026462e-05	9.726734e-07	9.726734e-07
3.300000e+00	3.500000e+00	1.623785e-05	8.738121e-07	8.738121e-07
3.500000e+00	4.000000e+00	8.973966e-06	4.651762e-07	4.651762e-07
4.000000e+00	5.000000e+00	5.181049e-06	2.456872e-07	2.456872e-07
5.000000e+00	6.000000e+00	3.175665e-06	1.703724e-07	1.703724e-07
6.000000e+00	7.000000e+00	1.873170e-06	1.203490e-07	1.203490e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27150]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27150]
Path=Test[MUR1.0_MUF1.0_PDF27150]
RatioPlot=0
ScaledBy=1.00000000098163023e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.735167e-05	1.663341e-06	1.663341e-06
4.000000e-02	9.000000e-02	6.812570e-05	2.438581e-06	2.438581e-06
9.000000e-02	1.400000e-01	1.036829e-04	3.130057e-06	3.130057e-06
1.400000e-01	1.900000e-01	1.430909e-04	3.629164e-06	3.629164e-06
1.900000e-01	2.400000e-01	1.820787e-04	4.094835e-06	4.094835e-06
2.400000e-01	2.900000e-01	2.151568e-04	4.460906e-06	4.460906e-06
2.900000e-01	3.400000e-01	2.343020e-04	4.703284e-06	4.703284e-06
3.400000e-01	3.900000e-01	2.513260e-04	4.929062e-06	4.929062e-06
3.900000e-01	4.400000e-01	2.870898e-04	5.160465e-06	5.160465e-06
4.400000e-01	5.000000e-01	3.039090e-04	4.949636e-06	4.949636e-06
5.000000e-01	6.000000e-01	3.460757e-04	4.024603e-06	4.024603e-06
6.000000e-01	7.000000e-01	3.642041e-04	4.174563e-06	4.174563e-06
7.000000e-01	7.500000e-01	3.786152e-04	5.984748e-06	5.984748e-06
7.500000e-01	8.000000e-01	3.653330e-04	5.961665e-06	5.961665e-06
8.000000e-01	9.500000e-01	3.684302e-04	3.446458e-06	3.446458e-06
9.500000e-01	1.000000e+00	3.741542e-04	5.958199e-06	5.958199e-06
1.000000e+00	1.050000e+00	3.692994e-04	5.892134e-06	5.892134e-06
1.050000e+00	1.100000e+00	3.614414e-04	5.863596e-06	5.863596e-06
1.100000e+00	1.400000e+00	3.345223e-04	2.289061e-06	2.289061e-06
1.400000e+00	1.700000e+00	2.793325e-04	2.076609e-06	2.076609e-06
1.700000e+00	2.000000e+00	2.133101e-04	1.823756e-06	1.823756e-06
2.000000e+00	2.400000e+00	1.347789e-04	1.302508e-06	1.302508e-06
2.400000e+00	2.700000e+00	7.541057e-05	1.212762e-06	1.212762e-06
2.700000e+00	3.000000e+00	4.302450e-05	9.950820e-07	9.950820e-07
3.000000e+00	3.100000e+00	2.616696e-05	1.493844e-06	1.493844e-06
3.100000e+00	3.300000e+00	2.021380e-05	9.702571e-07	9.702571e-07
3.300000e+00	3.500000e+00	1.619880e-05	8.716903e-07	8.716903e-07
3.500000e+00	4.000000e+00	8.951034e-06	4.640397e-07	4.640397e-07
4.000000e+00	5.000000e+00	5.167083e-06	2.450935e-07	2.450935e-07
5.000000e+00	6.000000e+00	3.167870e-06	1.699736e-07	1.699736e-07
6.000000e+00	7.000000e+00	1.868557e-06	1.200744e-07	1.200744e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27149]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27149]
Path=Test[MUR1.0_MUF1.0_PDF27149]
RatioPlot=0
ScaledBy=1.00000000062035520e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.718155e-05	1.652498e-06	1.652498e-06
4.000000e-02	9.000000e-02	6.769922e-05	2.422941e-06	2.422941e-06
9.000000e-02	1.400000e-01	1.030318e-04	3.109898e-06	3.109898e-06
1.400000e-01	1.900000e-01	1.422024e-04	3.606309e-06	3.606309e-06
1.900000e-01	2.400000e-01	1.809969e-04	4.069405e-06	4.069405e-06
2.400000e-01	2.900000e-01	2.138572e-04	4.432962e-06	4.432962e-06
2.900000e-01	3.400000e-01	2.328770e-04	4.673593e-06	4.673593e-06
3.400000e-01	3.900000e-01	2.497898e-04	4.898092e-06	4.898092e-06
3.900000e-01	4.400000e-01	2.853124e-04	5.127587e-06	5.127587e-06
4.400000e-01	5.000000e-01	3.020188e-04	4.918264e-06	4.918264e-06
5.000000e-01	6.000000e-01	3.439438e-04	3.999246e-06	3.999246e-06
6.000000e-01	7.000000e-01	3.619710e-04	4.148354e-06	4.148354e-06
7.000000e-01	7.500000e-01	3.762964e-04	5.947133e-06	5.947133e-06
7.500000e-01	8.000000e-01	3.631226e-04	5.924420e-06	5.924420e-06
8.000000e-01	9.500000e-01	3.661926e-04	3.424866e-06	3.424866e-06
9.500000e-01	1.000000e+00	3.718858e-04	5.921214e-06	5.921214e-06
1.000000e+00	1.050000e+00	3.670318e-04	5.855308e-06	5.855308e-06
1.050000e+00	1.100000e+00	3.592468e-04	5.827152e-06	5.827152e-06
1.100000e+00	1.400000e+00	3.324700e-04	2.274875e-06	2.274875e-06
1.400000e+00	1.700000e+00	2.776169e-04	2.063863e-06	2.063863e-06
1.700000e+00	2.000000e+00	2.119948e-04	1.812663e-06	1.812663e-06
2.000000e+00	2.400000e+00	1.339406e-04	1.294645e-06	1.294645e-06
2.400000e+00	2.700000e+00	7.493457e-05	1.205533e-06	1.205533e-06
2.700000e+00	3.000000e+00	4.275450e-05	9.892583e-07	9.892583e-07
3.000000e+00	3.100000e+00	2.599541e-05	1.485140e-06	1.485140e-06
3.100000e+00	3.300000e+00	2.008143e-05	9.646234e-07	9.646234e-07
3.300000e+00	3.500000e+00	1.609312e-05	8.667060e-07	8.667060e-07
3.500000e+00	4.000000e+00	8.896220e-06	4.614783e-07	4.614783e-07
4.000000e+00	5.000000e+00	5.135026e-06	2.437993e-07	2.437993e-07
5.000000e+00	6.000000e+00	3.150241e-06	1.691233e-07	1.691233e-07
6.000000e+00	7.000000e+00	1.858820e-06	1.195115e-07	1.195115e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27148]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27148]
Path=Test[MUR1.0_MUF1.0_PDF27148]
RatioPlot=0
ScaledBy=1.00000000058870370e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.725838e-05	1.657494e-06	1.657494e-06
4.000000e-02	9.000000e-02	6.789426e-05	2.430277e-06	2.430277e-06
9.000000e-02	1.400000e-01	1.033228e-04	3.119270e-06	3.119270e-06
1.400000e-01	1.900000e-01	1.426119e-04	3.617138e-06	3.617138e-06
1.900000e-01	2.400000e-01	1.815178e-04	4.081652e-06	4.081652e-06
2.400000e-01	2.900000e-01	2.144832e-04	4.446196e-06	4.446196e-06
2.900000e-01	3.400000e-01	2.335088e-04	4.687190e-06	4.687190e-06
3.400000e-01	3.900000e-01	2.504816e-04	4.912495e-06	4.912495e-06
3.900000e-01	4.400000e-01	2.861494e-04	5.142599e-06	5.142599e-06
4.400000e-01	5.000000e-01	3.028670e-04	4.932602e-06	4.932602e-06
5.000000e-01	6.000000e-01	3.449022e-04	4.010936e-06	4.010936e-06
6.000000e-01	7.000000e-01	3.630091e-04	4.160508e-06	4.160508e-06
7.000000e-01	7.500000e-01	3.773468e-04	5.964272e-06	5.964272e-06
7.500000e-01	8.000000e-01	3.641654e-04	5.941754e-06	5.941754e-06
8.000000e-01	9.500000e-01	3.672297e-04	3.434791e-06	3.434791e-06
9.500000e-01	1.000000e+00	3.728830e-04	5.937960e-06	5.937960e-06
1.000000e+00	1.050000e+00	3.681038e-04	5.872396e-06	5.872396e-06
1.050000e+00	1.100000e+00	3.602570e-04	5.843805e-06	5.843805e-06
1.100000e+00	1.400000e+00	3.334010e-04	2.281274e-06	2.281274e-06
1.400000e+00	1.700000e+00	2.783919e-04	2.069635e-06	2.069635e-06
1.700000e+00	2.000000e+00	2.125766e-04	1.817591e-06	1.817591e-06
2.000000e+00	2.400000e+00	1.343125e-04	1.298100e-06	1.298100e-06
2.400000e+00	2.700000e+00	7.515407e-05	1.208693e-06	1.208693e-06
2.700000e+00	3.000000e+00	4.287460e-05	9.917970e-07	9.917970e-07
3.000000e+00	3.100000e+00	2.606919e-05	1.488749e-06	1.488749e-06
3.100000e+00	3.300000e+00	2.013648e-05	9.669568e-07	9.669568e-07
3.300000e+00	3.500000e+00	1.613931e-05	8.687374e-07	8.687374e-07
3.500000e+00	4.000000e+00	8.923436e-06	4.625281e-07	4.625281e-07
4.000000e+00	5.000000e+00	5.147544e-06	2.443170e-07	2.443170e-07
5.000000e+00	6.000000e+00	3.157525e-06	1.694506e-07	1.694506e-07
6.000000e+00	7.000000e+00	1.862248e-06	1.197142e-07	1.197142e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27147]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27147]
Path=Test[MUR1.0_MUF1.0_PDF27147]
RatioPlot=0
ScaledBy=9.99999999965130571e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.730775e-05	1.660450e-06	1.660450e-06
4.000000e-02	9.000000e-02	6.801550e-05	2.434391e-06	2.434391e-06
9.000000e-02	1.400000e-01	1.035170e-04	3.124661e-06	3.124661e-06
1.400000e-01	1.900000e-01	1.428551e-04	3.622908e-06	3.622908e-06
1.900000e-01	2.400000e-01	1.817815e-04	4.087739e-06	4.087739e-06
2.400000e-01	2.900000e-01	2.148032e-04	4.453246e-06	4.453246e-06
2.900000e-01	3.400000e-01	2.339362e-04	4.695321e-06	4.695321e-06
3.400000e-01	3.900000e-01	2.509238e-04	4.920591e-06	4.920591e-06
3.900000e-01	4.400000e-01	2.866156e-04	5.151637e-06	5.151637e-06
4.400000e-01	5.000000e-01	3.034168e-04	4.941207e-06	4.941207e-06
5.000000e-01	6.000000e-01	3.455145e-04	4.017705e-06	4.017705e-06
6.000000e-01	7.000000e-01	3.636059e-04	4.167396e-06	4.167396e-06
7.000000e-01	7.500000e-01	3.780004e-04	5.974531e-06	5.974531e-06
7.500000e-01	8.000000e-01	3.647366e-04	5.951464e-06	5.951464e-06
8.000000e-01	9.500000e-01	3.678271e-04	3.440561e-06	3.440561e-06
9.500000e-01	1.000000e+00	3.735590e-04	5.948150e-06	5.948150e-06
1.000000e+00	1.050000e+00	3.686806e-04	5.881987e-06	5.881987e-06
1.050000e+00	1.100000e+00	3.608506e-04	5.853620e-06	5.853620e-06
1.100000e+00	1.400000e+00	3.339703e-04	2.285189e-06	2.285189e-06
1.400000e+00	1.700000e+00	2.788689e-04	2.073102e-06	2.073102e-06
1.700000e+00	2.000000e+00	2.129568e-04	1.820718e-06	1.820718e-06
2.000000e+00	2.400000e+00	1.345531e-04	1.300363e-06	1.300363e-06
2.400000e+00	2.700000e+00	7.527923e-05	1.210786e-06	1.210786e-06
2.700000e+00	3.000000e+00	4.295053e-05	9.934816e-07	9.934816e-07
3.000000e+00	3.100000e+00	2.612061e-05	1.491508e-06	1.491508e-06
3.100000e+00	3.300000e+00	2.017927e-05	9.687501e-07	9.687501e-07
3.300000e+00	3.500000e+00	1.617004e-05	8.703696e-07	8.703696e-07
3.500000e+00	4.000000e+00	8.934604e-06	4.633508e-07	4.633508e-07
4.000000e+00	5.000000e+00	5.158617e-06	2.447499e-07	2.447499e-07
5.000000e+00	6.000000e+00	3.163045e-06	1.697532e-07	1.697532e-07
6.000000e+00	7.000000e+00	1.866109e-06	1.199345e-07	1.199345e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27146]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27146]
Path=Test[MUR1.0_MUF1.0_PDF27146]
RatioPlot=0
ScaledBy=1.00000001237895670e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.723400e-05	1.655912e-06	1.655912e-06
4.000000e-02	9.000000e-02	6.781452e-05	2.427619e-06	2.427619e-06
9.000000e-02	1.400000e-01	1.031890e-04	3.115858e-06	3.115858e-06
1.400000e-01	1.900000e-01	1.424529e-04	3.613274e-06	3.613274e-06
1.900000e-01	2.400000e-01	1.812759e-04	4.077005e-06	4.077005e-06
2.400000e-01	2.900000e-01	2.141718e-04	4.441242e-06	4.441242e-06
2.900000e-01	3.400000e-01	2.332188e-04	4.682419e-06	4.682419e-06
3.400000e-01	3.900000e-01	2.502022e-04	4.907912e-06	4.907912e-06
3.900000e-01	4.400000e-01	2.858140e-04	5.138125e-06	5.138125e-06
4.400000e-01	5.000000e-01	3.024962e-04	4.927791e-06	4.927791e-06
5.000000e-01	6.000000e-01	3.445516e-04	4.007177e-06	4.007177e-06
6.000000e-01	7.000000e-01	3.625053e-04	4.156347e-06	4.156347e-06
7.000000e-01	7.500000e-01	3.769292e-04	5.958870e-06	5.958870e-06
7.500000e-01	8.000000e-01	3.636862e-04	5.935453e-06	5.935453e-06
8.000000e-01	9.500000e-01	3.668194e-04	3.431541e-06	3.431541e-06
9.500000e-01	1.000000e+00	3.726016e-04	5.933018e-06	5.933018e-06
1.000000e+00	1.050000e+00	3.676718e-04	5.866524e-06	5.866524e-06
1.050000e+00	1.100000e+00	3.598730e-04	5.838452e-06	5.838452e-06
1.100000e+00	1.400000e+00	3.330808e-04	2.279275e-06	2.279275e-06
1.400000e+00	1.700000e+00	2.781702e-04	2.067778e-06	2.067778e-06
1.700000e+00	2.000000e+00	2.124359e-04	1.816010e-06	1.816010e-06
2.000000e+00	2.400000e+00	1.342335e-04	1.296921e-06	1.296921e-06
2.400000e+00	2.700000e+00	7.512003e-05	1.207478e-06	1.207478e-06
2.700000e+00	3.000000e+00	4.285363e-05	9.906087e-07	9.906087e-07
3.000000e+00	3.100000e+00	2.606275e-05	1.486832e-06	1.486832e-06
3.100000e+00	3.300000e+00	2.014662e-05	9.657366e-07	9.657366e-07
3.300000e+00	3.500000e+00	1.613343e-05	8.673853e-07	8.673853e-07
3.500000e+00	4.000000e+00	8.912252e-06	4.616812e-07	4.616812e-07
4.000000e+00	5.000000e+00	5.145360e-06	2.437766e-07	2.437766e-07
5.000000e+00	6.000000e+00	3.150720e-06	1.689816e-07	1.689816e-07
6.000000e+00	7.000000e+00	1.857211e-06	1.193443e-07	1.193443e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27145]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27145]
Path=Test[MUR1.0_MUF1.0_PDF27145]
RatioPlot=0
ScaledBy=1.00000000201289423e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.716485e-05	1.651448e-06	1.651448e-06
4.000000e-02	9.000000e-02	6.765192e-05	2.421153e-06	2.421153e-06
9.000000e-02	1.400000e-01	1.029948e-04	3.107838e-06	3.107838e-06
1.400000e-01	1.900000e-01	1.421400e-04	3.604159e-06	3.604159e-06
1.900000e-01	2.400000e-01	1.809270e-04	4.067028e-06	4.067028e-06
2.400000e-01	2.900000e-01	2.137882e-04	4.430655e-06	4.430655e-06
2.900000e-01	3.400000e-01	2.328060e-04	4.671085e-06	4.671085e-06
3.400000e-01	3.900000e-01	2.496996e-04	4.895432e-06	4.895432e-06
3.900000e-01	4.400000e-01	2.851554e-04	5.124411e-06	5.124411e-06
4.400000e-01	5.000000e-01	3.019400e-04	4.915622e-06	4.915622e-06
5.000000e-01	6.000000e-01	3.438182e-04	3.997146e-06	3.997146e-06
6.000000e-01	7.000000e-01	3.618802e-04	4.146521e-06	4.146521e-06
7.000000e-01	7.500000e-01	3.761760e-04	5.944462e-06	5.944462e-06
7.500000e-01	8.000000e-01	3.629848e-04	5.921814e-06	5.921814e-06
8.000000e-01	9.500000e-01	3.660627e-04	3.423358e-06	3.423358e-06
9.500000e-01	1.000000e+00	3.717526e-04	5.918625e-06	5.918625e-06
1.000000e+00	1.050000e+00	3.668664e-04	5.852673e-06	5.852673e-06
1.050000e+00	1.100000e+00	3.591030e-04	5.824739e-06	5.824739e-06
1.100000e+00	1.400000e+00	3.323427e-04	2.274100e-06	2.274100e-06
1.400000e+00	1.700000e+00	2.774996e-04	2.063310e-06	2.063310e-06
1.700000e+00	2.000000e+00	2.118970e-04	1.812319e-06	1.812319e-06
2.000000e+00	2.400000e+00	1.338665e-04	1.294554e-06	1.294554e-06
2.400000e+00	2.700000e+00	7.486537e-05	1.206119e-06	1.206119e-06
2.700000e+00	3.000000e+00	4.272640e-05	9.895949e-07	9.895949e-07
3.000000e+00	3.100000e+00	2.597352e-05	1.486084e-06	1.486084e-06
3.100000e+00	3.300000e+00	2.005171e-05	9.652382e-07	9.652382e-07
3.300000e+00	3.500000e+00	1.608119e-05	8.675579e-07	8.675579e-07
3.500000e+00	4.000000e+00	8.893272e-06	4.620928e-07	4.620928e-07
4.000000e+00	5.000000e+00	5.134429e-06	2.442405e-07	2.442405e-07
5.000000e+00	6.000000e+00	3.155239e-06	1.695592e-07	1.695592e-07
6.000000e+00	7.000000e+00	1.863482e-06	1.198822e-07	1.198822e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27144]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27144]
Path=Test[MUR1.0_MUF1.0_PDF27144]
RatioPlot=0
ScaledBy=1.00000000120562621e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.717938e-05	1.652298e-06	1.652298e-06
4.000000e-02	9.000000e-02	6.768710e-05	2.422481e-06	2.422481e-06
9.000000e-02	1.400000e-01	1.030287e-04	3.109370e-06	3.109370e-06
1.400000e-01	1.900000e-01	1.421816e-04	3.605400e-06	3.605400e-06
1.900000e-01	2.400000e-01	1.809388e-04	4.067991e-06	4.067991e-06
2.400000e-01	2.900000e-01	2.138004e-04	4.431462e-06	4.431462e-06
2.900000e-01	3.400000e-01	2.327968e-04	4.671967e-06	4.671967e-06
3.400000e-01	3.900000e-01	2.497050e-04	4.896666e-06	4.896666e-06
3.900000e-01	4.400000e-01	2.852720e-04	5.126113e-06	5.126113e-06
4.400000e-01	5.000000e-01	3.019488e-04	4.916624e-06	4.916624e-06
5.000000e-01	6.000000e-01	3.438368e-04	3.997719e-06	3.997719e-06
6.000000e-01	7.000000e-01	3.618595e-04	4.146841e-06	4.146841e-06
7.000000e-01	7.500000e-01	3.761874e-04	5.944883e-06	5.944883e-06
7.500000e-01	8.000000e-01	3.630062e-04	5.922106e-06	5.922106e-06
8.000000e-01	9.500000e-01	3.660744e-04	3.423508e-06	3.423508e-06
9.500000e-01	1.000000e+00	3.717396e-04	5.918492e-06	5.918492e-06
1.000000e+00	1.050000e+00	3.669382e-04	5.852821e-06	5.852821e-06
1.050000e+00	1.100000e+00	3.591326e-04	5.824600e-06	5.824600e-06
1.100000e+00	1.400000e+00	3.323467e-04	2.273741e-06	2.273741e-06
1.400000e+00	1.700000e+00	2.775052e-04	2.062713e-06	2.062713e-06
1.700000e+00	2.000000e+00	2.118991e-04	1.811501e-06	1.811501e-06
2.000000e+00	2.400000e+00	1.338877e-04	1.293741e-06	1.293741e-06
2.400000e+00	2.700000e+00	7.490917e-05	1.204613e-06	1.204613e-06
2.700000e+00	3.000000e+00	4.273293e-05	9.883639e-07	9.883639e-07
3.000000e+00	3.100000e+00	2.598359e-05	1.483676e-06	1.483676e-06
3.100000e+00	3.300000e+00	2.007404e-05	9.636611e-07	9.636611e-07
3.300000e+00	3.500000e+00	1.608921e-05	8.658175e-07	8.658175e-07
3.500000e+00	4.000000e+00	8.889030e-06	4.609194e-07	4.609194e-07
4.000000e+00	5.000000e+00	5.129685e-06	2.434724e-07	2.434724e-07
5.000000e+00	6.000000e+00	3.146305e-06	1.688746e-07	1.688746e-07
6.000000e+00	7.000000e+00	1.855749e-06	1.193163e-07	1.193163e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27143]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27143]
Path=Test[MUR1.0_MUF1.0_PDF27143]
RatioPlot=0
ScaledBy=1.00000000258093340e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.759082e-05	1.678757e-06	1.678757e-06
4.000000e-02	9.000000e-02	6.873284e-05	2.461144e-06	2.461144e-06
9.000000e-02	1.400000e-01	1.045808e-04	3.159121e-06	3.159121e-06
1.400000e-01	1.900000e-01	1.443619e-04	3.663024e-06	3.663024e-06
1.900000e-01	2.400000e-01	1.837125e-04	4.133550e-06	4.133550e-06
2.400000e-01	2.900000e-01	2.170890e-04	4.503293e-06	4.503293e-06
2.900000e-01	3.400000e-01	2.364496e-04	4.748254e-06	4.748254e-06
3.400000e-01	3.900000e-01	2.536408e-04	4.975590e-06	4.975590e-06
3.900000e-01	4.400000e-01	2.896256e-04	5.209467e-06	5.209467e-06
4.400000e-01	5.000000e-01	3.066677e-04	4.996942e-06	4.996942e-06
5.000000e-01	6.000000e-01	3.492682e-04	4.063428e-06	4.063428e-06
6.000000e-01	7.000000e-01	3.675494e-04	4.214647e-06	4.214647e-06
7.000000e-01	7.500000e-01	3.820780e-04	6.042469e-06	6.042469e-06
7.500000e-01	8.000000e-01	3.686524e-04	6.018991e-06	6.018991e-06
8.000000e-01	9.500000e-01	3.718065e-04	3.479761e-06	3.479761e-06
9.500000e-01	1.000000e+00	3.776440e-04	6.016274e-06	6.016274e-06
1.000000e+00	1.050000e+00	3.726570e-04	5.949378e-06	5.949378e-06
1.050000e+00	1.100000e+00	3.647524e-04	5.920583e-06	5.920583e-06
1.100000e+00	1.400000e+00	3.376567e-04	2.311592e-06	2.311592e-06
1.400000e+00	1.700000e+00	2.819800e-04	2.097219e-06	2.097219e-06
1.700000e+00	2.000000e+00	2.153636e-04	1.842107e-06	1.842107e-06
2.000000e+00	2.400000e+00	1.360693e-04	1.315729e-06	1.315729e-06
2.400000e+00	2.700000e+00	7.613117e-05	1.225176e-06	1.225176e-06
2.700000e+00	3.000000e+00	4.345210e-05	1.005472e-06	1.005472e-06
3.000000e+00	3.100000e+00	2.643283e-05	1.509697e-06	1.509697e-06
3.100000e+00	3.300000e+00	2.041419e-05	9.805548e-07	9.805548e-07
3.300000e+00	3.500000e+00	1.635554e-05	8.809123e-07	8.809123e-07
3.500000e+00	4.000000e+00	9.045612e-06	4.690501e-07	4.690501e-07
4.000000e+00	5.000000e+00	5.224982e-06	2.477395e-07	2.477395e-07
5.000000e+00	6.000000e+00	3.202537e-06	1.718024e-07	1.718024e-07
6.000000e+00	7.000000e+00	1.889914e-06	1.213608e-07	1.213608e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27142]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27142]
Path=Test[MUR1.0_MUF1.0_PDF27142]
RatioPlot=0
ScaledBy=1.00000000166470843e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.743075e-05	1.669241e-06	1.669241e-06
4.000000e-02	9.000000e-02	6.835994e-05	2.447589e-06	2.447589e-06
9.000000e-02	1.400000e-01	1.039810e-04	3.141284e-06	3.141284e-06
1.400000e-01	1.900000e-01	1.435572e-04	3.642447e-06	3.642447e-06
1.900000e-01	2.400000e-01	1.827035e-04	4.110483e-06	4.110483e-06
2.400000e-01	2.900000e-01	2.158638e-04	4.477397e-06	4.477397e-06
2.900000e-01	3.400000e-01	2.350344e-04	4.720489e-06	4.720489e-06
3.400000e-01	3.900000e-01	2.521602e-04	4.947070e-06	4.947070e-06
3.900000e-01	4.400000e-01	2.880408e-04	5.179446e-06	5.179446e-06
4.400000e-01	5.000000e-01	3.049137e-04	4.967973e-06	4.967973e-06
5.000000e-01	6.000000e-01	3.472250e-04	4.039720e-06	4.039720e-06
6.000000e-01	7.000000e-01	3.654261e-04	4.190038e-06	4.190038e-06
7.000000e-01	7.500000e-01	3.798656e-04	6.006875e-06	6.006875e-06
7.500000e-01	8.000000e-01	3.665890e-04	5.983810e-06	5.983810e-06
8.000000e-01	9.500000e-01	3.696823e-04	3.459309e-06	3.459309e-06
9.500000e-01	1.000000e+00	3.753904e-04	5.980192e-06	5.980192e-06
1.000000e+00	1.050000e+00	3.705822e-04	5.914524e-06	5.914524e-06
1.050000e+00	1.100000e+00	3.626568e-04	5.885264e-06	5.885264e-06
1.100000e+00	1.400000e+00	3.356903e-04	2.297537e-06	2.297537e-06
1.400000e+00	1.700000e+00	2.803208e-04	2.084316e-06	2.084316e-06
1.700000e+00	2.000000e+00	2.140809e-04	1.830484e-06	1.830484e-06
2.000000e+00	2.400000e+00	1.352671e-04	1.307235e-06	1.307235e-06
2.400000e+00	2.700000e+00	7.570680e-05	1.217058e-06	1.217058e-06
2.700000e+00	3.000000e+00	4.319433e-05	9.986081e-07	9.986081e-07
3.000000e+00	3.100000e+00	2.627995e-05	1.498879e-06	1.498879e-06
3.100000e+00	3.300000e+00	2.029568e-05	9.734503e-07	9.734503e-07
3.300000e+00	3.500000e+00	1.626217e-05	8.743829e-07	8.743829e-07
3.500000e+00	4.000000e+00	8.991928e-06	4.654425e-07	4.654425e-07
4.000000e+00	5.000000e+00	5.187183e-06	2.457500e-07	2.457500e-07
5.000000e+00	6.000000e+00	3.177969e-06	1.703441e-07	1.703441e-07
6.000000e+00	7.000000e+00	1.873282e-06	1.202842e-07	1.202842e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27141]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27141]
Path=Test[MUR1.0_MUF1.0_PDF27141]
RatioPlot=0
ScaledBy=9.99999999402425610e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.723900e-05	1.655773e-06	1.655773e-06
4.000000e-02	9.000000e-02	6.783028e-05	2.427487e-06	2.427487e-06
9.000000e-02	1.400000e-01	1.032569e-04	3.115895e-06	3.115895e-06
1.400000e-01	1.900000e-01	1.424792e-04	3.612789e-06	3.612789e-06
1.900000e-01	2.400000e-01	1.813062e-04	4.076180e-06	4.076180e-06
2.400000e-01	2.900000e-01	2.142498e-04	4.440744e-06	4.440744e-06
2.900000e-01	3.400000e-01	2.333296e-04	4.682044e-06	4.682044e-06
3.400000e-01	3.900000e-01	2.502552e-04	4.906802e-06	4.906802e-06
3.900000e-01	4.400000e-01	2.858604e-04	5.136960e-06	5.136960e-06
4.400000e-01	5.000000e-01	3.026045e-04	4.927119e-06	4.927119e-06
5.000000e-01	6.000000e-01	3.445894e-04	4.006211e-06	4.006211e-06
6.000000e-01	7.000000e-01	3.626416e-04	4.155606e-06	4.155606e-06
7.000000e-01	7.500000e-01	3.769982e-04	5.957559e-06	5.957559e-06
7.500000e-01	8.000000e-01	3.637678e-04	5.934666e-06	5.934666e-06
8.000000e-01	9.500000e-01	3.668478e-04	3.430780e-06	3.430780e-06
9.500000e-01	1.000000e+00	3.725610e-04	5.931307e-06	5.931307e-06
1.000000e+00	1.050000e+00	3.676912e-04	5.865170e-06	5.865170e-06
1.050000e+00	1.100000e+00	3.598934e-04	5.837096e-06	5.837096e-06
1.100000e+00	1.400000e+00	3.330587e-04	2.278711e-06	2.278711e-06
1.400000e+00	1.700000e+00	2.781001e-04	2.067247e-06	2.067247e-06
1.700000e+00	2.000000e+00	2.123581e-04	1.815582e-06	1.815582e-06
2.000000e+00	2.400000e+00	1.341735e-04	1.296726e-06	1.296726e-06
2.400000e+00	2.700000e+00	7.505863e-05	1.207468e-06	1.207468e-06
2.700000e+00	3.000000e+00	4.282310e-05	9.907673e-07	9.907673e-07
3.000000e+00	3.100000e+00	2.603695e-05	1.487491e-06	1.487491e-06
3.100000e+00	3.300000e+00	2.011603e-05	9.661753e-07	9.661753e-07
3.300000e+00	3.500000e+00	1.612157e-05	8.681388e-07	8.681388e-07
3.500000e+00	4.000000e+00	8.906958e-06	4.621957e-07	4.621957e-07
4.000000e+00	5.000000e+00	5.142926e-06	2.441833e-07	2.441833e-07
5.000000e+00	6.000000e+00	3.154988e-06	1.694016e-07	1.694016e-07
6.000000e+00	7.000000e+00	1.861791e-06	1.197110e-07	1.197110e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27140]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27140]
Path=Test[MUR1.0_MUF1.0_PDF27140]
RatioPlot=0
ScaledBy=9.99999999650504492e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.727952e-05	1.658580e-06	1.658580e-06
4.000000e-02	9.000000e-02	6.794400e-05	2.431667e-06	2.431667e-06
9.000000e-02	1.400000e-01	1.034067e-04	3.121064e-06	3.121064e-06
1.400000e-01	1.900000e-01	1.427018e-04	3.618764e-06	3.618764e-06
1.900000e-01	2.400000e-01	1.815920e-04	4.083062e-06	4.083062e-06
2.400000e-01	2.900000e-01	2.145746e-04	4.448148e-06	4.448148e-06
2.900000e-01	3.400000e-01	2.336872e-04	4.689909e-06	4.689909e-06
3.400000e-01	3.900000e-01	2.506580e-04	4.914852e-06	4.914852e-06
3.900000e-01	4.400000e-01	2.863136e-04	5.145654e-06	5.145654e-06
4.400000e-01	5.000000e-01	3.030878e-04	4.935469e-06	4.935469e-06
5.000000e-01	6.000000e-01	3.451406e-04	4.013045e-06	4.013045e-06
6.000000e-01	7.000000e-01	3.632089e-04	4.162518e-06	4.162518e-06
7.000000e-01	7.500000e-01	3.775850e-04	5.967475e-06	5.967475e-06
7.500000e-01	8.000000e-01	3.643526e-04	5.944532e-06	5.944532e-06
8.000000e-01	9.500000e-01	3.674299e-04	3.436516e-06	3.436516e-06
9.500000e-01	1.000000e+00	3.731518e-04	5.941139e-06	5.941139e-06
1.000000e+00	1.050000e+00	3.682782e-04	5.875041e-06	5.875041e-06
1.050000e+00	1.100000e+00	3.604570e-04	5.846679e-06	5.846679e-06
1.100000e+00	1.400000e+00	3.335983e-04	2.282460e-06	2.282460e-06
1.400000e+00	1.700000e+00	2.785551e-04	2.070619e-06	2.070619e-06
1.700000e+00	2.000000e+00	2.127138e-04	1.818518e-06	1.818518e-06
2.000000e+00	2.400000e+00	1.343975e-04	1.298783e-06	1.298783e-06
2.400000e+00	2.700000e+00	7.519153e-05	1.209302e-06	1.209302e-06
2.700000e+00	3.000000e+00	4.289877e-05	9.922616e-07	9.922616e-07
3.000000e+00	3.100000e+00	2.608702e-05	1.489634e-06	1.489634e-06
3.100000e+00	3.300000e+00	2.015383e-05	9.675353e-07	9.675353e-07
3.300000e+00	3.500000e+00	1.614901e-05	8.692704e-07	8.692704e-07
3.500000e+00	4.000000e+00	8.923320e-06	4.627719e-07	4.627719e-07
4.000000e+00	5.000000e+00	5.151489e-06	2.444497e-07	2.444497e-07
5.000000e+00	6.000000e+00	3.158918e-06	1.695511e-07	1.695511e-07
6.000000e+00	7.000000e+00	1.863716e-06	1.198001e-07	1.198001e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27139]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27139]
Path=Test[MUR1.0_MUF1.0_PDF27139]
RatioPlot=0
ScaledBy=1.00000000059188703e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.731230e-05	1.660990e-06	1.660990e-06
4.000000e-02	9.000000e-02	6.803138e-05	2.435314e-06	2.435314e-06
9.000000e-02	1.400000e-01	1.035386e-04	3.125929e-06	3.125929e-06
1.400000e-01	1.900000e-01	1.429009e-04	3.624626e-06	3.624626e-06
1.900000e-01	2.400000e-01	1.818598e-04	4.089961e-06	4.089961e-06
2.400000e-01	2.900000e-01	2.148966e-04	4.455367e-06	4.455367e-06
2.900000e-01	3.400000e-01	2.339876e-04	4.697197e-06	4.697197e-06
3.400000e-01	3.900000e-01	2.509868e-04	4.922956e-06	4.922956e-06
3.900000e-01	4.400000e-01	2.867112e-04	5.153706e-06	5.153706e-06
4.400000e-01	5.000000e-01	3.034995e-04	4.943241e-06	4.943241e-06
5.000000e-01	6.000000e-01	3.456109e-04	4.019473e-06	4.019473e-06
6.000000e-01	7.000000e-01	3.637459e-04	4.169396e-06	4.169396e-06
7.000000e-01	7.500000e-01	3.781294e-04	5.977268e-06	5.977268e-06
7.500000e-01	8.000000e-01	3.648720e-04	5.954358e-06	5.954358e-06
8.000000e-01	9.500000e-01	3.679647e-04	3.442190e-06	3.442190e-06
9.500000e-01	1.000000e+00	3.736580e-04	5.950850e-06	5.950850e-06
1.000000e+00	1.050000e+00	3.688412e-04	5.885007e-06	5.885007e-06
1.050000e+00	1.100000e+00	3.609870e-04	5.856495e-06	5.856495e-06
1.100000e+00	1.400000e+00	3.340967e-04	2.286292e-06	2.286292e-06
1.400000e+00	1.700000e+00	2.789763e-04	2.074167e-06	2.074167e-06
1.700000e+00	2.000000e+00	2.130338e-04	1.821636e-06	1.821636e-06
2.000000e+00	2.400000e+00	1.346046e-04	1.301013e-06	1.301013e-06
2.400000e+00	2.700000e+00	7.531457e-05	1.211428e-06	1.211428e-06
2.700000e+00	3.000000e+00	4.297030e-05	9.940308e-07	9.940308e-07
3.000000e+00	3.100000e+00	2.613247e-05	1.492265e-06	1.492265e-06
3.100000e+00	3.300000e+00	2.018523e-05	9.692362e-07	9.692362e-07
3.300000e+00	3.500000e+00	1.617893e-05	8.708181e-07	8.708181e-07
3.500000e+00	4.000000e+00	8.942382e-06	4.636103e-07	4.636103e-07
4.000000e+00	5.000000e+00	5.161151e-06	2.448834e-07	2.448834e-07
5.000000e+00	6.000000e+00	3.165250e-06	1.698385e-07	1.698385e-07
6.000000e+00	7.000000e+00	1.866982e-06	1.199790e-07	1.199790e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27138]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27138]
Path=Test[MUR1.0_MUF1.0_PDF27138]
RatioPlot=0
ScaledBy=9.99999999827185607e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.726192e-05	1.657419e-06	1.657419e-06
4.000000e-02	9.000000e-02	6.790622e-05	2.430071e-06	2.430071e-06
9.000000e-02	1.400000e-01	1.033442e-04	3.118902e-06	3.118902e-06
1.400000e-01	1.900000e-01	1.426245e-04	3.616515e-06	3.616515e-06
1.900000e-01	2.400000e-01	1.815162e-04	4.080758e-06	4.080758e-06
2.400000e-01	2.900000e-01	2.144708e-04	4.445422e-06	4.445422e-06
2.900000e-01	3.400000e-01	2.335586e-04	4.686889e-06	4.686889e-06
3.400000e-01	3.900000e-01	2.505262e-04	4.911831e-06	4.911831e-06
3.900000e-01	4.400000e-01	2.861576e-04	5.142270e-06	5.142270e-06
4.400000e-01	5.000000e-01	3.029287e-04	4.932346e-06	4.932346e-06
5.000000e-01	6.000000e-01	3.449543e-04	4.010564e-06	4.010564e-06
6.000000e-01	7.000000e-01	3.630225e-04	4.159995e-06	4.159995e-06
7.000000e-01	7.500000e-01	3.773866e-04	5.963797e-06	5.963797e-06
7.500000e-01	8.000000e-01	3.641818e-04	5.941013e-06	5.941013e-06
8.000000e-01	9.500000e-01	3.672465e-04	3.434438e-06	3.434438e-06
9.500000e-01	1.000000e+00	3.729594e-04	5.937625e-06	5.937625e-06
1.000000e+00	1.050000e+00	3.680904e-04	5.871570e-06	5.871570e-06
1.050000e+00	1.100000e+00	3.602654e-04	5.843146e-06	5.843146e-06
1.100000e+00	1.400000e+00	3.334257e-04	2.281130e-06	2.281130e-06
1.400000e+00	1.700000e+00	2.784064e-04	2.069463e-06	2.069463e-06
1.700000e+00	2.000000e+00	2.125972e-04	1.817527e-06	1.817527e-06
2.000000e+00	2.400000e+00	1.343191e-04	1.298087e-06	1.298087e-06
2.400000e+00	2.700000e+00	7.514553e-05	1.208711e-06	1.208711e-06
2.700000e+00	3.000000e+00	4.287167e-05	9.918016e-07	9.918016e-07
3.000000e+00	3.100000e+00	2.606914e-05	1.488972e-06	1.488972e-06
3.100000e+00	3.300000e+00	2.013598e-05	9.670977e-07	9.670977e-07
3.300000e+00	3.500000e+00	1.613805e-05	8.689291e-07	8.689291e-07
3.500000e+00	4.000000e+00	8.918328e-06	4.626271e-07	4.626271e-07
4.000000e+00	5.000000e+00	5.147971e-06	2.444036e-07	2.444036e-07
5.000000e+00	6.000000e+00	3.158190e-06	1.695457e-07	1.695457e-07
6.000000e+00	7.000000e+00	1.863416e-06	1.198105e-07	1.198105e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27137]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27137]
Path=Test[MUR1.0_MUF1.0_PDF27137]
RatioPlot=0
ScaledBy=1.00000000024321190e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.737108e-05	1.664894e-06	1.664894e-06
4.000000e-02	9.000000e-02	6.816658e-05	2.440820e-06	2.440820e-06
9.000000e-02	1.400000e-01	1.037539e-04	3.133279e-06	3.133279e-06
1.400000e-01	1.900000e-01	1.431821e-04	3.632605e-06	3.632605e-06
1.900000e-01	2.400000e-01	1.821705e-04	4.098511e-06	4.098511e-06
2.400000e-01	2.900000e-01	2.152958e-04	4.465083e-06	4.465083e-06
2.900000e-01	3.400000e-01	2.344456e-04	4.707706e-06	4.707706e-06
3.400000e-01	3.900000e-01	2.514674e-04	4.933745e-06	4.933745e-06
3.900000e-01	4.400000e-01	2.872776e-04	5.165410e-06	5.165410e-06
4.400000e-01	5.000000e-01	3.040830e-04	4.954204e-06	4.954204e-06
5.000000e-01	6.000000e-01	3.462871e-04	4.028281e-06	4.028281e-06
6.000000e-01	7.000000e-01	3.644445e-04	4.178452e-06	4.178452e-06
7.000000e-01	7.500000e-01	3.788616e-04	5.990363e-06	5.990363e-06
7.500000e-01	8.000000e-01	3.655336e-04	5.967100e-06	5.967100e-06
8.000000e-01	9.500000e-01	3.686576e-04	3.449652e-06	3.449652e-06
9.500000e-01	1.000000e+00	3.743662e-04	5.963540e-06	5.963540e-06
1.000000e+00	1.050000e+00	3.695526e-04	5.897650e-06	5.897650e-06
1.050000e+00	1.100000e+00	3.616936e-04	5.869204e-06	5.869204e-06
1.100000e+00	1.400000e+00	3.347430e-04	2.291143e-06	2.291143e-06
1.400000e+00	1.700000e+00	2.795271e-04	2.078462e-06	2.078462e-06
1.700000e+00	2.000000e+00	2.134613e-04	1.825349e-06	1.825349e-06
2.000000e+00	2.400000e+00	1.348866e-04	1.303635e-06	1.303635e-06
2.400000e+00	2.700000e+00	7.547947e-05	1.213760e-06	1.213760e-06
2.700000e+00	3.000000e+00	4.306623e-05	9.958770e-07	9.958770e-07
3.000000e+00	3.100000e+00	2.619474e-05	1.494958e-06	1.494958e-06
3.100000e+00	3.300000e+00	2.024136e-05	9.709996e-07	9.709996e-07
3.300000e+00	3.500000e+00	1.621759e-05	8.722841e-07	8.722841e-07
3.500000e+00	4.000000e+00	8.961752e-06	4.643061e-07	4.643061e-07
4.000000e+00	5.000000e+00	5.173433e-06	2.451785e-07	2.451785e-07
5.000000e+00	6.000000e+00	3.169573e-06	1.699777e-07	1.699777e-07
6.000000e+00	7.000000e+00	1.869087e-06	1.200383e-07	1.200383e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27136]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27136]
Path=Test[MUR1.0_MUF1.0_PDF27136]
RatioPlot=0
ScaledBy=9.99999990359125876e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.687435e-05	1.630422e-06	1.630422e-06
4.000000e-02	9.000000e-02	6.695042e-05	2.391481e-06	2.391481e-06
9.000000e-02	1.400000e-01	1.018986e-04	3.068179e-06	3.068179e-06
1.400000e-01	1.900000e-01	1.405596e-04	3.558545e-06	3.558545e-06
1.900000e-01	2.400000e-01	1.790249e-04	4.015725e-06	4.015725e-06
2.400000e-01	2.900000e-01	2.114706e-04	4.374972e-06	4.374972e-06
2.900000e-01	3.400000e-01	2.304074e-04	4.612730e-06	4.612730e-06
3.400000e-01	3.900000e-01	2.470842e-04	4.833075e-06	4.833075e-06
3.900000e-01	4.400000e-01	2.820456e-04	5.059214e-06	5.059214e-06
4.400000e-01	5.000000e-01	2.986677e-04	4.853891e-06	4.853891e-06
5.000000e-01	6.000000e-01	3.400542e-04	3.946496e-06	3.946496e-06
6.000000e-01	7.000000e-01	3.578571e-04	4.093638e-06	4.093638e-06
7.000000e-01	7.500000e-01	3.720154e-04	5.868497e-06	5.868497e-06
7.500000e-01	8.000000e-01	3.591414e-04	5.847181e-06	5.847181e-06
8.000000e-01	9.500000e-01	3.620341e-04	3.379597e-06	3.379597e-06
9.500000e-01	1.000000e+00	3.678160e-04	5.844775e-06	5.844775e-06
1.000000e+00	1.050000e+00	3.626840e-04	5.777129e-06	5.777129e-06
1.050000e+00	1.100000e+00	3.550688e-04	5.750169e-06	5.750169e-06
1.100000e+00	1.400000e+00	3.285567e-04	2.245227e-06	2.245227e-06
1.400000e+00	1.700000e+00	2.742760e-04	2.037216e-06	2.037216e-06
1.700000e+00	2.000000e+00	2.093911e-04	1.789592e-06	1.789592e-06
2.000000e+00	2.400000e+00	1.322316e-04	1.278480e-06	1.278480e-06
2.400000e+00	2.700000e+00	7.390863e-05	1.191301e-06	1.191301e-06
2.700000e+00	3.000000e+00	4.215537e-05	9.776427e-07	9.776427e-07
3.000000e+00	3.100000e+00	2.559282e-05	1.468314e-06	1.468314e-06
3.100000e+00	3.300000e+00	1.976313e-05	9.539549e-07	9.539549e-07
3.300000e+00	3.500000e+00	1.584395e-05	8.577860e-07	8.577860e-07
3.500000e+00	4.000000e+00	8.758726e-06	4.571325e-07	4.571325e-07
4.000000e+00	5.000000e+00	5.060728e-06	2.419457e-07	2.419457e-07
5.000000e+00	6.000000e+00	3.119720e-06	1.682583e-07	1.682583e-07
6.000000e+00	7.000000e+00	1.846566e-06	1.192041e-07	1.192041e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27135]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27135]
Path=Test[MUR1.0_MUF1.0_PDF27135]
RatioPlot=0
ScaledBy=1.00000000454029410e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.744665e-05	1.670448e-06	1.670448e-06
4.000000e-02	9.000000e-02	6.835418e-05	2.448689e-06	2.448689e-06
9.000000e-02	1.400000e-01	1.040331e-04	3.143621e-06	3.143621e-06
1.400000e-01	1.900000e-01	1.436027e-04	3.644662e-06	3.644662e-06
1.900000e-01	2.400000e-01	1.826818e-04	4.112208e-06	4.112208e-06
2.400000e-01	2.900000e-01	2.158954e-04	4.479671e-06	4.479671e-06
2.900000e-01	3.400000e-01	2.350614e-04	4.723058e-06	4.723058e-06
3.400000e-01	3.900000e-01	2.521528e-04	4.950222e-06	4.950222e-06
3.900000e-01	4.400000e-01	2.881012e-04	5.182682e-06	5.182682e-06
4.400000e-01	5.000000e-01	3.049413e-04	4.970507e-06	4.970507e-06
5.000000e-01	6.000000e-01	3.472789e-04	4.041700e-06	4.041700e-06
6.000000e-01	7.000000e-01	3.654830e-04	4.192351e-06	4.192351e-06
7.000000e-01	7.500000e-01	3.799490e-04	6.010350e-06	6.010350e-06
7.500000e-01	8.000000e-01	3.665528e-04	5.986722e-06	5.986722e-06
8.000000e-01	9.500000e-01	3.697214e-04	3.461198e-06	3.461198e-06
9.500000e-01	1.000000e+00	3.754066e-04	5.982990e-06	5.982990e-06
1.000000e+00	1.050000e+00	3.706612e-04	5.917648e-06	5.917648e-06
1.050000e+00	1.100000e+00	3.627494e-04	5.888748e-06	5.888748e-06
1.100000e+00	1.400000e+00	3.357477e-04	2.298734e-06	2.298734e-06
1.400000e+00	1.700000e+00	2.803847e-04	2.085299e-06	2.085299e-06
1.700000e+00	2.000000e+00	2.141337e-04	1.831280e-06	1.831280e-06
2.000000e+00	2.400000e+00	1.353253e-04	1.307785e-06	1.307785e-06
2.400000e+00	2.700000e+00	7.574097e-05	1.217541e-06	1.217541e-06
2.700000e+00	3.000000e+00	4.322000e-05	9.988666e-07	9.988666e-07
3.000000e+00	3.100000e+00	2.629958e-05	1.499324e-06	1.499324e-06
3.100000e+00	3.300000e+00	2.032017e-05	9.737288e-07	9.737288e-07
3.300000e+00	3.500000e+00	1.628266e-05	8.745809e-07	8.745809e-07
3.500000e+00	4.000000e+00	8.997232e-06	4.654287e-07	4.654287e-07
4.000000e+00	5.000000e+00	5.192112e-06	2.456626e-07	2.456626e-07
5.000000e+00	6.000000e+00	3.177663e-06	1.702118e-07	1.702118e-07
6.000000e+00	7.000000e+00	1.872173e-06	1.201270e-07	1.201270e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27134]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27134]
Path=Test[MUR1.0_MUF1.0_PDF27134]
RatioPlot=0
ScaledBy=9.99999998551444065e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.726640e-05	1.657512e-06	1.657512e-06
4.000000e-02	9.000000e-02	6.792180e-05	2.430373e-06	2.430373e-06
9.000000e-02	1.400000e-01	1.033639e-04	3.119174e-06	3.119174e-06
1.400000e-01	1.900000e-01	1.426470e-04	3.616847e-06	3.616847e-06
1.900000e-01	2.400000e-01	1.815566e-04	4.081216e-06	4.081216e-06
2.400000e-01	2.900000e-01	2.145186e-04	4.445962e-06	4.445962e-06
2.900000e-01	3.400000e-01	2.336176e-04	4.687448e-06	4.687448e-06
3.400000e-01	3.900000e-01	2.505860e-04	4.912274e-06	4.912274e-06
3.900000e-01	4.400000e-01	2.862092e-04	5.142736e-06	5.142736e-06
4.400000e-01	5.000000e-01	3.029870e-04	4.932912e-06	4.932912e-06
5.000000e-01	6.000000e-01	3.450212e-04	4.011022e-06	4.011022e-06
6.000000e-01	7.000000e-01	3.630999e-04	4.160463e-06	4.160463e-06
7.000000e-01	7.500000e-01	3.774592e-04	5.964433e-06	5.964433e-06
7.500000e-01	8.000000e-01	3.642698e-04	5.941808e-06	5.941808e-06
8.000000e-01	9.500000e-01	3.673216e-04	3.434817e-06	3.434817e-06
9.500000e-01	1.000000e+00	3.730436e-04	5.938455e-06	5.938455e-06
1.000000e+00	1.050000e+00	3.681550e-04	5.872235e-06	5.872235e-06
1.050000e+00	1.100000e+00	3.603350e-04	5.843877e-06	5.843877e-06
1.100000e+00	1.400000e+00	3.334877e-04	2.281445e-06	2.281445e-06
1.400000e+00	1.700000e+00	2.784562e-04	2.069792e-06	2.069792e-06
1.700000e+00	2.000000e+00	2.126312e-04	1.817851e-06	1.817851e-06
2.000000e+00	2.400000e+00	1.343355e-04	1.298352e-06	1.298352e-06
2.400000e+00	2.700000e+00	7.515187e-05	1.208993e-06	1.208993e-06
2.700000e+00	3.000000e+00	4.287420e-05	9.920916e-07	9.920916e-07
3.000000e+00	3.100000e+00	2.606591e-05	1.489416e-06	1.489416e-06
3.100000e+00	3.300000e+00	2.013430e-05	9.674315e-07	9.674315e-07
3.300000e+00	3.500000e+00	1.613617e-05	8.692645e-07	8.692645e-07
3.500000e+00	4.000000e+00	8.919004e-06	4.628523e-07	4.628523e-07
4.000000e+00	5.000000e+00	5.148636e-06	2.445555e-07	2.445555e-07
5.000000e+00	6.000000e+00	3.159769e-06	1.696785e-07	1.696785e-07
6.000000e+00	7.000000e+00	1.864780e-06	1.199256e-07	1.199256e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27133]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27133]
Path=Test[MUR1.0_MUF1.0_PDF27133]
RatioPlot=0
ScaledBy=1.00000000436141634e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.735322e-05	1.664433e-06	1.664433e-06
4.000000e-02	9.000000e-02	6.810468e-05	2.439633e-06	2.439633e-06
9.000000e-02	1.400000e-01	1.036775e-04	3.132245e-06	3.132245e-06
1.400000e-01	1.900000e-01	1.430883e-04	3.631303e-06	3.631303e-06
1.900000e-01	2.400000e-01	1.820088e-04	4.096719e-06	4.096719e-06
2.400000e-01	2.900000e-01	2.151160e-04	4.463104e-06	4.463104e-06
2.900000e-01	3.400000e-01	2.342306e-04	4.705689e-06	4.705689e-06
3.400000e-01	3.900000e-01	2.512396e-04	4.932079e-06	4.932079e-06
3.900000e-01	4.400000e-01	2.870680e-04	5.163614e-06	5.163614e-06
4.400000e-01	5.000000e-01	3.038490e-04	4.952108e-06	4.952108e-06
5.000000e-01	6.000000e-01	3.460247e-04	4.026571e-06	4.026571e-06
6.000000e-01	7.000000e-01	3.641537e-04	4.176768e-06	4.176768e-06
7.000000e-01	7.500000e-01	3.785850e-04	5.988100e-06	5.988100e-06
7.500000e-01	8.000000e-01	3.651952e-04	5.964292e-06	5.964292e-06
8.000000e-01	9.500000e-01	3.683690e-04	3.448295e-06	3.448295e-06
9.500000e-01	1.000000e+00	3.740518e-04	5.960678e-06	5.960678e-06
1.000000e+00	1.050000e+00	3.692974e-04	5.895282e-06	5.895282e-06
1.050000e+00	1.100000e+00	3.614322e-04	5.866771e-06	5.866771e-06
1.100000e+00	1.400000e+00	3.345047e-04	2.290094e-06	2.290094e-06
1.400000e+00	1.700000e+00	2.793393e-04	2.077395e-06	2.077395e-06
1.700000e+00	2.000000e+00	2.133303e-04	1.824321e-06	1.824321e-06
2.000000e+00	2.400000e+00	1.348223e-04	1.302821e-06	1.302821e-06
2.400000e+00	2.700000e+00	7.545180e-05	1.212921e-06	1.212921e-06
2.700000e+00	3.000000e+00	4.305570e-05	9.950207e-07	9.950207e-07
3.000000e+00	3.100000e+00	2.620190e-05	1.493661e-06	1.493661e-06
3.100000e+00	3.300000e+00	2.024659e-05	9.700411e-07	9.700411e-07
3.300000e+00	3.500000e+00	1.622289e-05	8.713217e-07	8.713217e-07
3.500000e+00	4.000000e+00	8.959998e-06	4.636568e-07	4.636568e-07
4.000000e+00	5.000000e+00	5.171974e-06	2.447313e-07	2.447313e-07
5.000000e+00	6.000000e+00	3.164989e-06	1.695809e-07	1.695809e-07
6.000000e+00	7.000000e+00	1.865094e-06	1.196884e-07	1.196884e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27132]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27132]
Path=Test[MUR1.0_MUF1.0_PDF27132]
RatioPlot=0
ScaledBy=9.99999999722673247e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.724738e-05	1.656701e-06	1.656701e-06
4.000000e-02	9.000000e-02	6.787040e-05	2.428990e-06	2.428990e-06
9.000000e-02	1.400000e-01	1.032844e-04	3.117529e-06	3.117529e-06
1.400000e-01	1.900000e-01	1.425447e-04	3.614837e-06	3.614837e-06
1.900000e-01	2.400000e-01	1.814107e-04	4.078810e-06	4.078810e-06
2.400000e-01	2.900000e-01	2.143500e-04	4.443368e-06	4.443368e-06
2.900000e-01	3.400000e-01	2.334228e-04	4.684685e-06	4.684685e-06
3.400000e-01	3.900000e-01	2.503840e-04	4.909403e-06	4.909403e-06
3.900000e-01	4.400000e-01	2.860056e-04	5.139875e-06	5.139875e-06
4.400000e-01	5.000000e-01	3.027608e-04	4.930003e-06	4.930003e-06
5.000000e-01	6.000000e-01	3.447601e-04	4.008633e-06	4.008633e-06
6.000000e-01	7.000000e-01	3.628187e-04	4.157954e-06	4.157954e-06
7.000000e-01	7.500000e-01	3.771692e-04	5.960824e-06	5.960824e-06
7.500000e-01	8.000000e-01	3.639748e-04	5.938023e-06	5.938023e-06
8.000000e-01	9.500000e-01	3.670385e-04	3.432734e-06	3.432734e-06
9.500000e-01	1.000000e+00	3.727372e-04	5.934520e-06	5.934520e-06
1.000000e+00	1.050000e+00	3.678840e-04	5.868599e-06	5.868599e-06
1.050000e+00	1.100000e+00	3.600600e-04	5.840106e-06	5.840106e-06
1.100000e+00	1.400000e+00	3.332326e-04	2.279894e-06	2.279894e-06
1.400000e+00	1.700000e+00	2.782464e-04	2.068304e-06	2.068304e-06
1.700000e+00	2.000000e+00	2.124754e-04	1.816461e-06	1.816461e-06
2.000000e+00	2.400000e+00	1.342445e-04	1.297302e-06	1.297302e-06
2.400000e+00	2.700000e+00	7.510737e-05	1.207942e-06	1.207942e-06
2.700000e+00	3.000000e+00	4.285070e-05	9.911375e-07	9.911375e-07
3.000000e+00	3.100000e+00	2.605867e-05	1.487904e-06	1.487904e-06
3.100000e+00	3.300000e+00	2.012929e-05	9.663853e-07	9.663853e-07
3.300000e+00	3.500000e+00	1.612987e-05	8.682397e-07	8.682397e-07
3.500000e+00	4.000000e+00	8.914614e-06	4.622327e-07	4.622327e-07
4.000000e+00	5.000000e+00	5.144930e-06	2.441653e-07	2.441653e-07
5.000000e+00	6.000000e+00	3.155288e-06	1.693553e-07	1.693553e-07
6.000000e+00	7.000000e+00	1.861429e-06	1.196629e-07	1.196629e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27131]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27131]
Path=Test[MUR1.0_MUF1.0_PDF27131]
RatioPlot=0
ScaledBy=1.00000000042403530e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.735670e-05	1.663552e-06	1.663552e-06
4.000000e-02	9.000000e-02	6.813182e-05	2.438944e-06	2.438944e-06
9.000000e-02	1.400000e-01	1.037071e-04	3.130726e-06	3.130726e-06
1.400000e-01	1.900000e-01	1.431152e-04	3.629921e-06	3.629921e-06
1.900000e-01	2.400000e-01	1.821036e-04	4.095643e-06	4.095643e-06
2.400000e-01	2.900000e-01	2.151998e-04	4.461796e-06	4.461796e-06
2.900000e-01	3.400000e-01	2.343498e-04	4.704270e-06	4.704270e-06
3.400000e-01	3.900000e-01	2.513606e-04	4.930311e-06	4.930311e-06
3.900000e-01	4.400000e-01	2.871298e-04	5.161537e-06	5.161537e-06
4.400000e-01	5.000000e-01	3.039443e-04	4.950634e-06	4.950634e-06
5.000000e-01	6.000000e-01	3.461296e-04	4.025424e-06	4.025424e-06
6.000000e-01	7.000000e-01	3.642739e-04	4.175542e-06	4.175542e-06
7.000000e-01	7.500000e-01	3.786942e-04	5.986244e-06	5.986244e-06
7.500000e-01	8.000000e-01	3.653828e-04	5.963118e-06	5.963118e-06
8.000000e-01	9.500000e-01	3.684945e-04	3.447284e-06	3.447284e-06
9.500000e-01	1.000000e+00	3.742234e-04	5.959780e-06	5.959780e-06
1.000000e+00	1.050000e+00	3.693738e-04	5.893663e-06	5.893663e-06
1.050000e+00	1.100000e+00	3.615260e-04	5.865362e-06	5.865362e-06
1.100000e+00	1.400000e+00	3.345920e-04	2.289752e-06	2.289752e-06
1.400000e+00	1.700000e+00	2.793946e-04	2.077279e-06	2.077279e-06
1.700000e+00	2.000000e+00	2.133570e-04	1.824402e-06	1.824402e-06
2.000000e+00	2.400000e+00	1.348123e-04	1.303008e-06	1.303008e-06
2.400000e+00	2.700000e+00	7.542800e-05	1.213262e-06	1.213262e-06
2.700000e+00	3.000000e+00	4.303500e-05	9.955375e-07	9.955375e-07
3.000000e+00	3.100000e+00	2.617049e-05	1.494591e-06	1.494591e-06
3.100000e+00	3.300000e+00	2.021870e-05	9.707873e-07	9.707873e-07
3.300000e+00	3.500000e+00	1.620478e-05	8.722080e-07	8.722080e-07
3.500000e+00	4.000000e+00	8.953622e-06	4.643338e-07	4.643338e-07
4.000000e+00	5.000000e+00	5.170008e-06	2.452657e-07	2.452657e-07
5.000000e+00	6.000000e+00	3.170085e-06	1.701023e-07	1.701023e-07
6.000000e+00	7.000000e+00	1.870066e-06	1.201651e-07	1.201651e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27130]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27130]
Path=Test[MUR1.0_MUF1.0_PDF27130]
RatioPlot=0
ScaledBy=1.00000000017973818e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.731020e-05	1.660559e-06	1.660559e-06
4.000000e-02	9.000000e-02	6.802616e-05	2.434652e-06	2.434652e-06
9.000000e-02	1.400000e-01	1.035206e-04	3.124853e-06	3.124853e-06
1.400000e-01	1.900000e-01	1.428738e-04	3.623385e-06	3.623385e-06
1.900000e-01	2.400000e-01	1.818390e-04	4.088645e-06	4.088645e-06
2.400000e-01	2.900000e-01	2.148532e-04	4.453995e-06	4.453995e-06
2.900000e-01	3.400000e-01	2.339742e-04	4.695917e-06	4.695917e-06
3.400000e-01	3.900000e-01	2.509778e-04	4.921231e-06	4.921231e-06
3.900000e-01	4.400000e-01	2.866628e-04	5.152147e-06	5.152147e-06
4.400000e-01	5.000000e-01	3.034618e-04	4.941822e-06	4.941822e-06
5.000000e-01	6.000000e-01	3.455761e-04	4.018354e-06	4.018354e-06
6.000000e-01	7.000000e-01	3.636805e-04	4.168042e-06	4.168042e-06
7.000000e-01	7.500000e-01	3.780628e-04	5.975352e-06	5.975352e-06
7.500000e-01	8.000000e-01	3.648362e-04	5.952508e-06	5.952508e-06
8.000000e-01	9.500000e-01	3.679105e-04	3.441103e-06	3.441103e-06
9.500000e-01	1.000000e+00	3.736356e-04	5.949198e-06	5.949198e-06
1.000000e+00	1.050000e+00	3.687592e-04	5.883038e-06	5.883038e-06
1.050000e+00	1.100000e+00	3.609180e-04	5.854540e-06	5.854540e-06
1.100000e+00	1.400000e+00	3.340410e-04	2.285592e-06	2.285592e-06
1.400000e+00	1.700000e+00	2.789277e-04	2.073535e-06	2.073535e-06
1.700000e+00	2.000000e+00	2.130001e-04	1.821122e-06	1.821122e-06
2.000000e+00	2.400000e+00	1.345747e-04	1.300659e-06	1.300659e-06
2.400000e+00	2.700000e+00	7.529297e-05	1.211085e-06	1.211085e-06
2.700000e+00	3.000000e+00	4.295797e-05	9.937832e-07	9.937832e-07
3.000000e+00	3.100000e+00	2.612264e-05	1.491915e-06	1.491915e-06
3.100000e+00	3.300000e+00	2.017781e-05	9.690155e-07	9.690155e-07
3.300000e+00	3.500000e+00	1.616951e-05	8.706097e-07	8.706097e-07
3.500000e+00	4.000000e+00	8.937788e-06	4.635291e-07	4.635291e-07
4.000000e+00	5.000000e+00	5.159161e-06	2.448638e-07	2.448638e-07
5.000000e+00	6.000000e+00	3.164335e-06	1.698457e-07	1.698457e-07
6.000000e+00	7.000000e+00	1.866971e-06	1.200128e-07	1.200128e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27129]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27129]
Path=Test[MUR1.0_MUF1.0_PDF27129]
RatioPlot=0
ScaledBy=9.99999999799583796e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.727258e-05	1.658369e-06	1.658369e-06
4.000000e-02	9.000000e-02	6.792482e-05	2.431352e-06	2.431352e-06
9.000000e-02	1.400000e-01	1.033892e-04	3.120857e-06	3.120857e-06
1.400000e-01	1.900000e-01	1.426749e-04	3.618448e-06	3.618448e-06
1.900000e-01	2.400000e-01	1.815377e-04	4.082516e-06	4.082516e-06
2.400000e-01	2.900000e-01	2.145296e-04	4.447577e-06	4.447577e-06
2.900000e-01	3.400000e-01	2.336162e-04	4.689226e-06	4.689226e-06
3.400000e-01	3.900000e-01	2.505738e-04	4.914423e-06	4.914423e-06
3.900000e-01	4.400000e-01	2.862534e-04	5.145061e-06	5.145061e-06
4.400000e-01	5.000000e-01	3.030112e-04	4.934799e-06	4.934799e-06
5.000000e-01	6.000000e-01	3.450445e-04	4.012427e-06	4.012427e-06
6.000000e-01	7.000000e-01	3.631265e-04	4.162028e-06	4.162028e-06
7.000000e-01	7.500000e-01	3.775018e-04	5.966763e-06	5.966763e-06
7.500000e-01	8.000000e-01	3.642428e-04	5.943735e-06	5.943735e-06
8.000000e-01	9.500000e-01	3.673357e-04	3.436077e-06	3.436077e-06
9.500000e-01	1.000000e+00	3.730314e-04	5.940156e-06	5.940156e-06
1.000000e+00	1.050000e+00	3.682068e-04	5.874334e-06	5.874334e-06
1.050000e+00	1.100000e+00	3.603808e-04	5.846003e-06	5.846003e-06
1.100000e+00	1.400000e+00	3.335163e-04	2.282124e-06	2.282124e-06
1.400000e+00	1.700000e+00	2.784875e-04	2.070288e-06	2.070288e-06
1.700000e+00	2.000000e+00	2.126588e-04	1.818179e-06	1.818179e-06
2.000000e+00	2.400000e+00	1.343709e-04	1.298526e-06	1.298526e-06
2.400000e+00	2.700000e+00	7.517987e-05	1.209061e-06	1.209061e-06
2.700000e+00	3.000000e+00	4.289163e-05	9.920174e-07	9.920174e-07
3.000000e+00	3.100000e+00	2.608472e-05	1.489251e-06	1.489251e-06
3.100000e+00	3.300000e+00	2.015301e-05	9.672819e-07	9.672819e-07
3.300000e+00	3.500000e+00	1.615081e-05	8.690475e-07	8.690475e-07
3.500000e+00	4.000000e+00	8.922782e-06	4.626146e-07	4.626146e-07
4.000000e+00	5.000000e+00	5.150868e-06	2.443432e-07	2.443432e-07
5.000000e+00	6.000000e+00	3.158061e-06	1.694579e-07	1.694579e-07
6.000000e+00	7.000000e+00	1.862765e-06	1.197096e-07	1.197096e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27128]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27128]
Path=Test[MUR1.0_MUF1.0_PDF27128]
RatioPlot=0
ScaledBy=1.00000000158698406e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.760597e-05	1.679615e-06	1.679615e-06
4.000000e-02	9.000000e-02	6.872938e-05	2.462045e-06	2.462045e-06
9.000000e-02	1.400000e-01	1.046307e-04	3.161233e-06	3.161233e-06
1.400000e-01	1.900000e-01	1.443896e-04	3.664760e-06	3.664760e-06
1.900000e-01	2.400000e-01	1.837002e-04	4.135121e-06	4.135121e-06
2.400000e-01	2.900000e-01	2.171262e-04	4.504816e-06	4.504816e-06
2.900000e-01	3.400000e-01	2.364448e-04	4.749809e-06	4.749809e-06
3.400000e-01	3.900000e-01	2.535920e-04	4.978228e-06	4.978228e-06
3.900000e-01	4.400000e-01	2.896768e-04	5.211539e-06	5.211539e-06
4.400000e-01	5.000000e-01	3.066187e-04	4.998360e-06	4.998360e-06
5.000000e-01	6.000000e-01	3.492400e-04	4.064472e-06	4.064472e-06
6.000000e-01	7.000000e-01	3.675787e-04	4.216161e-06	4.216161e-06
7.000000e-01	7.500000e-01	3.821126e-04	6.044670e-06	6.044670e-06
7.500000e-01	8.000000e-01	3.686094e-04	6.021001e-06	6.021001e-06
8.000000e-01	9.500000e-01	3.718077e-04	3.480889e-06	3.480889e-06
9.500000e-01	1.000000e+00	3.775782e-04	6.017845e-06	6.017845e-06
1.000000e+00	1.050000e+00	3.727546e-04	5.951531e-06	5.951531e-06
1.050000e+00	1.100000e+00	3.648260e-04	5.923122e-06	5.923122e-06
1.100000e+00	1.400000e+00	3.376730e-04	2.312296e-06	2.312296e-06
1.400000e+00	1.700000e+00	2.819994e-04	2.097780e-06	2.097780e-06
1.700000e+00	2.000000e+00	2.153634e-04	1.842469e-06	1.842469e-06
2.000000e+00	2.400000e+00	1.361008e-04	1.315940e-06	1.315940e-06
2.400000e+00	2.700000e+00	7.616667e-05	1.225321e-06	1.225321e-06
2.700000e+00	3.000000e+00	4.346483e-05	1.005451e-06	1.005451e-06
3.000000e+00	3.100000e+00	2.643525e-05	1.509426e-06	1.509426e-06
3.100000e+00	3.300000e+00	2.042995e-05	9.805015e-07	9.805015e-07
3.300000e+00	3.500000e+00	1.637116e-05	8.807907e-07	8.807907e-07
3.500000e+00	4.000000e+00	9.048628e-06	4.688842e-07	4.688842e-07
4.000000e+00	5.000000e+00	5.226888e-06	2.475874e-07	2.475874e-07
5.000000e+00	6.000000e+00	3.201654e-06	1.716232e-07	1.716232e-07
6.000000e+00	7.000000e+00	1.887897e-06	1.211683e-07	1.211683e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27127]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27127]
Path=Test[MUR1.0_MUF1.0_PDF27127]
RatioPlot=0
ScaledBy=9.99999998573051767e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.691470e-05	1.635428e-06	1.635428e-06
4.000000e-02	9.000000e-02	6.706620e-05	2.398259e-06	2.398259e-06
9.000000e-02	1.400000e-01	1.020460e-04	3.077104e-06	3.077104e-06
1.400000e-01	1.900000e-01	1.408364e-04	3.568610e-06	3.568610e-06
1.900000e-01	2.400000e-01	1.792678e-04	4.026438e-06	4.026438e-06
2.400000e-01	2.900000e-01	2.117658e-04	4.386284e-06	4.386284e-06
2.900000e-01	3.400000e-01	2.306174e-04	4.624338e-06	4.624338e-06
3.400000e-01	3.900000e-01	2.473912e-04	4.845916e-06	4.845916e-06
3.900000e-01	4.400000e-01	2.825868e-04	5.073573e-06	5.073573e-06
4.400000e-01	5.000000e-01	2.991697e-04	4.866687e-06	4.866687e-06
5.000000e-01	6.000000e-01	3.405938e-04	3.956864e-06	3.956864e-06
6.000000e-01	7.000000e-01	3.583951e-04	4.104124e-06	4.104124e-06
7.000000e-01	7.500000e-01	3.725928e-04	5.883451e-06	5.883451e-06
7.500000e-01	8.000000e-01	3.596446e-04	5.861301e-06	5.861301e-06
8.000000e-01	9.500000e-01	3.626021e-04	3.388223e-06	3.388223e-06
9.500000e-01	1.000000e+00	3.682456e-04	5.857583e-06	5.857583e-06
1.000000e+00	1.050000e+00	3.633624e-04	5.791972e-06	5.791972e-06
1.050000e+00	1.100000e+00	3.556484e-04	5.763696e-06	5.763696e-06
1.100000e+00	1.400000e+00	3.291156e-04	2.250065e-06	2.250065e-06
1.400000e+00	1.700000e+00	2.747701e-04	2.041180e-06	2.041180e-06
1.700000e+00	2.000000e+00	2.097998e-04	1.792568e-06	1.792568e-06
2.000000e+00	2.400000e+00	1.325296e-04	1.280212e-06	1.280212e-06
2.400000e+00	2.700000e+00	7.412403e-05	1.192288e-06	1.192288e-06
2.700000e+00	3.000000e+00	4.228110e-05	9.780485e-07	9.780485e-07
3.000000e+00	3.100000e+00	2.570765e-05	1.468317e-06	1.468317e-06
3.100000e+00	3.300000e+00	1.985040e-05	9.535716e-07	9.535716e-07
3.300000e+00	3.500000e+00	1.590984e-05	8.569085e-07	8.569085e-07
3.500000e+00	4.000000e+00	8.789490e-06	4.562268e-07	4.562268e-07
4.000000e+00	5.000000e+00	5.070181e-06	2.410926e-07	2.410926e-07
5.000000e+00	6.000000e+00	3.113585e-06	1.673362e-07	1.673362e-07
6.000000e+00	7.000000e+00	1.837775e-06	1.183251e-07	1.183251e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27126]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27126]
Path=Test[MUR1.0_MUF1.0_PDF27126]
RatioPlot=0
ScaledBy=1.00000000099182534e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.747502e-05	1.671080e-06	1.671080e-06
4.000000e-02	9.000000e-02	6.844806e-05	2.450171e-06	2.450171e-06
9.000000e-02	1.400000e-01	1.041428e-04	3.144706e-06	3.144706e-06
1.400000e-01	1.900000e-01	1.437536e-04	3.646428e-06	3.646428e-06
1.900000e-01	2.400000e-01	1.829576e-04	4.114863e-06	4.114863e-06
2.400000e-01	2.900000e-01	2.161720e-04	4.482427e-06	4.482427e-06
2.900000e-01	3.400000e-01	2.354066e-04	4.725922e-06	4.725922e-06
3.400000e-01	3.900000e-01	2.525328e-04	4.952650e-06	4.952650e-06
3.900000e-01	4.400000e-01	2.884234e-04	5.185120e-06	5.185120e-06
4.400000e-01	5.000000e-01	3.053263e-04	4.973468e-06	4.973468e-06
5.000000e-01	6.000000e-01	3.477233e-04	4.044251e-06	4.044251e-06
6.000000e-01	7.000000e-01	3.659371e-04	4.194782e-06	4.194782e-06
7.000000e-01	7.500000e-01	3.804042e-04	6.013757e-06	6.013757e-06
7.500000e-01	8.000000e-01	3.670990e-04	5.990768e-06	5.990768e-06
8.000000e-01	9.500000e-01	3.701969e-04	3.463235e-06	3.463235e-06
9.500000e-01	1.000000e+00	3.759608e-04	5.987532e-06	5.987532e-06
1.000000e+00	1.050000e+00	3.710610e-04	5.921087e-06	5.921087e-06
1.050000e+00	1.100000e+00	3.631634e-04	5.892278e-06	5.892278e-06
1.100000e+00	1.400000e+00	3.361463e-04	2.300368e-06	2.300368e-06
1.400000e+00	1.700000e+00	2.807003e-04	2.086973e-06	2.086973e-06
1.700000e+00	2.000000e+00	2.143659e-04	1.832949e-06	1.832949e-06
2.000000e+00	2.400000e+00	1.354387e-04	1.309092e-06	1.309092e-06
2.400000e+00	2.700000e+00	7.578697e-05	1.218880e-06	1.218880e-06
2.700000e+00	3.000000e+00	4.324090e-05	1.000220e-06	1.000220e-06
3.000000e+00	3.100000e+00	2.629749e-05	1.501502e-06	1.501502e-06
3.100000e+00	3.300000e+00	2.031141e-05	9.752397e-07	9.752397e-07
3.300000e+00	3.500000e+00	1.627562e-05	8.761109e-07	8.761109e-07
3.500000e+00	4.000000e+00	8.998576e-06	4.664550e-07	4.664550e-07
4.000000e+00	5.000000e+00	5.194130e-06	2.463758e-07	2.463758e-07
5.000000e+00	6.000000e+00	3.184592e-06	1.708563e-07	1.708563e-07
6.000000e+00	7.000000e+00	1.878557e-06	1.206992e-07	1.206992e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27125]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27125]
Path=Test[MUR1.0_MUF1.0_PDF27125]
RatioPlot=0
ScaledBy=9.99999998933692934e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.709927e-05	1.647314e-06	1.647314e-06
4.000000e-02	9.000000e-02	6.748058e-05	2.415033e-06	2.415033e-06
9.000000e-02	1.400000e-01	1.027344e-04	3.099993e-06	3.099993e-06
1.400000e-01	1.900000e-01	1.417488e-04	3.594223e-06	3.594223e-06
1.900000e-01	2.400000e-01	1.803606e-04	4.054948e-06	4.054948e-06
2.400000e-01	2.900000e-01	2.131416e-04	4.417683e-06	4.417683e-06
2.900000e-01	3.400000e-01	2.321090e-04	4.657687e-06	4.657687e-06
3.400000e-01	3.900000e-01	2.489374e-04	4.881401e-06	4.881401e-06
3.900000e-01	4.400000e-01	2.844000e-04	5.110396e-06	5.110396e-06
4.400000e-01	5.000000e-01	3.010488e-04	4.901526e-06	4.901526e-06
5.000000e-01	6.000000e-01	3.427847e-04	3.985195e-06	3.985195e-06
6.000000e-01	7.000000e-01	3.607516e-04	4.133917e-06	4.133917e-06
7.000000e-01	7.500000e-01	3.750382e-04	5.926396e-06	5.926396e-06
7.500000e-01	8.000000e-01	3.618614e-04	5.903510e-06	5.903510e-06
8.000000e-01	9.500000e-01	3.649295e-04	3.412811e-06	3.412811e-06
9.500000e-01	1.000000e+00	3.705846e-04	5.899855e-06	5.899855e-06
1.000000e+00	1.050000e+00	3.657842e-04	5.834329e-06	5.834329e-06
1.050000e+00	1.100000e+00	3.580182e-04	5.806338e-06	5.806338e-06
1.100000e+00	1.400000e+00	3.313005e-04	2.266592e-06	2.266592e-06
1.400000e+00	1.700000e+00	2.766219e-04	2.056161e-06	2.056161e-06
1.700000e+00	2.000000e+00	2.112213e-04	1.805748e-06	1.805748e-06
2.000000e+00	2.400000e+00	1.334617e-04	1.289663e-06	1.289663e-06
2.400000e+00	2.700000e+00	7.465987e-05	1.200895e-06	1.200895e-06
2.700000e+00	3.000000e+00	4.259390e-05	9.852538e-07	9.852538e-07
3.000000e+00	3.100000e+00	2.590065e-05	1.479178e-06	1.479178e-06
3.100000e+00	3.300000e+00	2.001240e-05	9.607449e-07	9.607449e-07
3.300000e+00	3.500000e+00	1.603915e-05	8.632712e-07	8.632712e-07
3.500000e+00	4.000000e+00	8.858808e-06	4.595426e-07	4.595426e-07
4.000000e+00	5.000000e+00	5.114078e-06	2.427562e-07	2.427562e-07
5.000000e+00	6.000000e+00	3.136778e-06	1.683979e-07	1.683979e-07
6.000000e+00	7.000000e+00	1.850589e-06	1.189898e-07	1.189898e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27124]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27124]
Path=Test[MUR1.0_MUF1.0_PDF27124]
RatioPlot=0
ScaledBy=1.00000000012372535e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.733652e-05	1.661987e-06	1.661987e-06
4.000000e-02	9.000000e-02	6.806022e-05	2.436315e-06	2.436315e-06
9.000000e-02	1.400000e-01	1.036298e-04	3.127623e-06	3.127623e-06
1.400000e-01	1.900000e-01	1.429823e-04	3.625971e-06	3.625971e-06
1.900000e-01	2.400000e-01	1.819024e-04	4.090748e-06	4.090748e-06
2.400000e-01	2.900000e-01	2.149664e-04	4.456540e-06	4.456540e-06
2.900000e-01	3.400000e-01	2.341166e-04	4.698957e-06	4.698957e-06
3.400000e-01	3.900000e-01	2.510900e-04	4.924939e-06	4.924939e-06
3.900000e-01	4.400000e-01	2.868506e-04	5.155855e-06	5.155855e-06
4.400000e-01	5.000000e-01	3.036320e-04	4.944910e-06	4.944910e-06
5.000000e-01	6.000000e-01	3.457626e-04	4.020597e-06	4.020597e-06
6.000000e-01	7.000000e-01	3.638765e-04	4.170622e-06	4.170622e-06
7.000000e-01	7.500000e-01	3.783030e-04	5.979270e-06	5.979270e-06
7.500000e-01	8.000000e-01	3.649722e-04	5.955942e-06	5.955942e-06
8.000000e-01	9.500000e-01	3.680873e-04	3.443172e-06	3.443172e-06
9.500000e-01	1.000000e+00	3.738048e-04	5.952402e-06	5.952402e-06
1.000000e+00	1.050000e+00	3.689794e-04	5.886404e-06	5.886404e-06
1.050000e+00	1.100000e+00	3.611426e-04	5.858331e-06	5.858331e-06
1.100000e+00	1.400000e+00	3.342087e-04	2.286885e-06	2.286885e-06
1.400000e+00	1.700000e+00	2.790640e-04	2.074563e-06	2.074563e-06
1.700000e+00	2.000000e+00	2.130958e-04	1.821931e-06	1.821931e-06
2.000000e+00	2.400000e+00	1.346570e-04	1.301220e-06	1.301220e-06
2.400000e+00	2.700000e+00	7.533683e-05	1.211559e-06	1.211559e-06
2.700000e+00	3.000000e+00	4.297940e-05	9.940301e-07	9.940301e-07
3.000000e+00	3.100000e+00	2.613783e-05	1.492349e-06	1.492349e-06
3.100000e+00	3.300000e+00	2.019554e-05	9.693226e-07	9.693226e-07
3.300000e+00	3.500000e+00	1.618823e-05	8.709070e-07	8.709070e-07
3.500000e+00	4.000000e+00	8.938660e-06	4.635786e-07	4.635786e-07
4.000000e+00	5.000000e+00	5.161649e-06	2.448547e-07	2.448547e-07
5.000000e+00	6.000000e+00	3.164776e-06	1.698163e-07	1.698163e-07
6.000000e+00	7.000000e+00	1.866579e-06	1.199588e-07	1.199588e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27123]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27123]
Path=Test[MUR1.0_MUF1.0_PDF27123]
RatioPlot=0
ScaledBy=9.99999999944875797e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.727642e-05	1.658631e-06	1.658631e-06
4.000000e-02	9.000000e-02	6.794766e-05	2.431903e-06	2.431903e-06
9.000000e-02	1.400000e-01	1.033965e-04	3.121270e-06	3.121270e-06
1.400000e-01	1.900000e-01	1.427055e-04	3.619241e-06	3.619241e-06
1.900000e-01	2.400000e-01	1.816188e-04	4.083879e-06	4.083879e-06
2.400000e-01	2.900000e-01	2.146006e-04	4.448884e-06	4.448884e-06
2.900000e-01	3.400000e-01	2.336896e-04	4.690465e-06	4.690465e-06
3.400000e-01	3.900000e-01	2.506732e-04	4.915474e-06	4.915474e-06
3.900000e-01	4.400000e-01	2.863280e-04	5.146203e-06	5.146203e-06
4.400000e-01	5.000000e-01	3.031060e-04	4.936129e-06	4.936129e-06
5.000000e-01	6.000000e-01	3.451617e-04	4.013675e-06	4.013675e-06
6.000000e-01	7.000000e-01	3.632480e-04	4.163191e-06	4.163191e-06
7.000000e-01	7.500000e-01	3.776108e-04	5.968354e-06	5.968354e-06
7.500000e-01	8.000000e-01	3.643986e-04	5.945548e-06	5.945548e-06
8.000000e-01	9.500000e-01	3.674710e-04	3.437081e-06	3.437081e-06
9.500000e-01	1.000000e+00	3.731798e-04	5.942144e-06	5.942144e-06
1.000000e+00	1.050000e+00	3.683192e-04	5.876145e-06	5.876145e-06
1.050000e+00	1.100000e+00	3.604870e-04	5.847622e-06	5.847622e-06
1.100000e+00	1.400000e+00	3.336377e-04	2.282867e-06	2.282867e-06
1.400000e+00	1.700000e+00	2.785908e-04	2.071045e-06	2.071045e-06
1.700000e+00	2.000000e+00	2.127424e-04	1.818909e-06	1.818909e-06
2.000000e+00	2.400000e+00	1.344122e-04	1.299065e-06	1.299065e-06
2.400000e+00	2.700000e+00	7.520323e-05	1.209595e-06	1.209595e-06
2.700000e+00	3.000000e+00	4.290687e-05	9.925394e-07	9.925394e-07
3.000000e+00	3.100000e+00	2.609233e-05	1.490017e-06	1.490017e-06
3.100000e+00	3.300000e+00	2.015528e-05	9.677737e-07	9.677737e-07
3.300000e+00	3.500000e+00	1.615069e-05	8.694845e-07	8.694845e-07
3.500000e+00	4.000000e+00	8.927534e-06	4.629139e-07	4.629139e-07
4.000000e+00	5.000000e+00	5.152829e-06	2.445268e-07	2.445268e-07
5.000000e+00	6.000000e+00	3.160074e-06	1.696031e-07	1.696031e-07
6.000000e+00	7.000000e+00	1.864353e-06	1.198340e-07	1.198340e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27122]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27122]
Path=Test[MUR1.0_MUF1.0_PDF27122]
RatioPlot=0
ScaledBy=9.99999999750534520e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.720120e-05	1.653786e-06	1.653786e-06
4.000000e-02	9.000000e-02	6.774374e-05	2.424606e-06	2.424606e-06
9.000000e-02	1.400000e-01	1.031155e-04	3.112177e-06	3.112177e-06
1.400000e-01	1.900000e-01	1.422941e-04	3.608461e-06	3.608461e-06
1.900000e-01	2.400000e-01	1.810661e-04	4.071302e-06	4.071302e-06
2.400000e-01	2.900000e-01	2.139656e-04	4.435362e-06	4.435362e-06
2.900000e-01	3.400000e-01	2.330056e-04	4.676310e-06	4.676310e-06
3.400000e-01	3.900000e-01	2.499150e-04	4.900821e-06	4.900821e-06
3.900000e-01	4.400000e-01	2.854920e-04	5.130778e-06	5.130778e-06
4.400000e-01	5.000000e-01	3.022098e-04	4.921163e-06	4.921163e-06
5.000000e-01	6.000000e-01	3.441288e-04	4.001340e-06	4.001340e-06
6.000000e-01	7.000000e-01	3.621640e-04	4.150548e-06	4.150548e-06
7.000000e-01	7.500000e-01	3.764982e-04	5.950262e-06	5.950262e-06
7.500000e-01	8.000000e-01	3.632868e-04	5.927368e-06	5.927368e-06
8.000000e-01	9.500000e-01	3.663645e-04	3.426594e-06	3.426594e-06
9.500000e-01	1.000000e+00	3.720506e-04	5.923843e-06	5.923843e-06
1.000000e+00	1.050000e+00	3.672198e-04	5.858053e-06	5.858053e-06
1.050000e+00	1.100000e+00	3.594200e-04	5.829849e-06	5.829849e-06
1.100000e+00	1.400000e+00	3.326219e-04	2.275839e-06	2.275839e-06
1.400000e+00	1.700000e+00	2.777368e-04	2.064608e-06	2.064608e-06
1.700000e+00	2.000000e+00	2.120811e-04	1.813208e-06	1.813208e-06
2.000000e+00	2.400000e+00	1.340021e-04	1.294996e-06	1.294996e-06
2.400000e+00	2.700000e+00	7.496837e-05	1.205824e-06	1.205824e-06
2.700000e+00	3.000000e+00	4.277157e-05	9.893726e-07	9.893726e-07
3.000000e+00	3.100000e+00	2.600902e-05	1.485314e-06	1.485314e-06
3.100000e+00	3.300000e+00	2.009443e-05	9.647335e-07	9.647335e-07
3.300000e+00	3.500000e+00	1.610370e-05	8.667990e-07	8.667990e-07
3.500000e+00	4.000000e+00	8.897380e-06	4.614462e-07	4.614462e-07
4.000000e+00	5.000000e+00	5.136229e-06	2.437525e-07	2.437525e-07
5.000000e+00	6.000000e+00	3.149969e-06	1.690737e-07	1.690737e-07
6.000000e+00	7.000000e+00	1.858281e-06	1.194589e-07	1.194589e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27121]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27121]
Path=Test[MUR1.0_MUF1.0_PDF27121]
RatioPlot=0
ScaledBy=1.00000000066137027e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.753510e-05	1.674800e-06	1.674800e-06
4.000000e-02	9.000000e-02	6.860162e-05	2.455669e-06	2.455669e-06
9.000000e-02	1.400000e-01	1.043707e-04	3.151677e-06	3.151677e-06
1.400000e-01	1.900000e-01	1.440712e-04	3.654546e-06	3.654546e-06
1.900000e-01	2.400000e-01	1.833720e-04	4.124163e-06	4.124163e-06
2.400000e-01	2.900000e-01	2.166532e-04	4.492450e-06	4.492450e-06
2.900000e-01	3.400000e-01	2.359304e-04	4.736504e-06	4.736504e-06
3.400000e-01	3.900000e-01	2.531042e-04	4.963761e-06	4.963761e-06
3.900000e-01	4.400000e-01	2.890668e-04	5.196741e-06	5.196741e-06
4.400000e-01	5.000000e-01	3.060108e-04	4.984629e-06	4.984629e-06
5.000000e-01	6.000000e-01	3.485045e-04	4.053354e-06	4.053354e-06
6.000000e-01	7.000000e-01	3.667543e-04	4.204174e-06	4.204174e-06
7.000000e-01	7.500000e-01	3.812530e-04	6.027242e-06	6.027242e-06
7.500000e-01	8.000000e-01	3.679280e-04	6.004203e-06	6.004203e-06
8.000000e-01	9.500000e-01	3.710259e-04	3.471005e-06	3.471005e-06
9.500000e-01	1.000000e+00	3.768046e-04	6.000999e-06	6.000999e-06
1.000000e+00	1.050000e+00	3.718968e-04	5.934442e-06	5.934442e-06
1.050000e+00	1.100000e+00	3.639726e-04	5.905467e-06	5.905467e-06
1.100000e+00	1.400000e+00	3.369063e-04	2.305538e-06	2.305538e-06
1.400000e+00	1.700000e+00	2.813323e-04	2.091663e-06	2.091663e-06
1.700000e+00	2.000000e+00	2.148529e-04	1.837081e-06	1.837081e-06
2.000000e+00	2.400000e+00	1.357451e-04	1.312033e-06	1.312033e-06
2.400000e+00	2.700000e+00	7.596050e-05	1.221607e-06	1.221607e-06
2.700000e+00	3.000000e+00	4.333890e-05	1.002459e-06	1.002459e-06
3.000000e+00	3.100000e+00	2.635921e-05	1.504862e-06	1.504862e-06
3.100000e+00	3.300000e+00	2.035676e-05	9.774075e-07	9.774075e-07
3.300000e+00	3.500000e+00	1.631232e-05	8.780458e-07	8.780458e-07
3.500000e+00	4.000000e+00	9.019178e-06	4.674866e-07	4.674866e-07
4.000000e+00	5.000000e+00	5.205822e-06	2.469188e-07	2.469188e-07
5.000000e+00	6.000000e+00	3.191696e-06	1.712278e-07	1.712278e-07
6.000000e+00	7.000000e+00	1.882789e-06	1.209607e-07	1.209607e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27120]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27120]
Path=Test[MUR1.0_MUF1.0_PDF27120]
RatioPlot=0
ScaledBy=1.00000000045961185e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.743283e-05	1.668190e-06	1.668190e-06
4.000000e-02	9.000000e-02	6.832640e-05	2.445716e-06	2.445716e-06
9.000000e-02	1.400000e-01	1.039954e-04	3.139269e-06	3.139269e-06
1.400000e-01	1.900000e-01	1.435194e-04	3.639823e-06	3.639823e-06
1.900000e-01	2.400000e-01	1.826185e-04	4.106908e-06	4.106908e-06
2.400000e-01	2.900000e-01	2.157880e-04	4.473879e-06	4.473879e-06
2.900000e-01	3.400000e-01	2.350014e-04	4.717119e-06	4.717119e-06
3.400000e-01	3.900000e-01	2.520754e-04	4.943786e-06	4.943786e-06
3.900000e-01	4.400000e-01	2.879322e-04	5.175668e-06	5.175668e-06
4.400000e-01	5.000000e-01	3.048033e-04	4.964209e-06	4.964209e-06
5.000000e-01	6.000000e-01	3.471025e-04	4.036459e-06	4.036459e-06
6.000000e-01	7.000000e-01	3.652831e-04	4.186880e-06	4.186880e-06
7.000000e-01	7.500000e-01	3.797498e-04	6.002559e-06	6.002559e-06
7.500000e-01	8.000000e-01	3.664148e-04	5.979326e-06	5.979326e-06
8.000000e-01	9.500000e-01	3.695235e-04	3.456664e-06	3.456664e-06
9.500000e-01	1.000000e+00	3.752776e-04	5.976008e-06	5.976008e-06
1.000000e+00	1.050000e+00	3.704062e-04	5.909692e-06	5.909692e-06
1.050000e+00	1.100000e+00	3.625264e-04	5.881180e-06	5.881180e-06
1.100000e+00	1.400000e+00	3.355303e-04	2.295934e-06	2.295934e-06
1.400000e+00	1.700000e+00	2.801743e-04	2.082851e-06	2.082851e-06
1.700000e+00	2.000000e+00	2.139568e-04	1.829278e-06	1.829278e-06
2.000000e+00	2.400000e+00	1.351900e-04	1.306453e-06	1.306453e-06
2.400000e+00	2.700000e+00	7.564180e-05	1.216422e-06	1.216422e-06
2.700000e+00	3.000000e+00	4.315517e-05	9.980961e-07	9.980961e-07
3.000000e+00	3.100000e+00	2.624709e-05	1.498397e-06	1.498397e-06
3.100000e+00	3.300000e+00	2.027382e-05	9.732175e-07	9.732175e-07
3.300000e+00	3.500000e+00	1.624990e-05	8.743648e-07	8.743648e-07
3.500000e+00	4.000000e+00	8.976824e-06	4.654575e-07	4.654575e-07
4.000000e+00	5.000000e+00	5.182934e-06	2.458489e-07	2.458489e-07
5.000000e+00	6.000000e+00	3.177793e-06	1.704992e-07	1.704992e-07
6.000000e+00	7.000000e+00	1.874461e-06	1.204434e-07	1.204434e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27119]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27119]
Path=Test[MUR1.0_MUF1.0_PDF27119]
RatioPlot=0
ScaledBy=9.99999999268492898e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.705475e-05	1.644860e-06	1.644860e-06
4.000000e-02	9.000000e-02	6.738874e-05	2.411726e-06	2.411726e-06
9.000000e-02	1.400000e-01	1.025491e-04	3.095369e-06	3.095369e-06
1.400000e-01	1.900000e-01	1.415272e-04	3.589289e-06	3.589289e-06
1.900000e-01	2.400000e-01	1.801359e-04	4.049948e-06	4.049948e-06
2.400000e-01	2.900000e-01	2.128586e-04	4.412190e-06	4.412190e-06
2.900000e-01	3.400000e-01	2.317794e-04	4.651527e-06	4.651527e-06
3.400000e-01	3.900000e-01	2.486054e-04	4.874405e-06	4.874405e-06
3.900000e-01	4.400000e-01	2.839916e-04	5.103328e-06	5.103328e-06
4.400000e-01	5.000000e-01	3.006170e-04	4.895007e-06	4.895007e-06
5.000000e-01	6.000000e-01	3.423152e-04	3.980178e-06	3.980178e-06
6.000000e-01	7.000000e-01	3.602623e-04	4.128520e-06	4.128520e-06
7.000000e-01	7.500000e-01	3.744928e-04	5.918392e-06	5.918392e-06
7.500000e-01	8.000000e-01	3.614082e-04	5.895974e-06	5.895974e-06
8.000000e-01	9.500000e-01	3.644481e-04	3.408382e-06	3.408382e-06
9.500000e-01	1.000000e+00	3.700874e-04	5.892340e-06	5.892340e-06
1.000000e+00	1.050000e+00	3.652676e-04	5.826870e-06	5.826870e-06
1.050000e+00	1.100000e+00	3.575116e-04	5.798609e-06	5.798609e-06
1.100000e+00	1.400000e+00	3.308518e-04	2.263687e-06	2.263687e-06
1.400000e+00	1.700000e+00	2.762571e-04	2.053646e-06	2.053646e-06
1.700000e+00	2.000000e+00	2.109463e-04	1.803586e-06	1.803586e-06
2.000000e+00	2.400000e+00	1.332738e-04	1.288147e-06	1.288147e-06
2.400000e+00	2.700000e+00	7.455850e-05	1.199525e-06	1.199525e-06
2.700000e+00	3.000000e+00	4.253973e-05	9.842472e-07	9.842472e-07
3.000000e+00	3.100000e+00	2.586369e-05	1.477570e-06	1.477570e-06
3.100000e+00	3.300000e+00	1.998371e-05	9.597097e-07	9.597097e-07
3.300000e+00	3.500000e+00	1.600961e-05	8.622778e-07	8.622778e-07
3.500000e+00	4.000000e+00	8.852630e-06	4.591089e-07	4.591089e-07
4.000000e+00	5.000000e+00	5.108402e-06	2.425385e-07	2.425385e-07
5.000000e+00	6.000000e+00	3.133612e-06	1.682499e-07	1.682499e-07
6.000000e+00	7.000000e+00	1.848961e-06	1.189010e-07	1.189010e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27118]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27118]
Path=Test[MUR1.0_MUF1.0_PDF27118]
RatioPlot=0
ScaledBy=1.00000000104473541e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.736618e-05	1.663911e-06	1.663911e-06
4.000000e-02	9.000000e-02	6.815734e-05	2.439453e-06	2.439453e-06
9.000000e-02	1.400000e-01	1.037372e-04	3.131170e-06	3.131170e-06
1.400000e-01	1.900000e-01	1.431662e-04	3.630605e-06	3.630605e-06
1.900000e-01	2.400000e-01	1.821858e-04	4.096583e-06	4.096583e-06
2.400000e-01	2.900000e-01	2.152686e-04	4.462656e-06	4.462656e-06
2.900000e-01	3.400000e-01	2.344346e-04	4.705172e-06	4.705172e-06
3.400000e-01	3.900000e-01	2.514674e-04	4.931196e-06	4.931196e-06
3.900000e-01	4.400000e-01	2.872288e-04	5.162452e-06	5.162452e-06
4.400000e-01	5.000000e-01	3.040582e-04	4.951588e-06	4.951588e-06
5.000000e-01	6.000000e-01	3.462581e-04	4.026261e-06	4.026261e-06
6.000000e-01	7.000000e-01	3.643922e-04	4.176302e-06	4.176302e-06
7.000000e-01	7.500000e-01	3.788216e-04	5.987341e-06	5.987341e-06
7.500000e-01	8.000000e-01	3.655368e-04	5.964270e-06	5.964270e-06
8.000000e-01	9.500000e-01	3.686325e-04	3.447940e-06	3.447940e-06
9.500000e-01	1.000000e+00	3.743756e-04	5.960996e-06	5.960996e-06
1.000000e+00	1.050000e+00	3.694938e-04	5.894710e-06	5.894710e-06
1.050000e+00	1.100000e+00	3.616430e-04	5.866338e-06	5.866338e-06
1.100000e+00	1.400000e+00	3.347060e-04	2.290162e-06	2.290162e-06
1.400000e+00	1.700000e+00	2.794866e-04	2.077662e-06	2.077662e-06
1.700000e+00	2.000000e+00	2.134262e-04	1.824736e-06	1.824736e-06
2.000000e+00	2.400000e+00	1.348499e-04	1.303237e-06	1.303237e-06
2.400000e+00	2.700000e+00	7.544610e-05	1.213477e-06	1.213477e-06
2.700000e+00	3.000000e+00	4.304443e-05	9.957121e-07	9.957121e-07
3.000000e+00	3.100000e+00	2.617574e-05	1.494829e-06	1.494829e-06
3.100000e+00	3.300000e+00	2.021926e-05	9.709143e-07	9.709143e-07
3.300000e+00	3.500000e+00	1.620533e-05	8.723219e-07	8.723219e-07
3.500000e+00	4.000000e+00	8.954232e-06	4.644151e-07	4.644151e-07
4.000000e+00	5.000000e+00	5.169437e-06	2.453241e-07	2.453241e-07
5.000000e+00	6.000000e+00	3.170517e-06	1.701614e-07	1.701614e-07
6.000000e+00	7.000000e+00	1.870436e-06	1.202261e-07	1.202261e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27117]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27117]
Path=Test[MUR1.0_MUF1.0_PDF27117]
RatioPlot=0
ScaledBy=9.99999997681623691e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.712333e-05	1.649456e-06	1.649456e-06
4.000000e-02	9.000000e-02	6.756748e-05	2.418492e-06	2.418492e-06
9.000000e-02	1.400000e-01	1.028193e-04	3.104126e-06	3.104126e-06
1.400000e-01	1.900000e-01	1.418935e-04	3.599119e-06	3.599119e-06
1.900000e-01	2.400000e-01	1.805749e-04	4.060879e-06	4.060879e-06
2.400000e-01	2.900000e-01	2.133966e-04	4.424114e-06	4.424114e-06
2.900000e-01	3.400000e-01	2.323608e-04	4.664254e-06	4.664254e-06
3.400000e-01	3.900000e-01	2.492270e-04	4.887761e-06	4.887761e-06
3.900000e-01	4.400000e-01	2.847262e-04	5.117455e-06	5.117455e-06
4.400000e-01	5.000000e-01	3.013932e-04	4.908475e-06	4.908475e-06
5.000000e-01	6.000000e-01	3.431847e-04	3.990977e-06	3.990977e-06
6.000000e-01	7.000000e-01	3.611860e-04	4.139726e-06	4.139726e-06
7.000000e-01	7.500000e-01	3.754500e-04	5.934469e-06	5.934469e-06
7.500000e-01	8.000000e-01	3.623062e-04	5.911853e-06	5.911853e-06
8.000000e-01	9.500000e-01	3.653607e-04	3.417588e-06	3.417588e-06
9.500000e-01	1.000000e+00	3.709996e-04	5.908060e-06	5.908060e-06
1.000000e+00	1.050000e+00	3.662148e-04	5.842699e-06	5.842699e-06
1.050000e+00	1.100000e+00	3.584204e-04	5.814185e-06	5.814185e-06
1.100000e+00	1.400000e+00	3.317000e-04	2.269712e-06	2.269712e-06
1.400000e+00	1.700000e+00	2.769614e-04	2.059015e-06	2.059015e-06
1.700000e+00	2.000000e+00	2.114922e-04	1.808257e-06	1.808257e-06
2.000000e+00	2.400000e+00	1.336266e-04	1.291429e-06	1.291429e-06
2.400000e+00	2.700000e+00	7.476557e-05	1.202455e-06	1.202455e-06
2.700000e+00	3.000000e+00	4.265640e-05	9.866186e-07	9.866186e-07
3.000000e+00	3.100000e+00	2.594166e-05	1.481097e-06	1.481097e-06
3.100000e+00	3.300000e+00	2.004396e-05	9.619734e-07	9.619734e-07
3.300000e+00	3.500000e+00	1.605816e-05	8.642621e-07	8.642621e-07
3.500000e+00	4.000000e+00	8.876654e-06	4.600817e-07	4.600817e-07
4.000000e+00	5.000000e+00	5.122699e-06	2.430039e-07	2.430039e-07
5.000000e+00	6.000000e+00	3.140447e-06	1.685237e-07	1.685237e-07
6.000000e+00	7.000000e+00	1.852520e-06	1.190566e-07	1.190566e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27116]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27116]
Path=Test[MUR1.0_MUF1.0_PDF27116]
RatioPlot=0
ScaledBy=1.00000000010863238e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.734457e-05	1.662667e-06	1.662667e-06
4.000000e-02	9.000000e-02	6.810404e-05	2.437621e-06	2.437621e-06
9.000000e-02	1.400000e-01	1.036601e-04	3.128877e-06	3.128877e-06
1.400000e-01	1.900000e-01	1.430515e-04	3.627771e-06	3.627771e-06
1.900000e-01	2.400000e-01	1.820277e-04	4.093250e-06	4.093250e-06
2.400000e-01	2.900000e-01	2.150910e-04	4.459085e-06	4.459085e-06
2.900000e-01	3.400000e-01	2.342404e-04	4.701458e-06	4.701458e-06
3.400000e-01	3.900000e-01	2.512528e-04	4.927272e-06	4.927272e-06
3.900000e-01	4.400000e-01	2.870014e-04	5.158437e-06	5.158437e-06
4.400000e-01	5.000000e-01	3.038128e-04	4.947665e-06	4.947665e-06
5.000000e-01	6.000000e-01	3.459677e-04	4.022981e-06	4.022981e-06
6.000000e-01	7.000000e-01	3.640915e-04	4.172917e-06	4.172917e-06
7.000000e-01	7.500000e-01	3.785062e-04	5.982464e-06	5.982464e-06
7.500000e-01	8.000000e-01	3.652236e-04	5.959365e-06	5.959365e-06
8.000000e-01	9.500000e-01	3.683178e-04	3.445112e-06	3.445112e-06
9.500000e-01	1.000000e+00	3.740450e-04	5.955952e-06	5.955952e-06
1.000000e+00	1.050000e+00	3.691882e-04	5.889844e-06	5.889844e-06
1.050000e+00	1.100000e+00	3.613406e-04	5.861463e-06	5.861463e-06
1.100000e+00	1.400000e+00	3.344187e-04	2.288211e-06	2.288211e-06
1.400000e+00	1.700000e+00	2.792418e-04	2.075839e-06	2.075839e-06
1.700000e+00	2.000000e+00	2.132393e-04	1.823100e-06	1.823100e-06
2.000000e+00	2.400000e+00	1.347350e-04	1.302049e-06	1.302049e-06
2.400000e+00	2.700000e+00	7.538267e-05	1.212347e-06	1.212347e-06
2.700000e+00	3.000000e+00	4.300793e-05	9.947435e-07	9.947435e-07
3.000000e+00	3.100000e+00	2.615539e-05	1.493362e-06	1.493362e-06
3.100000e+00	3.300000e+00	2.020445e-05	9.699527e-07	9.699527e-07
3.300000e+00	3.500000e+00	1.619336e-05	8.714498e-07	8.714498e-07
3.500000e+00	4.000000e+00	8.946322e-06	4.639177e-07	4.639177e-07
4.000000e+00	5.000000e+00	5.164800e-06	2.450455e-07	2.450455e-07
5.000000e+00	6.000000e+00	3.167109e-06	1.699550e-07	1.699550e-07
6.000000e+00	7.000000e+00	1.868271e-06	1.200704e-07	1.200704e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27115]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27115]
Path=Test[MUR1.0_MUF1.0_PDF27115]
RatioPlot=0
ScaledBy=9.99999999785357182e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.717727e-05	1.652585e-06	1.652585e-06
4.000000e-02	9.000000e-02	6.770020e-05	2.423084e-06	2.423084e-06
9.000000e-02	1.400000e-01	1.030133e-04	3.109903e-06	3.109903e-06
1.400000e-01	1.900000e-01	1.421794e-04	3.606201e-06	3.606201e-06
1.900000e-01	2.400000e-01	1.809645e-04	4.069164e-06	4.069164e-06
2.400000e-01	2.900000e-01	2.138366e-04	4.433006e-06	4.433006e-06
2.900000e-01	3.400000e-01	2.328428e-04	4.673520e-06	4.673520e-06
3.400000e-01	3.900000e-01	2.497572e-04	4.897557e-06	4.897557e-06
3.900000e-01	4.400000e-01	2.852928e-04	5.127496e-06	5.127496e-06
4.400000e-01	5.000000e-01	3.020022e-04	4.918251e-06	4.918251e-06
5.000000e-01	6.000000e-01	3.439038e-04	3.999131e-06	3.999131e-06
6.000000e-01	7.000000e-01	3.619315e-04	4.148141e-06	4.148141e-06
7.000000e-01	7.500000e-01	3.762324e-04	5.946606e-06	5.946606e-06
7.500000e-01	8.000000e-01	3.630796e-04	5.924043e-06	5.924043e-06
8.000000e-01	9.500000e-01	3.661381e-04	3.424617e-06	3.424617e-06
9.500000e-01	1.000000e+00	3.718144e-04	5.920552e-06	5.920552e-06
1.000000e+00	1.050000e+00	3.669726e-04	5.854785e-06	5.854785e-06
1.050000e+00	1.100000e+00	3.591694e-04	5.826294e-06	5.826294e-06
1.100000e+00	1.400000e+00	3.324098e-04	2.274543e-06	2.274543e-06
1.400000e+00	1.700000e+00	2.775652e-04	2.063515e-06	2.063515e-06
1.700000e+00	2.000000e+00	2.119533e-04	1.812285e-06	1.812285e-06
2.000000e+00	2.400000e+00	1.339112e-04	1.294350e-06	1.294350e-06
2.400000e+00	2.700000e+00	7.492300e-05	1.205227e-06	1.205227e-06
2.700000e+00	3.000000e+00	4.274677e-05	9.889816e-07	9.889816e-07
3.000000e+00	3.100000e+00	2.599268e-05	1.484673e-06	1.484673e-06
3.100000e+00	3.300000e+00	2.008125e-05	9.643144e-07	9.643144e-07
3.300000e+00	3.500000e+00	1.608845e-05	8.663844e-07	8.663844e-07
3.500000e+00	4.000000e+00	8.896084e-06	4.612832e-07	4.612832e-07
4.000000e+00	5.000000e+00	5.134092e-06	2.436729e-07	2.436729e-07
5.000000e+00	6.000000e+00	3.148705e-06	1.690167e-07	1.690167e-07
6.000000e+00	7.000000e+00	1.857704e-06	1.194257e-07	1.194257e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27114]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27114]
Path=Test[MUR1.0_MUF1.0_PDF27114]
RatioPlot=0
ScaledBy=9.99999985099448021e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.774990e-05	1.689847e-06	1.689847e-06
4.000000e-02	9.000000e-02	6.915398e-05	2.477630e-06	2.477630e-06
9.000000e-02	1.400000e-01	1.052025e-04	3.180146e-06	3.180146e-06
1.400000e-01	1.900000e-01	1.451430e-04	3.684789e-06	3.684789e-06
1.900000e-01	2.400000e-01	1.845601e-04	4.156544e-06	4.156544e-06
2.400000e-01	2.900000e-01	2.181648e-04	4.528245e-06	4.528245e-06
2.900000e-01	3.400000e-01	2.375502e-04	4.775043e-06	4.775043e-06
3.400000e-01	3.900000e-01	2.548032e-04	5.003031e-06	5.003031e-06
3.900000e-01	4.400000e-01	2.912794e-04	5.239953e-06	5.239953e-06
4.400000e-01	5.000000e-01	3.082168e-04	5.024988e-06	5.024988e-06
5.000000e-01	6.000000e-01	3.509027e-04	4.085023e-06	4.085023e-06
6.000000e-01	7.000000e-01	3.693280e-04	4.236756e-06	4.236756e-06
7.000000e-01	7.500000e-01	3.838598e-04	6.073233e-06	6.073233e-06
7.500000e-01	8.000000e-01	3.704106e-04	6.049799e-06	6.049799e-06
8.000000e-01	9.500000e-01	3.734946e-04	3.497288e-06	3.497288e-06
9.500000e-01	1.000000e+00	3.790956e-04	6.043697e-06	6.043697e-06
1.000000e+00	1.050000e+00	3.745582e-04	5.979248e-06	5.979248e-06
1.050000e+00	1.100000e+00	3.664448e-04	5.948623e-06	5.948623e-06
1.100000e+00	1.400000e+00	3.391430e-04	2.321614e-06	2.321614e-06
1.400000e+00	1.700000e+00	2.831626e-04	2.105372e-06	2.105372e-06
1.700000e+00	2.000000e+00	2.162442e-04	1.848364e-06	1.848364e-06
2.000000e+00	2.400000e+00	1.366760e-04	1.319653e-06	1.319653e-06
2.400000e+00	2.700000e+00	7.653957e-05	1.228367e-06	1.228367e-06
2.700000e+00	3.000000e+00	4.365123e-05	1.007100e-06	1.007100e-06
3.000000e+00	3.100000e+00	2.657820e-05	1.511126e-06	1.511126e-06
3.100000e+00	3.300000e+00	2.054539e-05	9.813906e-07	9.813906e-07
3.300000e+00	3.500000e+00	1.645137e-05	8.811081e-07	8.811081e-07
3.500000e+00	4.000000e+00	9.082030e-06	4.685222e-07	4.685222e-07
4.000000e+00	5.000000e+00	5.237541e-06	2.471070e-07	2.471070e-07
5.000000e+00	6.000000e+00	3.198312e-06	1.710239e-07	1.710239e-07
6.000000e+00	7.000000e+00	1.881957e-06	1.205932e-07	1.205932e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27113]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27113]
Path=Test[MUR1.0_MUF1.0_PDF27113]
RatioPlot=0
ScaledBy=1.00000000796344136e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.706310e-05	1.644430e-06	1.644430e-06
4.000000e-02	9.000000e-02	6.738858e-05	2.411023e-06	2.411023e-06
9.000000e-02	1.400000e-01	1.025836e-04	3.094549e-06	3.094549e-06
1.400000e-01	1.900000e-01	1.415946e-04	3.589353e-06	3.589353e-06
1.900000e-01	2.400000e-01	1.802605e-04	4.050520e-06	4.050520e-06
2.400000e-01	2.900000e-01	2.129632e-04	4.412530e-06	4.412530e-06
2.900000e-01	3.400000e-01	2.319266e-04	4.651945e-06	4.651945e-06
3.400000e-01	3.900000e-01	2.487724e-04	4.875784e-06	4.875784e-06
3.900000e-01	4.400000e-01	2.840570e-04	5.103485e-06	5.103485e-06
4.400000e-01	5.000000e-01	3.007577e-04	4.895523e-06	4.895523e-06
5.000000e-01	6.000000e-01	3.425279e-04	3.981031e-06	3.981031e-06
6.000000e-01	7.000000e-01	3.604558e-04	4.129731e-06	4.129731e-06
7.000000e-01	7.500000e-01	3.747582e-04	5.920622e-06	5.920622e-06
7.500000e-01	8.000000e-01	3.616192e-04	5.897902e-06	5.897902e-06
8.000000e-01	9.500000e-01	3.647027e-04	3.409607e-06	3.409607e-06
9.500000e-01	1.000000e+00	3.704690e-04	5.895762e-06	5.895762e-06
1.000000e+00	1.050000e+00	3.654602e-04	5.829036e-06	5.829036e-06
1.050000e+00	1.100000e+00	3.577662e-04	5.801683e-06	5.801683e-06
1.100000e+00	1.400000e+00	3.311114e-04	2.265238e-06	2.265238e-06
1.400000e+00	1.700000e+00	2.764932e-04	2.055393e-06	2.055393e-06
1.700000e+00	2.000000e+00	2.111327e-04	1.805477e-06	1.805477e-06
2.000000e+00	2.400000e+00	1.333778e-04	1.289696e-06	1.289696e-06
2.400000e+00	2.700000e+00	7.458847e-05	1.201353e-06	1.201353e-06
2.700000e+00	3.000000e+00	4.256410e-05	9.859048e-07	9.859048e-07
3.000000e+00	3.100000e+00	2.586793e-05	1.480463e-06	1.480463e-06
3.100000e+00	3.300000e+00	1.997650e-05	9.616596e-07	9.616596e-07
3.300000e+00	3.500000e+00	1.601535e-05	8.642916e-07	8.642916e-07
3.500000e+00	4.000000e+00	8.855128e-06	4.603956e-07	4.603956e-07
4.000000e+00	5.000000e+00	5.114141e-06	2.433782e-07	2.433782e-07
5.000000e+00	6.000000e+00	3.142883e-06	1.689835e-07	1.689835e-07
6.000000e+00	7.000000e+00	1.856473e-06	1.195081e-07	1.195081e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27112]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27112]
Path=Test[MUR1.0_MUF1.0_PDF27112]
RatioPlot=0
ScaledBy=9.99999997652541224e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.741375e-05	1.667063e-06	1.667063e-06
4.000000e-02	9.000000e-02	6.827138e-05	2.443856e-06	2.443856e-06
9.000000e-02	1.400000e-01	1.039322e-04	3.137108e-06	3.137108e-06
1.400000e-01	1.900000e-01	1.434000e-04	3.636574e-06	3.636574e-06
1.900000e-01	2.400000e-01	1.824239e-04	4.102854e-06	4.102854e-06
2.400000e-01	2.900000e-01	2.155678e-04	4.469496e-06	4.469496e-06
2.900000e-01	3.400000e-01	2.347804e-04	4.712845e-06	4.712845e-06
3.400000e-01	3.900000e-01	2.518246e-04	4.939246e-06	4.939246e-06
3.900000e-01	4.400000e-01	2.876872e-04	5.171177e-06	5.171177e-06
4.400000e-01	5.000000e-01	3.045238e-04	4.959611e-06	4.959611e-06
5.000000e-01	6.000000e-01	3.467600e-04	4.032478e-06	4.032478e-06
6.000000e-01	7.000000e-01	3.649259e-04	4.182726e-06	4.182726e-06
7.000000e-01	7.500000e-01	3.793772e-04	5.996661e-06	5.996661e-06
7.500000e-01	8.000000e-01	3.660358e-04	5.973250e-06	5.973250e-06
8.000000e-01	9.500000e-01	3.691398e-04	3.453169e-06	3.453169e-06
9.500000e-01	1.000000e+00	3.748580e-04	5.969461e-06	5.969461e-06
1.000000e+00	1.050000e+00	3.700544e-04	5.903588e-06	5.903588e-06
1.050000e+00	1.100000e+00	3.621740e-04	5.875146e-06	5.875146e-06
1.100000e+00	1.400000e+00	3.351790e-04	2.293396e-06	2.293396e-06
1.400000e+00	1.700000e+00	2.798685e-04	2.080372e-06	2.080372e-06
1.700000e+00	2.000000e+00	2.137198e-04	1.826976e-06	1.826976e-06
2.000000e+00	2.400000e+00	1.350512e-04	1.304741e-06	1.304741e-06
2.400000e+00	2.700000e+00	7.556523e-05	1.214749e-06	1.214749e-06
2.700000e+00	3.000000e+00	4.310923e-05	9.965723e-07	9.965723e-07
3.000000e+00	3.100000e+00	2.622186e-05	1.496024e-06	1.496024e-06
3.100000e+00	3.300000e+00	2.025694e-05	9.716643e-07	9.716643e-07
3.300000e+00	3.500000e+00	1.623742e-05	8.729205e-07	8.729205e-07
3.500000e+00	4.000000e+00	8.964336e-06	4.645933e-07	4.645933e-07
4.000000e+00	5.000000e+00	5.175490e-06	2.453464e-07	2.453464e-07
5.000000e+00	6.000000e+00	3.171876e-06	1.701168e-07	1.701168e-07
6.000000e+00	7.000000e+00	1.870364e-06	1.201508e-07	1.201508e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27111]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27111]
Path=Test[MUR1.0_MUF1.0_PDF27111]
RatioPlot=0
ScaledBy=1.00000000271642550e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.715382e-05	1.650961e-06	1.650961e-06
4.000000e-02	9.000000e-02	6.764214e-05	2.420830e-06	2.420830e-06
9.000000e-02	1.400000e-01	1.029163e-04	3.106879e-06	3.106879e-06
1.400000e-01	1.900000e-01	1.420705e-04	3.603386e-06	3.603386e-06
1.900000e-01	2.400000e-01	1.808626e-04	4.066246e-06	4.066246e-06
2.400000e-01	2.900000e-01	2.137066e-04	4.429857e-06	4.429857e-06
2.900000e-01	3.400000e-01	2.326878e-04	4.669892e-06	4.669892e-06
3.400000e-01	3.900000e-01	2.495974e-04	4.893847e-06	4.893847e-06
3.900000e-01	4.400000e-01	2.850746e-04	5.123308e-06	5.123308e-06
4.400000e-01	5.000000e-01	3.017873e-04	4.914451e-06	4.914451e-06
5.000000e-01	6.000000e-01	3.436806e-04	3.996263e-06	3.996263e-06
6.000000e-01	7.000000e-01	3.616922e-04	4.145243e-06	4.145243e-06
7.000000e-01	7.500000e-01	3.759892e-04	5.942401e-06	5.942401e-06
7.500000e-01	8.000000e-01	3.628596e-04	5.920008e-06	5.920008e-06
8.000000e-01	9.500000e-01	3.659195e-04	3.422273e-06	3.422273e-06
9.500000e-01	1.000000e+00	3.716228e-04	5.916955e-06	5.916955e-06
1.000000e+00	1.050000e+00	3.667142e-04	5.850805e-06	5.850805e-06
1.050000e+00	1.100000e+00	3.589354e-04	5.822450e-06	5.822450e-06
1.100000e+00	1.400000e+00	3.322050e-04	2.273193e-06	2.273193e-06
1.400000e+00	1.700000e+00	2.774031e-04	2.062453e-06	2.062453e-06
1.700000e+00	2.000000e+00	2.118290e-04	1.811468e-06	1.811468e-06
2.000000e+00	2.400000e+00	1.338226e-04	1.293846e-06	1.293846e-06
2.400000e+00	2.700000e+00	7.486647e-05	1.204870e-06	1.204870e-06
2.700000e+00	3.000000e+00	4.271750e-05	9.888142e-07	9.888142e-07
3.000000e+00	3.100000e+00	2.597059e-05	1.484531e-06	1.484531e-06
3.100000e+00	3.300000e+00	2.006220e-05	9.642426e-07	9.642426e-07
3.300000e+00	3.500000e+00	1.607299e-05	8.663944e-07	8.663944e-07
3.500000e+00	4.000000e+00	8.892188e-06	4.613886e-07	4.613886e-07
4.000000e+00	5.000000e+00	5.132048e-06	2.437843e-07	2.437843e-07
5.000000e+00	6.000000e+00	3.149312e-06	1.691420e-07	1.691420e-07
6.000000e+00	7.000000e+00	1.858788e-06	1.195464e-07	1.195464e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27110]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27110]
Path=Test[MUR1.0_MUF1.0_PDF27110]
RatioPlot=0
ScaledBy=1.00000000088918159e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.726187e-05	1.657575e-06	1.657575e-06
4.000000e-02	9.000000e-02	6.789548e-05	2.430186e-06	2.430186e-06
9.000000e-02	1.400000e-01	1.033378e-04	3.119400e-06	3.119400e-06
1.400000e-01	1.900000e-01	1.426121e-04	3.617056e-06	3.617056e-06
1.900000e-01	2.400000e-01	1.814922e-04	4.081251e-06	4.081251e-06
2.400000e-01	2.900000e-01	2.144698e-04	4.446153e-06	4.446153e-06
2.900000e-01	3.400000e-01	2.335440e-04	4.687561e-06	4.687561e-06
3.400000e-01	3.900000e-01	2.504944e-04	4.912728e-06	4.912728e-06
3.900000e-01	4.400000e-01	2.861374e-04	5.143051e-06	5.143051e-06
4.400000e-01	5.000000e-01	3.029115e-04	4.933059e-06	4.933059e-06
5.000000e-01	6.000000e-01	3.449333e-04	4.011083e-06	4.011083e-06
6.000000e-01	7.000000e-01	3.630134e-04	4.160739e-06	4.160739e-06
7.000000e-01	7.500000e-01	3.773826e-04	5.964875e-06	5.964875e-06
7.500000e-01	8.000000e-01	3.641340e-04	5.941908e-06	5.941908e-06
8.000000e-01	9.500000e-01	3.672307e-04	3.435036e-06	3.435036e-06
9.500000e-01	1.000000e+00	3.729410e-04	5.938658e-06	5.938658e-06
1.000000e+00	1.050000e+00	3.680840e-04	5.872600e-06	5.872600e-06
1.050000e+00	1.100000e+00	3.602592e-04	5.844260e-06	5.844260e-06
1.100000e+00	1.400000e+00	3.334180e-04	2.281563e-06	2.281563e-06
1.400000e+00	1.700000e+00	2.784087e-04	2.069870e-06	2.069870e-06
1.700000e+00	2.000000e+00	2.126009e-04	1.817912e-06	1.817912e-06
2.000000e+00	2.400000e+00	1.343267e-04	1.298374e-06	1.298374e-06
2.400000e+00	2.700000e+00	7.515213e-05	1.209001e-06	1.209001e-06
2.700000e+00	3.000000e+00	4.287950e-05	9.920449e-07	9.920449e-07
3.000000e+00	3.100000e+00	2.607734e-05	1.489420e-06	1.489420e-06
3.100000e+00	3.300000e+00	2.014483e-05	9.673897e-07	9.673897e-07
3.300000e+00	3.500000e+00	1.614422e-05	8.692155e-07	8.692155e-07
3.500000e+00	4.000000e+00	8.921622e-06	4.627595e-07	4.627595e-07
4.000000e+00	5.000000e+00	5.150952e-06	2.444576e-07	2.444576e-07
5.000000e+00	6.000000e+00	3.159080e-06	1.695644e-07	1.695644e-07
6.000000e+00	7.000000e+00	1.863880e-06	1.198036e-07	1.198036e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27109]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27109]
Path=Test[MUR1.0_MUF1.0_PDF27109]
RatioPlot=0
ScaledBy=9.99999998979568277e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.732603e-05	1.661671e-06	1.661671e-06
4.000000e-02	9.000000e-02	6.806990e-05	2.436302e-06	2.436302e-06
9.000000e-02	1.400000e-01	1.035914e-04	3.126887e-06	3.126887e-06
1.400000e-01	1.900000e-01	1.429647e-04	3.625445e-06	3.625445e-06
1.900000e-01	2.400000e-01	1.819220e-04	4.090699e-06	4.090699e-06
2.400000e-01	2.900000e-01	2.149538e-04	4.456248e-06	4.456248e-06
2.900000e-01	3.400000e-01	2.340924e-04	4.698467e-06	4.698467e-06
3.400000e-01	3.900000e-01	2.511094e-04	4.923817e-06	4.923817e-06
3.900000e-01	4.400000e-01	2.868352e-04	5.155119e-06	5.155119e-06
4.400000e-01	5.000000e-01	3.036208e-04	4.944494e-06	4.944494e-06
5.000000e-01	6.000000e-01	3.457562e-04	4.020469e-06	4.020469e-06
6.000000e-01	7.000000e-01	3.638649e-04	4.170102e-06	4.170102e-06
7.000000e-01	7.500000e-01	3.782548e-04	5.978347e-06	5.978347e-06
7.500000e-01	8.000000e-01	3.650210e-04	5.955455e-06	5.955455e-06
8.000000e-01	9.500000e-01	3.680884e-04	3.442784e-06	3.442784e-06
9.500000e-01	1.000000e+00	3.738004e-04	5.951806e-06	5.951806e-06
1.000000e+00	1.050000e+00	3.689542e-04	5.885875e-06	5.885875e-06
1.050000e+00	1.100000e+00	3.611102e-04	5.857359e-06	5.857359e-06
1.100000e+00	1.400000e+00	3.342057e-04	2.286577e-06	2.286577e-06
1.400000e+00	1.700000e+00	2.790619e-04	2.074335e-06	2.074335e-06
1.700000e+00	2.000000e+00	2.131006e-04	1.821725e-06	1.821725e-06
2.000000e+00	2.400000e+00	1.346453e-04	1.301049e-06	1.301049e-06
2.400000e+00	2.700000e+00	7.533570e-05	1.211361e-06	1.211361e-06
2.700000e+00	3.000000e+00	4.297840e-05	9.939359e-07	9.939359e-07
3.000000e+00	3.100000e+00	2.613479e-05	1.492001e-06	1.492001e-06
3.100000e+00	3.300000e+00	2.018941e-05	9.690742e-07	9.690742e-07
3.300000e+00	3.500000e+00	1.617868e-05	8.705836e-07	8.705836e-07
3.500000e+00	4.000000e+00	8.940636e-06	4.634622e-07	4.634622e-07
4.000000e+00	5.000000e+00	5.159900e-06	2.447910e-07	2.447910e-07
5.000000e+00	6.000000e+00	3.163850e-06	1.697680e-07	1.697680e-07
6.000000e+00	7.000000e+00	1.866159e-06	1.199405e-07	1.199405e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27108]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27108]
Path=Test[MUR1.0_MUF1.0_PDF27108]
RatioPlot=0
ScaledBy=1.00000000088251202e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.719675e-05	1.653418e-06	1.653418e-06
4.000000e-02	9.000000e-02	6.774276e-05	2.424134e-06	2.424134e-06
9.000000e-02	1.400000e-01	1.030789e-04	3.111230e-06	3.111230e-06
1.400000e-01	1.900000e-01	1.422677e-04	3.607719e-06	3.607719e-06
1.900000e-01	2.400000e-01	1.810990e-04	4.071270e-06	4.071270e-06
2.400000e-01	2.900000e-01	2.139580e-04	4.434921e-06	4.434921e-06
2.900000e-01	3.400000e-01	2.330110e-04	4.675827e-06	4.675827e-06
3.400000e-01	3.900000e-01	2.499438e-04	4.900069e-06	4.900069e-06
3.900000e-01	4.400000e-01	2.854540e-04	5.129880e-06	5.129880e-06
4.400000e-01	5.000000e-01	3.022005e-04	4.920626e-06	4.920626e-06
5.000000e-01	6.000000e-01	3.441398e-04	4.001187e-06	4.001187e-06
6.000000e-01	7.000000e-01	3.621624e-04	4.150234e-06	4.150234e-06
7.000000e-01	7.500000e-01	3.764848e-04	5.949827e-06	5.949827e-06
7.500000e-01	8.000000e-01	3.633394e-04	5.927160e-06	5.927160e-06
8.000000e-01	9.500000e-01	3.663923e-04	3.426436e-06	3.426436e-06
9.500000e-01	1.000000e+00	3.721030e-04	5.923995e-06	5.923995e-06
1.000000e+00	1.050000e+00	3.672182e-04	5.857926e-06	5.857926e-06
1.050000e+00	1.100000e+00	3.594152e-04	5.829605e-06	5.829605e-06
1.100000e+00	1.400000e+00	3.326508e-04	2.275921e-06	2.275921e-06
1.400000e+00	1.700000e+00	2.777659e-04	2.064822e-06	2.064822e-06
1.700000e+00	2.000000e+00	2.121112e-04	1.813527e-06	1.813527e-06
2.000000e+00	2.400000e+00	1.340046e-04	1.295267e-06	1.295267e-06
2.400000e+00	2.700000e+00	7.496980e-05	1.206127e-06	1.206127e-06
2.700000e+00	3.000000e+00	4.277420e-05	9.897727e-07	9.897727e-07
3.000000e+00	3.100000e+00	2.600668e-05	1.485925e-06	1.485925e-06
3.100000e+00	3.300000e+00	2.008741e-05	9.651466e-07	9.651466e-07
3.300000e+00	3.500000e+00	1.609616e-05	8.671730e-07	8.671730e-07
3.500000e+00	4.000000e+00	8.899766e-06	4.617675e-07	4.617675e-07
4.000000e+00	5.000000e+00	5.137005e-06	2.439741e-07	2.439741e-07
5.000000e+00	6.000000e+00	3.152287e-06	1.692664e-07	1.692664e-07
6.000000e+00	7.000000e+00	1.860264e-06	1.196362e-07	1.196362e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27107]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27107]
Path=Test[MUR1.0_MUF1.0_PDF27107]
RatioPlot=0
ScaledBy=9.99999999422572994e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.735550e-05	1.663556e-06	1.663556e-06
4.000000e-02	9.000000e-02	6.813352e-05	2.439011e-06	2.439011e-06
9.000000e-02	1.400000e-01	1.037090e-04	3.130721e-06	3.130721e-06
1.400000e-01	1.900000e-01	1.431177e-04	3.629863e-06	3.629863e-06
1.900000e-01	2.400000e-01	1.820901e-04	4.095302e-06	4.095302e-06
2.400000e-01	2.900000e-01	2.151898e-04	4.461558e-06	4.461558e-06
2.900000e-01	3.400000e-01	2.343284e-04	4.703936e-06	4.703936e-06
3.400000e-01	3.900000e-01	2.513422e-04	4.929871e-06	4.929871e-06
3.900000e-01	4.400000e-01	2.871390e-04	5.161298e-06	5.161298e-06
4.400000e-01	5.000000e-01	3.039400e-04	4.950309e-06	4.950309e-06
5.000000e-01	6.000000e-01	3.461058e-04	4.025035e-06	4.025035e-06
6.000000e-01	7.000000e-01	3.642468e-04	4.175086e-06	4.175086e-06
7.000000e-01	7.500000e-01	3.786634e-04	5.985471e-06	5.985471e-06
7.500000e-01	8.000000e-01	3.653570e-04	5.962359e-06	5.962359e-06
8.000000e-01	9.500000e-01	3.684605e-04	3.446845e-06	3.446845e-06
9.500000e-01	1.000000e+00	3.741716e-04	5.958740e-06	5.958740e-06
1.000000e+00	1.050000e+00	3.693418e-04	5.892786e-06	5.892786e-06
1.050000e+00	1.100000e+00	3.614876e-04	5.864309e-06	5.864309e-06
1.100000e+00	1.400000e+00	3.345457e-04	2.289256e-06	2.289256e-06
1.400000e+00	1.700000e+00	2.793481e-04	2.076737e-06	2.076737e-06
1.700000e+00	2.000000e+00	2.133180e-04	1.823825e-06	1.823825e-06
2.000000e+00	2.400000e+00	1.347908e-04	1.302544e-06	1.302544e-06
2.400000e+00	2.700000e+00	7.541730e-05	1.212771e-06	1.212771e-06
2.700000e+00	3.000000e+00	4.302710e-05	9.950432e-07	9.950432e-07
3.000000e+00	3.100000e+00	2.616937e-05	1.493776e-06	1.493776e-06
3.100000e+00	3.300000e+00	2.021802e-05	9.702081e-07	9.702081e-07
3.300000e+00	3.500000e+00	1.620333e-05	8.716526e-07	8.716526e-07
3.500000e+00	4.000000e+00	8.951060e-06	4.639730e-07	4.639730e-07
4.000000e+00	5.000000e+00	5.167271e-06	2.450415e-07	2.450415e-07
5.000000e+00	6.000000e+00	3.167347e-06	1.699229e-07	1.699229e-07
6.000000e+00	7.000000e+00	1.868079e-06	1.200222e-07	1.200222e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27106]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27106]
Path=Test[MUR1.0_MUF1.0_PDF27106]
RatioPlot=0
ScaledBy=1.00000000022042922e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.730210e-05	1.660146e-06	1.660146e-06
4.000000e-02	9.000000e-02	6.799798e-05	2.433931e-06	2.433931e-06
9.000000e-02	1.400000e-01	1.035188e-04	3.124354e-06	3.124354e-06
1.400000e-01	1.900000e-01	1.428464e-04	3.622502e-06	3.622502e-06
1.900000e-01	2.400000e-01	1.817319e-04	4.086919e-06	4.086919e-06
2.400000e-01	2.900000e-01	2.147650e-04	4.452330e-06	4.452330e-06
2.900000e-01	3.400000e-01	2.338766e-04	4.694371e-06	4.694371e-06
3.400000e-01	3.900000e-01	2.508478e-04	4.920202e-06	4.920202e-06
3.900000e-01	4.400000e-01	2.865722e-04	5.150968e-06	5.150968e-06
4.400000e-01	5.000000e-01	3.033715e-04	4.940418e-06	4.940418e-06
5.000000e-01	6.000000e-01	3.454352e-04	4.016846e-06	4.016846e-06
6.000000e-01	7.000000e-01	3.635390e-04	4.166779e-06	4.166779e-06
7.000000e-01	7.500000e-01	3.779512e-04	5.973743e-06	5.973743e-06
7.500000e-01	8.000000e-01	3.646350e-04	5.950430e-06	5.950430e-06
8.000000e-01	9.500000e-01	3.677489e-04	3.440026e-06	3.440026e-06
9.500000e-01	1.000000e+00	3.734718e-04	5.947141e-06	5.947141e-06
1.000000e+00	1.050000e+00	3.686306e-04	5.881126e-06	5.881126e-06
1.050000e+00	1.100000e+00	3.607906e-04	5.852853e-06	5.852853e-06
1.100000e+00	1.400000e+00	3.339107e-04	2.284851e-06	2.284851e-06
1.400000e+00	1.700000e+00	2.788134e-04	2.072752e-06	2.072752e-06
1.700000e+00	2.000000e+00	2.129119e-04	1.820392e-06	1.820392e-06
2.000000e+00	2.400000e+00	1.345345e-04	1.300113e-06	1.300113e-06
2.400000e+00	2.700000e+00	7.526707e-05	1.210577e-06	1.210577e-06
2.700000e+00	3.000000e+00	4.294280e-05	9.932260e-07	9.932260e-07
3.000000e+00	3.100000e+00	2.612044e-05	1.491230e-06	1.491230e-06
3.100000e+00	3.300000e+00	2.017793e-05	9.685498e-07	9.685498e-07
3.300000e+00	3.500000e+00	1.617581e-05	8.702738e-07	8.702738e-07
3.500000e+00	4.000000e+00	8.931242e-06	4.632326e-07	4.632326e-07
4.000000e+00	5.000000e+00	5.157874e-06	2.446837e-07	2.446837e-07
5.000000e+00	6.000000e+00	3.162669e-06	1.697035e-07	1.697035e-07
6.000000e+00	7.000000e+00	1.865620e-06	1.198779e-07	1.198779e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27105]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27105]
Path=Test[MUR1.0_MUF1.0_PDF27105]
RatioPlot=0
ScaledBy=9.99999999780612153e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.728113e-05	1.658823e-06	1.658823e-06
4.000000e-02	9.000000e-02	6.795488e-05	2.432146e-06	2.432146e-06
9.000000e-02	1.400000e-01	1.033906e-04	3.121430e-06	3.121430e-06
1.400000e-01	1.900000e-01	1.427038e-04	3.619446e-06	3.619446e-06
1.900000e-01	2.400000e-01	1.816524e-04	4.084407e-06	4.084407e-06
2.400000e-01	2.900000e-01	2.146240e-04	4.449424e-06	4.449424e-06
2.900000e-01	3.400000e-01	2.337206e-04	4.690938e-06	4.690938e-06
3.400000e-01	3.900000e-01	2.507128e-04	4.915600e-06	4.915600e-06
3.900000e-01	4.400000e-01	2.863496e-04	5.146389e-06	5.146389e-06
4.400000e-01	5.000000e-01	3.031077e-04	4.936363e-06	4.936363e-06
5.000000e-01	6.000000e-01	3.451948e-04	4.014084e-06	4.014084e-06
6.000000e-01	7.000000e-01	3.632775e-04	4.163437e-06	4.163437e-06
7.000000e-01	7.500000e-01	3.776210e-04	5.968569e-06	5.968569e-06
7.500000e-01	8.000000e-01	3.644582e-04	5.946037e-06	5.946037e-06
8.000000e-01	9.500000e-01	3.675085e-04	3.437275e-06	3.437275e-06
9.500000e-01	1.000000e+00	3.732068e-04	5.942441e-06	5.942441e-06
1.000000e+00	1.050000e+00	3.683436e-04	5.876456e-06	5.876456e-06
1.050000e+00	1.100000e+00	3.605166e-04	5.847893e-06	5.847893e-06
1.100000e+00	1.400000e+00	3.336553e-04	2.282951e-06	2.282951e-06
1.400000e+00	1.700000e+00	2.786094e-04	2.071156e-06	2.071156e-06
1.700000e+00	2.000000e+00	2.127528e-04	1.818989e-06	1.818989e-06
2.000000e+00	2.400000e+00	1.344136e-04	1.299132e-06	1.299132e-06
2.400000e+00	2.700000e+00	7.520723e-05	1.209629e-06	1.209629e-06
2.700000e+00	3.000000e+00	4.290777e-05	9.926331e-07	9.926331e-07
3.000000e+00	3.100000e+00	2.608697e-05	1.490021e-06	1.490021e-06
3.100000e+00	3.300000e+00	2.015273e-05	9.678047e-07	9.678047e-07
3.300000e+00	3.500000e+00	1.614396e-05	8.694339e-07	8.694339e-07
3.500000e+00	4.000000e+00	8.929760e-06	4.629457e-07	4.629457e-07
4.000000e+00	5.000000e+00	5.152256e-06	2.445444e-07	2.445444e-07
5.000000e+00	6.000000e+00	3.159876e-06	1.696170e-07	1.696170e-07
6.000000e+00	7.000000e+00	1.864237e-06	1.198587e-07	1.198587e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27104]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27104]
Path=Test[MUR1.0_MUF1.0_PDF27104]
RatioPlot=0
ScaledBy=1.00000000028345798e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.727662e-05	1.658469e-06	1.658469e-06
4.000000e-02	9.000000e-02	6.793774e-05	2.431481e-06	2.431481e-06
9.000000e-02	1.400000e-01	1.034208e-04	3.121031e-06	3.121031e-06
1.400000e-01	1.900000e-01	1.427113e-04	3.618711e-06	3.618711e-06
1.900000e-01	2.400000e-01	1.815701e-04	4.082774e-06	4.082774e-06
2.400000e-01	2.900000e-01	2.145592e-04	4.447689e-06	4.447689e-06
2.900000e-01	3.400000e-01	2.336568e-04	4.689508e-06	4.689508e-06
3.400000e-01	3.900000e-01	2.506210e-04	4.915048e-06	4.915048e-06
3.900000e-01	4.400000e-01	2.862946e-04	5.145597e-06	5.145597e-06
4.400000e-01	5.000000e-01	3.030977e-04	4.935409e-06	4.935409e-06
5.000000e-01	6.000000e-01	3.451162e-04	4.012760e-06	4.012760e-06
6.000000e-01	7.000000e-01	3.631918e-04	4.162452e-06	4.162452e-06
7.000000e-01	7.500000e-01	3.775936e-04	5.967607e-06	5.967607e-06
7.500000e-01	8.000000e-01	3.643116e-04	5.944389e-06	5.944389e-06
8.000000e-01	9.500000e-01	3.674047e-04	3.436485e-06	3.436485e-06
9.500000e-01	1.000000e+00	3.731350e-04	5.941158e-06	5.941158e-06
1.000000e+00	1.050000e+00	3.682776e-04	5.875099e-06	5.875099e-06
1.050000e+00	1.100000e+00	3.604444e-04	5.846822e-06	5.846822e-06
1.100000e+00	1.400000e+00	3.336023e-04	2.282550e-06	2.282550e-06
1.400000e+00	1.700000e+00	2.785521e-04	2.070679e-06	2.070679e-06
1.700000e+00	2.000000e+00	2.127146e-04	1.818604e-06	1.818604e-06
2.000000e+00	2.400000e+00	1.344038e-04	1.298843e-06	1.298843e-06
2.400000e+00	2.700000e+00	7.519183e-05	1.209406e-06	1.209406e-06
2.700000e+00	3.000000e+00	4.289830e-05	9.922898e-07	9.922898e-07
3.000000e+00	3.100000e+00	2.609348e-05	1.489866e-06	1.489866e-06
3.100000e+00	3.300000e+00	2.015419e-05	9.676657e-07	9.676657e-07
3.300000e+00	3.500000e+00	1.615770e-05	8.694912e-07	8.694912e-07
3.500000e+00	4.000000e+00	8.921214e-06	4.628463e-07	4.628463e-07
4.000000e+00	5.000000e+00	5.152418e-06	2.445060e-07	2.445060e-07
5.000000e+00	6.000000e+00	3.160060e-06	1.696007e-07	1.696007e-07
6.000000e+00	7.000000e+00	1.864346e-06	1.198231e-07	1.198231e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27103]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27103]
Path=Test[MUR1.0_MUF1.0_PDF27103]
RatioPlot=0
ScaledBy=9.99999999777076454e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.730392e-05	1.660308e-06	1.660308e-06
4.000000e-02	9.000000e-02	6.800800e-05	2.434297e-06	2.434297e-06
9.000000e-02	1.400000e-01	1.034847e-04	3.124409e-06	3.124409e-06
1.400000e-01	1.900000e-01	1.428290e-04	3.622805e-06	3.622805e-06
1.900000e-01	2.400000e-01	1.817902e-04	4.087980e-06	4.087980e-06
2.400000e-01	2.900000e-01	2.148044e-04	4.453429e-06	4.453429e-06
2.900000e-01	3.400000e-01	2.339140e-04	4.695188e-06	4.695188e-06
3.400000e-01	3.900000e-01	2.509092e-04	4.920228e-06	4.920228e-06
3.900000e-01	4.400000e-01	2.865972e-04	5.151186e-06	5.151186e-06
4.400000e-01	5.000000e-01	3.033582e-04	4.940812e-06	4.940812e-06
5.000000e-01	6.000000e-01	3.454776e-04	4.017644e-06	4.017644e-06
6.000000e-01	7.000000e-01	3.635853e-04	4.167258e-06	4.167258e-06
7.000000e-01	7.500000e-01	3.779462e-04	5.974043e-06	5.974043e-06
7.500000e-01	8.000000e-01	3.647358e-04	5.951335e-06	5.951335e-06
8.000000e-01	9.500000e-01	3.678111e-04	3.440405e-06	3.440405e-06
9.500000e-01	1.000000e+00	3.735070e-04	5.947737e-06	5.947737e-06
1.000000e+00	1.050000e+00	3.686596e-04	5.881782e-06	5.881782e-06
1.050000e+00	1.100000e+00	3.608252e-04	5.853254e-06	5.853254e-06
1.100000e+00	1.400000e+00	3.339317e-04	2.284999e-06	2.284999e-06
1.400000e+00	1.700000e+00	2.788421e-04	2.072987e-06	2.072987e-06
1.700000e+00	2.000000e+00	2.129292e-04	1.820572e-06	1.820572e-06
2.000000e+00	2.400000e+00	1.345325e-04	1.300253e-06	1.300253e-06
2.400000e+00	2.700000e+00	7.527440e-05	1.210668e-06	1.210668e-06
2.700000e+00	3.000000e+00	4.294743e-05	9.934428e-07	9.934428e-07
3.000000e+00	3.100000e+00	2.611261e-05	1.491243e-06	1.491243e-06
3.100000e+00	3.300000e+00	2.017478e-05	9.685923e-07	9.685923e-07
3.300000e+00	3.500000e+00	1.616246e-05	8.701543e-07	8.701543e-07
3.500000e+00	4.000000e+00	8.937830e-06	4.632846e-07	4.632846e-07
4.000000e+00	5.000000e+00	5.157289e-06	2.447011e-07	2.447011e-07
5.000000e+00	6.000000e+00	3.162307e-06	1.697082e-07	1.697082e-07
6.000000e+00	7.000000e+00	1.865427e-06	1.199038e-07	1.199038e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27102]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27102]
Path=Test[MUR1.0_MUF1.0_PDF27102]
RatioPlot=0
ScaledBy=1.00000000049671374e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.726365e-05	1.657682e-06	1.657682e-06
4.000000e-02	9.000000e-02	6.790442e-05	2.430379e-06	2.430379e-06
9.000000e-02	1.400000e-01	1.033517e-04	3.119506e-06	3.119506e-06
1.400000e-01	1.900000e-01	1.426318e-04	3.617082e-06	3.617082e-06
1.900000e-01	2.400000e-01	1.815059e-04	4.081259e-06	4.081259e-06
2.400000e-01	2.900000e-01	2.144728e-04	4.446063e-06	4.446063e-06
2.900000e-01	3.400000e-01	2.335632e-04	4.687622e-06	4.687622e-06
3.400000e-01	3.900000e-01	2.505240e-04	4.912653e-06	4.912653e-06
3.900000e-01	4.400000e-01	2.861642e-04	5.143160e-06	5.143160e-06
4.400000e-01	5.000000e-01	3.029248e-04	4.933091e-06	4.933091e-06
5.000000e-01	6.000000e-01	3.449644e-04	4.011196e-06	4.011196e-06
6.000000e-01	7.000000e-01	3.630369e-04	4.160679e-06	4.160679e-06
7.000000e-01	7.500000e-01	3.774046e-04	5.964873e-06	5.964873e-06
7.500000e-01	8.000000e-01	3.641744e-04	5.941964e-06	5.941964e-06
8.000000e-01	9.500000e-01	3.672547e-04	3.435019e-06	3.435019e-06
9.500000e-01	1.000000e+00	3.729648e-04	5.938561e-06	5.938561e-06
1.000000e+00	1.050000e+00	3.681096e-04	5.872601e-06	5.872601e-06
1.050000e+00	1.100000e+00	3.602922e-04	5.844319e-06	5.844319e-06
1.100000e+00	1.400000e+00	3.334463e-04	2.281555e-06	2.281555e-06
1.400000e+00	1.700000e+00	2.784319e-04	2.069853e-06	2.069853e-06
1.700000e+00	2.000000e+00	2.126169e-04	1.817868e-06	1.817868e-06
2.000000e+00	2.400000e+00	1.343378e-04	1.298348e-06	1.298348e-06
2.400000e+00	2.700000e+00	7.515800e-05	1.208944e-06	1.208944e-06
2.700000e+00	3.000000e+00	4.287963e-05	9.919984e-07	9.919984e-07
3.000000e+00	3.100000e+00	2.607319e-05	1.489242e-06	1.489242e-06
3.100000e+00	3.300000e+00	2.014285e-05	9.673112e-07	9.673112e-07
3.300000e+00	3.500000e+00	1.614243e-05	8.690915e-07	8.690915e-07
3.500000e+00	4.000000e+00	8.920922e-06	4.627062e-07	4.627062e-07
4.000000e+00	5.000000e+00	5.150033e-06	2.444276e-07	2.444276e-07
5.000000e+00	6.000000e+00	3.158770e-06	1.695465e-07	1.695465e-07
6.000000e+00	7.000000e+00	1.863527e-06	1.197975e-07	1.197975e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27101]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27101]
Path=Test[MUR1.0_MUF1.0_PDF27101]
RatioPlot=0
ScaledBy=9.99999999280585273e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.733302e-05	1.662129e-06	1.662129e-06
4.000000e-02	9.000000e-02	6.808306e-05	2.436937e-06	2.436937e-06
9.000000e-02	1.400000e-01	1.036095e-04	3.127859e-06	3.127859e-06
1.400000e-01	1.900000e-01	1.429893e-04	3.626668e-06	3.626668e-06
1.900000e-01	2.400000e-01	1.819669e-04	4.092105e-06	4.092105e-06
2.400000e-01	2.900000e-01	2.150226e-04	4.457894e-06	4.457894e-06
2.900000e-01	3.400000e-01	2.341472e-04	4.700016e-06	4.700016e-06
3.400000e-01	3.900000e-01	2.511592e-04	4.925592e-06	4.925592e-06
3.900000e-01	4.400000e-01	2.869012e-04	5.156774e-06	5.156774e-06
4.400000e-01	5.000000e-01	3.037083e-04	4.946160e-06	4.946160e-06
5.000000e-01	6.000000e-01	3.458350e-04	4.021716e-06	4.021716e-06
6.000000e-01	7.000000e-01	3.639593e-04	4.171594e-06	4.171594e-06
7.000000e-01	7.500000e-01	3.783544e-04	5.980369e-06	5.980369e-06
7.500000e-01	8.000000e-01	3.650960e-04	5.957410e-06	5.957410e-06
8.000000e-01	9.500000e-01	3.681829e-04	3.443971e-06	3.443971e-06
9.500000e-01	1.000000e+00	3.738954e-04	5.953922e-06	5.953922e-06
1.000000e+00	1.050000e+00	3.690482e-04	5.887864e-06	5.887864e-06
1.050000e+00	1.100000e+00	3.611904e-04	5.859243e-06	5.859243e-06
1.100000e+00	1.400000e+00	3.342837e-04	2.287341e-06	2.287341e-06
1.400000e+00	1.700000e+00	2.791267e-04	2.075031e-06	2.075031e-06
1.700000e+00	2.000000e+00	2.131527e-04	1.822362e-06	1.822362e-06
2.000000e+00	2.400000e+00	1.346774e-04	1.301489e-06	1.301489e-06
2.400000e+00	2.700000e+00	7.535493e-05	1.211799e-06	1.211799e-06
2.700000e+00	3.000000e+00	4.299313e-05	9.942877e-07	9.942877e-07
3.000000e+00	3.100000e+00	2.614946e-05	1.492646e-06	1.492646e-06
3.100000e+00	3.300000e+00	2.019904e-05	9.694404e-07	9.694404e-07
3.300000e+00	3.500000e+00	1.618651e-05	8.709683e-07	8.709683e-07
3.500000e+00	4.000000e+00	8.944544e-06	4.636453e-07	4.636453e-07
4.000000e+00	5.000000e+00	5.162585e-06	2.448842e-07	2.448842e-07
5.000000e+00	6.000000e+00	3.165025e-06	1.698243e-07	1.698243e-07
6.000000e+00	7.000000e+00	1.867019e-06	1.199698e-07	1.199698e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27100]
Path=Test[MUR1.0_MUF1.0_PDF27100]
RatioPlot=0
ScaledBy=1.00000000000000023e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.729160e-05	1.659471e-06	1.659471e-06
4.000000e-02	9.000000e-02	6.797630e-05	2.433017e-06	2.433017e-06
9.000000e-02	1.400000e-01	1.034554e-04	3.122865e-06	3.122865e-06
1.400000e-01	1.900000e-01	1.427755e-04	3.620936e-06	3.620936e-06
1.900000e-01	2.400000e-01	1.816913e-04	4.085621e-06	4.085621e-06
2.400000e-01	2.900000e-01	2.146940e-04	4.450821e-06	4.450821e-06
2.900000e-01	3.400000e-01	2.337980e-04	4.692606e-06	4.692606e-06
3.400000e-01	3.900000e-01	2.507794e-04	4.917856e-06	4.917856e-06
3.900000e-01	4.400000e-01	2.864608e-04	5.148635e-06	5.148635e-06
4.400000e-01	5.000000e-01	3.032400e-04	4.938348e-06	4.938348e-06
5.000000e-01	6.000000e-01	3.453146e-04	4.015427e-06	4.015427e-06
6.000000e-01	7.000000e-01	3.634079e-04	4.165068e-06	4.165068e-06
7.000000e-01	7.500000e-01	3.777866e-04	5.971104e-06	5.971104e-06
7.500000e-01	8.000000e-01	3.645450e-04	5.948174e-06	5.948174e-06
8.000000e-01	9.500000e-01	3.676279e-04	3.438619e-06	3.438619e-06
9.500000e-01	1.000000e+00	3.733390e-04	5.944737e-06	5.944737e-06
1.000000e+00	1.050000e+00	3.684872e-04	5.878738e-06	5.878738e-06
1.050000e+00	1.100000e+00	3.606534e-04	5.850319e-06	5.850319e-06
1.100000e+00	1.400000e+00	3.337830e-04	2.283881e-06	2.283881e-06
1.400000e+00	1.700000e+00	2.787113e-04	2.071935e-06	2.071935e-06
1.700000e+00	2.000000e+00	2.128324e-04	1.819674e-06	1.819674e-06
2.000000e+00	2.400000e+00	1.344743e-04	1.299610e-06	1.299610e-06
2.400000e+00	2.700000e+00	7.523720e-05	1.210090e-06	1.210090e-06
2.700000e+00	3.000000e+00	4.292530e-05	9.929178e-07	9.929178e-07
3.000000e+00	3.100000e+00	2.610391e-05	1.490609e-06	1.490609e-06
3.100000e+00	3.300000e+00	2.016546e-05	9.681659e-07	9.681659e-07
3.300000e+00	3.500000e+00	1.616016e-05	8.698442e-07	8.698442e-07
3.500000e+00	4.000000e+00	8.930418e-06	4.630827e-07	4.630827e-07
4.000000e+00	5.000000e+00	5.155080e-06	2.446105e-07	2.446105e-07
5.000000e+00	6.000000e+00	3.161277e-06	1.696575e-07	1.696575e-07
6.000000e+00	7.000000e+00	1.864926e-06	1.198661e-07	1.198661e-07
# END HISTO1D


# BEGIN HISTO1D /Test
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test
Path=Test
RatioPlot=0
ScaledBy=1.00000000000000007e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	2.729193e-05	1.659491e-06	1.659491e-06
4.000000e-02	9.000000e-02	6.797710e-05	2.433046e-06	2.433046e-06
9.000000e-02	1.400000e-01	1.034566e-04	3.122902e-06	3.122902e-06
1.400000e-01	1.900000e-01	1.427772e-04	3.620979e-06	3.620979e-06
1.900000e-01	2.400000e-01	1.816935e-04	4.085669e-06	4.085669e-06
2.400000e-01	2.900000e-01	2.146964e-04	4.450874e-06	4.450874e-06
2.900000e-01	3.400000e-01	2.338008e-04	4.692662e-06	4.692662e-06
3.400000e-01	3.900000e-01	2.507824e-04	4.917915e-06	4.917915e-06
3.900000e-01	4.400000e-01	2.864642e-04	5.148696e-06	5.148696e-06
4.400000e-01	5.000000e-01	3.032437e-04	4.938406e-06	4.938406e-06
5.000000e-01	6.000000e-01	3.453187e-04	4.015474e-06	4.015474e-06
6.000000e-01	7.000000e-01	3.634122e-04	4.165117e-06	4.165117e-06
7.000000e-01	7.500000e-01	3.777910e-04	5.971174e-06	5.971174e-06
7.500000e-01	8.000000e-01	3.645494e-04	5.948244e-06	5.948244e-06
8.000000e-01	9.500000e-01	3.676323e-04	3.438660e-06	3.438660e-06
9.500000e-01	1.000000e+00	3.733434e-04	5.944808e-06	5.944808e-06
1.000000e+00	1.050000e+00	3.684916e-04	5.878808e-06	5.878808e-06
1.050000e+00	1.100000e+00	3.606578e-04	5.850388e-06	5.850388e-06
1.100000e+00	1.400000e+00	3.337870e-04	2.283908e-06	2.283908e-06
1.400000e+00	1.700000e+00	2.787146e-04	2.071959e-06	2.071959e-06
1.700000e+00	2.000000e+00	2.128349e-04	1.819696e-06	1.819696e-06
2.000000e+00	2.400000e+00	1.344759e-04	1.299625e-06	1.299625e-06
2.400000e+00	2.700000e+00	7.523810e-05	1.210105e-06	1.210105e-06
2.700000e+00	3.000000e+00	4.292580e-05	9.929295e-07	9.929295e-07
3.000000e+00	3.100000e+00	2.610422e-05	1.490626e-06	1.490626e-06
3.100000e+00	3.300000e+00	2.016570e-05	9.681774e-07	9.681774e-07
3.300000e+00	3.500000e+00	1.616035e-05	8.698546e-07	8.698546e-07
3.500000e+00	4.000000e+00	8.930524e-06	4.630882e-07	4.630882e-07
4.000000e+00	5.000000e+00	5.155141e-06	2.446134e-07	2.446134e-07
5.000000e+00	6.000000e+00	3.161315e-06	1.696595e-07	1.696595e-07
6.000000e+00	7.000000e+00	1.864948e-06	1.198676e-07	1.198676e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_bb_rescatter.yoda/ALICE_2020_I1797621/d01-x01-y01
ErrorBars=1
ErrorBreakdown={0: {"": {up: 1.0935406865085291e-06, dn: 1.0935406865085291e-06}}, 1: {"": {up: 1.6600946483562795e-06, dn: 1.6600946483562795e-06}}, 2: {"": {up: 3.5603130657811608e-06, dn: 3.5603130657811608e-06}}, 3: {"": {up: 5.809530285991445e-06, dn: 5.809530285991445e-06}}, 4: {"": {up: 9.4964273207425271e-06, dn: 9.4964273207425271e-06}}, 5: {"": {up: 7.6852724501999927e-06, dn: 1.3975327549800001e-05}}, 6: {"": {up: 3.3949870605000008e-06, dn: 1.1727112939499988e-05}}, 7: {"": {up: 4.3926719175000001e-06, dn: 1.7577828082500016e-05}}, 8: {"": {up: 6.1006194276000186e-06, dn: 1.6678680572399982e-05}}, 9: {"": {up: 1.7231595106666621e-06, dn: 5.9617404893333361e-06}}, 10: {"": {up: 1.5913880562149938e-05, dn: 1.8661653644317352e-05}}, 11: {"": {up: 7.8668104429140783e-06, dn: 7.8668104429140783e-06}}, 12: {"": {up: 3.7978224537999882e-06, dn: 2.3953775462000121e-06}}, 13: {"": {up: 3.0465089083000336e-06, dn: 1.0107910916999792e-06}}, 14: {"": {up: 5.4408969595000031e-06, dn: 9.6124030404999973e-06}}, 15: {"": {up: 5.563030719000139e-07, dn: 2.7659692810000315e-07}}, 16: {"": {up: 2.7657443979998975e-07, dn: 5.563255602000273e-07}}, 17: {"": {up: 1.3371006420000143e-06, dn: 2.0999993579999803e-06}}, 18: {"": {up: 1.7819518645510714e-05, dn: 1.7819518645510714e-05}}, 19: {"": {up: 2.3323655428833366e-05, dn: 2.1849544571166644e-05}}, 20: {"": {up: 1.3067379215444506e-05, dn: 1.3067379215444506e-05}}, 21: {"": {up: 4.6395818555512748e-06, dn: 4.6395818555512748e-06}}, 22: {"": {up: 6.0038008802620718e-06, dn: 6.0038008802620718e-06}}, 23: {"": {up: 1.4738904673634659e-06, dn: 1.4738904673634659e-06}}, 24: {"": {up: 1.341672370428999e-06, dn: 1.341672370428999e-06}}, 25: {"": {up: 9.3428170651266915e-07, dn: 9.3428170651266915e-07}}, 26: {"": {up: 4.2052162144750022e-07, dn: 1.3949237855250031e-07}}}
LineColor=blue
LineStyle=solid
Path=//home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_bb_rescatter.yoda/ALICE_2020_I1797621/d01-x01-y01
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.520087e-05	1.093541e-06	1.093541e-06
4.000000e-02	9.000000e-02	4.258356e-05	1.660095e-06	1.660095e-06
9.000000e-02	1.400000e-01	7.599266e-05	3.560313e-06	3.560313e-06
1.400000e-01	1.900000e-01	1.023404e-04	5.809530e-06	5.809530e-06
1.900000e-01	2.400000e-01	1.314910e-04	9.496427e-06	9.496427e-06
2.400000e-01	2.900000e-01	1.569796e-04	1.397533e-05	7.685272e-06
2.900000e-01	3.400000e-01	1.763920e-04	1.172711e-05	3.394987e-06
3.400000e-01	3.900000e-01	1.973648e-04	1.757783e-05	4.392672e-06
3.900000e-01	4.400000e-01	2.184362e-04	1.667868e-05	6.100619e-06
4.400000e-01	5.000000e-01	2.304985e-04	5.961740e-06	1.723160e-06
5.000000e-01	6.000000e-01	2.554320e-04	1.866165e-05	1.591388e-05
6.000000e-01	7.000000e-01	2.762214e-04	7.866810e-06	7.866810e-06
7.000000e-01	7.500000e-01	2.772284e-04	2.395378e-06	3.797822e-06
7.500000e-01	8.000000e-01	2.820370e-04	1.010791e-06	3.046509e-06
8.000000e-01	9.500000e-01	2.796426e-04	9.612403e-06	5.440897e-06
9.500000e-01	1.000000e+00	2.694739e-04	2.765969e-07	5.563031e-07
1.000000e+00	1.050000e+00	2.697536e-04	5.563256e-07	2.765744e-07
1.050000e+00	1.100000e+00	2.686931e-04	2.099999e-06	1.337101e-06
1.100000e+00	1.400000e+00	2.477415e-04	1.781952e-05	1.781952e-05
1.400000e+00	1.700000e+00	1.932198e-04	2.184954e-05	2.332366e-05
1.700000e+00	2.000000e+00	1.376961e-04	1.306738e-05	1.306738e-05
2.000000e+00	2.400000e+00	8.136066e-05	4.639582e-06	4.639582e-06
2.400000e+00	2.700000e+00	4.210035e-05	6.003801e-06	6.003801e-06
2.700000e+00	3.000000e+00	2.049072e-05	1.473890e-06	1.473890e-06
3.000000e+00	3.100000e+00	1.418633e-05	1.341672e-06	1.341672e-06
3.100000e+00	3.300000e+00	9.654200e-06	9.342817e-07	9.342817e-07
3.300000e+00	3.500000e+00	6.750601e-06	1.394924e-07	4.205216e-07
# END HISTO1D



==> anc/Fig8_pPb.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=1
RatioPlot=0
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=3.0
RatioPlotYMin=0.3
LegendXPos=0.50
LegendYPos=0.94
Title=$\text{pPb} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV ($1.1 < m_{\rm ee} < 2.7$ GeV)
XLabel=
YLabel=$\text{d}\sigma / \text{d} p_{T,ee}$ [mb / GeV]
RatioPlotYLabel=Shape Ratio
PlotXTickLabels=0
RatioPlotXTickLabels=0
DrawOnly=Test[_VarBand] /ALICE_2020_I1797621/d06-x01-y01 Test //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_bb_rescatter.yoda/ALICE_2020_I1797621/d06-x01-y01
LegendOnly=/ALICE_2020_I1797621/d06-x01-y01 Test //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_bb_rescatter.yoda/ALICE_2020_I1797621/d06-x01-y01
# END PLOT

# BEGIN HISTO1D /ALICE_2020_I1797621/d06-x01-y01
ConnectBins=0
ErrorBars=1
IsRef=1
Path=/ALICE_2020_I1797621/d06-x01-y01
PolyMarker=*
Title=ALICE Run 2
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.771140e-02	9.193623e-03	9.193623e-03
6.000000e-01	1.000000e+00	1.178920e-01	1.450962e-02	1.450962e-02
1.000000e+00	1.400000e+00	8.880720e-02	1.157853e-02	1.157853e-02
1.400000e+00	1.800000e+00	6.272240e-02	9.031707e-03	9.031707e-03
1.800000e+00	2.400000e+00	3.690000e-02	5.186980e-03	5.186980e-03
2.400000e+00	3.200000e+00	2.373100e-02	2.763416e-03	2.763416e-03
3.200000e+00	4.000000e+00	1.057880e-02	1.606695e-03	1.606695e-03
4.000000e+00	6.000000e+00	5.603040e-03	5.726079e-04	5.726079e-04
6.000000e+00	8.000000e+00	1.934410e-03	2.538853e-04	2.538853e-04
# END HISTO1D


# BEGIN HISTO1D /Test[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
BandComponentPDF=MUR1.0_MUF1.0_PDF.*
ErrorBandColor=orange
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[_VarBand]
Path=Test[_VarBand]
RatioPlot=0
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	7.760702e-03	3.486039e-03	4.835009e-03
6.000000e-01	1.000000e+00	1.635626e-02	7.356899e-03	1.035431e-02
1.000000e+00	1.400000e+00	1.913554e-02	8.367475e-03	1.200927e-02
1.400000e+00	1.800000e+00	1.853496e-02	7.872620e-03	1.128422e-02
1.800000e+00	2.400000e+00	1.687590e-02	7.040592e-03	1.004149e-02
2.400000e+00	3.200000e+00	1.291250e-02	5.034775e-03	7.379646e-03
3.200000e+00	4.000000e+00	8.663704e-03	3.143916e-03	4.678557e-03
4.000000e+00	6.000000e+00	4.213014e-03	1.354096e-03	2.162145e-03
6.000000e+00	8.000000e+00	1.627959e-03	4.477748e-04	7.687989e-04
# END HISTO1D


# BEGIN HISTO1D /Test
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test
Path=Test
RatioPlot=0
ScaledBy=1.03999999999999828e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	7.760702e-03	2.752700e-04	2.752700e-04
6.000000e-01	1.000000e+00	1.635626e-02	4.881964e-04	4.881964e-04
1.000000e+00	1.400000e+00	1.913554e-02	5.099936e-04	5.099936e-04
1.400000e+00	1.800000e+00	1.853496e-02	4.934154e-04	4.934154e-04
1.800000e+00	2.400000e+00	1.687590e-02	3.698731e-04	3.698731e-04
2.400000e+00	3.200000e+00	1.291250e-02	2.707113e-04	2.707113e-04
3.200000e+00	4.000000e+00	8.663704e-03	2.139177e-04	2.139177e-04
4.000000e+00	6.000000e+00	4.213014e-03	8.999878e-05	8.999878e-05
6.000000e+00	8.000000e+00	1.627959e-03	5.324131e-05	5.324131e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_bb_rescatter.yoda/ALICE_2020_I1797621/d06-x01-y01
ErrorBars=1
ErrorBreakdown={0: {"": {up: 0.00030283961193527215, dn: 0.00030283961193527215}}, 1: {"": {up: 0.00038348617915745086, dn: 0.00038348617915745086}}, 2: {"": {up: 0.00013376555248500142, dn: 0.0002545144475149981}}, 3: {"": {up: 0.00039374671998749881, dn: 0.00061646328001250042}}, 4: {"": {up: 0.0013036479873666674, dn: 0.0010526320126333331}}, 5: {"": {up: 0.0007916039281368188, dn: 0.0007916039281368188}}, 6: {"": {up: 0.0012280774930083468, dn: 0.00025551367934999875}}, 7: {"": {up: 0.00038272176493813013, dn: 0.00038272176493813013}}, 8: {"": {up: 0.0001992856216560723, dn: 0.0001543415948121003}}}
LineColor=blue
LineStyle=solid
Path=//home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_bb_rescatter.yoda/ALICE_2020_I1797621/d06-x01-y01
Title=$b\bar b$ ALICE-MC
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	6.464431e-03	3.028396e-04	3.028396e-04
6.000000e-01	1.000000e+00	1.164374e-02	3.834862e-04	3.834862e-04
1.000000e+00	1.400000e+00	1.327066e-02	2.545144e-04	1.337656e-04
1.400000e+00	1.800000e+00	1.298715e-02	6.164633e-04	3.937467e-04
1.800000e+00	2.400000e+00	1.106704e-02	1.052632e-03	1.303648e-03
2.400000e+00	3.200000e+00	8.385267e-03	7.916039e-04	7.916039e-04
3.200000e+00	4.000000e+00	5.778078e-03	2.555137e-04	1.228077e-03
4.000000e+00	6.000000e+00	2.856331e-03	3.827218e-04	3.827218e-04
6.000000e+00	8.000000e+00	1.098759e-03	1.543416e-04	1.992856e-04
# END HISTO1D



==> anc/Fig8_pPb_pdf.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=0
RatioPlot=1
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=1.5
RatioPlotYMin=0.5
LegendXPos=0.50
LegendYPos=0.94
Title=
XLabel=$p_{T,ee}$ [GeV]
YLabel=$\text{d}\sigma / \text{d} p_{T,ee}$ [mb / GeV]
RatioPlotYLabel=PDF Ratio
DrawOnly=Test[_VarBand] Test
LegendOnly=Test
RatioPlotReference=Test
# END PLOT

# BEGIN HISTO1D /Test[_VarBand]
BandComponentPDF=MUR1.0_MUF1.0_PDF.*
ErrorBandColor=orange
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=orange
LineStyle=solid
Name=Test[_VarBand]
Path=Test[_VarBand]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	7.760702e-03	7.500133e-04	7.500133e-04
6.000000e-01	1.000000e+00	1.635626e-02	1.543821e-03	1.543821e-03
1.000000e+00	1.400000e+00	1.913554e-02	1.780070e-03	1.780070e-03
1.400000e+00	1.800000e+00	1.853496e-02	1.711056e-03	1.711056e-03
1.800000e+00	2.400000e+00	1.687590e-02	1.536753e-03	1.536753e-03
2.400000e+00	3.200000e+00	1.291250e-02	1.148278e-03	1.148278e-03
3.200000e+00	4.000000e+00	8.663704e-03	7.699996e-04	7.699996e-04
4.000000e+00	6.000000e+00	4.213014e-03	3.484566e-04	3.484566e-04
6.000000e+00	8.000000e+00	1.627959e-03	1.335410e-04	1.335410e-04
# END HISTO1D


# BEGIN HISTO1D /Test[MUR2.0_MUF2.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
Name=Test[MUR2.0_MUF2.0_PDF99208082]
Path=Test[MUR2.0_MUF2.0_PDF99208082]
ScaledBy=1.03999993725136235e-14
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	7.307438e-03	2.597801e-04	2.597801e-04
6.000000e-01	1.000000e+00	1.533085e-02	4.595847e-04	4.595847e-04
1.000000e+00	1.400000e+00	1.784110e-02	4.795656e-04	4.795656e-04
1.400000e+00	1.800000e+00	1.724799e-02	4.638307e-04	4.638307e-04
1.800000e+00	2.400000e+00	1.573017e-02	3.471304e-04	3.471304e-04
2.400000e+00	3.200000e+00	1.193138e-02	2.525782e-04	2.525782e-04
3.200000e+00	4.000000e+00	7.963575e-03	1.983213e-04	1.983213e-04
4.000000e+00	6.000000e+00	3.819858e-03	8.241188e-05	8.241188e-05
6.000000e+00	8.000000e+00	1.449861e-03	4.808582e-05	4.808582e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR2.0_MUF1.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
Name=Test[MUR2.0_MUF1.0_PDF99208082]
Path=Test[MUR2.0_MUF1.0_PDF99208082]
ScaledBy=1.03999999646804871e-14
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	5.367567e-03	1.931051e-04	1.931051e-04
6.000000e-01	1.000000e+00	1.125870e-02	3.416959e-04	3.416959e-04
1.000000e+00	1.400000e+00	1.320188e-02	3.576022e-04	3.576022e-04
1.400000e+00	1.800000e+00	1.288545e-02	3.463104e-04	3.463104e-04
1.800000e+00	2.400000e+00	1.179268e-02	2.603721e-04	2.603721e-04
2.400000e+00	3.200000e+00	9.113717e-03	1.915941e-04	1.915941e-04
3.200000e+00	4.000000e+00	6.196386e-03	1.522192e-04	1.522192e-04
4.000000e+00	6.000000e+00	3.048861e-03	6.472283e-05	6.472283e-05
6.000000e+00	8.000000e+00	1.200560e-03	3.893829e-05	3.893829e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF2.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
Name=Test[MUR1.0_MUF2.0_PDF99208082]
Path=Test[MUR1.0_MUF2.0_PDF99208082]
ScaledBy=1.03999993595997512e-14
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	9.901445e-03	3.488905e-04	3.488905e-04
6.000000e-01	1.000000e+00	2.088348e-02	6.186935e-04	6.186935e-04
1.000000e+00	1.400000e+00	2.430530e-02	6.450848e-04	6.450848e-04
1.400000e+00	1.800000e+00	2.330823e-02	6.230269e-04	6.230269e-04
1.800000e+00	2.400000e+00	2.116792e-02	4.651906e-04	4.651906e-04
2.400000e+00	3.200000e+00	1.595789e-02	3.379413e-04	3.379413e-04
3.200000e+00	4.000000e+00	1.054926e-02	2.648938e-04	2.648938e-04
4.000000e+00	6.000000e+00	5.027655e-03	1.096618e-04	1.096618e-04
6.000000e+00	8.000000e+00	1.890238e-03	6.350866e-05	6.350866e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF0.5_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
Name=Test[MUR1.0_MUF0.5_PDF99208082]
Path=Test[MUR1.0_MUF0.5_PDF99208082]
ScaledBy=1.04000025362904255e-14
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	4.356300e-03	1.643072e-04	1.643072e-04
6.000000e-01	1.000000e+00	9.163162e-03	2.908009e-04	2.908009e-04
1.000000e+00	1.400000e+00	1.095960e-02	3.069181e-04	3.069181e-04
1.400000e+00	1.800000e+00	1.085053e-02	2.974461e-04	2.974461e-04
1.800000e+00	2.400000e+00	1.000507e-02	2.259165e-04	2.259165e-04
2.400000e+00	3.200000e+00	8.010417e-03	1.703240e-04	1.703240e-04
3.200000e+00	4.000000e+00	5.615539e-03	1.389141e-04	1.389141e-04
4.000000e+00	6.000000e+00	2.904520e-03	6.143008e-05	6.143008e-05
6.000000e+00	8.000000e+00	1.211951e-03	3.878039e-05	3.878039e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR0.5_MUF1.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
Name=Test[MUR0.5_MUF1.0_PDF99208082]
Path=Test[MUR0.5_MUF1.0_PDF99208082]
ScaledBy=1.04000001417603922e-14
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	1.253719e-02	4.396897e-04	4.396897e-04
6.000000e-01	1.000000e+00	2.659482e-02	7.826812e-04	7.826812e-04
1.000000e+00	1.400000e+00	3.101215e-02	8.155182e-04	8.155182e-04
1.400000e+00	1.800000e+00	2.968870e-02	7.871120e-04	7.871120e-04
1.800000e+00	2.400000e+00	2.679910e-02	5.878886e-04	5.878886e-04
2.400000e+00	3.200000e+00	2.020226e-02	4.276266e-04	4.276266e-04
3.200000e+00	4.000000e+00	1.327846e-02	3.351169e-04	3.351169e-04
4.000000e+00	6.000000e+00	6.346895e-03	1.391217e-04	1.391217e-04
6.000000e+00	8.000000e+00	2.385071e-03	8.058824e-05	8.058824e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR0.5_MUF0.5_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
Name=Test[MUR0.5_MUF0.5_PDF99208082]
Path=Test[MUR0.5_MUF0.5_PDF99208082]
ScaledBy=1.04000030685194087e-14
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	7.773028e-03	2.827262e-04	2.827262e-04
6.000000e-01	1.000000e+00	1.643877e-02	5.019953e-04	5.019953e-04
1.000000e+00	1.400000e+00	1.950386e-02	5.274086e-04	5.274086e-04
1.400000e+00	1.800000e+00	1.908146e-02	5.103859e-04	5.103859e-04
1.800000e+00	2.400000e+00	1.741405e-02	3.860782e-04	3.860782e-04
2.400000e+00	3.200000e+00	1.363429e-02	2.869316e-04	2.869316e-04
3.200000e+00	4.000000e+00	9.301599e-03	2.313140e-04	2.313140e-04
4.000000e+00	6.000000e+00	4.684598e-03	9.913587e-05	9.913587e-05
6.000000e+00	8.000000e+00	1.876622e-03	6.042586e-05	6.042586e-05
# END HISTO1D


# BEGIN HISTO1D /Test
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
Name=Test
Path=Test
ScaledBy=1.03999999999999828e-14
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	7.760702e-03	2.752700e-04	2.752700e-04
6.000000e-01	1.000000e+00	1.635626e-02	4.881964e-04	4.881964e-04
1.000000e+00	1.400000e+00	1.913554e-02	5.099936e-04	5.099936e-04
1.400000e+00	1.800000e+00	1.853496e-02	4.934154e-04	4.934154e-04
1.800000e+00	2.400000e+00	1.687590e-02	3.698731e-04	3.698731e-04
2.400000e+00	3.200000e+00	1.291250e-02	2.707113e-04	2.707113e-04
3.200000e+00	4.000000e+00	8.663704e-03	2.139177e-04	2.139177e-04
4.000000e+00	6.000000e+00	4.213014e-03	8.999878e-05	8.999878e-05
6.000000e+00	8.000000e+00	1.627959e-03	5.324131e-05	5.324131e-05
# END HISTO1D



==> anc/Fig8_pPb_scale.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=0
RatioPlot=1
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=5.00
RatioPlotYMin=0.00
LegendXPos=0.50
LegendYPos=0.94
Title=
XLabel=
YLabel=$\text{d}\sigma / \text{d} p_{T,ee}$ [mb / GeV]
RatioPlotYLabel=Scale Ratio
PlotXTickLabels=0
RatioPlotXTickLabels=0
DrawOnly=Test[_VarBand] Test //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_bb_rescatter.yoda/ALICE_2020_I1797621/d06-x01-y01
LegendOnly=Test //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_bb_rescatter.yoda/ALICE_2020_I1797621/d06-x01-y01
RatioPlotReference=Test
# END PLOT

# BEGIN HISTO1D /Test[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
ErrorBandColor=orange
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[_VarBand]
Path=Test[_VarBand]
RatioPlot=0
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	7.760702e-03	3.415512e-03	4.784409e-03
6.000000e-01	1.000000e+00	1.635626e-02	7.209640e-03	1.025020e-02
1.000000e+00	1.400000e+00	1.913554e-02	8.191831e-03	1.188755e-02
1.400000e+00	1.800000e+00	1.853496e-02	7.700252e-03	1.116465e-02
1.800000e+00	2.400000e+00	1.687590e-02	6.880780e-03	9.930091e-03
2.400000e+00	3.200000e+00	1.291250e-02	4.909552e-03	7.294787e-03
3.200000e+00	4.000000e+00	8.663704e-03	3.055662e-03	4.619714e-03
4.000000e+00	6.000000e+00	4.213014e-03	1.311585e-03	2.135779e-03
6.000000e+00	8.000000e+00	1.627959e-03	4.307014e-04	7.589817e-04
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208120]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208120]
Path=Test[MUR1.0_MUF1.0_PDF99208120]
RatioPlot=0
ScaledBy=1.04000000285575838e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	7.487248e-03	2.656163e-04	2.656163e-04
6.000000e-01	1.000000e+00	1.578062e-02	4.710843e-04	4.710843e-04
1.000000e+00	1.400000e+00	1.846563e-02	4.921694e-04	4.921694e-04
1.400000e+00	1.800000e+00	1.789132e-02	4.761684e-04	4.761684e-04
1.800000e+00	2.400000e+00	1.628903e-02	3.570305e-04	3.570305e-04
2.400000e+00	3.200000e+00	1.247332e-02	2.614387e-04	2.614387e-04
3.200000e+00	4.000000e+00	8.372440e-03	2.067196e-04	2.067196e-04
4.000000e+00	6.000000e+00	4.079394e-03	8.709402e-05	8.709402e-05
6.000000e+00	8.000000e+00	1.579189e-03	5.159935e-05	5.159935e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208119]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208119]
Path=Test[MUR1.0_MUF1.0_PDF99208119]
RatioPlot=0
ScaledBy=1.03999999715007655e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.054402e-03	2.856769e-04	2.856769e-04
6.000000e-01	1.000000e+00	1.697395e-02	5.066362e-04	5.066362e-04
1.000000e+00	1.400000e+00	1.985452e-02	5.292080e-04	5.292080e-04
1.400000e+00	1.800000e+00	1.922567e-02	5.119957e-04	5.119957e-04
1.800000e+00	2.400000e+00	1.750523e-02	3.837057e-04	3.837057e-04
2.400000e+00	3.200000e+00	1.338342e-02	2.806954e-04	2.806954e-04
3.200000e+00	4.000000e+00	8.975914e-03	2.216696e-04	2.216696e-04
4.000000e+00	6.000000e+00	4.355774e-03	9.311763e-05	9.311763e-05
6.000000e+00	8.000000e+00	1.679921e-03	5.500068e-05	5.500068e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208118]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208118]
Path=Test[MUR1.0_MUF1.0_PDF99208118]
RatioPlot=0
ScaledBy=1.03999999970927085e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	7.735555e-03	2.743592e-04	2.743592e-04
6.000000e-01	1.000000e+00	1.630315e-02	4.865651e-04	4.865651e-04
1.000000e+00	1.400000e+00	1.907383e-02	5.082970e-04	5.082970e-04
1.400000e+00	1.800000e+00	1.847569e-02	4.917770e-04	4.917770e-04
1.800000e+00	2.400000e+00	1.682263e-02	3.686505e-04	3.686505e-04
2.400000e+00	3.200000e+00	1.287240e-02	2.698210e-04	2.698210e-04
3.200000e+00	4.000000e+00	8.637415e-03	2.132194e-04	2.132194e-04
4.000000e+00	6.000000e+00	4.200779e-03	8.971170e-05	8.971170e-05
6.000000e+00	8.000000e+00	1.623541e-03	5.307676e-05	5.307676e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208117]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208117]
Path=Test[MUR1.0_MUF1.0_PDF99208117]
RatioPlot=0
ScaledBy=1.04000000027270182e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	7.781057e-03	2.760138e-04	2.760138e-04
6.000000e-01	1.000000e+00	1.639919e-02	4.895288e-04	4.895288e-04
1.000000e+00	1.400000e+00	1.918544e-02	5.113801e-04	5.113801e-04
1.400000e+00	1.800000e+00	1.858293e-02	4.947539e-04	4.947539e-04
1.800000e+00	2.400000e+00	1.691903e-02	3.708725e-04	3.708725e-04
2.400000e+00	3.200000e+00	1.294496e-02	2.714398e-04	2.714398e-04
3.200000e+00	4.000000e+00	8.685036e-03	2.144897e-04	2.144897e-04
4.000000e+00	6.000000e+00	4.222902e-03	9.023386e-05	9.023386e-05
6.000000e+00	8.000000e+00	1.631517e-03	5.337621e-05	5.337621e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208116]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208116]
Path=Test[MUR1.0_MUF1.0_PDF99208116]
RatioPlot=0
ScaledBy=1.04000000021026332e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	7.740675e-03	2.745194e-04	2.745194e-04
6.000000e-01	1.000000e+00	1.631461e-02	4.868655e-04	4.868655e-04
1.000000e+00	1.400000e+00	1.908740e-02	5.086124e-04	5.086124e-04
1.400000e+00	1.800000e+00	1.848887e-02	4.920739e-04	4.920739e-04
1.800000e+00	2.400000e+00	1.683562e-02	3.688976e-04	3.688976e-04
2.400000e+00	3.200000e+00	1.288327e-02	2.700332e-04	2.700332e-04
3.200000e+00	4.000000e+00	8.645188e-03	2.134142e-04	2.134142e-04
4.000000e+00	6.000000e+00	4.206269e-03	8.982331e-05	8.982331e-05
6.000000e+00	8.000000e+00	1.626152e-03	5.316077e-05	5.316077e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208115]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208115]
Path=Test[MUR1.0_MUF1.0_PDF99208115]
RatioPlot=0
ScaledBy=1.03999999968657769e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	7.780775e-03	2.760321e-04	2.760321e-04
6.000000e-01	1.000000e+00	1.639785e-02	4.895447e-04	4.895447e-04
1.000000e+00	1.400000e+00	1.918355e-02	5.113933e-04	5.113933e-04
1.400000e+00	1.800000e+00	1.858092e-02	4.947755e-04	4.947755e-04
1.800000e+00	2.400000e+00	1.691600e-02	3.708591e-04	3.708591e-04
2.400000e+00	3.200000e+00	1.294139e-02	2.713916e-04	2.713916e-04
3.200000e+00	4.000000e+00	8.681916e-03	2.144176e-04	2.144176e-04
4.000000e+00	6.000000e+00	4.219287e-03	9.016722e-05	9.016722e-05
6.000000e+00	8.000000e+00	1.629476e-03	5.331428e-05	5.331428e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208114]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208114]
Path=Test[MUR1.0_MUF1.0_PDF99208114]
RatioPlot=0
ScaledBy=1.04000000264798551e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	7.699993e-03	2.728446e-04	2.728446e-04
6.000000e-01	1.000000e+00	1.623871e-02	4.840021e-04	4.840021e-04
1.000000e+00	1.400000e+00	1.900242e-02	5.056694e-04	5.056694e-04
1.400000e+00	1.800000e+00	1.840554e-02	4.891962e-04	4.891962e-04
1.800000e+00	2.400000e+00	1.676633e-02	3.668677e-04	3.668677e-04
2.400000e+00	3.200000e+00	1.283035e-02	2.686465e-04	2.686465e-04
3.200000e+00	4.000000e+00	8.618305e-03	2.124740e-04	2.124740e-04
4.000000e+00	6.000000e+00	4.199437e-03	8.954238e-05	8.954238e-05
6.000000e+00	8.000000e+00	1.626679e-03	5.309214e-05	5.309214e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208113]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208113]
Path=Test[MUR1.0_MUF1.0_PDF99208113]
RatioPlot=0
ScaledBy=1.03999999911752657e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	7.741305e-03	2.748497e-04	2.748497e-04
6.000000e-01	1.000000e+00	1.630972e-02	4.874106e-04	4.874106e-04
1.000000e+00	1.400000e+00	1.907613e-02	5.091310e-04	5.091310e-04
1.400000e+00	1.800000e+00	1.847573e-02	4.925772e-04	4.925772e-04
1.800000e+00	2.400000e+00	1.681365e-02	3.691254e-04	3.691254e-04
2.400000e+00	3.200000e+00	1.286211e-02	2.700241e-04	2.700241e-04
3.200000e+00	4.000000e+00	8.621173e-03	2.132156e-04	2.132156e-04
4.000000e+00	6.000000e+00	4.186095e-03	8.957674e-05	8.957674e-05
6.000000e+00	8.000000e+00	1.613855e-03	5.288381e-05	5.288381e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208112]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208112]
Path=Test[MUR1.0_MUF1.0_PDF99208112]
RatioPlot=0
ScaledBy=1.04000000100213310e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	7.690632e-03	2.728302e-04	2.728302e-04
6.000000e-01	1.000000e+00	1.620699e-02	4.838923e-04	4.838923e-04
1.000000e+00	1.400000e+00	1.896170e-02	5.054986e-04	5.054986e-04
1.400000e+00	1.800000e+00	1.836535e-02	4.890560e-04	4.890560e-04
1.800000e+00	2.400000e+00	1.671775e-02	3.666094e-04	3.666094e-04
2.400000e+00	3.200000e+00	1.279400e-02	2.683365e-04	2.683365e-04
3.200000e+00	4.000000e+00	8.583690e-03	2.120725e-04	2.120725e-04
4.000000e+00	6.000000e+00	4.174865e-03	8.923807e-05	8.923807e-05
6.000000e+00	8.000000e+00	1.613534e-03	5.280185e-05	5.280185e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208111]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208111]
Path=Test[MUR1.0_MUF1.0_PDF99208111]
RatioPlot=0
ScaledBy=1.03999999898036890e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	7.840370e-03	2.780482e-04	2.780482e-04
6.000000e-01	1.000000e+00	1.652575e-02	4.931002e-04	4.931002e-04
1.000000e+00	1.400000e+00	1.933319e-02	5.151164e-04	5.151164e-04
1.400000e+00	1.800000e+00	1.872721e-02	4.983783e-04	4.983783e-04
1.800000e+00	2.400000e+00	1.705482e-02	3.735888e-04	3.735888e-04
2.400000e+00	3.200000e+00	1.304647e-02	2.734131e-04	2.734131e-04
3.200000e+00	4.000000e+00	8.754184e-03	2.160199e-04	2.160199e-04
4.000000e+00	6.000000e+00	4.256000e-03	9.086468e-05	9.086468e-05
6.000000e+00	8.000000e+00	1.644202e-03	5.374223e-05	5.374223e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208110]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208110]
Path=Test[MUR1.0_MUF1.0_PDF99208110]
RatioPlot=0
ScaledBy=1.03999999882243626e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	7.788827e-03	2.763050e-04	2.763050e-04
6.000000e-01	1.000000e+00	1.641338e-02	4.900235e-04	4.900235e-04
1.000000e+00	1.400000e+00	1.920201e-02	5.118851e-04	5.118851e-04
1.400000e+00	1.800000e+00	1.859795e-02	4.952519e-04	4.952519e-04
1.800000e+00	2.400000e+00	1.693367e-02	3.712217e-04	3.712217e-04
2.400000e+00	3.200000e+00	1.295546e-02	2.716669e-04	2.716669e-04
3.200000e+00	4.000000e+00	8.690820e-03	2.146334e-04	2.146334e-04
4.000000e+00	6.000000e+00	4.224775e-03	9.027336e-05	9.027336e-05
6.000000e+00	8.000000e+00	1.631344e-03	5.336928e-05	5.336928e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208109]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208109]
Path=Test[MUR1.0_MUF1.0_PDF99208109]
RatioPlot=0
ScaledBy=1.04000000082065912e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	7.747928e-03	2.747882e-04	2.747882e-04
6.000000e-01	1.000000e+00	1.633095e-02	4.873481e-04	4.873481e-04
1.000000e+00	1.400000e+00	1.910625e-02	5.091230e-04	5.091230e-04
1.400000e+00	1.800000e+00	1.850710e-02	4.925614e-04	4.925614e-04
1.800000e+00	2.400000e+00	1.685023e-02	3.692544e-04	3.692544e-04
2.400000e+00	3.200000e+00	1.289350e-02	2.702769e-04	2.702769e-04
3.200000e+00	4.000000e+00	8.652078e-03	2.135995e-04	2.135995e-04
4.000000e+00	6.000000e+00	4.208097e-03	8.987982e-05	8.987982e-05
6.000000e+00	8.000000e+00	1.626859e-03	5.319554e-05	5.319554e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208108]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208108]
Path=Test[MUR1.0_MUF1.0_PDF99208108]
RatioPlot=0
ScaledBy=1.03999999985127023e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	7.815270e-03	2.771492e-04	2.771492e-04
6.000000e-01	1.000000e+00	1.647228e-02	4.915427e-04	4.915427e-04
1.000000e+00	1.400000e+00	1.927160e-02	5.134817e-04	5.134817e-04
1.400000e+00	1.800000e+00	1.866604e-02	4.967989e-04	4.967989e-04
1.800000e+00	2.400000e+00	1.699578e-02	3.724087e-04	3.724087e-04
2.400000e+00	3.200000e+00	1.300239e-02	2.725572e-04	2.725572e-04
3.200000e+00	4.000000e+00	8.725279e-03	2.153868e-04	2.153868e-04
4.000000e+00	6.000000e+00	4.242068e-03	9.060883e-05	9.060883e-05
6.000000e+00	8.000000e+00	1.639313e-03	5.360679e-05	5.360679e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208107]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208107]
Path=Test[MUR1.0_MUF1.0_PDF99208107]
RatioPlot=0
ScaledBy=1.03999999927410425e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	7.791622e-03	2.764272e-04	2.764272e-04
6.000000e-01	1.000000e+00	1.641986e-02	4.902293e-04	4.902293e-04
1.000000e+00	1.400000e+00	1.920840e-02	5.121096e-04	5.121096e-04
1.400000e+00	1.800000e+00	1.860445e-02	4.954511e-04	4.954511e-04
1.800000e+00	2.400000e+00	1.693850e-02	3.713674e-04	3.713674e-04
2.400000e+00	3.200000e+00	1.295892e-02	2.717672e-04	2.717672e-04
3.200000e+00	4.000000e+00	8.692256e-03	2.146944e-04	2.146944e-04
4.000000e+00	6.000000e+00	4.224829e-03	9.028661e-05	9.028661e-05
6.000000e+00	8.000000e+00	1.631309e-03	5.337759e-05	5.337759e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208106]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208106]
Path=Test[MUR1.0_MUF1.0_PDF99208106]
RatioPlot=0
ScaledBy=1.03999999707516442e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.059852e-03	2.859097e-04	2.859097e-04
6.000000e-01	1.000000e+00	1.698480e-02	5.070425e-04	5.070425e-04
1.000000e+00	1.400000e+00	1.986633e-02	5.296273e-04	5.296273e-04
1.400000e+00	1.800000e+00	1.923725e-02	5.124005e-04	5.124005e-04
1.800000e+00	2.400000e+00	1.751460e-02	3.839925e-04	3.839925e-04
2.400000e+00	3.200000e+00	1.339029e-02	2.808889e-04	2.808889e-04
3.200000e+00	4.000000e+00	8.979133e-03	2.217965e-04	2.217965e-04
4.000000e+00	6.000000e+00	4.356469e-03	9.315403e-05	9.315403e-05
6.000000e+00	8.000000e+00	1.679654e-03	5.500707e-05	5.500707e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208105]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208105]
Path=Test[MUR1.0_MUF1.0_PDF99208105]
RatioPlot=0
ScaledBy=1.03999999654763010e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.032623e-03	2.849768e-04	2.849768e-04
6.000000e-01	1.000000e+00	1.692610e-02	5.053856e-04	5.053856e-04
1.000000e+00	1.400000e+00	1.979722e-02	5.278827e-04	5.278827e-04
1.400000e+00	1.800000e+00	1.916997e-02	5.107280e-04	5.107280e-04
1.800000e+00	2.400000e+00	1.745263e-02	3.827255e-04	3.827255e-04
2.400000e+00	3.200000e+00	1.334285e-02	2.799429e-04	2.799429e-04
3.200000e+00	4.000000e+00	8.946411e-03	2.210381e-04	2.210381e-04
4.000000e+00	6.000000e+00	4.340020e-03	9.282224e-05	9.282224e-05
6.000000e+00	8.000000e+00	1.672937e-03	5.479906e-05	5.479906e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208104]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208104]
Path=Test[MUR1.0_MUF1.0_PDF99208104]
RatioPlot=0
ScaledBy=1.04000000056608376e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	7.919745e-03	2.809995e-04	2.809995e-04
6.000000e-01	1.000000e+00	1.669316e-02	4.983550e-04	4.983550e-04
1.000000e+00	1.400000e+00	1.952565e-02	5.206217e-04	5.206217e-04
1.400000e+00	1.800000e+00	1.891102e-02	5.036075e-04	5.036075e-04
1.800000e+00	2.400000e+00	1.721555e-02	3.774599e-04	3.774599e-04
2.400000e+00	3.200000e+00	1.316855e-02	2.762166e-04	2.762166e-04
3.200000e+00	4.000000e+00	8.829466e-03	2.181288e-04	2.181288e-04
4.000000e+00	6.000000e+00	4.289908e-03	9.170990e-05	9.170990e-05
6.000000e+00	8.000000e+00	1.655031e-03	5.418761e-05	5.418761e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208103]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208103]
Path=Test[MUR1.0_MUF1.0_PDF99208103]
RatioPlot=0
ScaledBy=1.03999999500504778e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.017298e-03	2.843634e-04	2.843634e-04
6.000000e-01	1.000000e+00	1.689197e-02	5.042859e-04	5.042859e-04
1.000000e+00	1.400000e+00	1.975908e-02	5.267168e-04	5.267168e-04
1.400000e+00	1.800000e+00	1.913181e-02	5.096495e-04	5.096495e-04
1.800000e+00	2.400000e+00	1.742000e-02	3.819195e-04	3.819195e-04
2.400000e+00	3.200000e+00	1.331699e-02	2.793372e-04	2.793372e-04
3.200000e+00	4.000000e+00	8.931938e-03	2.206026e-04	2.206026e-04
4.000000e+00	6.000000e+00	4.332290e-03	9.263228e-05	9.263228e-05
6.000000e+00	8.000000e+00	1.670621e-03	5.469991e-05	5.469991e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208102]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208102]
Path=Test[MUR1.0_MUF1.0_PDF99208102]
RatioPlot=0
ScaledBy=1.04000000700011535e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	7.723758e-03	2.738966e-04	2.738966e-04
6.000000e-01	1.000000e+00	1.628733e-02	4.858031e-04	4.858031e-04
1.000000e+00	1.400000e+00	1.904367e-02	5.076933e-04	5.076933e-04
1.400000e+00	1.800000e+00	1.844068e-02	4.908294e-04	4.908294e-04
1.800000e+00	2.400000e+00	1.678115e-02	3.679182e-04	3.679182e-04
2.400000e+00	3.200000e+00	1.285039e-02	2.694694e-04	2.694694e-04
3.200000e+00	4.000000e+00	8.612895e-03	2.128380e-04	2.128380e-04
4.000000e+00	6.000000e+00	4.196712e-03	8.968308e-05	8.968308e-05
6.000000e+00	8.000000e+00	1.619271e-03	5.301026e-05	5.301026e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208101]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208101]
Path=Test[MUR1.0_MUF1.0_PDF99208101]
RatioPlot=0
ScaledBy=1.03999999520821433e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	7.933523e-03	2.813574e-04	2.813574e-04
6.000000e-01	1.000000e+00	1.671247e-02	4.989012e-04	4.989012e-04
1.000000e+00	1.400000e+00	1.955382e-02	5.210428e-04	5.210428e-04
1.400000e+00	1.800000e+00	1.893863e-02	5.042745e-04	5.042745e-04
1.800000e+00	2.400000e+00	1.724707e-02	3.779542e-04	3.779542e-04
2.400000e+00	3.200000e+00	1.318537e-02	2.764425e-04	2.764425e-04
3.200000e+00	4.000000e+00	8.849631e-03	2.184154e-04	2.184154e-04
4.000000e+00	6.000000e+00	4.292592e-03	9.173440e-05	9.173440e-05
6.000000e+00	8.000000e+00	1.658362e-03	5.424265e-05	5.424265e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208100]
Path=Test[MUR1.0_MUF1.0_PDF99208100]
RatioPlot=0
ScaledBy=1.03999999807970842e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	7.948015e-03	2.818898e-04	2.818898e-04
6.000000e-01	1.000000e+00	1.674767e-02	4.998902e-04	4.998902e-04
1.000000e+00	1.400000e+00	1.959672e-02	5.221615e-04	5.221615e-04
1.400000e+00	1.800000e+00	1.897988e-02	5.052345e-04	5.052345e-04
1.800000e+00	2.400000e+00	1.728438e-02	3.787085e-04	3.787085e-04
2.400000e+00	3.200000e+00	1.321724e-02	2.770815e-04	2.770815e-04
3.200000e+00	4.000000e+00	8.870225e-03	2.189162e-04	2.189162e-04
4.000000e+00	6.000000e+00	4.306699e-03	9.201075e-05	9.201075e-05
6.000000e+00	8.000000e+00	1.663667e-03	5.441146e-05	5.441146e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208099]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208099]
Path=Test[MUR1.0_MUF1.0_PDF99208099]
RatioPlot=0
ScaledBy=1.03999999943940138e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	7.914723e-03	2.807215e-04	2.807215e-04
6.000000e-01	1.000000e+00	1.668150e-02	4.978686e-04	4.978686e-04
1.000000e+00	1.400000e+00	1.950835e-02	5.201050e-04	5.201050e-04
1.400000e+00	1.800000e+00	1.889029e-02	5.031128e-04	5.031128e-04
1.800000e+00	2.400000e+00	1.719475e-02	3.770451e-04	3.770451e-04
2.400000e+00	3.200000e+00	1.315291e-02	2.758966e-04	2.758966e-04
3.200000e+00	4.000000e+00	8.818193e-03	2.178800e-04	2.178800e-04
4.000000e+00	6.000000e+00	4.283986e-03	9.159129e-05	9.159129e-05
6.000000e+00	8.000000e+00	1.652029e-03	5.409854e-05	5.409854e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208098]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208098]
Path=Test[MUR1.0_MUF1.0_PDF99208098]
RatioPlot=0
ScaledBy=1.03999999793093209e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.070013e-03	2.862412e-04	2.862412e-04
6.000000e-01	1.000000e+00	1.700504e-02	5.076096e-04	5.076096e-04
1.000000e+00	1.400000e+00	1.989295e-02	5.302517e-04	5.302517e-04
1.400000e+00	1.800000e+00	1.926283e-02	5.129851e-04	5.129851e-04
1.800000e+00	2.400000e+00	1.753690e-02	3.844365e-04	3.844365e-04
2.400000e+00	3.200000e+00	1.340887e-02	2.812372e-04	2.812372e-04
3.200000e+00	4.000000e+00	8.993533e-03	2.220981e-04	2.220981e-04
4.000000e+00	6.000000e+00	4.363492e-03	9.329200e-05	9.329200e-05
6.000000e+00	8.000000e+00	1.683032e-03	5.510386e-05	5.510386e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208097]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208097]
Path=Test[MUR1.0_MUF1.0_PDF99208097]
RatioPlot=0
ScaledBy=1.03999999662465022e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.050897e-03	2.855912e-04	2.855912e-04
6.000000e-01	1.000000e+00	1.696573e-02	5.064824e-04	5.064824e-04
1.000000e+00	1.400000e+00	1.984384e-02	5.290318e-04	5.290318e-04
1.400000e+00	1.800000e+00	1.921516e-02	5.118364e-04	5.118364e-04
1.800000e+00	2.400000e+00	1.749493e-02	3.835687e-04	3.835687e-04
2.400000e+00	3.200000e+00	1.337485e-02	2.805707e-04	2.805707e-04
3.200000e+00	4.000000e+00	8.968754e-03	2.215468e-04	2.215468e-04
4.000000e+00	6.000000e+00	4.351320e-03	9.304571e-05	9.304571e-05
6.000000e+00	8.000000e+00	1.677611e-03	5.494131e-05	5.494131e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208096]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208096]
Path=Test[MUR1.0_MUF1.0_PDF99208096]
RatioPlot=0
ScaledBy=1.03999999729840370e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.005933e-03	2.839986e-04	2.839986e-04
6.000000e-01	1.000000e+00	1.687094e-02	5.036461e-04	5.036461e-04
1.000000e+00	1.400000e+00	1.973421e-02	5.260601e-04	5.260601e-04
1.400000e+00	1.800000e+00	1.911169e-02	5.089878e-04	5.089878e-04
1.800000e+00	2.400000e+00	1.740113e-02	3.814650e-04	3.814650e-04
2.400000e+00	3.200000e+00	1.330439e-02	2.790489e-04	2.790489e-04
3.200000e+00	4.000000e+00	8.922876e-03	2.203804e-04	2.203804e-04
4.000000e+00	6.000000e+00	4.330238e-03	9.257682e-05	9.257682e-05
6.000000e+00	8.000000e+00	1.670696e-03	5.469655e-05	5.469655e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208095]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208095]
Path=Test[MUR1.0_MUF1.0_PDF99208095]
RatioPlot=0
ScaledBy=1.03999999788125373e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.033877e-03	2.849286e-04	2.849286e-04
6.000000e-01	1.000000e+00	1.692922e-02	5.052977e-04	5.052977e-04
1.000000e+00	1.400000e+00	1.980403e-02	5.278716e-04	5.278716e-04
1.400000e+00	1.800000e+00	1.917413e-02	5.106402e-04	5.106402e-04
1.800000e+00	2.400000e+00	1.745577e-02	3.826723e-04	3.826723e-04
2.400000e+00	3.200000e+00	1.334869e-02	2.799694e-04	2.799694e-04
3.200000e+00	4.000000e+00	8.952719e-03	2.210948e-04	2.210948e-04
4.000000e+00	6.000000e+00	4.345051e-03	9.289085e-05	9.289085e-05
6.000000e+00	8.000000e+00	1.675413e-03	5.485328e-05	5.485328e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208094]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208094]
Path=Test[MUR1.0_MUF1.0_PDF99208094]
RatioPlot=0
ScaledBy=1.03999999812846207e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.035818e-03	2.849867e-04	2.849867e-04
6.000000e-01	1.000000e+00	1.693346e-02	5.053990e-04	5.053990e-04
1.000000e+00	1.400000e+00	1.980856e-02	5.279770e-04	5.279770e-04
1.400000e+00	1.800000e+00	1.917864e-02	5.107392e-04	5.107392e-04
1.800000e+00	2.400000e+00	1.745965e-02	3.827483e-04	3.827483e-04
2.400000e+00	3.200000e+00	1.335184e-02	2.800286e-04	2.800286e-04
3.200000e+00	4.000000e+00	8.954688e-03	2.211424e-04	2.211424e-04
4.000000e+00	6.000000e+00	4.346175e-03	9.291421e-05	9.291421e-05
6.000000e+00	8.000000e+00	1.675913e-03	5.486969e-05	5.486969e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208093]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208093]
Path=Test[MUR1.0_MUF1.0_PDF99208093]
RatioPlot=0
ScaledBy=1.03999999708258871e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	8.027082e-03	2.847604e-04	2.847604e-04
6.000000e-01	1.000000e+00	1.691546e-02	5.049985e-04	5.049985e-04
1.000000e+00	1.400000e+00	1.978608e-02	5.274703e-04	5.274703e-04
1.400000e+00	1.800000e+00	1.916143e-02	5.103495e-04	5.103495e-04
1.800000e+00	2.400000e+00	1.744642e-02	3.824761e-04	3.824761e-04
2.400000e+00	3.200000e+00	1.333822e-02	2.797780e-04	2.797780e-04
3.200000e+00	4.000000e+00	8.945246e-03	2.209441e-04	2.209441e-04
4.000000e+00	6.000000e+00	4.340394e-03	9.280193e-05	9.280193e-05
6.000000e+00	8.000000e+00	1.674294e-03	5.482073e-05	5.482073e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208092]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208092]
Path=Test[MUR1.0_MUF1.0_PDF99208092]
RatioPlot=0
ScaledBy=1.03999999766631548e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	7.825980e-03	2.775591e-04	2.775591e-04
6.000000e-01	1.000000e+00	1.648999e-02	4.922321e-04	4.922321e-04
1.000000e+00	1.400000e+00	1.929105e-02	5.141754e-04	5.141754e-04
1.400000e+00	1.800000e+00	1.868190e-02	4.975097e-04	4.975097e-04
1.800000e+00	2.400000e+00	1.700680e-02	3.728669e-04	3.728669e-04
2.400000e+00	3.200000e+00	1.300882e-02	2.728074e-04	2.728074e-04
3.200000e+00	4.000000e+00	8.728973e-03	2.155471e-04	2.155471e-04
4.000000e+00	6.000000e+00	4.238418e-03	9.058633e-05	9.058633e-05
6.000000e+00	8.000000e+00	1.636809e-03	5.355457e-05	5.355457e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208091]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208091]
Path=Test[MUR1.0_MUF1.0_PDF99208091]
RatioPlot=0
ScaledBy=1.04000000025055423e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	7.820863e-03	2.774498e-04	2.774498e-04
6.000000e-01	1.000000e+00	1.648357e-02	4.920552e-04	4.920552e-04
1.000000e+00	1.400000e+00	1.928408e-02	5.140232e-04	5.140232e-04
1.400000e+00	1.800000e+00	1.867925e-02	4.972837e-04	4.972837e-04
1.800000e+00	2.400000e+00	1.700910e-02	3.727818e-04	3.727818e-04
2.400000e+00	3.200000e+00	1.301296e-02	2.728367e-04	2.728367e-04
3.200000e+00	4.000000e+00	8.728451e-03	2.155466e-04	2.155466e-04
4.000000e+00	6.000000e+00	4.244593e-03	9.068511e-05	9.068511e-05
6.000000e+00	8.000000e+00	1.639386e-03	5.363045e-05	5.363045e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208090]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208090]
Path=Test[MUR1.0_MUF1.0_PDF99208090]
RatioPlot=0
ScaledBy=1.04000000278054286e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	7.495458e-03	2.658837e-04	2.658837e-04
6.000000e-01	1.000000e+00	1.579872e-02	4.715657e-04	4.715657e-04
1.000000e+00	1.400000e+00	1.848677e-02	4.926724e-04	4.926724e-04
1.400000e+00	1.800000e+00	1.791178e-02	4.766560e-04	4.766560e-04
1.800000e+00	2.400000e+00	1.630858e-02	3.574044e-04	3.574044e-04
2.400000e+00	3.200000e+00	1.248804e-02	2.617191e-04	2.617191e-04
3.200000e+00	4.000000e+00	8.382794e-03	2.069485e-04	2.069485e-04
4.000000e+00	6.000000e+00	4.084842e-03	8.719775e-05	8.719775e-05
6.000000e+00	8.000000e+00	1.581470e-03	5.166667e-05	5.166667e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208089]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208089]
Path=Test[MUR1.0_MUF1.0_PDF99208089]
RatioPlot=0
ScaledBy=1.04000000198482628e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	7.506550e-03	2.663009e-04	2.663009e-04
6.000000e-01	1.000000e+00	1.582204e-02	4.723101e-04	4.723101e-04
1.000000e+00	1.400000e+00	1.851245e-02	4.934307e-04	4.934307e-04
1.400000e+00	1.800000e+00	1.793656e-02	4.773997e-04	4.773997e-04
1.800000e+00	2.400000e+00	1.633130e-02	3.579487e-04	3.579487e-04
2.400000e+00	3.200000e+00	1.250434e-02	2.620977e-04	2.620977e-04
3.200000e+00	4.000000e+00	8.392203e-03	2.072229e-04	2.072229e-04
4.000000e+00	6.000000e+00	4.088764e-03	8.729737e-05	8.729737e-05
6.000000e+00	8.000000e+00	1.582417e-03	5.171102e-05	5.171102e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208088]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208088]
Path=Test[MUR1.0_MUF1.0_PDF99208088]
RatioPlot=0
ScaledBy=1.04000000063088285e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	7.655205e-03	2.715120e-04	2.715120e-04
6.000000e-01	1.000000e+00	1.613393e-02	4.815067e-04	4.815067e-04
1.000000e+00	1.400000e+00	1.887590e-02	5.030158e-04	5.030158e-04
1.400000e+00	1.800000e+00	1.828731e-02	4.866884e-04	4.866884e-04
1.800000e+00	2.400000e+00	1.665087e-02	3.648660e-04	3.648660e-04
2.400000e+00	3.200000e+00	1.274437e-02	2.670968e-04	2.670968e-04
3.200000e+00	4.000000e+00	8.552970e-03	2.111200e-04	2.111200e-04
4.000000e+00	6.000000e+00	4.162588e-03	8.887038e-05	8.887038e-05
6.000000e+00	8.000000e+00	1.610134e-03	5.261613e-05	5.261613e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208087]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208087]
Path=Test[MUR1.0_MUF1.0_PDF99208087]
RatioPlot=0
ScaledBy=1.04000000165800026e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	7.603592e-03	2.697573e-04	2.697573e-04
6.000000e-01	1.000000e+00	1.602521e-02	4.784397e-04	4.784397e-04
1.000000e+00	1.400000e+00	1.875094e-02	4.998391e-04	4.998391e-04
1.400000e+00	1.800000e+00	1.816349e-02	4.835686e-04	4.835686e-04
1.800000e+00	2.400000e+00	1.653644e-02	3.625296e-04	3.625296e-04
2.400000e+00	3.200000e+00	1.265782e-02	2.653958e-04	2.653958e-04
3.200000e+00	4.000000e+00	8.493723e-03	2.097688e-04	2.097688e-04
4.000000e+00	6.000000e+00	4.134059e-03	8.831319e-05	8.831319e-05
6.000000e+00	8.000000e+00	1.598348e-03	5.226782e-05	5.226782e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208086]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208086]
Path=Test[MUR1.0_MUF1.0_PDF99208086]
RatioPlot=0
ScaledBy=1.04000000304233676e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	7.487592e-03	2.655983e-04	2.655983e-04
6.000000e-01	1.000000e+00	1.578257e-02	4.710661e-04	4.710661e-04
1.000000e+00	1.400000e+00	1.846852e-02	4.921571e-04	4.921571e-04
1.400000e+00	1.800000e+00	1.789401e-02	4.761537e-04	4.761537e-04
1.800000e+00	2.400000e+00	1.629254e-02	3.570347e-04	3.570347e-04
2.400000e+00	3.200000e+00	1.247594e-02	2.614550e-04	2.614550e-04
3.200000e+00	4.000000e+00	8.375178e-03	2.067481e-04	2.067481e-04
4.000000e+00	6.000000e+00	4.081429e-03	8.712028e-05	8.712028e-05
6.000000e+00	8.000000e+00	1.580303e-03	5.162524e-05	5.162524e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208085]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208085]
Path=Test[MUR1.0_MUF1.0_PDF99208085]
RatioPlot=0
ScaledBy=1.04000000252825504e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	7.495187e-03	2.659402e-04	2.659402e-04
6.000000e-01	1.000000e+00	1.579580e-02	4.716406e-04	4.716406e-04
1.000000e+00	1.400000e+00	1.848249e-02	4.927418e-04	4.927418e-04
1.400000e+00	1.800000e+00	1.790740e-02	4.767233e-04	4.767233e-04
1.800000e+00	2.400000e+00	1.630222e-02	3.574212e-04	3.574212e-04
2.400000e+00	3.200000e+00	1.248290e-02	2.616979e-04	2.616979e-04
3.200000e+00	4.000000e+00	8.377363e-03	2.068950e-04	2.068950e-04
4.000000e+00	6.000000e+00	4.080381e-03	8.714119e-05	8.714119e-05
6.000000e+00	8.000000e+00	1.578926e-03	5.160753e-05	5.160753e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208084]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208084]
Path=Test[MUR1.0_MUF1.0_PDF99208084]
RatioPlot=0
ScaledBy=1.04000000048975216e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	7.709525e-03	2.734871e-04	2.734871e-04
6.000000e-01	1.000000e+00	1.624710e-02	4.850340e-04	4.850340e-04
1.000000e+00	1.400000e+00	1.900816e-02	5.066882e-04	5.066882e-04
1.400000e+00	1.800000e+00	1.841091e-02	4.902072e-04	4.902072e-04
1.800000e+00	2.400000e+00	1.676095e-02	3.674650e-04	3.674650e-04
2.400000e+00	3.200000e+00	1.282626e-02	2.689518e-04	2.689518e-04
3.200000e+00	4.000000e+00	8.604396e-03	2.125280e-04	2.125280e-04
4.000000e+00	6.000000e+00	4.184794e-03	8.942201e-05	8.942201e-05
6.000000e+00	8.000000e+00	1.617085e-03	5.290061e-05	5.290061e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208083]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208083]
Path=Test[MUR1.0_MUF1.0_PDF99208083]
RatioPlot=0
ScaledBy=1.03999999966525352e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	7.804730e-03	2.768014e-04	2.768014e-04
6.000000e-01	1.000000e+00	1.645048e-02	4.909131e-04	4.909131e-04
1.000000e+00	1.400000e+00	1.924567e-02	5.128369e-04	5.128369e-04
1.400000e+00	1.800000e+00	1.864219e-02	4.961725e-04	4.961725e-04
1.800000e+00	2.400000e+00	1.697560e-02	3.719464e-04	3.719464e-04
2.400000e+00	3.200000e+00	1.298721e-02	2.722281e-04	2.722281e-04
3.200000e+00	4.000000e+00	8.715551e-03	2.151197e-04	2.151197e-04
4.000000e+00	6.000000e+00	4.237739e-03	9.049910e-05	9.049910e-05
6.000000e+00	8.000000e+00	1.637569e-03	5.353912e-05	5.353912e-05
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF99208082]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF99208082]
Path=Test[MUR1.0_MUF1.0_PDF99208082]
RatioPlot=0
ScaledBy=1.03999999999999828e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	7.760797e-03	2.752733e-04	2.752733e-04
6.000000e-01	1.000000e+00	1.635645e-02	4.882023e-04	4.882023e-04
1.000000e+00	1.400000e+00	1.913577e-02	5.099998e-04	5.099998e-04
1.400000e+00	1.800000e+00	1.853518e-02	4.934215e-04	4.934215e-04
1.800000e+00	2.400000e+00	1.687612e-02	3.698776e-04	3.698776e-04
2.400000e+00	3.200000e+00	1.291265e-02	2.707146e-04	2.707146e-04
3.200000e+00	4.000000e+00	8.663809e-03	2.139203e-04	2.139203e-04
4.000000e+00	6.000000e+00	4.213064e-03	8.999987e-05	8.999987e-05
6.000000e+00	8.000000e+00	1.627978e-03	5.324197e-05	5.324197e-05
# END HISTO1D


# BEGIN HISTO1D /Test
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test
Path=Test
RatioPlot=0
ScaledBy=1.03999999999999828e-14
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	7.760702e-03	2.752700e-04	2.752700e-04
6.000000e-01	1.000000e+00	1.635626e-02	4.881964e-04	4.881964e-04
1.000000e+00	1.400000e+00	1.913554e-02	5.099936e-04	5.099936e-04
1.400000e+00	1.800000e+00	1.853496e-02	4.934154e-04	4.934154e-04
1.800000e+00	2.400000e+00	1.687590e-02	3.698731e-04	3.698731e-04
2.400000e+00	3.200000e+00	1.291250e-02	2.707113e-04	2.707113e-04
3.200000e+00	4.000000e+00	8.663704e-03	2.139177e-04	2.139177e-04
4.000000e+00	6.000000e+00	4.213014e-03	8.999878e-05	8.999878e-05
6.000000e+00	8.000000e+00	1.627959e-03	5.324131e-05	5.324131e-05
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_bb_rescatter.yoda/ALICE_2020_I1797621/d06-x01-y01
ErrorBars=1
ErrorBreakdown={0: {"": {up: 0.00030283961193527215, dn: 0.00030283961193527215}}, 1: {"": {up: 0.00038348617915745086, dn: 0.00038348617915745086}}, 2: {"": {up: 0.00013376555248500142, dn: 0.0002545144475149981}}, 3: {"": {up: 0.00039374671998749881, dn: 0.00061646328001250042}}, 4: {"": {up: 0.0013036479873666674, dn: 0.0010526320126333331}}, 5: {"": {up: 0.0007916039281368188, dn: 0.0007916039281368188}}, 6: {"": {up: 0.0012280774930083468, dn: 0.00025551367934999875}}, 7: {"": {up: 0.00038272176493813013, dn: 0.00038272176493813013}}, 8: {"": {up: 0.0001992856216560723, dn: 0.0001543415948121003}}}
LineColor=blue
LineStyle=solid
Path=//home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_bb_rescatter.yoda/ALICE_2020_I1797621/d06-x01-y01
Title=$b\bar b$ ALICE-MC
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	6.464431e-03	3.028396e-04	3.028396e-04
6.000000e-01	1.000000e+00	1.164374e-02	3.834862e-04	3.834862e-04
1.000000e+00	1.400000e+00	1.327066e-02	2.545144e-04	1.337656e-04
1.400000e+00	1.800000e+00	1.298715e-02	6.164633e-04	3.937467e-04
1.800000e+00	2.400000e+00	1.106704e-02	1.052632e-03	1.303648e-03
2.400000e+00	3.200000e+00	8.385267e-03	7.916039e-04	7.916039e-04
3.200000e+00	4.000000e+00	5.778078e-03	2.555137e-04	1.228077e-03
4.000000e+00	6.000000e+00	2.856331e-03	3.827218e-04	3.827218e-04
6.000000e+00	8.000000e+00	1.098759e-03	1.543416e-04	1.992856e-04
# END HISTO1D



==> anc/Fig8_pp.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=1
RatioPlot=0
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=3.0
RatioPlotYMin=0.3
LegendXPos=0.50
LegendYPos=0.94
Title=$\text{pp} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV ($1.1 < m_{\rm ee} < 2.7$ GeV)
XLabel=
YLabel=$\text{d}\sigma / \text{d} p_{T,ee}$ [mb / GeV]
RatioPlotYLabel=Shape Ratio
PlotXTickLabels=0
RatioPlotXTickLabels=0
DrawOnly=Test[_VarBand] /ALICE_2020_I1797621/d05-x01-y01 Test //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_bb_rescatter.yoda/ALICE_2020_I1797621/d05-x01-y01
LegendOnly=/ALICE_2020_I1797621/d05-x01-y01 Test //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_bb_rescatter.yoda/ALICE_2020_I1797621/d05-x01-y01
# END PLOT

# BEGIN HISTO1D /ALICE_2020_I1797621/d05-x01-y01
ConnectBins=0
ErrorBars=1
IsRef=1
Path=/ALICE_2020_I1797621/d05-x01-y01
PolyMarker=*
Title=ALICE Run 2
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.438220e-04	4.667829e-05	4.667829e-05
3.000000e-01	6.000000e-01	2.732360e-04	7.410475e-05	7.410475e-05
6.000000e-01	9.000000e-01	4.689300e-04	7.794865e-05	7.794865e-05
9.000000e-01	1.200000e+00	4.303940e-04	7.116040e-05	7.116040e-05
1.200000e+00	1.600000e+00	3.062030e-04	5.066342e-05	5.066342e-05
1.600000e+00	2.000000e+00	2.361040e-04	3.958998e-05	3.958998e-05
2.000000e+00	2.800000e+00	1.500750e-04	1.909649e-05	1.909649e-05
2.800000e+00	4.000000e+00	7.819390e-05	8.775800e-06	8.775800e-06
4.000000e+00	6.000000e+00	2.149290e-05	3.267928e-06	3.267928e-06
6.000000e+00	8.000000e+00	9.812360e-06	1.717754e-06	1.717754e-06
# END HISTO1D


# BEGIN HISTO1D /Test[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
BandComponentPDF=MUR1.0_MUF1.0_PDF.*
ErrorBandColor=orange
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[_VarBand]
Path=Test[_VarBand]
RatioPlot=0
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.142079e-05	9.224693e-06	1.359921e-05
3.000000e-01	6.000000e-01	5.724567e-05	2.428790e-05	3.523970e-05
6.000000e-01	9.000000e-01	8.344253e-05	3.547300e-05	5.166237e-05
9.000000e-01	1.200000e+00	9.536170e-05	3.978281e-05	5.843695e-05
1.200000e+00	1.600000e+00	9.398657e-05	3.893686e-05	5.695465e-05
1.600000e+00	2.000000e+00	8.922310e-05	3.612100e-05	5.322199e-05
2.000000e+00	2.800000e+00	7.327755e-05	2.813436e-05	4.187522e-05
2.800000e+00	4.000000e+00	4.693958e-05	1.639311e-05	2.559782e-05
4.000000e+00	6.000000e+00	2.154925e-05	6.528723e-06	1.085643e-05
6.000000e+00	8.000000e+00	7.694805e-06	2.018292e-06	3.543040e-06
# END HISTO1D


# BEGIN HISTO1D /Test
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test
Path=Test
RatioPlot=0
ScaledBy=1.00000000000000007e-17
Title=$b\bar b$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.142079e-05	6.326273e-07	6.326273e-07
3.000000e-01	6.000000e-01	5.724567e-05	1.046287e-06	1.046287e-06
6.000000e-01	9.000000e-01	8.344253e-05	1.253140e-06	1.253140e-06
9.000000e-01	1.200000e+00	9.536170e-05	1.318166e-06	1.318166e-06
1.200000e+00	1.600000e+00	9.398657e-05	1.132248e-06	1.132248e-06
1.600000e+00	2.000000e+00	8.922310e-05	1.072184e-06	1.072184e-06
2.000000e+00	2.800000e+00	7.327755e-05	6.626230e-07	6.626230e-07
2.800000e+00	4.000000e+00	4.693958e-05	4.095475e-07	4.095475e-07
4.000000e+00	6.000000e+00	2.154925e-05	2.001525e-07	2.001525e-07
6.000000e+00	8.000000e+00	7.694805e-06	1.137970e-07	1.137970e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_bb_rescatter.yoda/ALICE_2020_I1797621/d05-x01-y01
ErrorBars=1
ErrorBreakdown={0: {"": {up: 7.3647576940538303e-07, dn: 7.3647576940538303e-07}}, 1: {"": {up: 1.5868718719375911e-06, dn: 1.5868718719375911e-06}}, 2: {"": {up: 3.1406952457937333e-06, dn: 3.1406952457937333e-06}}, 3: {"": {up: 2.5187092758783376e-06, dn: 2.4112007241216648e-06}}, 4: {"": {up: 1.312418254624989e-06, dn: 1.3881817453750101e-06}}, 5: {"": {up: 1.6365436465749986e-06, dn: 2.6405663534250022e-06}}, 6: {"": {up: 4.6866575035025295e-06, dn: 4.6866575035025295e-06}}, 7: {"": {up: 4.1114158058774869e-06, dn: 4.1114158058774869e-06}}, 8: {"": {up: 1.8688832564464593e-06, dn: 1.8688832564464593e-06}}, 9: {"": {up: 1.0466442255074505e-06, dn: 8.3037971360125037e-07}}}
LineColor=blue
LineStyle=solid
Path=//home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_bb_rescatter.yoda/ALICE_2020_I1797621/d05-x01-y01
Title=$b\bar b$ ALICE-MC
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.888921e-05	7.364758e-07	7.364758e-07
3.000000e-01	6.000000e-01	4.065603e-05	1.586872e-06	1.586872e-06
6.000000e-01	9.000000e-01	5.527836e-05	3.140695e-06	3.140695e-06
9.000000e-01	1.200000e+00	6.222662e-05	2.411201e-06	2.518709e-06
1.200000e+00	1.600000e+00	6.383428e-05	1.388182e-06	1.312418e-06
1.600000e+00	2.000000e+00	6.080956e-05	2.640566e-06	1.636544e-06
2.000000e+00	2.800000e+00	4.950085e-05	4.686658e-06	4.686658e-06
2.800000e+00	4.000000e+00	3.070852e-05	4.111416e-06	4.111416e-06
4.000000e+00	6.000000e+00	1.430483e-05	1.868883e-06	1.868883e-06
6.000000e+00	8.000000e+00	5.668405e-06	8.303797e-07	1.046644e-06
# END HISTO1D



==> anc/Fig8_pp_pdf.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=0
RatioPlot=1
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=1.5
RatioPlotYMin=0.5
LegendXPos=0.50
LegendYPos=0.94
Title=
XLabel=$p_{T,ee}$ [GeV]
YLabel=$\text{d}\sigma / \text{d} p_{T,ee}$ [mb / GeV]
RatioPlotYLabel=PDF Ratio
DrawOnly=Test[_VarBand] Test
LegendOnly=Test
RatioPlotReference=Test
# END PLOT

# BEGIN HISTO1D /Test[_VarBand]
BandComponentPDF=MUR1.0_MUF1.0_PDF.*
ErrorBandColor=orange
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=orange
LineStyle=solid
Name=Test[_VarBand]
Path=Test[_VarBand]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.142079e-05	9.775593e-07	9.860746e-07
3.000000e-01	6.000000e-01	5.724567e-05	2.228889e-06	2.278967e-06
6.000000e-01	9.000000e-01	8.344253e-05	3.134618e-06	3.204304e-06
9.000000e-01	1.200000e+00	9.536170e-05	3.486953e-06	3.571145e-06
1.200000e+00	1.600000e+00	9.398657e-05	3.343948e-06	3.422928e-06
1.600000e+00	2.000000e+00	8.922310e-05	3.107919e-06	3.181760e-06
2.000000e+00	2.800000e+00	7.327755e-05	2.373855e-06	2.443795e-06
2.800000e+00	4.000000e+00	4.693958e-05	1.399167e-06	1.450155e-06
4.000000e+00	6.000000e+00	2.154925e-05	5.829001e-07	6.058595e-07
6.000000e+00	8.000000e+00	7.694805e-06	2.046010e-07	2.091731e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR2.0_MUF2.0_PDF27100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
Name=Test[MUR2.0_MUF2.0_PDF27100]
Path=Test[MUR2.0_MUF2.0_PDF27100]
ScaledBy=9.99999980264019870e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.987147e-05	5.891888e-07	5.891888e-07
3.000000e-01	6.000000e-01	5.326823e-05	9.754454e-07	9.754454e-07
6.000000e-01	9.000000e-01	7.752620e-05	1.169583e-06	1.169583e-06
9.000000e-01	1.200000e+00	8.840860e-05	1.228615e-06	1.228615e-06
1.200000e+00	1.600000e+00	8.720320e-05	1.055658e-06	1.055658e-06
1.600000e+00	2.000000e+00	8.249663e-05	9.982103e-07	9.982103e-07
2.000000e+00	2.800000e+00	6.748290e-05	6.428370e-07	6.428370e-07
2.800000e+00	4.000000e+00	4.274387e-05	3.767760e-07	3.767760e-07
4.000000e+00	6.000000e+00	1.937981e-05	1.818785e-07	1.818785e-07
6.000000e+00	8.000000e+00	6.818110e-06	1.018205e-07	1.018205e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR2.0_MUF1.0_PDF27100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
Name=Test[MUR2.0_MUF1.0_PDF27100]
Path=Test[MUR2.0_MUF1.0_PDF27100]
ScaledBy=9.99999990912247871e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.471155e-05	4.433855e-07	4.433855e-07
3.000000e-01	6.000000e-01	3.959203e-05	7.352235e-07	7.352235e-07
6.000000e-01	9.000000e-01	5.763953e-05	8.795488e-07	8.795488e-07
9.000000e-01	1.200000e+00	6.603963e-05	9.252153e-07	9.252153e-07
1.200000e+00	1.600000e+00	6.525040e-05	7.959244e-07	7.959244e-07
1.600000e+00	2.000000e+00	6.217455e-05	7.549645e-07	7.549645e-07
2.000000e+00	2.800000e+00	5.157540e-05	4.801862e-07	4.801862e-07
2.800000e+00	4.000000e+00	3.340385e-05	2.911759e-07	2.911759e-07
4.000000e+00	6.000000e+00	1.561032e-05	1.443290e-07	1.443290e-07
6.000000e+00	8.000000e+00	5.686910e-06	8.348073e-08	8.348073e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF2.0_PDF27100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
Name=Test[MUR1.0_MUF2.0_PDF27100]
Path=Test[MUR1.0_MUF2.0_PDF27100]
ScaledBy=9.99999986747222529e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.722886e-05	7.945835e-07	7.945835e-07
3.000000e-01	6.000000e-01	7.242913e-05	1.311622e-06	1.311622e-06
6.000000e-01	9.000000e-01	1.056072e-04	1.574538e-06	1.574538e-06
9.000000e-01	1.200000e+00	1.201589e-04	1.654606e-06	1.654606e-06
1.200000e+00	1.600000e+00	1.183398e-04	1.419974e-06	1.419974e-06
1.600000e+00	2.000000e+00	1.116537e-04	1.340867e-06	1.340867e-06
2.000000e+00	2.800000e+00	9.063839e-05	8.283146e-07	8.283146e-07
2.800000e+00	4.000000e+00	5.695610e-05	5.043856e-07	5.043856e-07
4.000000e+00	6.000000e+00	2.551233e-05	2.415773e-07	2.415773e-07
6.000000e+00	8.000000e+00	8.873330e-06	1.343616e-07	1.343616e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF0.5_PDF27100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
Name=Test[MUR1.0_MUF0.5_PDF27100]
Path=Test[MUR1.0_MUF0.5_PDF27100]
ScaledBy=1.00000002915815850e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.224804e-05	3.855982e-07	3.855982e-07
3.000000e-01	6.000000e-01	3.306026e-05	6.405708e-07	6.405708e-07
6.000000e-01	9.000000e-01	4.810830e-05	7.657423e-07	7.657423e-07
9.000000e-01	1.200000e+00	5.573200e-05	8.060953e-07	8.060953e-07
1.200000e+00	1.600000e+00	5.519357e-05	6.958760e-07	6.958760e-07
1.600000e+00	2.000000e+00	5.323605e-05	6.652771e-07	6.652771e-07
2.000000e+00	2.800000e+00	4.524351e-05	4.363923e-07	4.363923e-07
2.800000e+00	4.000000e+00	3.060629e-05	2.667422e-07	2.667422e-07
4.000000e+00	6.000000e+00	1.504660e-05	1.385376e-07	1.385376e-07
6.000000e+00	8.000000e+00	5.794490e-06	8.450956e-08	8.450956e-08
# END HISTO1D


# BEGIN HISTO1D /Test[MUR0.5_MUF1.0_PDF27100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
Name=Test[MUR0.5_MUF1.0_PDF27100]
Path=Test[MUR0.5_MUF1.0_PDF27100]
ScaledBy=1.00000001720339318e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	3.498420e-05	1.011618e-06	1.011618e-06
3.000000e-01	6.000000e-01	9.241160e-05	1.666546e-06	1.666546e-06
6.000000e-01	9.000000e-01	1.350054e-04	1.999510e-06	1.999510e-06
9.000000e-01	1.200000e+00	1.536894e-04	2.102759e-06	2.102759e-06
1.200000e+00	1.600000e+00	1.508383e-04	1.803579e-06	1.803579e-06
1.600000e+00	2.000000e+00	1.423499e-04	1.704845e-06	1.704845e-06
2.000000e+00	2.800000e+00	1.150814e-04	1.131009e-06	1.131009e-06
2.800000e+00	4.000000e+00	7.249629e-05	6.421686e-07	6.421686e-07
4.000000e+00	6.000000e+00	3.238876e-05	3.077756e-07	3.077756e-07
6.000000e+00	8.000000e+00	1.123167e-05	1.715869e-07	1.715869e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR0.5_MUF0.5_PDF27100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
Name=Test[MUR0.5_MUF0.5_PDF27100]
Path=Test[MUR0.5_MUF0.5_PDF27100]
ScaledBy=1.00000004146211294e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.200301e-05	6.640673e-07	6.640673e-07
3.000000e-01	6.000000e-01	5.876990e-05	1.099003e-06	1.099003e-06
6.000000e-01	9.000000e-01	8.556243e-05	1.319163e-06	1.319163e-06
9.000000e-01	1.200000e+00	9.867503e-05	1.383620e-06	1.383620e-06
1.200000e+00	1.600000e+00	9.716497e-05	1.194917e-06	1.194917e-06
1.600000e+00	2.000000e+00	9.296325e-05	1.141604e-06	1.141604e-06
2.000000e+00	2.800000e+00	7.740253e-05	8.629912e-07	8.629912e-07
2.800000e+00	4.000000e+00	5.114541e-05	4.438402e-07	4.438402e-07
4.000000e+00	6.000000e+00	2.422478e-05	2.232449e-07	2.232449e-07
6.000000e+00	8.000000e+00	8.941250e-06	1.311190e-07	1.311190e-07
# END HISTO1D


# BEGIN HISTO1D /Test
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
Name=Test
Path=Test
ScaledBy=1.00000000000000007e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.142079e-05	6.326273e-07	6.326273e-07
3.000000e-01	6.000000e-01	5.724567e-05	1.046287e-06	1.046287e-06
6.000000e-01	9.000000e-01	8.344253e-05	1.253140e-06	1.253140e-06
9.000000e-01	1.200000e+00	9.536170e-05	1.318166e-06	1.318166e-06
1.200000e+00	1.600000e+00	9.398657e-05	1.132248e-06	1.132248e-06
1.600000e+00	2.000000e+00	8.922310e-05	1.072184e-06	1.072184e-06
2.000000e+00	2.800000e+00	7.327755e-05	6.626230e-07	6.626230e-07
2.800000e+00	4.000000e+00	4.693958e-05	4.095475e-07	4.095475e-07
4.000000e+00	6.000000e+00	2.154925e-05	2.001525e-07	2.001525e-07
6.000000e+00	8.000000e+00	7.694805e-06	1.137970e-07	1.137970e-07
# END HISTO1D



==> anc/Fig8_pp_scale.dat <==
# BEGIN PLOT
Legend=1
LogY=1
LegendAlign=l
MainPlot=0
RatioPlot=1
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=5.00
RatioPlotYMin=0.00
LegendXPos=0.50
LegendYPos=0.94
Title=
XLabel=
YLabel=$\text{d}\sigma / \text{d} p_{T,ee}$ [mb / GeV]
RatioPlotYLabel=Scale Ratio
PlotXTickLabels=0
RatioPlotXTickLabels=0
DrawOnly=Test[_VarBand] Test //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_bb_rescatter.yoda/ALICE_2020_I1797621/d05-x01-y01
LegendOnly=Test //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_bb_rescatter.yoda/ALICE_2020_I1797621/d05-x01-y01
RatioPlotReference=Test
# END PLOT

# BEGIN HISTO1D /Test[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
ErrorBandColor=orange
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorType=env
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[_VarBand]
Path=Test[_VarBand]
RatioPlot=0
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.142079e-05	9.194540e-06	1.357816e-05
3.000000e-01	6.000000e-01	5.724567e-05	2.420803e-05	3.518149e-05
6.000000e-01	9.000000e-01	8.344253e-05	3.535645e-05	5.157813e-05
9.000000e-01	1.200000e+00	9.536170e-05	3.965162e-05	5.834263e-05
1.200000e+00	1.600000e+00	9.398657e-05	3.880952e-05	5.686297e-05
1.600000e+00	2.000000e+00	8.922310e-05	3.600302e-05	5.313762e-05
2.000000e+00	2.800000e+00	7.327755e-05	2.804187e-05	4.180910e-05
2.800000e+00	4.000000e+00	4.693958e-05	1.633843e-05	2.555999e-05
4.000000e+00	6.000000e+00	2.154925e-05	6.505730e-06	1.084136e-05
6.000000e+00	8.000000e+00	7.694805e-06	2.011117e-06	3.538690e-06
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27164]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27164]
Path=Test[MUR1.0_MUF1.0_PDF27164]
RatioPlot=0
ScaledBy=1.00000000158268400e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.143728e-05	6.332399e-07	6.332399e-07
3.000000e-01	6.000000e-01	5.728493e-05	1.047277e-06	1.047277e-06
6.000000e-01	9.000000e-01	8.349620e-05	1.254310e-06	1.254310e-06
9.000000e-01	1.200000e+00	9.542683e-05	1.319387e-06	1.319387e-06
1.200000e+00	1.600000e+00	9.405707e-05	1.133352e-06	1.133352e-06
1.600000e+00	2.000000e+00	8.929713e-05	1.073269e-06	1.073269e-06
2.000000e+00	2.800000e+00	7.334509e-05	6.633393e-07	6.633393e-07
2.800000e+00	4.000000e+00	4.698951e-05	4.100268e-07	4.100268e-07
4.000000e+00	6.000000e+00	2.157664e-05	2.004194e-07	2.004194e-07
6.000000e+00	8.000000e+00	7.705210e-06	1.139611e-07	1.139611e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27163]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27163]
Path=Test[MUR1.0_MUF1.0_PDF27163]
RatioPlot=0
ScaledBy=9.99999999810944471e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.143161e-05	6.329863e-07	6.329863e-07
3.000000e-01	6.000000e-01	5.729147e-05	1.046924e-06	1.046924e-06
6.000000e-01	9.000000e-01	8.350980e-05	1.253941e-06	1.253941e-06
9.000000e-01	1.200000e+00	9.543983e-05	1.318996e-06	1.318996e-06
1.200000e+00	1.600000e+00	9.406107e-05	1.132960e-06	1.132960e-06
1.600000e+00	2.000000e+00	8.928268e-05	1.072816e-06	1.072816e-06
2.000000e+00	2.800000e+00	7.332031e-05	6.629860e-07	6.629860e-07
2.800000e+00	4.000000e+00	4.696471e-05	4.097433e-07	4.097433e-07
4.000000e+00	6.000000e+00	2.155687e-05	2.002276e-07	2.002276e-07
6.000000e+00	8.000000e+00	7.696805e-06	1.138262e-07	1.138262e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27162]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27162]
Path=Test[MUR1.0_MUF1.0_PDF27162]
RatioPlot=0
ScaledBy=1.00000000606287915e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.146000e-05	6.335017e-07	6.335017e-07
3.000000e-01	6.000000e-01	5.733847e-05	1.047683e-06	1.047683e-06
6.000000e-01	9.000000e-01	8.358853e-05	1.254797e-06	1.254797e-06
9.000000e-01	1.200000e+00	9.552027e-05	1.319885e-06	1.319885e-06
1.200000e+00	1.600000e+00	9.413682e-05	1.133617e-06	1.133617e-06
1.600000e+00	2.000000e+00	8.935340e-05	1.073406e-06	1.073406e-06
2.000000e+00	2.800000e+00	7.335950e-05	6.632915e-07	6.632915e-07
2.800000e+00	4.000000e+00	4.698084e-05	4.098863e-07	4.098863e-07
4.000000e+00	6.000000e+00	2.156396e-05	2.002885e-07	2.002885e-07
6.000000e+00	8.000000e+00	7.699530e-06	1.138701e-07	1.138701e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27161]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27161]
Path=Test[MUR1.0_MUF1.0_PDF27161]
RatioPlot=0
ScaledBy=1.00000000181803603e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.157230e-05	6.370126e-07	6.370126e-07
3.000000e-01	6.000000e-01	5.765730e-05	1.053556e-06	1.053556e-06
6.000000e-01	9.000000e-01	8.404410e-05	1.261941e-06	1.261941e-06
9.000000e-01	1.200000e+00	9.604487e-05	1.327432e-06	1.327432e-06
1.200000e+00	1.600000e+00	9.465177e-05	1.140158e-06	1.140158e-06
1.600000e+00	2.000000e+00	8.984605e-05	1.079613e-06	1.079613e-06
2.000000e+00	2.800000e+00	7.377691e-05	6.670910e-07	6.670910e-07
2.800000e+00	4.000000e+00	4.723009e-05	4.121119e-07	4.121119e-07
4.000000e+00	6.000000e+00	2.166177e-05	2.012202e-07	2.012202e-07
6.000000e+00	8.000000e+00	7.725430e-06	1.142568e-07	1.142568e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27160]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27160]
Path=Test[MUR1.0_MUF1.0_PDF27160]
RatioPlot=0
ScaledBy=9.99999999875138181e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.141327e-05	6.324055e-07	6.324055e-07
3.000000e-01	6.000000e-01	5.722537e-05	1.045925e-06	1.045925e-06
6.000000e-01	9.000000e-01	8.341313e-05	1.252698e-06	1.252698e-06
9.000000e-01	1.200000e+00	9.532797e-05	1.317698e-06	1.317698e-06
1.200000e+00	1.600000e+00	9.395295e-05	1.131843e-06	1.131843e-06
1.600000e+00	2.000000e+00	8.919113e-05	1.071801e-06	1.071801e-06
2.000000e+00	2.800000e+00	7.325148e-05	6.623908e-07	6.623908e-07
2.800000e+00	4.000000e+00	4.692394e-05	4.094099e-07	4.094099e-07
4.000000e+00	6.000000e+00	2.154290e-05	2.000927e-07	2.000927e-07
6.000000e+00	8.000000e+00	7.692940e-06	1.137692e-07	1.137692e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27159]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27159]
Path=Test[MUR1.0_MUF1.0_PDF27159]
RatioPlot=0
ScaledBy=1.00000000076231719e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.147432e-05	6.341962e-07	6.341962e-07
3.000000e-01	6.000000e-01	5.739133e-05	1.048875e-06	1.048875e-06
6.000000e-01	9.000000e-01	8.365483e-05	1.256272e-06	1.256272e-06
9.000000e-01	1.200000e+00	9.560377e-05	1.321468e-06	1.321468e-06
1.200000e+00	1.600000e+00	9.422527e-05	1.135085e-06	1.135085e-06
1.600000e+00	2.000000e+00	8.944820e-05	1.074855e-06	1.074855e-06
2.000000e+00	2.800000e+00	7.345919e-05	6.642418e-07	6.642418e-07
2.800000e+00	4.000000e+00	4.704858e-05	4.105032e-07	4.105032e-07
4.000000e+00	6.000000e+00	2.159392e-05	2.005731e-07	2.005731e-07
6.000000e+00	8.000000e+00	7.708300e-06	1.139993e-07	1.139993e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27158]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27158]
Path=Test[MUR1.0_MUF1.0_PDF27158]
RatioPlot=0
ScaledBy=1.00000000016554423e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.141561e-05	6.326662e-07	6.326662e-07
3.000000e-01	6.000000e-01	5.725160e-05	1.046426e-06	1.046426e-06
6.000000e-01	9.000000e-01	8.344863e-05	1.253309e-06	1.253309e-06
9.000000e-01	1.200000e+00	9.537677e-05	1.318343e-06	1.318343e-06
1.200000e+00	1.600000e+00	9.400102e-05	1.132418e-06	1.132418e-06
1.600000e+00	2.000000e+00	8.923515e-05	1.072362e-06	1.072362e-06
2.000000e+00	2.800000e+00	7.329326e-05	6.627688e-07	6.627688e-07
2.800000e+00	4.000000e+00	4.695983e-05	4.096593e-07	4.096593e-07
4.000000e+00	6.000000e+00	2.156125e-05	2.002368e-07	2.002368e-07
6.000000e+00	8.000000e+00	7.701035e-06	1.138651e-07	1.138651e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27157]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27157]
Path=Test[MUR1.0_MUF1.0_PDF27157]
RatioPlot=0
ScaledBy=1.00000000007786958e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.142183e-05	6.324725e-07	6.324725e-07
3.000000e-01	6.000000e-01	5.722580e-05	1.045940e-06	1.045940e-06
6.000000e-01	9.000000e-01	8.341687e-05	1.252722e-06	1.252722e-06
9.000000e-01	1.200000e+00	9.532377e-05	1.317734e-06	1.317734e-06
1.200000e+00	1.600000e+00	9.395042e-05	1.131861e-06	1.131861e-06
1.600000e+00	2.000000e+00	8.919155e-05	1.071805e-06	1.071805e-06
2.000000e+00	2.800000e+00	7.324634e-05	6.623602e-07	6.623602e-07
2.800000e+00	4.000000e+00	4.690945e-05	4.093662e-07	4.093662e-07
4.000000e+00	6.000000e+00	2.153288e-05	2.000369e-07	2.000369e-07
6.000000e+00	8.000000e+00	7.687045e-06	1.137134e-07	1.137134e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27156]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27156]
Path=Test[MUR1.0_MUF1.0_PDF27156]
RatioPlot=0
ScaledBy=1.00000001926322117e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.161497e-05	6.381783e-07	6.381783e-07
3.000000e-01	6.000000e-01	5.773113e-05	1.055277e-06	1.055277e-06
6.000000e-01	9.000000e-01	8.416517e-05	1.264009e-06	1.264009e-06
9.000000e-01	1.200000e+00	9.618197e-05	1.329583e-06	1.329583e-06
1.200000e+00	1.600000e+00	9.480187e-05	1.142048e-06	1.142048e-06
1.600000e+00	2.000000e+00	8.998900e-05	1.081405e-06	1.081405e-06
2.000000e+00	2.800000e+00	7.388340e-05	6.681825e-07	6.681825e-07
2.800000e+00	4.000000e+00	4.730140e-05	4.128159e-07	4.128159e-07
4.000000e+00	6.000000e+00	2.169816e-05	2.016039e-07	2.016039e-07
6.000000e+00	8.000000e+00	7.740565e-06	1.145137e-07	1.145137e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27155]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27155]
Path=Test[MUR1.0_MUF1.0_PDF27155]
RatioPlot=0
ScaledBy=1.00000000545589660e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.120216e-05	6.264487e-07	6.264487e-07
3.000000e-01	6.000000e-01	5.664503e-05	1.035914e-06	1.035914e-06
6.000000e-01	9.000000e-01	8.257193e-05	1.240841e-06	1.240841e-06
9.000000e-01	1.200000e+00	9.438080e-05	1.305325e-06	1.305325e-06
1.200000e+00	1.600000e+00	9.303287e-05	1.121353e-06	1.121353e-06
1.600000e+00	2.000000e+00	8.833700e-05	1.062011e-06	1.062011e-06
2.000000e+00	2.800000e+00	7.257850e-05	6.564891e-07	6.564891e-07
2.800000e+00	4.000000e+00	4.650716e-05	4.058253e-07	4.058253e-07
4.000000e+00	6.000000e+00	2.135666e-05	1.983754e-07	1.983754e-07
6.000000e+00	8.000000e+00	7.627265e-06	1.128057e-07	1.128057e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27154]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27154]
Path=Test[MUR1.0_MUF1.0_PDF27154]
RatioPlot=0
ScaledBy=9.99999999831478890e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.144610e-05	6.332395e-07	6.332395e-07
3.000000e-01	6.000000e-01	5.731237e-05	1.047282e-06	1.047282e-06
6.000000e-01	9.000000e-01	8.354230e-05	1.254341e-06	1.254341e-06
9.000000e-01	1.200000e+00	9.547070e-05	1.319422e-06	1.319422e-06
1.200000e+00	1.600000e+00	9.409075e-05	1.133295e-06	1.133295e-06
1.600000e+00	2.000000e+00	8.931418e-05	1.073129e-06	1.073129e-06
2.000000e+00	2.800000e+00	7.334263e-05	6.631572e-07	6.631572e-07
2.800000e+00	4.000000e+00	4.697242e-05	4.098398e-07	4.098398e-07
4.000000e+00	6.000000e+00	2.156008e-05	2.002636e-07	2.002636e-07
6.000000e+00	8.000000e+00	7.697400e-06	1.138450e-07	1.138450e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27153]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27153]
Path=Test[MUR1.0_MUF1.0_PDF27153]
RatioPlot=0
ScaledBy=9.99999999648144380e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.147070e-05	6.341943e-07	6.341943e-07
3.000000e-01	6.000000e-01	5.738167e-05	1.048912e-06	1.048912e-06
6.000000e-01	9.000000e-01	8.363750e-05	1.256273e-06	1.256273e-06
9.000000e-01	1.200000e+00	9.558703e-05	1.321455e-06	1.321455e-06
1.200000e+00	1.600000e+00	9.420937e-05	1.135085e-06	1.135085e-06
1.600000e+00	2.000000e+00	8.943835e-05	1.074886e-06	1.074886e-06
2.000000e+00	2.800000e+00	7.345825e-05	6.643003e-07	6.643003e-07
2.800000e+00	4.000000e+00	4.705665e-05	4.105797e-07	4.105797e-07
4.000000e+00	6.000000e+00	2.160269e-05	2.006493e-07	2.006493e-07
6.000000e+00	8.000000e+00	7.712960e-06	1.140631e-07	1.140631e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27152]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27152]
Path=Test[MUR1.0_MUF1.0_PDF27152]
RatioPlot=0
ScaledBy=1.00000000012837609e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.152800e-05	6.355062e-07	6.355062e-07
3.000000e-01	6.000000e-01	5.753137e-05	1.051048e-06	1.051048e-06
6.000000e-01	9.000000e-01	8.386537e-05	1.258865e-06	1.258865e-06
9.000000e-01	1.200000e+00	9.583323e-05	1.324168e-06	1.324168e-06
1.200000e+00	1.600000e+00	9.444285e-05	1.137314e-06	1.137314e-06
1.600000e+00	2.000000e+00	8.963900e-05	1.076883e-06	1.076883e-06
2.000000e+00	2.800000e+00	7.359765e-05	6.654075e-07	6.654075e-07
2.800000e+00	4.000000e+00	4.712396e-05	4.111724e-07	4.111724e-07
4.000000e+00	6.000000e+00	2.162318e-05	2.008665e-07	2.008665e-07
6.000000e+00	8.000000e+00	7.717785e-06	1.141566e-07	1.141566e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27151]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27151]
Path=Test[MUR1.0_MUF1.0_PDF27151]
RatioPlot=0
ScaledBy=9.99999998044092180e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.152315e-05	6.356681e-07	6.356681e-07
3.000000e-01	6.000000e-01	5.752417e-05	1.051357e-06	1.051357e-06
6.000000e-01	9.000000e-01	8.384363e-05	1.259200e-06	1.259200e-06
9.000000e-01	1.200000e+00	9.581867e-05	1.324507e-06	1.324507e-06
1.200000e+00	1.600000e+00	9.443435e-05	1.137687e-06	1.137687e-06
1.600000e+00	2.000000e+00	8.964568e-05	1.077301e-06	1.077301e-06
2.000000e+00	2.800000e+00	7.361940e-05	6.657389e-07	6.657389e-07
2.800000e+00	4.000000e+00	4.714942e-05	4.114125e-07	4.114125e-07
4.000000e+00	6.000000e+00	2.163977e-05	2.010063e-07	2.010063e-07
6.000000e+00	8.000000e+00	7.723460e-06	1.142301e-07	1.142301e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27150]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27150]
Path=Test[MUR1.0_MUF1.0_PDF27150]
RatioPlot=0
ScaledBy=1.00000000098163023e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.147435e-05	6.341381e-07	6.341381e-07
3.000000e-01	6.000000e-01	5.738603e-05	1.048779e-06	1.048779e-06
6.000000e-01	9.000000e-01	8.364853e-05	1.256128e-06	1.256128e-06
9.000000e-01	1.200000e+00	9.559390e-05	1.321294e-06	1.321294e-06
1.200000e+00	1.600000e+00	9.421225e-05	1.134906e-06	1.134906e-06
1.600000e+00	2.000000e+00	8.943418e-05	1.074673e-06	1.074673e-06
2.000000e+00	2.800000e+00	7.344385e-05	6.641154e-07	6.641154e-07
2.800000e+00	4.000000e+00	4.703792e-05	4.104212e-07	4.104212e-07
4.000000e+00	6.000000e+00	2.158990e-05	2.005380e-07	2.005380e-07
6.000000e+00	8.000000e+00	7.707190e-06	1.139857e-07	1.139857e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27149]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27149]
Path=Test[MUR1.0_MUF1.0_PDF27149]
RatioPlot=0
ScaledBy=1.00000000062035520e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.132375e-05	6.299573e-07	6.299573e-07
3.000000e-01	6.000000e-01	5.698700e-05	1.041844e-06	1.041844e-06
6.000000e-01	9.000000e-01	8.306340e-05	1.247837e-06	1.247837e-06
9.000000e-01	1.200000e+00	9.493700e-05	1.312634e-06	1.312634e-06
1.200000e+00	1.600000e+00	9.357875e-05	1.127588e-06	1.127588e-06
1.600000e+00	2.000000e+00	8.884540e-05	1.067848e-06	1.067848e-06
2.000000e+00	2.800000e+00	7.298538e-05	6.600502e-07	6.600502e-07
2.800000e+00	4.000000e+00	4.676961e-05	4.080550e-07	4.080550e-07
4.000000e+00	6.000000e+00	2.147954e-05	1.994998e-07	1.994998e-07
6.000000e+00	8.000000e+00	7.673590e-06	1.134780e-07	1.134780e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27148]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27148]
Path=Test[MUR1.0_MUF1.0_PDF27148]
RatioPlot=0
ScaledBy=1.00000000058870370e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.139086e-05	6.318142e-07	6.318142e-07
3.000000e-01	6.000000e-01	5.717213e-05	1.044916e-06	1.044916e-06
6.000000e-01	9.000000e-01	8.333687e-05	1.251541e-06	1.251541e-06
9.000000e-01	1.200000e+00	9.524367e-05	1.316522e-06	1.316522e-06
1.200000e+00	1.600000e+00	9.387650e-05	1.130876e-06	1.130876e-06
1.600000e+00	2.000000e+00	8.911085e-05	1.070882e-06	1.070882e-06
2.000000e+00	2.800000e+00	7.318669e-05	6.618470e-07	6.618470e-07
2.800000e+00	4.000000e+00	4.688722e-05	4.091089e-07	4.091089e-07
4.000000e+00	6.000000e+00	2.152612e-05	1.999677e-07	1.999677e-07
6.000000e+00	8.000000e+00	7.688880e-06	1.137267e-07	1.137267e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27147]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27147]
Path=Test[MUR1.0_MUF1.0_PDF27147]
RatioPlot=0
ScaledBy=9.99999999965130571e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.143457e-05	6.330105e-07	6.330105e-07
3.000000e-01	6.000000e-01	5.727990e-05	1.046926e-06	1.046926e-06
6.000000e-01	9.000000e-01	8.349217e-05	1.253893e-06	1.253893e-06
9.000000e-01	1.200000e+00	9.541727e-05	1.318945e-06	1.318945e-06
1.200000e+00	1.600000e+00	9.403957e-05	1.132907e-06	1.132907e-06
1.600000e+00	2.000000e+00	8.927590e-05	1.072809e-06	1.072809e-06
2.000000e+00	2.800000e+00	7.332030e-05	6.629996e-07	6.629996e-07
2.800000e+00	4.000000e+00	4.696472e-05	4.097663e-07	4.097663e-07
4.000000e+00	6.000000e+00	2.156037e-05	2.002492e-07	2.002492e-07
6.000000e+00	8.000000e+00	7.697900e-06	1.138396e-07	1.138396e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27146]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27146]
Path=Test[MUR1.0_MUF1.0_PDF27146]
RatioPlot=0
ScaledBy=1.00000001237895670e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.139534e-05	6.314914e-07	6.314914e-07
3.000000e-01	6.000000e-01	5.713783e-05	1.044084e-06	1.044084e-06
6.000000e-01	9.000000e-01	8.330597e-05	1.250695e-06	1.250695e-06
9.000000e-01	1.200000e+00	9.519500e-05	1.315637e-06	1.315637e-06
1.200000e+00	1.600000e+00	9.382897e-05	1.130130e-06	1.130130e-06
1.600000e+00	2.000000e+00	8.907668e-05	1.070161e-06	1.070161e-06
2.000000e+00	2.800000e+00	7.315685e-05	6.613595e-07	6.613595e-07
2.800000e+00	4.000000e+00	4.683958e-05	4.086831e-07	4.086831e-07
4.000000e+00	6.000000e+00	2.149421e-05	1.996488e-07	1.996488e-07
6.000000e+00	8.000000e+00	7.670790e-06	1.134535e-07	1.134535e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27145]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27145]
Path=Test[MUR1.0_MUF1.0_PDF27145]
RatioPlot=0
ScaledBy=1.00000000201289423e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.129135e-05	6.295310e-07	6.295310e-07
3.000000e-01	6.000000e-01	5.690410e-05	1.041221e-06	1.041221e-06
6.000000e-01	9.000000e-01	8.293350e-05	1.246993e-06	1.246993e-06
9.000000e-01	1.200000e+00	9.480810e-05	1.311758e-06	1.311758e-06
1.200000e+00	1.600000e+00	9.346082e-05	1.126907e-06	1.126907e-06
1.600000e+00	2.000000e+00	8.875608e-05	1.067350e-06	1.067350e-06
2.000000e+00	2.800000e+00	7.293965e-05	6.599949e-07	6.599949e-07
2.800000e+00	4.000000e+00	4.677686e-05	4.081076e-07	4.081076e-07
4.000000e+00	6.000000e+00	2.150048e-05	1.996608e-07	1.996608e-07
6.000000e+00	8.000000e+00	7.687620e-06	1.136546e-07	1.136546e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27144]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27144]
Path=Test[MUR1.0_MUF1.0_PDF27144]
RatioPlot=0
ScaledBy=1.00000000120562621e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.132827e-05	6.297620e-07	6.297620e-07
3.000000e-01	6.000000e-01	5.699060e-05	1.041465e-06	1.041465e-06
6.000000e-01	9.000000e-01	8.307917e-05	1.247398e-06	1.247398e-06
9.000000e-01	1.200000e+00	9.494423e-05	1.312167e-06	1.312167e-06
1.200000e+00	1.600000e+00	9.357627e-05	1.127086e-06	1.127086e-06
1.600000e+00	2.000000e+00	8.882913e-05	1.067289e-06	1.067289e-06
2.000000e+00	2.800000e+00	7.295286e-05	6.596168e-07	6.596168e-07
2.800000e+00	4.000000e+00	4.673391e-05	4.077300e-07	4.077300e-07
4.000000e+00	6.000000e+00	2.145769e-05	1.993027e-07	1.993027e-07
6.000000e+00	8.000000e+00	7.664960e-06	1.133596e-07	1.133596e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27143]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27143]
Path=Test[MUR1.0_MUF1.0_PDF27143]
RatioPlot=0
ScaledBy=1.00000000258093340e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.166947e-05	6.403988e-07	6.403988e-07
3.000000e-01	6.000000e-01	5.791583e-05	1.059235e-06	1.059235e-06
6.000000e-01	9.000000e-01	8.440210e-05	1.268622e-06	1.268622e-06
9.000000e-01	1.200000e+00	9.646747e-05	1.334385e-06	1.334385e-06
1.200000e+00	1.600000e+00	9.508352e-05	1.146271e-06	1.146271e-06
1.600000e+00	2.000000e+00	9.028200e-05	1.085524e-06	1.085524e-06
2.000000e+00	2.800000e+00	7.415823e-05	6.708646e-07	6.708646e-07
2.800000e+00	4.000000e+00	4.750172e-05	4.145609e-07	4.145609e-07
4.000000e+00	6.000000e+00	2.180060e-05	2.025127e-07	2.025127e-07
6.000000e+00	8.000000e+00	7.777325e-06	1.150246e-07	1.150246e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27142]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27142]
Path=Test[MUR1.0_MUF1.0_PDF27142]
RatioPlot=0
ScaledBy=1.00000000166470843e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.155827e-05	6.366251e-07	6.366251e-07
3.000000e-01	6.000000e-01	5.762870e-05	1.052952e-06	1.052952e-06
6.000000e-01	9.000000e-01	8.399937e-05	1.261194e-06	1.261194e-06
9.000000e-01	1.200000e+00	9.599197e-05	1.326624e-06	1.326624e-06
1.200000e+00	1.600000e+00	9.459990e-05	1.139443e-06	1.139443e-06
1.600000e+00	2.000000e+00	8.978460e-05	1.078904e-06	1.078904e-06
2.000000e+00	2.800000e+00	7.371683e-05	6.666217e-07	6.666217e-07
2.800000e+00	4.000000e+00	4.719422e-05	4.118323e-07	4.118323e-07
4.000000e+00	6.000000e+00	2.164502e-05	2.010966e-07	2.010966e-07
6.000000e+00	8.000000e+00	7.721310e-06	1.142133e-07	1.142133e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27141]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27141]
Path=Test[MUR1.0_MUF1.0_PDF27141]
RatioPlot=0
ScaledBy=9.99999999402425610e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.136824e-05	6.311020e-07	6.311020e-07
3.000000e-01	6.000000e-01	5.709857e-05	1.043741e-06	1.043741e-06
6.000000e-01	9.000000e-01	8.322870e-05	1.250061e-06	1.250061e-06
9.000000e-01	1.200000e+00	9.511963e-05	1.314933e-06	1.314933e-06
1.200000e+00	1.600000e+00	9.375120e-05	1.129499e-06	1.129499e-06
1.600000e+00	2.000000e+00	8.900800e-05	1.069618e-06	1.069618e-06
2.000000e+00	2.800000e+00	7.310950e-05	6.611006e-07	6.611006e-07
2.800000e+00	4.000000e+00	4.684238e-05	4.086785e-07	4.086785e-07
4.000000e+00	6.000000e+00	2.151290e-05	1.997953e-07	1.997953e-07
6.000000e+00	8.000000e+00	7.684795e-06	1.136407e-07	1.136407e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27140]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27140]
Path=Test[MUR1.0_MUF1.0_PDF27140]
RatioPlot=0
ScaledBy=9.99999999650504492e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.140904e-05	6.322350e-07	6.322350e-07
3.000000e-01	6.000000e-01	5.721377e-05	1.045648e-06	1.045648e-06
6.000000e-01	9.000000e-01	8.339717e-05	1.252360e-06	1.252360e-06
9.000000e-01	1.200000e+00	9.530860e-05	1.317334e-06	1.317334e-06
1.200000e+00	1.600000e+00	9.393157e-05	1.131519e-06	1.131519e-06
1.600000e+00	2.000000e+00	8.917193e-05	1.071487e-06	1.071487e-06
2.000000e+00	2.800000e+00	7.323464e-05	6.621870e-07	6.621870e-07
2.800000e+00	4.000000e+00	4.691131e-05	4.092754e-07	4.092754e-07
4.000000e+00	6.000000e+00	2.153711e-05	2.000229e-07	2.000229e-07
6.000000e+00	8.000000e+00	7.690555e-06	1.137243e-07	1.137243e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27139]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27139]
Path=Test[MUR1.0_MUF1.0_PDF27139]
RatioPlot=0
ScaledBy=1.00000000059188703e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.144005e-05	6.332724e-07	6.332724e-07
3.000000e-01	6.000000e-01	5.729787e-05	1.047339e-06	1.047339e-06
6.000000e-01	9.000000e-01	8.351683e-05	1.254422e-06	1.254422e-06
9.000000e-01	1.200000e+00	9.544860e-05	1.319534e-06	1.319534e-06
1.200000e+00	1.600000e+00	9.407665e-05	1.133447e-06	1.133447e-06
1.600000e+00	2.000000e+00	8.930705e-05	1.073331e-06	1.073331e-06
2.000000e+00	2.800000e+00	7.334800e-05	6.633411e-07	6.633411e-07
2.800000e+00	4.000000e+00	4.698605e-05	4.099963e-07	4.099963e-07
4.000000e+00	6.000000e+00	2.156924e-05	2.003667e-07	2.003667e-07
6.000000e+00	8.000000e+00	7.701815e-06	1.139177e-07	1.139177e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27138]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27138]
Path=Test[MUR1.0_MUF1.0_PDF27138]
RatioPlot=0
ScaledBy=9.99999999827185607e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.138991e-05	6.317805e-07	6.317805e-07
3.000000e-01	6.000000e-01	5.716717e-05	1.044904e-06	1.044904e-06
6.000000e-01	9.000000e-01	8.332810e-05	1.251472e-06	1.251472e-06
9.000000e-01	1.200000e+00	9.523470e-05	1.316429e-06	1.316429e-06
1.200000e+00	1.600000e+00	9.386292e-05	1.130769e-06	1.130769e-06
1.600000e+00	2.000000e+00	8.910980e-05	1.070811e-06	1.070811e-06
2.000000e+00	2.800000e+00	7.319243e-05	6.618188e-07	6.618188e-07
2.800000e+00	4.000000e+00	4.689358e-05	4.090923e-07	4.090923e-07
4.000000e+00	6.000000e+00	2.153298e-05	1.999711e-07	1.999711e-07
6.000000e+00	8.000000e+00	7.691420e-06	1.137255e-07	1.137255e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27137]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27137]
Path=Test[MUR1.0_MUF1.0_PDF27137]
RatioPlot=0
ScaledBy=1.00000000024321190e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.150000e-05	6.348136e-07	6.348136e-07
3.000000e-01	6.000000e-01	5.744893e-05	1.049869e-06	1.049869e-06
6.000000e-01	9.000000e-01	8.373897e-05	1.257453e-06	1.257453e-06
9.000000e-01	1.200000e+00	9.569150e-05	1.322663e-06	1.322663e-06
1.200000e+00	1.600000e+00	9.430765e-05	1.136075e-06	1.136075e-06
1.600000e+00	2.000000e+00	8.951785e-05	1.075740e-06	1.075740e-06
2.000000e+00	2.800000e+00	7.350084e-05	6.647189e-07	6.647189e-07
2.800000e+00	4.000000e+00	4.706233e-05	4.107400e-07	4.107400e-07
4.000000e+00	6.000000e+00	2.159408e-05	2.006380e-07	2.006380e-07
6.000000e+00	8.000000e+00	7.705115e-06	1.139984e-07	1.139984e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27136]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27136]
Path=Test[MUR1.0_MUF1.0_PDF27136]
RatioPlot=0
ScaledBy=9.99999990359125876e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.098126e-05	6.207730e-07	6.207730e-07
3.000000e-01	6.000000e-01	5.610737e-05	1.026908e-06	1.026908e-06
6.000000e-01	9.000000e-01	8.176430e-05	1.229693e-06	1.229693e-06
9.000000e-01	1.200000e+00	9.349380e-05	1.293630e-06	1.293630e-06
1.200000e+00	1.600000e+00	9.218042e-05	1.111495e-06	1.111495e-06
1.600000e+00	2.000000e+00	8.758220e-05	1.052976e-06	1.052976e-06
2.000000e+00	2.800000e+00	7.204940e-05	6.515025e-07	6.515025e-07
2.800000e+00	4.000000e+00	4.628221e-05	4.033340e-07	4.033340e-07
4.000000e+00	6.000000e+00	2.132412e-05	1.977653e-07	1.977653e-07
6.000000e+00	8.000000e+00	7.648435e-06	1.128992e-07	1.128992e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27135]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27135]
Path=Test[MUR1.0_MUF1.0_PDF27135]
RatioPlot=0
ScaledBy=1.00000000454029410e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.158630e-05	6.371591e-07	6.371591e-07
3.000000e-01	6.000000e-01	5.767030e-05	1.053677e-06	1.053677e-06
6.000000e-01	9.000000e-01	8.406810e-05	1.262086e-06	1.262086e-06
9.000000e-01	1.200000e+00	9.605880e-05	1.327533e-06	1.327533e-06
1.200000e+00	1.600000e+00	9.466282e-05	1.140193e-06	1.140193e-06
1.600000e+00	2.000000e+00	8.984008e-05	1.079562e-06	1.079562e-06
2.000000e+00	2.800000e+00	7.374209e-05	6.669513e-07	6.669513e-07
2.800000e+00	4.000000e+00	4.718962e-05	4.119546e-07	4.119546e-07
4.000000e+00	6.000000e+00	2.163514e-05	2.010823e-07	2.010823e-07
6.000000e+00	8.000000e+00	7.712265e-06	1.141477e-07	1.141477e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27134]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27134]
Path=Test[MUR1.0_MUF1.0_PDF27134]
RatioPlot=0
ScaledBy=9.99999998551444065e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.138625e-05	6.317961e-07	6.317961e-07
3.000000e-01	6.000000e-01	5.716317e-05	1.044960e-06	1.044960e-06
6.000000e-01	9.000000e-01	8.331770e-05	1.251516e-06	1.251516e-06
9.000000e-01	1.200000e+00	9.522740e-05	1.316481e-06	1.316481e-06
1.200000e+00	1.600000e+00	9.385910e-05	1.130844e-06	1.130844e-06
1.600000e+00	2.000000e+00	8.911123e-05	1.070911e-06	1.070911e-06
2.000000e+00	2.800000e+00	7.320198e-05	6.619219e-07	6.619219e-07
2.800000e+00	4.000000e+00	4.690894e-05	4.092029e-07	4.092029e-07
4.000000e+00	6.000000e+00	2.154438e-05	2.000627e-07	2.000627e-07
6.000000e+00	8.000000e+00	7.697370e-06	1.138011e-07	1.138011e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27133]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27133]
Path=Test[MUR1.0_MUF1.0_PDF27133]
RatioPlot=0
ScaledBy=1.00000000436141634e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.150845e-05	6.347373e-07	6.347373e-07
3.000000e-01	6.000000e-01	5.745063e-05	1.049634e-06	1.049634e-06
6.000000e-01	9.000000e-01	8.375383e-05	1.257239e-06	1.257239e-06
9.000000e-01	1.200000e+00	9.569507e-05	1.322422e-06	1.322422e-06
1.200000e+00	1.600000e+00	9.430310e-05	1.135795e-06	1.135795e-06
1.600000e+00	2.000000e+00	8.950083e-05	1.075402e-06	1.075402e-06
2.000000e+00	2.800000e+00	7.346324e-05	6.643978e-07	6.643978e-07
2.800000e+00	4.000000e+00	4.701148e-05	4.104071e-07	4.104071e-07
4.000000e+00	6.000000e+00	2.155794e-05	2.003641e-07	2.003641e-07
6.000000e+00	8.000000e+00	7.686265e-06	1.137695e-07	1.137695e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27132]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27132]
Path=Test[MUR1.0_MUF1.0_PDF27132]
RatioPlot=0
ScaledBy=9.99999999722673247e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.138309e-05	6.314945e-07	6.314945e-07
3.000000e-01	6.000000e-01	5.714973e-05	1.044437e-06	1.044437e-06
6.000000e-01	9.000000e-01	8.330500e-05	1.250925e-06	1.250925e-06
9.000000e-01	1.200000e+00	9.520423e-05	1.315839e-06	1.315839e-06
1.200000e+00	1.600000e+00	9.382835e-05	1.130230e-06	1.130230e-06
1.600000e+00	2.000000e+00	8.906998e-05	1.070263e-06	1.070263e-06
2.000000e+00	2.800000e+00	7.315069e-05	6.614387e-07	6.614387e-07
2.800000e+00	4.000000e+00	4.685932e-05	4.088160e-07	4.088160e-07
4.000000e+00	6.000000e+00	2.151328e-05	1.998054e-07	1.998054e-07
6.000000e+00	8.000000e+00	7.683045e-06	1.136128e-07	1.136128e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27131]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27131]
Path=Test[MUR1.0_MUF1.0_PDF27131]
RatioPlot=0
ScaledBy=1.00000000042403530e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.147565e-05	6.342771e-07	6.342771e-07
3.000000e-01	6.000000e-01	5.738493e-05	1.048980e-06	1.048980e-06
6.000000e-01	9.000000e-01	8.364220e-05	1.256362e-06	1.256362e-06
9.000000e-01	1.200000e+00	9.559027e-05	1.321554e-06	1.321554e-06
1.200000e+00	1.600000e+00	9.421630e-05	1.135185e-06	1.135185e-06
1.600000e+00	2.000000e+00	8.944560e-05	1.074979e-06	1.074979e-06
2.000000e+00	2.800000e+00	7.346189e-05	6.643491e-07	6.643491e-07
2.800000e+00	4.000000e+00	4.705619e-05	4.106127e-07	4.106127e-07
4.000000e+00	6.000000e+00	2.160152e-05	2.006582e-07	2.006582e-07
6.000000e+00	8.000000e+00	7.711885e-06	1.140655e-07	1.140655e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27130]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27130]
Path=Test[MUR1.0_MUF1.0_PDF27130]
RatioPlot=0
ScaledBy=1.00000000017973818e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.143126e-05	6.330481e-07	6.330481e-07
3.000000e-01	6.000000e-01	5.727907e-05	1.047003e-06	1.047003e-06
6.000000e-01	9.000000e-01	8.348893e-05	1.253999e-06	1.253999e-06
9.000000e-01	1.200000e+00	9.541853e-05	1.319078e-06	1.319078e-06
1.200000e+00	1.600000e+00	9.404582e-05	1.133062e-06	1.133062e-06
1.600000e+00	2.000000e+00	8.928305e-05	1.072976e-06	1.072976e-06
2.000000e+00	2.800000e+00	7.333393e-05	6.631406e-07	6.631406e-07
2.800000e+00	4.000000e+00	4.698134e-05	4.098883e-07	4.098883e-07
4.000000e+00	6.000000e+00	2.157021e-05	2.003336e-07	2.003336e-07
6.000000e+00	8.000000e+00	7.703135e-06	1.139068e-07	1.139068e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27129]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27129]
Path=Test[MUR1.0_MUF1.0_PDF27129]
RatioPlot=0
ScaledBy=9.99999999799583796e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.141000e-05	6.321851e-07	6.321851e-07
3.000000e-01	6.000000e-01	5.721070e-05	1.045533e-06	1.045533e-06
6.000000e-01	9.000000e-01	8.339410e-05	1.252234e-06	1.252234e-06
9.000000e-01	1.200000e+00	9.530207e-05	1.317204e-06	1.317204e-06
1.200000e+00	1.600000e+00	9.392417e-05	1.131388e-06	1.131388e-06
1.600000e+00	2.000000e+00	8.915978e-05	1.071345e-06	1.071345e-06
2.000000e+00	2.800000e+00	7.321749e-05	6.620730e-07	6.620730e-07
2.800000e+00	4.000000e+00	4.689473e-05	4.091841e-07	4.091841e-07
4.000000e+00	6.000000e+00	2.152662e-05	1.999585e-07	1.999585e-07
6.000000e+00	8.000000e+00	7.685760e-06	1.136789e-07	1.136789e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27128]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27128]
Path=Test[MUR1.0_MUF1.0_PDF27128]
RatioPlot=0
ScaledBy=1.00000000158698406e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.169008e-05	6.407110e-07	6.407110e-07
3.000000e-01	6.000000e-01	5.794693e-05	1.059562e-06	1.059562e-06
6.000000e-01	9.000000e-01	8.445140e-05	1.269072e-06	1.269072e-06
9.000000e-01	1.200000e+00	9.651057e-05	1.334877e-06	1.334877e-06
1.200000e+00	1.600000e+00	9.513352e-05	1.146701e-06	1.146701e-06
1.600000e+00	2.000000e+00	9.031660e-05	1.085862e-06	1.085862e-06
2.000000e+00	2.800000e+00	7.416893e-05	6.710119e-07	6.710119e-07
2.800000e+00	4.000000e+00	4.749218e-05	4.146261e-07	4.146261e-07
4.000000e+00	6.000000e+00	2.178755e-05	2.024952e-07	2.024952e-07
6.000000e+00	8.000000e+00	7.770225e-06	1.149977e-07	1.149977e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27127]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27127]
Path=Test[MUR1.0_MUF1.0_PDF27127]
RatioPlot=0
ScaledBy=9.99999998573051767e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.109811e-05	6.229953e-07	6.229953e-07
3.000000e-01	6.000000e-01	5.640027e-05	1.030438e-06	1.030438e-06
6.000000e-01	9.000000e-01	8.222500e-05	1.234118e-06	1.234118e-06
9.000000e-01	1.200000e+00	9.397580e-05	1.298218e-06	1.298218e-06
1.200000e+00	1.600000e+00	9.260545e-05	1.115010e-06	1.115010e-06
1.600000e+00	2.000000e+00	8.790975e-05	1.055884e-06	1.055884e-06
2.000000e+00	2.800000e+00	7.220900e-05	6.527052e-07	6.527052e-07
2.800000e+00	4.000000e+00	4.627832e-05	4.035096e-07	4.035096e-07
4.000000e+00	6.000000e+00	2.126443e-05	1.973696e-07	1.973696e-07
6.000000e+00	8.000000e+00	7.604395e-06	1.123698e-07	1.123698e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27126]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27126]
Path=Test[MUR1.0_MUF1.0_PDF27126]
RatioPlot=0
ScaledBy=1.00000000099182534e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.157161e-05	6.372318e-07	6.372318e-07
3.000000e-01	6.000000e-01	5.765810e-05	1.053943e-06	1.053943e-06
6.000000e-01	9.000000e-01	8.403770e-05	1.262329e-06	1.262329e-06
9.000000e-01	1.200000e+00	9.604547e-05	1.327826e-06	1.327826e-06
1.200000e+00	1.600000e+00	9.466450e-05	1.140583e-06	1.140583e-06
1.600000e+00	2.000000e+00	8.986865e-05	1.080079e-06	1.080079e-06
2.000000e+00	2.800000e+00	7.381109e-05	6.674796e-07	6.674796e-07
2.800000e+00	4.000000e+00	4.727770e-05	4.125032e-07	4.125032e-07
4.000000e+00	6.000000e+00	2.169834e-05	2.015409e-07	2.015409e-07
6.000000e+00	8.000000e+00	7.744735e-06	1.145300e-07	1.145300e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27125]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27125]
Path=Test[MUR1.0_MUF1.0_PDF27125]
RatioPlot=0
ScaledBy=9.99999998933692934e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.126217e-05	6.277858e-07	6.277858e-07
3.000000e-01	6.000000e-01	5.681133e-05	1.038233e-06	1.038233e-06
6.000000e-01	9.000000e-01	8.281590e-05	1.243471e-06	1.243471e-06
9.000000e-01	1.200000e+00	9.464157e-05	1.308003e-06	1.308003e-06
1.200000e+00	1.600000e+00	9.327255e-05	1.123478e-06	1.123478e-06
1.600000e+00	2.000000e+00	8.854318e-05	1.063875e-06	1.063875e-06
2.000000e+00	2.800000e+00	7.271530e-05	6.575184e-07	6.575184e-07
2.800000e+00	4.000000e+00	4.658308e-05	4.064372e-07	4.064372e-07
4.000000e+00	6.000000e+00	2.139200e-05	1.986915e-07	1.986915e-07
6.000000e+00	8.000000e+00	7.642105e-06	1.130259e-07	1.130259e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27124]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27124]
Path=Test[MUR1.0_MUF1.0_PDF27124]
RatioPlot=0
ScaledBy=1.00000000012372535e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.145917e-05	6.335370e-07	6.335370e-07
3.000000e-01	6.000000e-01	5.732763e-05	1.047684e-06	1.047684e-06
6.000000e-01	9.000000e-01	8.356550e-05	1.254802e-06	1.254802e-06
9.000000e-01	1.200000e+00	9.549523e-05	1.319911e-06	1.319911e-06
1.200000e+00	1.600000e+00	9.411707e-05	1.133710e-06	1.133710e-06
1.600000e+00	2.000000e+00	8.934633e-05	1.073544e-06	1.073544e-06
2.000000e+00	2.800000e+00	7.337101e-05	6.634342e-07	6.634342e-07
2.800000e+00	4.000000e+00	4.699149e-05	4.100406e-07	4.100406e-07
4.000000e+00	6.000000e+00	2.157216e-05	2.003833e-07	2.003833e-07
6.000000e+00	8.000000e+00	7.701945e-06	1.139245e-07	1.139245e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27123]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27123]
Path=Test[MUR1.0_MUF1.0_PDF27123]
RatioPlot=0
ScaledBy=9.99999999944875797e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.140751e-05	6.323119e-07	6.323119e-07
3.000000e-01	6.000000e-01	5.721697e-05	1.045800e-06	1.045800e-06
6.000000e-01	9.000000e-01	8.339953e-05	1.252559e-06	1.252559e-06
9.000000e-01	1.200000e+00	9.531480e-05	1.317557e-06	1.317557e-06
1.200000e+00	1.600000e+00	9.394070e-05	1.131736e-06	1.131736e-06
1.600000e+00	2.000000e+00	8.917985e-05	1.071707e-06	1.071707e-06
2.000000e+00	2.800000e+00	7.324449e-05	6.623382e-07	6.623382e-07
2.800000e+00	4.000000e+00	4.692102e-05	4.093738e-07	4.093738e-07
4.000000e+00	6.000000e+00	2.154103e-05	2.000710e-07	2.000710e-07
6.000000e+00	8.000000e+00	7.692205e-06	1.137519e-07	1.137519e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27122]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27122]
Path=Test[MUR1.0_MUF1.0_PDF27122]
RatioPlot=0
ScaledBy=9.99999999750534520e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.134642e-05	6.303732e-07	6.303732e-07
3.000000e-01	6.000000e-01	5.704217e-05	1.042538e-06	1.042538e-06
6.000000e-01	9.000000e-01	8.314863e-05	1.248640e-06	1.248640e-06
9.000000e-01	1.200000e+00	9.502417e-05	1.313433e-06	1.313433e-06
1.200000e+00	1.600000e+00	9.365245e-05	1.128170e-06	1.128170e-06
1.600000e+00	2.000000e+00	8.890545e-05	1.068323e-06	1.068323e-06
2.000000e+00	2.800000e+00	7.301516e-05	6.602510e-07	6.602510e-07
2.800000e+00	4.000000e+00	4.677348e-05	4.081016e-07	4.081016e-07
4.000000e+00	6.000000e+00	2.147574e-05	1.994710e-07	1.994710e-07
6.000000e+00	8.000000e+00	7.669955e-06	1.134341e-07	1.134341e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27121]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27121]
Path=Test[MUR1.0_MUF1.0_PDF27121]
RatioPlot=0
ScaledBy=1.00000000066137027e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.162026e-05	6.386724e-07	6.386724e-07
3.000000e-01	6.000000e-01	5.779077e-05	1.056337e-06	1.056337e-06
6.000000e-01	9.000000e-01	8.422990e-05	1.265201e-06	1.265201e-06
9.000000e-01	1.200000e+00	9.626553e-05	1.330853e-06	1.330853e-06
1.200000e+00	1.600000e+00	9.488145e-05	1.143177e-06	1.143177e-06
1.600000e+00	2.000000e+00	9.007390e-05	1.082530e-06	1.082530e-06
2.000000e+00	2.800000e+00	7.398010e-05	6.689872e-07	6.689872e-07
2.800000e+00	4.000000e+00	4.738416e-05	4.134226e-07	4.134226e-07
4.000000e+00	6.000000e+00	2.174597e-05	2.019792e-07	2.019792e-07
6.000000e+00	8.000000e+00	7.761260e-06	1.147699e-07	1.147699e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27120]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27120]
Path=Test[MUR1.0_MUF1.0_PDF27120]
RatioPlot=0
ScaledBy=1.00000000045961185e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.153833e-05	6.360357e-07	6.360357e-07
3.000000e-01	6.000000e-01	5.755530e-05	1.051905e-06	1.051905e-06
6.000000e-01	9.000000e-01	8.389330e-05	1.259872e-06	1.259872e-06
9.000000e-01	1.200000e+00	9.587497e-05	1.325245e-06	1.325245e-06
1.200000e+00	1.600000e+00	9.449242e-05	1.138315e-06	1.138315e-06
1.600000e+00	2.000000e+00	8.970393e-05	1.077917e-06	1.077917e-06
2.000000e+00	2.800000e+00	7.366986e-05	6.661278e-07	6.661278e-07
2.800000e+00	4.000000e+00	4.718349e-05	4.116732e-07	4.116732e-07
4.000000e+00	6.000000e+00	2.165641e-05	2.011463e-07	2.011463e-07
6.000000e+00	8.000000e+00	7.730485e-06	1.143240e-07	1.143240e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27119]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27119]
Path=Test[MUR1.0_MUF1.0_PDF27119]
RatioPlot=0
ScaledBy=9.99999999268492898e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.122274e-05	6.268931e-07	6.268931e-07
3.000000e-01	6.000000e-01	5.672387e-05	1.036834e-06	1.036834e-06
6.000000e-01	9.000000e-01	8.268283e-05	1.241812e-06	1.241812e-06
9.000000e-01	1.200000e+00	9.449677e-05	1.306256e-06	1.306256e-06
1.200000e+00	1.600000e+00	9.313437e-05	1.122043e-06	1.122043e-06
1.600000e+00	2.000000e+00	8.841333e-05	1.062541e-06	1.062541e-06
2.000000e+00	2.800000e+00	7.261715e-05	6.567401e-07	6.567401e-07
2.800000e+00	4.000000e+00	4.652922e-05	4.059758e-07	4.059758e-07
4.000000e+00	6.000000e+00	2.136909e-05	1.984844e-07	1.984844e-07
6.000000e+00	8.000000e+00	7.634855e-06	1.129136e-07	1.129136e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27118]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27118]
Path=Test[MUR1.0_MUF1.0_PDF27118]
RatioPlot=0
ScaledBy=1.00000000104473541e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.147874e-05	6.343592e-07	6.343592e-07
3.000000e-01	6.000000e-01	5.739607e-05	1.049119e-06	1.049119e-06
6.000000e-01	9.000000e-01	8.366130e-05	1.256534e-06	1.256534e-06
9.000000e-01	1.200000e+00	9.561400e-05	1.321751e-06	1.321751e-06
1.200000e+00	1.600000e+00	9.423835e-05	1.135343e-06	1.135343e-06
1.600000e+00	2.000000e+00	8.946703e-05	1.075136e-06	1.075136e-06
2.000000e+00	2.800000e+00	7.348320e-05	6.644627e-07	6.644627e-07
2.800000e+00	4.000000e+00	4.707385e-05	4.106953e-07	4.106953e-07
4.000000e+00	6.000000e+00	2.161149e-05	2.007155e-07	2.007155e-07
6.000000e+00	8.000000e+00	7.717025e-06	1.141145e-07	1.141145e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27117]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27117]
Path=Test[MUR1.0_MUF1.0_PDF27117]
RatioPlot=0
ScaledBy=9.99999997681623691e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.128899e-05	6.286936e-07	6.286936e-07
3.000000e-01	6.000000e-01	5.690337e-05	1.039854e-06	1.039854e-06
6.000000e-01	9.000000e-01	8.294463e-05	1.245429e-06	1.245429e-06
9.000000e-01	1.200000e+00	9.478747e-05	1.310023e-06	1.310023e-06
1.200000e+00	1.600000e+00	9.341385e-05	1.125218e-06	1.125218e-06
1.600000e+00	2.000000e+00	8.866870e-05	1.065481e-06	1.065481e-06
2.000000e+00	2.800000e+00	7.281056e-05	6.584483e-07	6.584483e-07
2.800000e+00	4.000000e+00	4.663500e-05	4.069445e-07	4.069445e-07
4.000000e+00	6.000000e+00	2.140825e-05	1.988773e-07	1.988773e-07
6.000000e+00	8.000000e+00	7.644510e-06	1.130788e-07	1.130788e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27116]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27116]
Path=Test[MUR1.0_MUF1.0_PDF27116]
RatioPlot=0
ScaledBy=1.00000000010863238e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.146471e-05	6.338591e-07	6.338591e-07
3.000000e-01	6.000000e-01	5.735860e-05	1.048305e-06	1.048305e-06
6.000000e-01	9.000000e-01	8.360787e-05	1.255553e-06	1.255553e-06
9.000000e-01	1.200000e+00	9.554903e-05	1.320707e-06	1.320707e-06
1.200000e+00	1.600000e+00	9.417037e-05	1.134413e-06	1.134413e-06
1.600000e+00	2.000000e+00	8.939798e-05	1.074226e-06	1.074226e-06
2.000000e+00	2.800000e+00	7.341870e-05	6.638670e-07	6.638670e-07
2.800000e+00	4.000000e+00	4.702676e-05	4.102999e-07	4.102999e-07
4.000000e+00	6.000000e+00	2.158756e-05	2.005035e-07	2.005035e-07
6.000000e+00	8.000000e+00	7.707585e-06	1.139838e-07	1.139838e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27115]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27115]
Path=Test[MUR1.0_MUF1.0_PDF27115]
RatioPlot=0
ScaledBy=9.99999999785357182e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.132513e-05	6.299463e-07	6.299463e-07
3.000000e-01	6.000000e-01	5.699940e-05	1.041893e-06	1.041893e-06
6.000000e-01	9.000000e-01	8.308207e-05	1.247883e-06	1.247883e-06
9.000000e-01	1.200000e+00	9.495310e-05	1.312633e-06	1.312633e-06
1.200000e+00	1.600000e+00	9.358575e-05	1.127535e-06	1.127535e-06
1.600000e+00	2.000000e+00	8.884188e-05	1.067737e-06	1.067737e-06
2.000000e+00	2.800000e+00	7.296986e-05	6.599154e-07	6.599154e-07
2.800000e+00	4.000000e+00	4.674957e-05	4.079105e-07	4.079105e-07
4.000000e+00	6.000000e+00	2.146581e-05	1.993897e-07	1.993897e-07
6.000000e+00	8.000000e+00	7.666965e-06	1.133916e-07	1.133916e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27114]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27114]
Path=Test[MUR1.0_MUF1.0_PDF27114]
RatioPlot=0
ScaledBy=9.99999985099448021e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.185696e-05	6.441268e-07	6.441268e-07
3.000000e-01	6.000000e-01	5.844270e-05	1.065619e-06	1.065619e-06
6.000000e-01	9.000000e-01	8.519373e-05	1.276279e-06	1.276279e-06
9.000000e-01	1.200000e+00	9.729617e-05	1.342190e-06	1.342190e-06
1.200000e+00	1.600000e+00	9.582105e-05	1.152284e-06	1.152284e-06
1.600000e+00	2.000000e+00	9.085773e-05	1.090502e-06	1.090502e-06
2.000000e+00	2.800000e+00	7.447241e-05	6.732172e-07	6.732172e-07
2.800000e+00	4.000000e+00	4.757050e-05	4.153374e-07	4.153374e-07
4.000000e+00	6.000000e+00	2.176800e-05	2.024004e-07	2.024004e-07
6.000000e+00	8.000000e+00	7.745135e-06	1.146991e-07	1.146991e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27113]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27113]
Path=Test[MUR1.0_MUF1.0_PDF27113]
RatioPlot=0
ScaledBy=1.00000000796344136e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.120305e-05	6.269184e-07	6.269184e-07
3.000000e-01	6.000000e-01	5.664770e-05	1.036714e-06	1.036714e-06
6.000000e-01	9.000000e-01	8.256767e-05	1.241691e-06	1.241691e-06
9.000000e-01	1.200000e+00	9.439540e-05	1.306248e-06	1.306248e-06
1.200000e+00	1.600000e+00	9.307032e-05	1.122310e-06	1.122310e-06
1.600000e+00	2.000000e+00	8.840680e-05	1.063103e-06	1.063103e-06
2.000000e+00	2.800000e+00	7.268096e-05	6.574440e-07	6.574440e-07
2.800000e+00	4.000000e+00	4.662467e-05	4.066756e-07	4.066756e-07
4.000000e+00	6.000000e+00	2.144005e-05	1.990387e-07	1.990387e-07
6.000000e+00	8.000000e+00	7.669675e-06	1.133509e-07	1.133509e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27112]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27112]
Path=Test[MUR1.0_MUF1.0_PDF27112]
RatioPlot=0
ScaledBy=9.99999997652541224e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.153118e-05	6.355018e-07	6.355018e-07
3.000000e-01	6.000000e-01	5.753350e-05	1.051036e-06	1.051036e-06
6.000000e-01	9.000000e-01	8.386607e-05	1.258809e-06	1.258809e-06
9.000000e-01	1.200000e+00	9.583140e-05	1.324093e-06	1.324093e-06
1.200000e+00	1.600000e+00	9.443595e-05	1.137193e-06	1.137193e-06
1.600000e+00	2.000000e+00	8.963578e-05	1.076754e-06	1.076754e-06
2.000000e+00	2.800000e+00	7.358771e-05	6.652881e-07	6.652881e-07
2.800000e+00	4.000000e+00	4.711282e-05	4.110587e-07	4.110587e-07
4.000000e+00	6.000000e+00	2.161551e-05	2.007757e-07	2.007757e-07
6.000000e+00	8.000000e+00	7.713140e-06	1.140772e-07	1.140772e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27111]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27111]
Path=Test[MUR1.0_MUF1.0_PDF27111]
RatioPlot=0
ScaledBy=1.00000000271642550e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.129547e-05	6.293791e-07	6.293791e-07
3.000000e-01	6.000000e-01	5.691847e-05	1.040915e-06	1.040915e-06
6.000000e-01	9.000000e-01	8.296120e-05	1.246728e-06	1.246728e-06
9.000000e-01	1.200000e+00	9.482750e-05	1.311460e-06	1.311460e-06
1.200000e+00	1.600000e+00	9.347585e-05	1.126655e-06	1.126655e-06
1.600000e+00	2.000000e+00	8.875418e-05	1.067015e-06	1.067015e-06
2.000000e+00	2.800000e+00	7.292495e-05	6.596132e-07	6.596132e-07
2.800000e+00	4.000000e+00	4.674267e-05	4.078422e-07	4.078422e-07
4.000000e+00	6.000000e+00	2.147406e-05	1.994521e-07	1.994521e-07
6.000000e+00	8.000000e+00	7.674000e-06	1.134839e-07	1.134839e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27110]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27110]
Path=Test[MUR1.0_MUF1.0_PDF27110]
RatioPlot=0
ScaledBy=1.00000000088918159e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.139286e-05	6.318985e-07	6.318985e-07
3.000000e-01	6.000000e-01	5.716593e-05	1.045057e-06	1.045057e-06
6.000000e-01	9.000000e-01	8.332730e-05	1.251676e-06	1.251676e-06
9.000000e-01	1.200000e+00	9.523200e-05	1.316640e-06	1.316640e-06
1.200000e+00	1.600000e+00	9.386457e-05	1.130992e-06	1.130992e-06
1.600000e+00	2.000000e+00	8.911313e-05	1.071036e-06	1.071036e-06
2.000000e+00	2.800000e+00	7.319659e-05	6.619705e-07	6.619705e-07
2.800000e+00	4.000000e+00	4.689469e-05	4.091933e-07	4.091933e-07
4.000000e+00	6.000000e+00	2.153299e-05	2.000179e-07	2.000179e-07
6.000000e+00	8.000000e+00	7.690625e-06	1.137470e-07	1.137470e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27109]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27109]
Path=Test[MUR1.0_MUF1.0_PDF27109]
RatioPlot=0
ScaledBy=9.99999998979568277e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.145250e-05	6.334560e-07	6.334560e-07
3.000000e-01	6.000000e-01	5.733627e-05	1.047687e-06	1.047687e-06
6.000000e-01	9.000000e-01	8.357347e-05	1.254804e-06	1.254804e-06
9.000000e-01	1.200000e+00	9.550897e-05	1.319902e-06	1.319902e-06
1.200000e+00	1.600000e+00	9.412515e-05	1.133677e-06	1.133677e-06
1.600000e+00	2.000000e+00	8.934803e-05	1.073490e-06	1.073490e-06
2.000000e+00	2.800000e+00	7.336949e-05	6.633654e-07	6.633654e-07
2.800000e+00	4.000000e+00	4.699052e-05	4.099505e-07	4.099505e-07
4.000000e+00	6.000000e+00	2.156769e-05	2.003059e-07	2.003059e-07
6.000000e+00	8.000000e+00	7.699545e-06	1.138544e-07	1.138544e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27108]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27108]
Path=Test[MUR1.0_MUF1.0_PDF27108]
RatioPlot=0
ScaledBy=1.00000000088251202e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.133179e-05	6.302629e-07	6.302629e-07
3.000000e-01	6.000000e-01	5.701613e-05	1.042405e-06	1.042405e-06
6.000000e-01	9.000000e-01	8.310543e-05	1.248492e-06	1.248492e-06
9.000000e-01	1.200000e+00	9.498603e-05	1.313310e-06	1.313310e-06
1.200000e+00	1.600000e+00	9.362407e-05	1.128148e-06	1.128148e-06
1.600000e+00	2.000000e+00	8.888970e-05	1.068368e-06	1.068368e-06
2.000000e+00	2.800000e+00	7.302438e-05	6.603611e-07	6.603611e-07
2.800000e+00	4.000000e+00	4.679587e-05	4.082292e-07	4.082292e-07
4.000000e+00	6.000000e+00	2.149125e-05	1.995767e-07	1.995767e-07
6.000000e+00	8.000000e+00	7.678395e-06	1.135182e-07	1.135182e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27107]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27107]
Path=Test[MUR1.0_MUF1.0_PDF27107]
RatioPlot=0
ScaledBy=9.99999999422572994e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.148028e-05	6.342106e-07	6.342106e-07
3.000000e-01	6.000000e-01	5.739890e-05	1.048885e-06	1.048885e-06
6.000000e-01	9.000000e-01	8.366763e-05	1.256250e-06	1.256250e-06
9.000000e-01	1.200000e+00	9.561250e-05	1.321415e-06	1.321415e-06
1.200000e+00	1.600000e+00	9.422860e-05	1.134991e-06	1.134991e-06
1.600000e+00	2.000000e+00	8.944580e-05	1.074737e-06	1.074737e-06
2.000000e+00	2.800000e+00	7.344659e-05	6.641377e-07	6.641377e-07
2.800000e+00	4.000000e+00	4.703553e-05	4.104307e-07	4.104307e-07
4.000000e+00	6.000000e+00	2.158800e-05	2.005388e-07	2.005388e-07
6.000000e+00	8.000000e+00	7.705765e-06	1.139845e-07	1.139845e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27106]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27106]
Path=Test[MUR1.0_MUF1.0_PDF27106]
RatioPlot=0
ScaledBy=1.00000000022042922e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.143584e-05	6.329422e-07	6.329422e-07
3.000000e-01	6.000000e-01	5.727317e-05	1.046763e-06	1.046763e-06
6.000000e-01	9.000000e-01	8.348457e-05	1.253699e-06	1.253699e-06
9.000000e-01	1.200000e+00	9.540587e-05	1.318762e-06	1.318762e-06
1.200000e+00	1.600000e+00	9.402725e-05	1.132724e-06	1.132724e-06
1.600000e+00	2.000000e+00	8.926448e-05	1.072641e-06	1.072641e-06
2.000000e+00	2.800000e+00	7.330821e-05	6.628861e-07	6.628861e-07
2.800000e+00	4.000000e+00	4.695282e-05	4.096926e-07	4.096926e-07
4.000000e+00	6.000000e+00	2.155395e-05	2.002050e-07	2.002050e-07
6.000000e+00	8.000000e+00	7.695150e-06	1.138151e-07	1.138151e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27105]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27105]
Path=Test[MUR1.0_MUF1.0_PDF27105]
RatioPlot=0
ScaledBy=9.99999999780612153e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.140480e-05	6.323039e-07	6.323039e-07
3.000000e-01	6.000000e-01	5.721623e-05	1.045795e-06	1.045795e-06
6.000000e-01	9.000000e-01	8.339763e-05	1.252561e-06	1.252561e-06
9.000000e-01	1.200000e+00	9.531447e-05	1.317551e-06	1.317551e-06
1.200000e+00	1.600000e+00	9.394317e-05	1.131759e-06	1.131759e-06
1.600000e+00	2.000000e+00	8.917898e-05	1.071714e-06	1.071714e-06
2.000000e+00	2.800000e+00	7.324485e-05	6.623553e-07	6.623553e-07
2.800000e+00	4.000000e+00	4.692550e-05	4.094031e-07	4.094031e-07
4.000000e+00	6.000000e+00	2.154432e-05	2.001035e-07	2.001035e-07
6.000000e+00	8.000000e+00	7.694490e-06	1.137832e-07	1.137832e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27104]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27104]
Path=Test[MUR1.0_MUF1.0_PDF27104]
RatioPlot=0
ScaledBy=1.00000000028345798e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.141169e-05	6.322848e-07	6.322848e-07
3.000000e-01	6.000000e-01	5.721327e-05	1.045712e-06	1.045712e-06
6.000000e-01	9.000000e-01	8.339473e-05	1.252419e-06	1.252419e-06
9.000000e-01	1.200000e+00	9.530620e-05	1.317426e-06	1.317426e-06
1.200000e+00	1.600000e+00	9.392907e-05	1.131573e-06	1.131573e-06
1.600000e+00	2.000000e+00	8.917448e-05	1.071560e-06	1.071560e-06
2.000000e+00	2.800000e+00	7.323933e-05	6.622267e-07	6.622267e-07
2.800000e+00	4.000000e+00	4.691266e-05	4.092932e-07	4.092932e-07
4.000000e+00	6.000000e+00	2.153703e-05	2.000182e-07	2.000182e-07
6.000000e+00	8.000000e+00	7.689970e-06	1.137146e-07	1.137146e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27103]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27103]
Path=Test[MUR1.0_MUF1.0_PDF27103]
RatioPlot=0
ScaledBy=9.99999999777076454e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.142792e-05	6.329013e-07	6.329013e-07
3.000000e-01	6.000000e-01	5.727100e-05	1.046747e-06	1.046747e-06
6.000000e-01	9.000000e-01	8.348000e-05	1.253714e-06	1.253714e-06
9.000000e-01	1.200000e+00	9.540517e-05	1.318757e-06	1.318757e-06
1.200000e+00	1.600000e+00	9.403162e-05	1.132787e-06	1.132787e-06
1.600000e+00	2.000000e+00	8.926125e-05	1.072683e-06	1.072683e-06
2.000000e+00	2.800000e+00	7.330754e-05	6.629409e-07	6.629409e-07
2.800000e+00	4.000000e+00	4.696072e-05	4.097526e-07	4.097526e-07
4.000000e+00	6.000000e+00	2.155887e-05	2.002619e-07	2.002619e-07
6.000000e+00	8.000000e+00	7.698625e-06	1.138650e-07	1.138650e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27102]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27102]
Path=Test[MUR1.0_MUF1.0_PDF27102]
RatioPlot=0
ScaledBy=1.00000000049671374e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.139618e-05	6.319496e-07	6.319496e-07
3.000000e-01	6.000000e-01	5.717783e-05	1.045150e-06	1.045150e-06
6.000000e-01	9.000000e-01	8.334220e-05	1.251770e-06	1.251770e-06
9.000000e-01	1.200000e+00	9.524980e-05	1.316735e-06	1.316735e-06
1.200000e+00	1.600000e+00	9.387850e-05	1.131037e-06	1.131037e-06
1.600000e+00	2.000000e+00	8.912438e-05	1.071058e-06	1.071058e-06
2.000000e+00	2.800000e+00	7.320175e-05	6.619534e-07	6.619534e-07
2.800000e+00	4.000000e+00	4.689594e-05	4.091592e-07	4.091592e-07
4.000000e+00	6.000000e+00	2.153211e-05	1.999837e-07	1.999837e-07
6.000000e+00	8.000000e+00	7.689655e-06	1.137149e-07	1.137149e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27101]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27101]
Path=Test[MUR1.0_MUF1.0_PDF27101]
RatioPlot=0
ScaledBy=9.99999999280585273e-18
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.145668e-05	6.336156e-07	6.336156e-07
3.000000e-01	6.000000e-01	5.734457e-05	1.047947e-06	1.047947e-06
6.000000e-01	9.000000e-01	8.358883e-05	1.255137e-06	1.255137e-06
9.000000e-01	1.200000e+00	9.552483e-05	1.320254e-06	1.320254e-06
1.200000e+00	1.600000e+00	9.414415e-05	1.134014e-06	1.134014e-06
1.600000e+00	2.000000e+00	8.936708e-05	1.073826e-06	1.073826e-06
2.000000e+00	2.800000e+00	7.338808e-05	6.635998e-07	6.635998e-07
2.800000e+00	4.000000e+00	4.700321e-05	4.101141e-07	4.101141e-07
4.000000e+00	6.000000e+00	2.157423e-05	2.003988e-07	2.003988e-07
6.000000e+00	8.000000e+00	7.702310e-06	1.139170e-07	1.139170e-07
# END HISTO1D


# BEGIN HISTO1D /Test[MUR1.0_MUF1.0_PDF27100]
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test[MUR1.0_MUF1.0_PDF27100]
Path=Test[MUR1.0_MUF1.0_PDF27100]
RatioPlot=0
ScaledBy=1.00000000000000023e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.142054e-05	6.326198e-07	6.326198e-07
3.000000e-01	6.000000e-01	5.724497e-05	1.046275e-06	1.046275e-06
6.000000e-01	9.000000e-01	8.344153e-05	1.253125e-06	1.253125e-06
9.000000e-01	1.200000e+00	9.536057e-05	1.318151e-06	1.318151e-06
1.200000e+00	1.600000e+00	9.398545e-05	1.132235e-06	1.132235e-06
1.600000e+00	2.000000e+00	8.922205e-05	1.072171e-06	1.072171e-06
2.000000e+00	2.800000e+00	7.327669e-05	6.626151e-07	6.626151e-07
2.800000e+00	4.000000e+00	4.693902e-05	4.095426e-07	4.095426e-07
4.000000e+00	6.000000e+00	2.154899e-05	2.001501e-07	2.001501e-07
6.000000e+00	8.000000e+00	7.694715e-06	1.137957e-07	1.137957e-07
# END HISTO1D


# BEGIN HISTO1D /Test
ErrorBandOpacity=0.2
ErrorBars=1
LineColor=orange
LineStyle=solid
MainPlot=1
Name=Test
Path=Test
RatioPlot=0
ScaledBy=1.00000000000000007e-17
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	2.142079e-05	6.326273e-07	6.326273e-07
3.000000e-01	6.000000e-01	5.724567e-05	1.046287e-06	1.046287e-06
6.000000e-01	9.000000e-01	8.344253e-05	1.253140e-06	1.253140e-06
9.000000e-01	1.200000e+00	9.536170e-05	1.318166e-06	1.318166e-06
1.200000e+00	1.600000e+00	9.398657e-05	1.132248e-06	1.132248e-06
1.600000e+00	2.000000e+00	8.922310e-05	1.072184e-06	1.072184e-06
2.000000e+00	2.800000e+00	7.327755e-05	6.626230e-07	6.626230e-07
2.800000e+00	4.000000e+00	4.693958e-05	4.095475e-07	4.095475e-07
4.000000e+00	6.000000e+00	2.154925e-05	2.001525e-07	2.001525e-07
6.000000e+00	8.000000e+00	7.694805e-06	1.137970e-07	1.137970e-07
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_bb_rescatter.yoda/ALICE_2020_I1797621/d05-x01-y01
ErrorBars=1
ErrorBreakdown={0: {"": {up: 7.3647576940538303e-07, dn: 7.3647576940538303e-07}}, 1: {"": {up: 1.5868718719375911e-06, dn: 1.5868718719375911e-06}}, 2: {"": {up: 3.1406952457937333e-06, dn: 3.1406952457937333e-06}}, 3: {"": {up: 2.5187092758783376e-06, dn: 2.4112007241216648e-06}}, 4: {"": {up: 1.312418254624989e-06, dn: 1.3881817453750101e-06}}, 5: {"": {up: 1.6365436465749986e-06, dn: 2.6405663534250022e-06}}, 6: {"": {up: 4.6866575035025295e-06, dn: 4.6866575035025295e-06}}, 7: {"": {up: 4.1114158058774869e-06, dn: 4.1114158058774869e-06}}, 8: {"": {up: 1.8688832564464593e-06, dn: 1.8688832564464593e-06}}, 9: {"": {up: 1.0466442255074505e-06, dn: 8.3037971360125037e-07}}}
LineColor=blue
LineStyle=solid
Path=//home/apn/git/rivet-ALICE_2020_I1797621/grab/alice_pwhg_bb_rescatter.yoda/ALICE_2020_I1797621/d05-x01-y01
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	3.000000e-01	1.888921e-05	7.364758e-07	7.364758e-07
3.000000e-01	6.000000e-01	4.065603e-05	1.586872e-06	1.586872e-06
6.000000e-01	9.000000e-01	5.527836e-05	3.140695e-06	3.140695e-06
9.000000e-01	1.200000e+00	6.222662e-05	2.411201e-06	2.518709e-06
1.200000e+00	1.600000e+00	6.383428e-05	1.388182e-06	1.312418e-06
1.600000e+00	2.000000e+00	6.080956e-05	2.640566e-06	1.636544e-06
2.000000e+00	2.800000e+00	4.950085e-05	4.686658e-06	4.686658e-06
2.800000e+00	4.000000e+00	3.070852e-05	4.111416e-06	4.111416e-06
4.000000e+00	6.000000e+00	1.430483e-05	1.868883e-06	1.868883e-06
6.000000e+00	8.000000e+00	5.668405e-06	8.303797e-07	1.046644e-06
# END HISTO1D



==> anc/Fig9_mee.dat <==
# BEGIN PLOT
Legend=1
LogY=0
LegendAlign=l
MainPlot=1
RatioPlot=0
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=2.0
RatioPlotYMin=0.0
LegendXPos=0.50
LegendYPos=0.94
Title=$\text{pp}/\text{pPb} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV ($p_{T,ee} < 8$ GeV)
YMin=0.0
YMax=2.0
XLabel=$m_{ee}$ [GeV]
YLabel=$R_\text{pPb}$
DrawOnly=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR2.0_MUF2.0_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR2.0_MUF1.0_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR1.0_MUF2.0_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR1.0_MUF0.5_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR0.5_MUF1.0_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR0.5_MUF0.5_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_cc.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[_VarBand] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_cc.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01
LegendOnly=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_cc.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01
# END PLOT

# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR2.0_MUF2.0_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.44389635201104544, dn: 0.44389635201104544}}, 1: {"": {up: 0.16596148501421323, dn: 0.16596148501421323}}, 2: {"": {up: 0.14122214968128072, dn: 0.14122214968128072}}, 3: {"": {up: 0.12246488463686182, dn: 0.12246488463686182}}, 4: {"": {up: 0.10041082907049038, dn: 0.10041082907049038}}, 5: {"": {up: 0.10291073354201948, dn: 0.10291073354201948}}, 6: {"": {up: 0.093129690227823844, dn: 0.093129690227823844}}, 7: {"": {up: 0.085962125800904621, dn: 0.085962125800904621}}, 8: {"": {up: 0.082310890536568565, dn: 0.082310890536568565}}, 9: {"": {up: 0.069514848496065804, dn: 0.069514848496065804}}, 10: {"": {up: 0.056141463855332099, dn: 0.056141463855332099}}, 11: {"": {up: 0.053817399390368906, dn: 0.053817399390368906}}, 12: {"": {up: 0.0957905900570242, dn: 0.0957905900570242}}, 13: {"": {up: 0.07887146229632723, dn: 0.07887146229632723}}, 14: {"": {up: 0.050632959238381327, dn: 0.050632959238381327}}, 15: {"": {up: 0.088072847581108463, dn: 0.088072847581108463}}, 16: {"": {up: 0.081882800365368394, dn: 0.081882800365368394}}, 17: {"": {up: 0.087560893061894518, dn: 0.087560893061894518}}, 18: {"": {up: 0.045678794525215873, dn: 0.045678794525215873}}, 19: {"": {up: 0.049771810190537787, dn: 0.049771810190537787}}, 20: {"": {up: 0.067321978411992861, dn: 0.067321978411992861}}, 21: {"": {up: 0.076618646983960245, dn: 0.076618646983960245}}, 22: {"": {up: 0.089398783746301183, dn: 0.089398783746301183}}, 23: {"": {up: 0.13062020591224763, dn: 0.13062020591224763}}, 24: {"": {up: 0.24217505777149317, dn: 0.24217505777149317}}, 25: {"": {up: 0.22914612049400426, dn: 0.22914612049400426}}, 26: {"": {up: 0.23329135827947639, dn: 0.23329135827947639}}, 27: {"": {up: 0.1683011524979125, dn: 0.1683011524979125}}, 28: {"": {up: 0.21144622880370234, dn: 0.21144622880370234}}, 29: {"": {up: 0.28104117629417152, dn: 0.28104117629417152}}, 30: {"": {up: 0.35842133506868273, dn: 0.35842133506868273}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR2.0_MUF2.0_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.000000e+00	4.438964e-01	4.438964e-01
4.000000e-02	9.000000e-02	1.000000e+00	1.659615e-01	1.659615e-01
9.000000e-02	1.400000e-01	1.000000e+00	1.412221e-01	1.412221e-01
1.400000e-01	1.900000e-01	1.000000e+00	1.224649e-01	1.224649e-01
1.900000e-01	2.400000e-01	1.000000e+00	1.004108e-01	1.004108e-01
2.400000e-01	2.900000e-01	1.000000e+00	1.029107e-01	1.029107e-01
2.900000e-01	3.400000e-01	1.000000e+00	9.312969e-02	9.312969e-02
3.400000e-01	3.900000e-01	1.000000e+00	8.596213e-02	8.596213e-02
3.900000e-01	4.400000e-01	1.000000e+00	8.231089e-02	8.231089e-02
4.400000e-01	5.000000e-01	1.000000e+00	6.951485e-02	6.951485e-02
5.000000e-01	6.000000e-01	1.000000e+00	5.614146e-02	5.614146e-02
6.000000e-01	7.000000e-01	1.000000e+00	5.381740e-02	5.381740e-02
7.000000e-01	7.500000e-01	1.000000e+00	9.579059e-02	9.579059e-02
7.500000e-01	8.000000e-01	1.000000e+00	7.887146e-02	7.887146e-02
8.000000e-01	9.500000e-01	1.000000e+00	5.063296e-02	5.063296e-02
9.500000e-01	1.000000e+00	1.000000e+00	8.807285e-02	8.807285e-02
1.000000e+00	1.050000e+00	1.000000e+00	8.188280e-02	8.188280e-02
1.050000e+00	1.100000e+00	1.000000e+00	8.756089e-02	8.756089e-02
1.100000e+00	1.400000e+00	1.000000e+00	4.567879e-02	4.567879e-02
1.400000e+00	1.700000e+00	1.000000e+00	4.977181e-02	4.977181e-02
1.700000e+00	2.000000e+00	1.000000e+00	6.732198e-02	6.732198e-02
2.000000e+00	2.400000e+00	1.000000e+00	7.661865e-02	7.661865e-02
2.400000e+00	2.700000e+00	1.000000e+00	8.939878e-02	8.939878e-02
2.700000e+00	3.000000e+00	1.000000e+00	1.306202e-01	1.306202e-01
3.000000e+00	3.100000e+00	1.000000e+00	2.421751e-01	2.421751e-01
3.100000e+00	3.300000e+00	1.000000e+00	2.291461e-01	2.291461e-01
3.300000e+00	3.500000e+00	1.000000e+00	2.332914e-01	2.332914e-01
3.500000e+00	4.000000e+00	1.000000e+00	1.683012e-01	1.683012e-01
4.000000e+00	5.000000e+00	1.000000e+00	2.114462e-01	2.114462e-01
5.000000e+00	6.000000e+00	1.000000e+00	2.810412e-01	2.810412e-01
6.000000e+00	7.000000e+00	1.000000e+00	3.584213e-01	3.584213e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR2.0_MUF1.0_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.48895911033495526, dn: 0.48895911033495526}}, 1: {"": {up: 0.15558510010629284, dn: 0.15558510010629284}}, 2: {"": {up: 0.12326591691263708, dn: 0.12326591691263708}}, 3: {"": {up: 0.10310714510563262, dn: 0.10310714510563262}}, 4: {"": {up: 0.089423385543953599, dn: 0.089423385543953599}}, 5: {"": {up: 0.086338757354645565, dn: 0.086338757354645565}}, 6: {"": {up: 0.081419713963351292, dn: 0.081419713963351292}}, 7: {"": {up: 0.073487898644953212, dn: 0.073487898644953212}}, 8: {"": {up: 0.073937385320040738, dn: 0.073937385320040738}}, 9: {"": {up: 0.059658122059199729, dn: 0.059658122059199729}}, 10: {"": {up: 0.048404185466695573, dn: 0.048404185466695573}}, 11: {"": {up: 0.044174130103106335, dn: 0.044174130103106335}}, 12: {"": {up: 0.063823294814744719, dn: 0.063823294814744719}}, 13: {"": {up: 0.065807179764772267, dn: 0.065807179764772267}}, 14: {"": {up: 0.038755240288242954, dn: 0.038755240288242954}}, 15: {"": {up: 0.069364064745439311, dn: 0.069364064745439311}}, 16: {"": {up: 0.073520959558415755, dn: 0.073520959558415755}}, 17: {"": {up: 0.078336149256929638, dn: 0.078336149256929638}}, 18: {"": {up: 0.035646886042706813, dn: 0.035646886042706813}}, 19: {"": {up: 0.044858064941967105, dn: 0.044858064941967105}}, 20: {"": {up: 0.056556279839402313, dn: 0.056556279839402313}}, 21: {"": {up: 0.066580608791984394, dn: 0.066580608791984394}}, 22: {"": {up: 0.084118207511998055, dn: 0.084118207511998055}}, 23: {"": {up: 0.12491399096452982, dn: 0.12491399096452982}}, 24: {"": {up: 0.24598237617720822, dn: 0.24598237617720822}}, 25: {"": {up: 0.21876626957088893, dn: 0.21876626957088893}}, 26: {"": {up: 0.20874887070683271, dn: 0.20874887070683271}}, 27: {"": {up: 0.15163118014826291, dn: 0.15163118014826291}}, 28: {"": {up: 0.21358867133327278, dn: 0.21358867133327278}}, 29: {"": {up: 0.2684639642337614, dn: 0.2684639642337614}}, 30: {"": {up: 0.35127395392069044, dn: 0.35127395392069044}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR2.0_MUF1.0_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.000000e+00	4.889591e-01	4.889591e-01
4.000000e-02	9.000000e-02	1.000000e+00	1.555851e-01	1.555851e-01
9.000000e-02	1.400000e-01	1.000000e+00	1.232659e-01	1.232659e-01
1.400000e-01	1.900000e-01	1.000000e+00	1.031071e-01	1.031071e-01
1.900000e-01	2.400000e-01	1.000000e+00	8.942339e-02	8.942339e-02
2.400000e-01	2.900000e-01	1.000000e+00	8.633876e-02	8.633876e-02
2.900000e-01	3.400000e-01	1.000000e+00	8.141971e-02	8.141971e-02
3.400000e-01	3.900000e-01	1.000000e+00	7.348790e-02	7.348790e-02
3.900000e-01	4.400000e-01	1.000000e+00	7.393739e-02	7.393739e-02
4.400000e-01	5.000000e-01	1.000000e+00	5.965812e-02	5.965812e-02
5.000000e-01	6.000000e-01	1.000000e+00	4.840419e-02	4.840419e-02
6.000000e-01	7.000000e-01	1.000000e+00	4.417413e-02	4.417413e-02
7.000000e-01	7.500000e-01	1.000000e+00	6.382329e-02	6.382329e-02
7.500000e-01	8.000000e-01	1.000000e+00	6.580718e-02	6.580718e-02
8.000000e-01	9.500000e-01	1.000000e+00	3.875524e-02	3.875524e-02
9.500000e-01	1.000000e+00	1.000000e+00	6.936406e-02	6.936406e-02
1.000000e+00	1.050000e+00	1.000000e+00	7.352096e-02	7.352096e-02
1.050000e+00	1.100000e+00	1.000000e+00	7.833615e-02	7.833615e-02
1.100000e+00	1.400000e+00	1.000000e+00	3.564689e-02	3.564689e-02
1.400000e+00	1.700000e+00	1.000000e+00	4.485806e-02	4.485806e-02
1.700000e+00	2.000000e+00	1.000000e+00	5.655628e-02	5.655628e-02
2.000000e+00	2.400000e+00	1.000000e+00	6.658061e-02	6.658061e-02
2.400000e+00	2.700000e+00	1.000000e+00	8.411821e-02	8.411821e-02
2.700000e+00	3.000000e+00	1.000000e+00	1.249140e-01	1.249140e-01
3.000000e+00	3.100000e+00	1.000000e+00	2.459824e-01	2.459824e-01
3.100000e+00	3.300000e+00	1.000000e+00	2.187663e-01	2.187663e-01
3.300000e+00	3.500000e+00	1.000000e+00	2.087489e-01	2.087489e-01
3.500000e+00	4.000000e+00	1.000000e+00	1.516312e-01	1.516312e-01
4.000000e+00	5.000000e+00	1.000000e+00	2.135887e-01	2.135887e-01
5.000000e+00	6.000000e+00	1.000000e+00	2.684640e-01	2.684640e-01
6.000000e+00	7.000000e+00	1.000000e+00	3.512740e-01	3.512740e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR1.0_MUF2.0_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.46155988600768916, dn: 0.46155988600768916}}, 1: {"": {up: 0.18133279454552065, dn: 0.18133279454552065}}, 2: {"": {up: 0.15851410587930931, dn: 0.15851410587930931}}, 3: {"": {up: 0.13534763075662051, dn: 0.13534763075662051}}, 4: {"": {up: 0.10911206396619678, dn: 0.10911206396619678}}, 5: {"": {up: 0.1134289913037354, dn: 0.1134289913037354}}, 6: {"": {up: 0.10894953928682725, dn: 0.10894953928682725}}, 7: {"": {up: 0.098603746192945235, dn: 0.098603746192945235}}, 8: {"": {up: 0.093359920808847918, dn: 0.093359920808847918}}, 9: {"": {up: 0.081070883726331158, dn: 0.081070883726331158}}, 10: {"": {up: 0.064153913387781022, dn: 0.064153913387781022}}, 11: {"": {up: 0.061892649914825244, dn: 0.061892649914825244}}, 12: {"": {up: 0.11105233348916743, dn: 0.11105233348916743}}, 13: {"": {up: 0.089723335528950482, dn: 0.089723335528950482}}, 14: {"": {up: 0.060063091741662321, dn: 0.060063091741662321}}, 15: {"": {up: 0.094930417074483034, dn: 0.094930417074483034}}, 16: {"": {up: 0.091856990484554743, dn: 0.091856990484554743}}, 17: {"": {up: 0.10420741871164223, dn: 0.10420741871164223}}, 18: {"": {up: 0.059326492180380538, dn: 0.059326492180380538}}, 19: {"": {up: 0.059144007230151542, dn: 0.059144007230151542}}, 20: {"": {up: 0.085201718959944758, dn: 0.085201718959944758}}, 21: {"": {up: 0.093299192726135835, dn: 0.093299192726135835}}, 22: {"": {up: 0.10033402202352977, dn: 0.10033402202352977}}, 23: {"": {up: 0.14697291359395356, dn: 0.14697291359395356}}, 24: {"": {up: 0.26299621647462118, dn: 0.26299621647462118}}, 25: {"": {up: 0.26098139033500262, dn: 0.26098139033500262}}, 26: {"": {up: 0.26489561194467887, dn: 0.26489561194467887}}, 27: {"": {up: 0.19277961267792695, dn: 0.19277961267792695}}, 28: {"": {up: 0.24271537323547754, dn: 0.24271537323547754}}, 29: {"": {up: 0.36488856080816462, dn: 0.36488856080816462}}, 30: {"": {up: 0.42351865771409414, dn: 0.42351865771409414}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR1.0_MUF2.0_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.000000e+00	4.615599e-01	4.615599e-01
4.000000e-02	9.000000e-02	1.000000e+00	1.813328e-01	1.813328e-01
9.000000e-02	1.400000e-01	1.000000e+00	1.585141e-01	1.585141e-01
1.400000e-01	1.900000e-01	1.000000e+00	1.353476e-01	1.353476e-01
1.900000e-01	2.400000e-01	1.000000e+00	1.091121e-01	1.091121e-01
2.400000e-01	2.900000e-01	1.000000e+00	1.134290e-01	1.134290e-01
2.900000e-01	3.400000e-01	1.000000e+00	1.089495e-01	1.089495e-01
3.400000e-01	3.900000e-01	1.000000e+00	9.860375e-02	9.860375e-02
3.900000e-01	4.400000e-01	1.000000e+00	9.335992e-02	9.335992e-02
4.400000e-01	5.000000e-01	1.000000e+00	8.107088e-02	8.107088e-02
5.000000e-01	6.000000e-01	1.000000e+00	6.415391e-02	6.415391e-02
6.000000e-01	7.000000e-01	1.000000e+00	6.189265e-02	6.189265e-02
7.000000e-01	7.500000e-01	1.000000e+00	1.110523e-01	1.110523e-01
7.500000e-01	8.000000e-01	1.000000e+00	8.972334e-02	8.972334e-02
8.000000e-01	9.500000e-01	1.000000e+00	6.006309e-02	6.006309e-02
9.500000e-01	1.000000e+00	1.000000e+00	9.493042e-02	9.493042e-02
1.000000e+00	1.050000e+00	1.000000e+00	9.185699e-02	9.185699e-02
1.050000e+00	1.100000e+00	1.000000e+00	1.042074e-01	1.042074e-01
1.100000e+00	1.400000e+00	1.000000e+00	5.932649e-02	5.932649e-02
1.400000e+00	1.700000e+00	1.000000e+00	5.914401e-02	5.914401e-02
1.700000e+00	2.000000e+00	1.000000e+00	8.520172e-02	8.520172e-02
2.000000e+00	2.400000e+00	1.000000e+00	9.329919e-02	9.329919e-02
2.400000e+00	2.700000e+00	1.000000e+00	1.003340e-01	1.003340e-01
2.700000e+00	3.000000e+00	1.000000e+00	1.469729e-01	1.469729e-01
3.000000e+00	3.100000e+00	1.000000e+00	2.629962e-01	2.629962e-01
3.100000e+00	3.300000e+00	1.000000e+00	2.609814e-01	2.609814e-01
3.300000e+00	3.500000e+00	1.000000e+00	2.648956e-01	2.648956e-01
3.500000e+00	4.000000e+00	1.000000e+00	1.927796e-01	1.927796e-01
4.000000e+00	5.000000e+00	1.000000e+00	2.427154e-01	2.427154e-01
5.000000e+00	6.000000e+00	1.000000e+00	3.648886e-01	3.648886e-01
6.000000e+00	7.000000e+00	1.000000e+00	4.235187e-01	4.235187e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR1.0_MUF0.5_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.95807201665421937, dn: 0.95807201665421937}}, 1: {"": {up: 0.42100399357588186, dn: 0.42100399357588186}}, 2: {"": {up: 0.29556631760292146, dn: 0.29556631760292146}}, 3: {"": {up: 0.21169521972617386, dn: 0.21169521972617386}}, 4: {"": {up: 0.17830932052308615, dn: 0.17830932052308615}}, 5: {"": {up: 0.17057565275555231, dn: 0.17057565275555231}}, 6: {"": {up: 0.18553399909620918, dn: 0.18553399909620918}}, 7: {"": {up: 0.15290556410364617, dn: 0.15290556410364617}}, 8: {"": {up: 0.14146307580903356, dn: 0.14146307580903356}}, 9: {"": {up: 0.11620913380349891, dn: 0.11620913380349891}}, 10: {"": {up: 0.098351113771702248, dn: 0.098351113771702248}}, 11: {"": {up: 0.078896350649850774, dn: 0.078896350649850774}}, 12: {"": {up: 0.12463665419377415, dn: 0.12463665419377415}}, 13: {"": {up: 0.11387613050410948, dn: 0.11387613050410948}}, 14: {"": {up: 0.073201352305993672, dn: 0.073201352305993672}}, 15: {"": {up: 0.11297210188729992, dn: 0.11297210188729992}}, 16: {"": {up: 0.1412567328340727, dn: 0.1412567328340727}}, 17: {"": {up: 0.14995901003808634, dn: 0.14995901003808634}}, 18: {"": {up: 0.058805632076536163, dn: 0.058805632076536163}}, 19: {"": {up: 0.069764619511164666, dn: 0.069764619511164666}}, 20: {"": {up: 0.086173656614012273, dn: 0.086173656614012273}}, 21: {"": {up: 0.098174746998146351, dn: 0.098174746998146351}}, 22: {"": {up: 0.10228830476767226, dn: 0.10228830476767226}}, 23: {"": {up: 0.15887340702055566, dn: 0.15887340702055566}}, 24: {"": {up: 0.33539186347863292, dn: 0.33539186347863292}}, 25: {"": {up: 0.25369407503181013, dn: 0.25369407503181013}}, 26: {"": {up: 0.2541240651458937, dn: 0.2541240651458937}}, 27: {"": {up: 0.16688151600050982, dn: 0.16688151600050982}}, 28: {"": {up: 0.26267725376929613, dn: 0.26267725376929613}}, 29: {"": {up: 0.29967997580125261, dn: 0.29967997580125261}}, 30: {"": {up: 0.38114327452519414, dn: 0.38114327452519414}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR1.0_MUF0.5_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.000000e+00	9.580720e-01	9.580720e-01
4.000000e-02	9.000000e-02	1.000000e+00	4.210040e-01	4.210040e-01
9.000000e-02	1.400000e-01	1.000000e+00	2.955663e-01	2.955663e-01
1.400000e-01	1.900000e-01	1.000000e+00	2.116952e-01	2.116952e-01
1.900000e-01	2.400000e-01	1.000000e+00	1.783093e-01	1.783093e-01
2.400000e-01	2.900000e-01	1.000000e+00	1.705757e-01	1.705757e-01
2.900000e-01	3.400000e-01	1.000000e+00	1.855340e-01	1.855340e-01
3.400000e-01	3.900000e-01	1.000000e+00	1.529056e-01	1.529056e-01
3.900000e-01	4.400000e-01	1.000000e+00	1.414631e-01	1.414631e-01
4.400000e-01	5.000000e-01	1.000000e+00	1.162091e-01	1.162091e-01
5.000000e-01	6.000000e-01	1.000000e+00	9.835111e-02	9.835111e-02
6.000000e-01	7.000000e-01	1.000000e+00	7.889635e-02	7.889635e-02
7.000000e-01	7.500000e-01	1.000000e+00	1.246367e-01	1.246367e-01
7.500000e-01	8.000000e-01	1.000000e+00	1.138761e-01	1.138761e-01
8.000000e-01	9.500000e-01	1.000000e+00	7.320135e-02	7.320135e-02
9.500000e-01	1.000000e+00	1.000000e+00	1.129721e-01	1.129721e-01
1.000000e+00	1.050000e+00	1.000000e+00	1.412567e-01	1.412567e-01
1.050000e+00	1.100000e+00	1.000000e+00	1.499590e-01	1.499590e-01
1.100000e+00	1.400000e+00	1.000000e+00	5.880563e-02	5.880563e-02
1.400000e+00	1.700000e+00	1.000000e+00	6.976462e-02	6.976462e-02
1.700000e+00	2.000000e+00	1.000000e+00	8.617366e-02	8.617366e-02
2.000000e+00	2.400000e+00	1.000000e+00	9.817475e-02	9.817475e-02
2.400000e+00	2.700000e+00	1.000000e+00	1.022883e-01	1.022883e-01
2.700000e+00	3.000000e+00	1.000000e+00	1.588734e-01	1.588734e-01
3.000000e+00	3.100000e+00	1.000000e+00	3.353919e-01	3.353919e-01
3.100000e+00	3.300000e+00	1.000000e+00	2.536941e-01	2.536941e-01
3.300000e+00	3.500000e+00	1.000000e+00	2.541241e-01	2.541241e-01
3.500000e+00	4.000000e+00	1.000000e+00	1.668815e-01	1.668815e-01
4.000000e+00	5.000000e+00	1.000000e+00	2.626773e-01	2.626773e-01
5.000000e+00	6.000000e+00	1.000000e+00	2.996800e-01	2.996800e-01
6.000000e+00	7.000000e+00	1.000000e+00	3.811433e-01	3.811433e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR0.5_MUF1.0_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.39795416194227246, dn: 0.39795416194227246}}, 1: {"": {up: 0.15100183347919729, dn: 0.15100183347919729}}, 2: {"": {up: 0.12481393501712416, dn: 0.12481393501712416}}, 3: {"": {up: 0.11161809652669012, dn: 0.11161809652669012}}, 4: {"": {up: 0.091170218458646091, dn: 0.091170218458646091}}, 5: {"": {up: 0.089568653798252171, dn: 0.089568653798252171}}, 6: {"": {up: 0.087700799987755082, dn: 0.087700799987755082}}, 7: {"": {up: 0.076816754519374517, dn: 0.076816754519374517}}, 8: {"": {up: 0.075662421115696946, dn: 0.075662421115696946}}, 9: {"": {up: 0.066024447205281236, dn: 0.066024447205281236}}, 10: {"": {up: 0.050901232287823131, dn: 0.050901232287823131}}, 11: {"": {up: 0.047299829903964377, dn: 0.047299829903964377}}, 12: {"": {up: 0.070630016718871938, dn: 0.070630016718871938}}, 13: {"": {up: 0.070763308323166102, dn: 0.070763308323166102}}, 14: {"": {up: 0.044812193091857855, dn: 0.044812193091857855}}, 15: {"": {up: 0.074099601408395596, dn: 0.074099601408395596}}, 16: {"": {up: 0.079127042575756465, dn: 0.079127042575756465}}, 17: {"": {up: 0.081584269421453956, dn: 0.081584269421453956}}, 18: {"": {up: 0.040501397486748129, dn: 0.040501397486748129}}, 19: {"": {up: 0.05149667993075327, dn: 0.05149667993075327}}, 20: {"": {up: 0.067717022312530975, dn: 0.067717022312530975}}, 21: {"": {up: 0.082517114264273814, dn: 0.082517114264273814}}, 22: {"": {up: 0.099103406618744366, dn: 0.099103406618744366}}, 23: {"": {up: 0.14894137148487394, dn: 0.14894137148487394}}, 24: {"": {up: 0.35852193504859525, dn: 0.35852193504859525}}, 25: {"": {up: 0.27905721886163892, dn: 0.27905721886163892}}, 26: {"": {up: 0.24707658513392508, dn: 0.24707658513392508}}, 27: {"": {up: 0.18488208233950482, dn: 0.18488208233950482}}, 28: {"": {up: 0.28434990606794636, dn: 0.28434990606794636}}, 29: {"": {up: 0.39742714643913429, dn: 0.39742714643913429}}, 30: {"": {up: 0.41686642394846496, dn: 0.41686642394846496}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR0.5_MUF1.0_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.000000e+00	3.979542e-01	3.979542e-01
4.000000e-02	9.000000e-02	1.000000e+00	1.510018e-01	1.510018e-01
9.000000e-02	1.400000e-01	1.000000e+00	1.248139e-01	1.248139e-01
1.400000e-01	1.900000e-01	1.000000e+00	1.116181e-01	1.116181e-01
1.900000e-01	2.400000e-01	1.000000e+00	9.117022e-02	9.117022e-02
2.400000e-01	2.900000e-01	1.000000e+00	8.956865e-02	8.956865e-02
2.900000e-01	3.400000e-01	1.000000e+00	8.770080e-02	8.770080e-02
3.400000e-01	3.900000e-01	1.000000e+00	7.681675e-02	7.681675e-02
3.900000e-01	4.400000e-01	1.000000e+00	7.566242e-02	7.566242e-02
4.400000e-01	5.000000e-01	1.000000e+00	6.602445e-02	6.602445e-02
5.000000e-01	6.000000e-01	1.000000e+00	5.090123e-02	5.090123e-02
6.000000e-01	7.000000e-01	1.000000e+00	4.729983e-02	4.729983e-02
7.000000e-01	7.500000e-01	1.000000e+00	7.063002e-02	7.063002e-02
7.500000e-01	8.000000e-01	1.000000e+00	7.076331e-02	7.076331e-02
8.000000e-01	9.500000e-01	1.000000e+00	4.481219e-02	4.481219e-02
9.500000e-01	1.000000e+00	1.000000e+00	7.409960e-02	7.409960e-02
1.000000e+00	1.050000e+00	1.000000e+00	7.912704e-02	7.912704e-02
1.050000e+00	1.100000e+00	1.000000e+00	8.158427e-02	8.158427e-02
1.100000e+00	1.400000e+00	1.000000e+00	4.050140e-02	4.050140e-02
1.400000e+00	1.700000e+00	1.000000e+00	5.149668e-02	5.149668e-02
1.700000e+00	2.000000e+00	1.000000e+00	6.771702e-02	6.771702e-02
2.000000e+00	2.400000e+00	1.000000e+00	8.251711e-02	8.251711e-02
2.400000e+00	2.700000e+00	1.000000e+00	9.910341e-02	9.910341e-02
2.700000e+00	3.000000e+00	1.000000e+00	1.489414e-01	1.489414e-01
3.000000e+00	3.100000e+00	1.000000e+00	3.585219e-01	3.585219e-01
3.100000e+00	3.300000e+00	1.000000e+00	2.790572e-01	2.790572e-01
3.300000e+00	3.500000e+00	1.000000e+00	2.470766e-01	2.470766e-01
3.500000e+00	4.000000e+00	1.000000e+00	1.848821e-01	1.848821e-01
4.000000e+00	5.000000e+00	1.000000e+00	2.843499e-01	2.843499e-01
5.000000e+00	6.000000e+00	1.000000e+00	3.974271e-01	3.974271e-01
6.000000e+00	7.000000e+00	1.000000e+00	4.168664e-01	4.168664e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR0.5_MUF0.5_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.7325793171467827, dn: 0.7325793171467827}}, 1: {"": {up: 0.45028351262808058, dn: 0.45028351262808058}}, 2: {"": {up: 0.46296237772288079, dn: 0.46296237772288079}}, 3: {"": {up: 0.29795983625221834, dn: 0.29795983625221834}}, 4: {"": {up: 0.1946125332384083, dn: 0.1946125332384083}}, 5: {"": {up: 0.21369620884634899, dn: 0.21369620884634899}}, 6: {"": {up: 0.22797730784527662, dn: 0.22797730784527662}}, 7: {"": {up: 0.21102989810435879, dn: 0.21102989810435879}}, 8: {"": {up: 0.17449104440685353, dn: 0.17449104440685353}}, 9: {"": {up: 0.14755397910055615, dn: 0.14755397910055615}}, 10: {"": {up: 0.11976974354532907, dn: 0.11976974354532907}}, 11: {"": {up: 0.099813313267861331, dn: 0.099813313267861331}}, 12: {"": {up: 0.17124237882041227, dn: 0.17124237882041227}}, 13: {"": {up: 0.13084279321228043, dn: 0.13084279321228043}}, 14: {"": {up: 0.10175172132665324, dn: 0.10175172132665324}}, 15: {"": {up: 0.13212109243667497, dn: 0.13212109243667497}}, 16: {"": {up: 0.17850430950451845, dn: 0.17850430950451845}}, 17: {"": {up: 0.16699228906967142, dn: 0.16699228906967142}}, 18: {"": {up: 0.070571982239258341, dn: 0.070571982239258341}}, 19: {"": {up: 0.083735006940069814, dn: 0.083735006940069814}}, 20: {"": {up: 0.10355893681873704, dn: 0.10355893681873704}}, 21: {"": {up: 0.11689176512462236, dn: 0.11689176512462236}}, 22: {"": {up: 0.117176767875383, dn: 0.117176767875383}}, 23: {"": {up: 0.17239305802770202, dn: 0.17239305802770202}}, 24: {"": {up: 0.96279309090460274, dn: 0.96279309090460274}}, 25: {"": {up: 0.31086359602228264, dn: 0.31086359602228264}}, 26: {"": {up: 0.23851722062303221, dn: 0.23851722062303221}}, 27: {"": {up: 0.1673486460517789, dn: 0.1673486460517789}}, 28: {"": {up: 0.31498418553397567, dn: 0.31498418553397567}}, 29: {"": {up: 0.33375024295069766, dn: 0.33375024295069766}}, 30: {"": {up: 0.39279454793688601, dn: 0.39279454793688601}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[MUR0.5_MUF0.5_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.000000e+00	7.325793e-01	7.325793e-01
4.000000e-02	9.000000e-02	1.000000e+00	4.502835e-01	4.502835e-01
9.000000e-02	1.400000e-01	1.000000e+00	4.629624e-01	4.629624e-01
1.400000e-01	1.900000e-01	1.000000e+00	2.979598e-01	2.979598e-01
1.900000e-01	2.400000e-01	1.000000e+00	1.946125e-01	1.946125e-01
2.400000e-01	2.900000e-01	1.000000e+00	2.136962e-01	2.136962e-01
2.900000e-01	3.400000e-01	1.000000e+00	2.279773e-01	2.279773e-01
3.400000e-01	3.900000e-01	1.000000e+00	2.110299e-01	2.110299e-01
3.900000e-01	4.400000e-01	1.000000e+00	1.744910e-01	1.744910e-01
4.400000e-01	5.000000e-01	1.000000e+00	1.475540e-01	1.475540e-01
5.000000e-01	6.000000e-01	1.000000e+00	1.197697e-01	1.197697e-01
6.000000e-01	7.000000e-01	1.000000e+00	9.981331e-02	9.981331e-02
7.000000e-01	7.500000e-01	1.000000e+00	1.712424e-01	1.712424e-01
7.500000e-01	8.000000e-01	1.000000e+00	1.308428e-01	1.308428e-01
8.000000e-01	9.500000e-01	1.000000e+00	1.017517e-01	1.017517e-01
9.500000e-01	1.000000e+00	1.000000e+00	1.321211e-01	1.321211e-01
1.000000e+00	1.050000e+00	1.000000e+00	1.785043e-01	1.785043e-01
1.050000e+00	1.100000e+00	1.000000e+00	1.669923e-01	1.669923e-01
1.100000e+00	1.400000e+00	1.000000e+00	7.057198e-02	7.057198e-02
1.400000e+00	1.700000e+00	1.000000e+00	8.373501e-02	8.373501e-02
1.700000e+00	2.000000e+00	1.000000e+00	1.035589e-01	1.035589e-01
2.000000e+00	2.400000e+00	1.000000e+00	1.168918e-01	1.168918e-01
2.400000e+00	2.700000e+00	1.000000e+00	1.171768e-01	1.171768e-01
2.700000e+00	3.000000e+00	1.000000e+00	1.723931e-01	1.723931e-01
3.000000e+00	3.100000e+00	1.000000e+00	9.627931e-01	9.627931e-01
3.100000e+00	3.300000e+00	1.000000e+00	3.108636e-01	3.108636e-01
3.300000e+00	3.500000e+00	1.000000e+00	2.385172e-01	2.385172e-01
3.500000e+00	4.000000e+00	1.000000e+00	1.673486e-01	1.673486e-01
4.000000e+00	5.000000e+00	1.000000e+00	3.149842e-01	3.149842e-01
5.000000e+00	6.000000e+00	1.000000e+00	3.337502e-01	3.337502e-01
6.000000e+00	7.000000e+00	1.000000e+00	3.927945e-01	3.927945e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.42847825986484578, dn: 0.42847825986484578}}, 1: {"": {up: 0.14714921821890981, dn: 0.14714921821890981}}, 2: {"": {up: 0.11720006104248658, dn: 0.11720006104248658}}, 3: {"": {up: 0.10105594852117425, dn: 0.10105594852117425}}, 4: {"": {up: 0.086036891115641709, dn: 0.086036891115641709}}, 5: {"": {up: 0.082841105986177957, dn: 0.082841105986177957}}, 6: {"": {up: 0.07893419807873385, dn: 0.07893419807873385}}, 7: {"": {up: 0.070597308448117901, dn: 0.070597308448117901}}, 8: {"": {up: 0.0705337011970779, dn: 0.0705337011970779}}, 9: {"": {up: 0.058321187609335461, dn: 0.058321187609335461}}, 10: {"": {up: 0.046747064208006603, dn: 0.046747064208006603}}, 11: {"": {up: 0.042970987764612029, dn: 0.042970987764612029}}, 12: {"": {up: 0.061905739257200339, dn: 0.061905739257200339}}, 13: {"": {up: 0.063880696808412241, dn: 0.063880696808412241}}, 14: {"": {up: 0.037996745421209531, dn: 0.037996745421209531}}, 15: {"": {up: 0.067451160419248105, dn: 0.067451160419248105}}, 16: {"": {up: 0.070976980357256525, dn: 0.070976980357256525}}, 17: {"": {up: 0.075367614595146709, dn: 0.075367614595146709}}, 18: {"": {up: 0.03470642020291248, dn: 0.03470642020291248}}, 19: {"": {up: 0.044303824892926773, dn: 0.044303824892926773}}, 20: {"": {up: 0.056396465215565753, dn: 0.056396465215565753}}, 21: {"": {up: 0.065712645981491638, dn: 0.065712645981491638}}, 22: {"": {up: 0.083751222388419491, dn: 0.083751222388419491}}, 23: {"": {up: 0.12429385370256645, dn: 0.12429385370256645}}, 24: {"": {up: 0.25103093687539807, dn: 0.25103093687539807}}, 25: {"": {up: 0.22357676935775972, dn: 0.22357676935775972}}, 26: {"": {up: 0.20884922607650333, dn: 0.20884922607650333}}, 27: {"": {up: 0.15369663226104696, dn: 0.15369663226104696}}, 28: {"": {up: 0.21955572543161381, dn: 0.21955572543161381}}, 29: {"": {up: 0.30119794717641291, dn: 0.30119794717641291}}, 30: {"": {up: 0.36082397462961002, dn: 0.36082397462961002}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.000000e+00	4.284783e-01	4.284783e-01
4.000000e-02	9.000000e-02	1.000000e+00	1.471492e-01	1.471492e-01
9.000000e-02	1.400000e-01	1.000000e+00	1.172001e-01	1.172001e-01
1.400000e-01	1.900000e-01	1.000000e+00	1.010559e-01	1.010559e-01
1.900000e-01	2.400000e-01	1.000000e+00	8.603689e-02	8.603689e-02
2.400000e-01	2.900000e-01	1.000000e+00	8.284111e-02	8.284111e-02
2.900000e-01	3.400000e-01	1.000000e+00	7.893420e-02	7.893420e-02
3.400000e-01	3.900000e-01	1.000000e+00	7.059731e-02	7.059731e-02
3.900000e-01	4.400000e-01	1.000000e+00	7.053370e-02	7.053370e-02
4.400000e-01	5.000000e-01	1.000000e+00	5.832119e-02	5.832119e-02
5.000000e-01	6.000000e-01	1.000000e+00	4.674706e-02	4.674706e-02
6.000000e-01	7.000000e-01	1.000000e+00	4.297099e-02	4.297099e-02
7.000000e-01	7.500000e-01	1.000000e+00	6.190574e-02	6.190574e-02
7.500000e-01	8.000000e-01	1.000000e+00	6.388070e-02	6.388070e-02
8.000000e-01	9.500000e-01	1.000000e+00	3.799675e-02	3.799675e-02
9.500000e-01	1.000000e+00	1.000000e+00	6.745116e-02	6.745116e-02
1.000000e+00	1.050000e+00	1.000000e+00	7.097698e-02	7.097698e-02
1.050000e+00	1.100000e+00	1.000000e+00	7.536761e-02	7.536761e-02
1.100000e+00	1.400000e+00	1.000000e+00	3.470642e-02	3.470642e-02
1.400000e+00	1.700000e+00	1.000000e+00	4.430382e-02	4.430382e-02
1.700000e+00	2.000000e+00	1.000000e+00	5.639647e-02	5.639647e-02
2.000000e+00	2.400000e+00	1.000000e+00	6.571265e-02	6.571265e-02
2.400000e+00	2.700000e+00	1.000000e+00	8.375122e-02	8.375122e-02
2.700000e+00	3.000000e+00	1.000000e+00	1.242939e-01	1.242939e-01
3.000000e+00	3.100000e+00	1.000000e+00	2.510309e-01	2.510309e-01
3.100000e+00	3.300000e+00	1.000000e+00	2.235768e-01	2.235768e-01
3.300000e+00	3.500000e+00	1.000000e+00	2.088492e-01	2.088492e-01
3.500000e+00	4.000000e+00	1.000000e+00	1.536966e-01	1.536966e-01
4.000000e+00	5.000000e+00	1.000000e+00	2.195557e-01	2.195557e-01
5.000000e+00	6.000000e+00	1.000000e+00	3.011979e-01	3.011979e-01
6.000000e+00	7.000000e+00	1.000000e+00	3.608240e-01	3.608240e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_cc.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
ErrorBandColor=green
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.16752977175142944, dn: 0.16752977175142944}}, 1: {"": {up: 0.062052346405410068, dn: 0.062052346405410068}}, 2: {"": {up: 0.047851589156475659, dn: 0.047851589156475659}}, 3: {"": {up: 0.037127280462682141, dn: 0.037127280462682141}}, 4: {"": {up: 0.038933148218388378, dn: 0.038933148218388378}}, 5: {"": {up: 0.031892065753952231, dn: 0.031892065753952231}}, 6: {"": {up: 0.03305546500906531, dn: 0.03305546500906531}}, 7: {"": {up: 0.034140727987757413, dn: 0.034140727987757413}}, 8: {"": {up: 0.028157103824231779, dn: 0.028157103824231779}}, 9: {"": {up: 0.026012286832790634, dn: 0.026012286832790634}}, 10: {"": {up: 0.019206644177125688, dn: 0.019206644177125688}}, 11: {"": {up: 0.018030962161288456, dn: 0.018030962161288456}}, 12: {"": {up: 0.026860369185093096, dn: 0.026860369185093096}}, 13: {"": {up: 0.02640458971790919, dn: 0.02640458971790919}}, 14: {"": {up: 0.016206143998919936, dn: 0.016206143998919936}}, 15: {"": {up: 0.026083487514834438, dn: 0.026083487514834438}}, 16: {"": {up: 0.029070941184753396, dn: 0.029070941184753396}}, 17: {"": {up: 0.029573065473166436, dn: 0.029573065473166436}}, 18: {"": {up: 0.014822614553609066, dn: 0.014822614553609066}}, 19: {"": {up: 0.018460574481727443, dn: 0.018460574481727443}}, 20: {"": {up: 0.021880963217103845, dn: 0.021880963217103845}}, 21: {"": {up: 0.028259094304689213, dn: 0.028259094304689213}}, 22: {"": {up: 0.045658510577300825, dn: 0.045658510577300825}}, 23: {"": {up: 0.056901475851911097, dn: 0.056901475851911097}}, 24: {"": {up: 0.092511903815525237, dn: 0.092511903815525237}}, 25: {"": {up: 0.084462782356898788, dn: 0.084462782356898788}}, 26: {"": {up: 0.10030321609206931, dn: 0.10030321609206931}}, 27: {"": {up: 0.084674815608329596, dn: 0.084674815608329596}}, 28: {"": {up: 0.083800251504159776, dn: 0.083800251504159776}}, 29: {"": {up: 0.10681425230136532, dn: 0.10681425230136532}}, 30: {"": {up: 0.15381794307102281, dn: 0.15381794307102281}}}
ErrorType=env
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_cc.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01[_VarBand]
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.061377e+00	1.680665e-01	5.633162e-01
4.000000e-02	9.000000e-02	8.630589e-01	6.411623e-02	3.719556e-01
9.000000e-02	1.400000e-01	8.464722e-01	7.066083e-02	7.953196e-01
1.400000e-01	1.900000e-01	8.124051e-01	4.920420e-02	5.471131e-01
1.900000e-01	2.400000e-01	8.951809e-01	4.241957e-02	6.609118e-01
2.400000e-01	2.900000e-01	7.830009e-01	3.723152e-02	8.044745e-01
2.900000e-01	3.400000e-01	8.679330e-01	1.761985e-01	6.298470e-01
3.400000e-01	3.900000e-01	9.016175e-01	4.311607e-02	9.333471e-01
3.900000e-01	4.400000e-01	8.137853e-01	4.843839e-02	3.814773e-01
4.400000e-01	5.000000e-01	8.528875e-01	3.828158e-02	5.186772e-01
5.000000e-01	6.000000e-01	8.500099e-01	3.252690e-02	5.857641e-01
6.000000e-01	7.000000e-01	8.212802e-01	2.801233e-02	5.113528e-01
7.000000e-01	7.500000e-01	8.666029e-01	3.495922e-02	3.795557e-01
7.500000e-01	8.000000e-01	8.285051e-01	2.762920e-02	5.007475e-01
8.000000e-01	9.500000e-01	8.540507e-01	2.907539e-02	4.763191e-01
9.500000e-01	1.000000e+00	7.776870e-01	2.826604e-02	3.098528e-01
1.000000e+00	1.050000e+00	8.237464e-01	3.041341e-02	3.914536e-01
1.050000e+00	1.100000e+00	7.960138e-01	6.227721e-02	3.862281e-01
1.100000e+00	1.400000e+00	8.812059e-01	2.175603e-02	3.453194e-01
1.400000e+00	1.700000e+00	8.855916e-01	1.898780e-02	1.543295e-01
1.700000e+00	2.000000e+00	8.408148e-01	2.316960e-02	1.062922e-01
2.000000e+00	2.400000e+00	9.457247e-01	2.992550e-02	1.030545e-01
2.400000e+00	2.700000e+00	9.788737e-01	4.576041e-02	7.245323e-02
2.700000e+00	3.000000e+00	9.739586e-01	8.257187e-02	8.525061e-02
3.000000e+00	3.100000e+00	8.466778e-01	1.394982e-01	1.008948e-01
3.100000e+00	3.300000e+00	9.608420e-01	1.248765e-01	1.257784e-01
3.300000e+00	3.500000e+00	1.054971e+00	1.527857e-01	2.396503e-01
3.500000e+00	4.000000e+00	1.026162e+00	8.608774e-02	1.673867e-01
4.000000e+00	5.000000e+00	9.075483e-01	9.285542e-02	1.431758e-01
5.000000e+00	6.000000e+00	8.273496e-01	1.150375e-01	1.070464e-01
6.000000e+00	7.000000e+00	7.446684e-01	1.557148e-01	2.291776e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_cc.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01
ErrorBandOpacity=0.2
ErrorBreakdown={0: {"": {up: 0.16752977175142944, dn: 0.16752977175142944}}, 1: {"": {up: 0.062052346405410068, dn: 0.062052346405410068}}, 2: {"": {up: 0.047851589156475659, dn: 0.047851589156475659}}, 3: {"": {up: 0.037127280462682141, dn: 0.037127280462682141}}, 4: {"": {up: 0.038933148218388378, dn: 0.038933148218388378}}, 5: {"": {up: 0.031892065753952231, dn: 0.031892065753952231}}, 6: {"": {up: 0.03305546500906531, dn: 0.03305546500906531}}, 7: {"": {up: 0.034140727987757413, dn: 0.034140727987757413}}, 8: {"": {up: 0.028157103824231779, dn: 0.028157103824231779}}, 9: {"": {up: 0.026012286832790634, dn: 0.026012286832790634}}, 10: {"": {up: 0.019206644177125688, dn: 0.019206644177125688}}, 11: {"": {up: 0.018030962161288456, dn: 0.018030962161288456}}, 12: {"": {up: 0.026860369185093096, dn: 0.026860369185093096}}, 13: {"": {up: 0.02640458971790919, dn: 0.02640458971790919}}, 14: {"": {up: 0.016206143998919936, dn: 0.016206143998919936}}, 15: {"": {up: 0.026083487514834438, dn: 0.026083487514834438}}, 16: {"": {up: 0.029070941184753396, dn: 0.029070941184753396}}, 17: {"": {up: 0.029573065473166436, dn: 0.029573065473166436}}, 18: {"": {up: 0.014822614553609066, dn: 0.014822614553609066}}, 19: {"": {up: 0.018460574481727443, dn: 0.018460574481727443}}, 20: {"": {up: 0.021880963217103845, dn: 0.021880963217103845}}, 21: {"": {up: 0.028259094304689213, dn: 0.028259094304689213}}, 22: {"": {up: 0.045658510577300825, dn: 0.045658510577300825}}, 23: {"": {up: 0.056901475851911097, dn: 0.056901475851911097}}, 24: {"": {up: 0.092511903815525237, dn: 0.092511903815525237}}, 25: {"": {up: 0.084462782356898788, dn: 0.084462782356898788}}, 26: {"": {up: 0.10030321609206931, dn: 0.10030321609206931}}, 27: {"": {up: 0.084674815608329596, dn: 0.084674815608329596}}, 28: {"": {up: 0.083800251504159776, dn: 0.083800251504159776}}, 29: {"": {up: 0.10681425230136532, dn: 0.10681425230136532}}, 30: {"": {up: 0.15381794307102281, dn: 0.15381794307102281}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_cc.yoda/ALICE_2020_I1797621/rpPb-d01-x01-y01
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	4.000000e-02	1.061377e+00	1.675298e-01	1.675298e-01
4.000000e-02	9.000000e-02	8.630589e-01	6.205235e-02	6.205235e-02
9.000000e-02	1.400000e-01	8.464722e-01	4.785159e-02	4.785159e-02
1.400000e-01	1.900000e-01	8.124051e-01	3.712728e-02	3.712728e-02
1.900000e-01	2.400000e-01	8.951809e-01	3.893315e-02	3.893315e-02
2.400000e-01	2.900000e-01	7.830009e-01	3.189207e-02	3.189207e-02
2.900000e-01	3.400000e-01	8.679330e-01	3.305547e-02	3.305547e-02
3.400000e-01	3.900000e-01	9.016175e-01	3.414073e-02	3.414073e-02
3.900000e-01	4.400000e-01	8.137853e-01	2.815710e-02	2.815710e-02
4.400000e-01	5.000000e-01	8.528875e-01	2.601229e-02	2.601229e-02
5.000000e-01	6.000000e-01	8.500099e-01	1.920664e-02	1.920664e-02
6.000000e-01	7.000000e-01	8.212802e-01	1.803096e-02	1.803096e-02
7.000000e-01	7.500000e-01	8.666029e-01	2.686037e-02	2.686037e-02
7.500000e-01	8.000000e-01	8.285051e-01	2.640459e-02	2.640459e-02
8.000000e-01	9.500000e-01	8.540507e-01	1.620614e-02	1.620614e-02
9.500000e-01	1.000000e+00	7.776870e-01	2.608349e-02	2.608349e-02
1.000000e+00	1.050000e+00	8.237464e-01	2.907094e-02	2.907094e-02
1.050000e+00	1.100000e+00	7.960138e-01	2.957307e-02	2.957307e-02
1.100000e+00	1.400000e+00	8.812059e-01	1.482261e-02	1.482261e-02
1.400000e+00	1.700000e+00	8.855916e-01	1.846057e-02	1.846057e-02
1.700000e+00	2.000000e+00	8.408148e-01	2.188096e-02	2.188096e-02
2.000000e+00	2.400000e+00	9.457247e-01	2.825909e-02	2.825909e-02
2.400000e+00	2.700000e+00	9.788737e-01	4.565851e-02	4.565851e-02
2.700000e+00	3.000000e+00	9.739586e-01	5.690148e-02	5.690148e-02
3.000000e+00	3.100000e+00	8.466778e-01	9.251190e-02	9.251190e-02
3.100000e+00	3.300000e+00	9.608420e-01	8.446278e-02	8.446278e-02
3.300000e+00	3.500000e+00	1.054971e+00	1.003032e-01	1.003032e-01
3.500000e+00	4.000000e+00	1.026162e+00	8.467482e-02	8.467482e-02
4.000000e+00	5.000000e+00	9.075483e-01	8.380025e-02	8.380025e-02
5.000000e+00	6.000000e+00	8.273496e-01	1.068143e-01	1.068143e-01
6.000000e+00	7.000000e+00	7.446684e-01	1.538179e-01	1.538179e-01
# END HISTO1D



==> anc/Fig9_pt.dat <==
# BEGIN PLOT
Legend=1
LogY=0
LegendAlign=l
MainPlot=1
RatioPlot=0
PlotTickLabels=1
RatioPlotTickLabels=1
RatioPlotYMax=2.0
RatioPlotYMin=0.0
LegendXPos=0.50
LegendYPos=0.94
Title=$\text{pp}/\text{pPb} \to e^+e^-(X)$ at $\sqrt s = 5.02 $ TeV ($1.1 < m_{\rm ee} < 2.7$ GeV)
YMin=0.0
YMax=2.0
XLabel=$p_{T,ee}$ [GeV]
YLabel=$R_\text{pPb}$
DrawOnly=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR2.0_MUF2.0_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR2.0_MUF1.0_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR1.0_MUF2.0_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR1.0_MUF0.5_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR0.5_MUF1.0_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR0.5_MUF0.5_PDF27100] //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_cc.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[_VarBand] //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_cc.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01
LegendOnly=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01 //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_cc.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01
# END PLOT

# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR2.0_MUF2.0_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.068068540589147131, dn: 0.068068540589147131}}, 1: {"": {up: 0.031058127909073047, dn: 0.031058127909073047}}, 2: {"": {up: 0.12952903349168271, dn: 0.12952903349168271}}, 3: {"": {up: 0.29096755723227519, dn: 0.29096755723227519}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR2.0_MUF2.0_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	1.000000e+00	6.806854e-02	6.806854e-02
6.000000e-01	4.000000e+00	1.000000e+00	3.105813e-02	3.105813e-02
4.000000e+00	6.000000e+00	1.000000e+00	1.295290e-01	1.295290e-01
6.000000e+00	8.000000e+00	1.000000e+00	2.909676e-01	2.909676e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR2.0_MUF1.0_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.054065648560475597, dn: 0.054065648560475597}}, 1: {"": {up: 0.025476982229967197, dn: 0.025476982229967197}}, 2: {"": {up: 0.12923934430813805, dn: 0.12923934430813805}}, 3: {"": {up: 0.25033469147447368, dn: 0.25033469147447368}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR2.0_MUF1.0_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	1.000000e+00	5.406565e-02	5.406565e-02
6.000000e-01	4.000000e+00	1.000000e+00	2.547698e-02	2.547698e-02
4.000000e+00	6.000000e+00	1.000000e+00	1.292393e-01	1.292393e-01
6.000000e+00	8.000000e+00	1.000000e+00	2.503347e-01	2.503347e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR1.0_MUF2.0_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.10653100394781463, dn: 0.10653100394781463}}, 1: {"": {up: 0.037973748784276423, dn: 0.037973748784276423}}, 2: {"": {up: 0.13319463254397393, dn: 0.13319463254397393}}, 3: {"": {up: 0.33647604312155982, dn: 0.33647604312155982}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR1.0_MUF2.0_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	1.000000e+00	1.065310e-01	1.065310e-01
6.000000e-01	4.000000e+00	1.000000e+00	3.797375e-02	3.797375e-02
4.000000e+00	6.000000e+00	1.000000e+00	1.331946e-01	1.331946e-01
6.000000e+00	8.000000e+00	1.000000e+00	3.364760e-01	3.364760e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR1.0_MUF0.5_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.084694332645590481, dn: 0.084694332645590481}}, 1: {"": {up: 0.039028408577245551, dn: 0.039028408577245551}}, 2: {"": {up: 0.20454497108981229, dn: 0.20454497108981229}}, 3: {"": {up: 0.40814323435262778, dn: 0.40814323435262778}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR1.0_MUF0.5_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	1.000000e+00	8.469433e-02	8.469433e-02
6.000000e-01	4.000000e+00	1.000000e+00	3.902841e-02	3.902841e-02
4.000000e+00	6.000000e+00	1.000000e+00	2.045450e-01	2.045450e-01
6.000000e+00	8.000000e+00	1.000000e+00	4.081432e-01	4.081432e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR0.5_MUF1.0_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.066674047095629019, dn: 0.066674047095629019}}, 1: {"": {up: 0.029492545394072905, dn: 0.029492545394072905}}, 2: {"": {up: 0.12893376055519051, dn: 0.12893376055519051}}, 3: {"": {up: 0.28330031239803571, dn: 0.28330031239803571}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR0.5_MUF1.0_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	1.000000e+00	6.667405e-02	6.667405e-02
6.000000e-01	4.000000e+00	1.000000e+00	2.949255e-02	2.949255e-02
4.000000e+00	6.000000e+00	1.000000e+00	1.289338e-01	1.289338e-01
6.000000e+00	8.000000e+00	1.000000e+00	2.833003e-01	2.833003e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR0.5_MUF0.5_PDF27100]
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.10695114928335475, dn: 0.10695114928335475}}, 1: {"": {up: 0.046389851448717732, dn: 0.046389851448717732}}, 2: {"": {up: 0.18310532930753262, dn: 0.18310532930753262}}, 3: {"": {up: 0.6192783072649265, dn: 0.6192783072649265}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[MUR0.5_MUF0.5_PDF27100]
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	1.000000e+00	1.069511e-01	1.069511e-01
6.000000e-01	4.000000e+00	1.000000e+00	4.638985e-02	4.638985e-02
4.000000e+00	6.000000e+00	1.000000e+00	1.831053e-01	1.831053e-01
6.000000e+00	8.000000e+00	1.000000e+00	6.192783e-01	6.192783e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01
ErrorBandOpacity=0
ErrorBreakdown={0: {"": {up: 0.052904852484224468, dn: 0.052904852484224468}}, 1: {"": {up: 0.025100444625822053, dn: 0.025100444625822053}}, 2: {"": {up: 0.12355387386061394, dn: 0.12355387386061394}}, 3: {"": {up: 0.24168155251535267, dn: 0.24168155251535267}}}
LineColor=gray
LineStyle=dashed
Path=//home/apn/git/phd/papers/paper-dilepton/plots/one.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01
Title=
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	1.000000e+00	5.290485e-02	5.290485e-02
6.000000e-01	4.000000e+00	1.000000e+00	2.510044e-02	2.510044e-02
4.000000e+00	6.000000e+00	1.000000e+00	1.235539e-01	1.235539e-01
6.000000e+00	8.000000e+00	1.000000e+00	2.416816e-01	2.416816e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_cc.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[_VarBand]
BandComponentEnv=Default,MUR2.0_MUF1.0_PDF.*,MUR2.0_MUF2.0_PDF.*,MUR1.0_MUF2.0_PDF.*,MUR0.5_MUF1.0_PDF.*,MUR1.0_MUF0.5_PDF.*,MUR0.5_MUF0.5_PDF.*
ErrorBandColor=green
ErrorBandOpacity=0.2
ErrorBands=1
ErrorBars=0
ErrorBreakdown={0: {"": {up: 0.023732822835396364, dn: 0.023732822835396364}}, 1: {"": {up: 0.010502449377711337, dn: 0.010502449377711337}}, 2: {"": {up: 0.055839831757589463, dn: 0.055839831757589463}}, 3: {"": {up: 0.095547837256881915, dn: 0.095547837256881915}}}
ErrorType=env
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_cc.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01[_VarBand]
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	9.263580e-01	2.403149e-02	3.681009e-01
6.000000e-01	4.000000e+00	8.777857e-01	1.393851e-02	1.725462e-01
4.000000e+00	6.000000e+00	9.653905e-01	5.787442e-02	7.842874e-02
6.000000e+00	8.000000e+00	8.743740e-01	1.032554e-01	1.574524e-01
# END HISTO1D


# BEGIN HISTO1D //home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_cc.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01
ErrorBandOpacity=0.2
ErrorBreakdown={0: {"": {up: 0.023732822835396364, dn: 0.023732822835396364}}, 1: {"": {up: 0.010502449377711337, dn: 0.010502449377711337}}, 2: {"": {up: 0.055839831757589463, dn: 0.055839831757589463}}, 3: {"": {up: 0.095547837256881915, dn: 0.095547837256881915}}}
LineColor=green
LineStyle=solid
Path=//home/apn/git/phd/papers/paper-dilepton/plots/r_pPb_cc.yoda/ALICE_2020_I1797621/rpPb-d05-x01-y01
Title=$c\bar c$ NLO+PY8
# xlow	 xhigh	 val	 errminus	 errplus
0.000000e+00	6.000000e-01	9.263580e-01	2.373282e-02	2.373282e-02
6.000000e-01	4.000000e+00	8.777857e-01	1.050245e-02	1.050245e-02
4.000000e+00	6.000000e+00	9.653905e-01	5.583983e-02	5.583983e-02
6.000000e+00	8.000000e+00	8.743740e-01	9.554784e-02	9.554784e-02
# END HISTO1D



==> anc/Makefile <==
SRCS := $(wildcard *.cc)
OBJS := $(patsubst %.cc,Rivet%.so,$(SRCS))
NAMES := $(patsubst %.cc,Rivet%,$(SRCS))

ddir := $(shell rivet-config --datadir)
ldir := $(shell rivet-config --libdir)

all: install

build: $(OBJS)

Rivet%: Rivet%.so
	cp $< $(ldir)/Rivet/
	-cp $(patsubst Rivet%.so,%,$<).plot $(ddir)/
	-cp $(patsubst Rivet%.so,%,$<).info $(ddir)/
	-cp $(patsubst Rivet%.so,%,$<).yoda $(ddir)/

Rivet%.so: %.cc
	rivet-build $@ $(patsubst Rivet%.so,%.cc,$@)
	#rivet-build $@ $(patsubst Rivet%.so,%.cc,$@) -std=c++17

install: $(NAMES)

clean:
	rm *.so


==> anc/README.md <==
# Legend for ancillary files

- `*.dat`: Rivet makeplots file of the plots in the paper
- `*.patch`: changes made to powheg codes
- `*.powheg.input`: input files for powheg
- `*.conf`: pythia configuration files on top of the settings through the powheg-pythia-rivet interface
- everything else: files for the Rivet analysis

## Rivet Analysis for ALICE 

```
$ make install
```
will build and install `RivetAnalysis.so` with its data to the directory found by `rivet-config`.

Check the `.info` file for the analysis description.

The options are:

- `PHOTON_Z`: photons stemming from MC photons/Z bosons
- `BOTTOM`: electrons stemming from bottom quarks
- `CHARM`: electrons stemming from charm quarks
- `Open`: only consider open charm/bottom
- `APID`: fix ancestor PID
- `QQ`: only consider initial state quark-quark 
- `QG`: only consider initial state quark-gluon
- `GG`: only consider initial state gluon-gluon

Note: All ALICE PbPb data (d10-x01-y01 and above) has been extracted from ALI-PREL https://alice-figure.web.cern.ch/node/22082 and should be replaced with 2308.16704 once it is available on HEPdata.


## References/Datasets 
- <https://inspirehep.net/literature/1797621> (<https://www.hepdata.net/record/ins1797621>)
- https://gitlab.com/APN-Pucky/rivet-ALICE_2020_I1797621


==> anc/Zj-pPb-powheg.input <==
vdecaymode  1     ! Z decay products (default 2): 1 for electronic

numevts 5000	! number of events to be generated
ih1   1           ! hadron 1 (1 for protons, -1 for antiprotons)
ih2   1           ! hadron 2 (1 for protons, -1 for antiprotons)
ebeam1 2510d0      ! energy of beam 1
ebeam2 2510d0      ! energy of beam 2


bornktmin 0.25     !  (default 0d0) generation cut. Minimum kt in underlying Born
##bornsuppfact 10d0 ! (default 0d0) mass param for Born suppression factor. If < 0 suppfact = 1


! To be set only if using LHA pdfs
lhans1 27100 ! pdf set for hadron 1 (LHA numbering)
lhans2 99208082 ! pdf set for hadron 2 (LHA numbering)	

! for not equal pdf set QCDLambda5
QCDLambda5 0.22616191135470262


! Parameters to allow or not the use of stored data
use-old-grid    1 ! if 1 use old grid if file pwggrids.dat is present (<> 1 regenerate)
use-old-ubound  1 ! if 1 use norm of upper bounding function stored in pwgubound.dat, if present; <> 1 regenerate

ncall1 10000    ! number of calls for initializing the integration grid
itmx1    2      ! number of iterations for initializing the integration grid
ncall2 10000     ! number of calls for computing the integral and finding upper bounding envelope
itmx2    2      ! number of iterations for computing the integral and finding upper bouding envelope
foldcsi   5     ! number of folds on csi integration
foldy    5     ! number of folds on  y  integration
foldphi   5     ! number of folds on phi integration
nubound 200000  ! number of calls to set up the upper bounding norms for radiation

! OPTIONAL PARAMETERS

min_Z_mass 0.5
max_Z_mass 10
runningscale 1
xminpdf 0.00001

alphas_from_pdf 1 # TODO toggle
pdf_cutoff_fact 0.01d0
#bornonly 1
#LOevents 1

storemintupb 1

!! parallel
iseed 10103        ! initialize random number sequence 
manyseeds 1
parallelstage 4
xgriditeration 2
maxseeds 2000
clobberlhe 1

!! shower/analysis param
NoPythia 0
NoRivet 0
QEDShower 1
QCDShower 1
hadronization 1
mpi 1
pythiaHepMC 1
HepMCEventOutput 0
HepMCEventInput 0
rivetAnalysis "ALICE_2020_I1797621"
rivetAnalysis1 "ALICE_2020_I1797621:PHOTON_Z=1"
#rivetAnalysis2 "POWHEG_2023_DILEPTONS"
rivetWeight 0

rwl_file '-'
<initrwgt>
<weightgroup name='nominal' combine='None'>
<weight id='MUR1.0_MUF1.0_PDF99208082'>default</weight>
</weightgroup>
<weightgroup name='scale_variations' combine='None'>
<weight id='MUR2.0_MUF2.0_PDF99208082'> renscfact=2d0 facscfact=2d0 </weight>
<weight id='MUR0.5_MUF0.5_PDF99208082'> renscfact=0.5d0 facscfact=0.5d0 </weight>
<weight id='MUR1.0_MUF2.0_PDF99208082'> renscfact=1d0 facscfact=2d0 </weight>
<weight id='MUR1.0_MUF0.5_PDF99208082'> renscfact=1d0 facscfact=0.5d0 </weight>
<weight id='MUR2.0_MUF1.0_PDF99208082'> renscfact=2d0 facscfact=1d0 </weight>
<weight id='MUR0.5_MUF1.0_PDF99208082'> renscfact=0.5d0 facscfact=1d0 </weight>
</weightgroup><weightgroup name='pdf_variations' combine='None'>
<weight id='MUR1.0_MUF1.0_PDF99208083'> lhapdf1=27100 lhapdf2=99208083</weight>
<weight id='MUR1.0_MUF1.0_PDF99208084'> lhapdf1=27100 lhapdf2=99208084</weight>
<weight id='MUR1.0_MUF1.0_PDF99208085'> lhapdf1=27100 lhapdf2=99208085</weight>
<weight id='MUR1.0_MUF1.0_PDF99208086'> lhapdf1=27100 lhapdf2=99208086</weight>
<weight id='MUR1.0_MUF1.0_PDF99208087'> lhapdf1=27100 lhapdf2=99208087</weight>
<weight id='MUR1.0_MUF1.0_PDF99208088'> lhapdf1=27100 lhapdf2=99208088</weight>
<weight id='MUR1.0_MUF1.0_PDF99208089'> lhapdf1=27100 lhapdf2=99208089</weight>
<weight id='MUR1.0_MUF1.0_PDF99208090'> lhapdf1=27100 lhapdf2=99208090</weight>
<weight id='MUR1.0_MUF1.0_PDF99208091'> lhapdf1=27100 lhapdf2=99208091</weight>
<weight id='MUR1.0_MUF1.0_PDF99208092'> lhapdf1=27100 lhapdf2=99208092</weight>
<weight id='MUR1.0_MUF1.0_PDF99208093'> lhapdf1=27100 lhapdf2=99208093</weight>
<weight id='MUR1.0_MUF1.0_PDF99208094'> lhapdf1=27100 lhapdf2=99208094</weight>
<weight id='MUR1.0_MUF1.0_PDF99208095'> lhapdf1=27100 lhapdf2=99208095</weight>
<weight id='MUR1.0_MUF1.0_PDF99208096'> lhapdf1=27100 lhapdf2=99208096</weight>
<weight id='MUR1.0_MUF1.0_PDF99208097'> lhapdf1=27100 lhapdf2=99208097</weight>
<weight id='MUR1.0_MUF1.0_PDF99208098'> lhapdf1=27100 lhapdf2=99208098</weight>
<weight id='MUR1.0_MUF1.0_PDF99208099'> lhapdf1=27100 lhapdf2=99208099</weight>
<weight id='MUR1.0_MUF1.0_PDF99208100'> lhapdf1=27100 lhapdf2=99208100</weight>
<weight id='MUR1.0_MUF1.0_PDF99208101'> lhapdf1=27100 lhapdf2=99208101</weight>
<weight id='MUR1.0_MUF1.0_PDF99208102'> lhapdf1=27100 lhapdf2=99208102</weight>
<weight id='MUR1.0_MUF1.0_PDF99208103'> lhapdf1=27100 lhapdf2=99208103</weight>
<weight id='MUR1.0_MUF1.0_PDF99208104'> lhapdf1=27100 lhapdf2=99208104</weight>
<weight id='MUR1.0_MUF1.0_PDF99208105'> lhapdf1=27100 lhapdf2=99208105</weight>
<weight id='MUR1.0_MUF1.0_PDF99208106'> lhapdf1=27100 lhapdf2=99208106</weight>
<weight id='MUR1.0_MUF1.0_PDF99208107'> lhapdf1=27100 lhapdf2=99208107</weight>
<weight id='MUR1.0_MUF1.0_PDF99208108'> lhapdf1=27100 lhapdf2=99208108</weight>
<weight id='MUR1.0_MUF1.0_PDF99208109'> lhapdf1=27100 lhapdf2=99208109</weight>
<weight id='MUR1.0_MUF1.0_PDF99208110'> lhapdf1=27100 lhapdf2=99208110</weight>
<weight id='MUR1.0_MUF1.0_PDF99208111'> lhapdf1=27100 lhapdf2=99208111</weight>
<weight id='MUR1.0_MUF1.0_PDF99208112'> lhapdf1=27100 lhapdf2=99208112</weight>
<weight id='MUR1.0_MUF1.0_PDF99208113'> lhapdf1=27100 lhapdf2=99208113</weight>
<weight id='MUR1.0_MUF1.0_PDF99208114'> lhapdf1=27100 lhapdf2=99208114</weight>
<weight id='MUR1.0_MUF1.0_PDF99208115'> lhapdf1=27100 lhapdf2=99208115</weight>
<weight id='MUR1.0_MUF1.0_PDF99208116'> lhapdf1=27100 lhapdf2=99208116</weight>
<weight id='MUR1.0_MUF1.0_PDF99208117'> lhapdf1=27100 lhapdf2=99208117</weight>
<weight id='MUR1.0_MUF1.0_PDF99208118'> lhapdf1=27100 lhapdf2=99208118</weight>
<weight id='MUR1.0_MUF1.0_PDF99208119'> lhapdf1=27100 lhapdf2=99208119</weight>
<weight id='MUR1.0_MUF1.0_PDF99208120'> lhapdf1=27100 lhapdf2=99208120</weight>
</weightgroup>
</initrwgt>


==> anc/Zj-phsp.patch <==
--- Born_phsp.f	(revision 3967)
+++ Born_phsp.f	(working copy)
@@ -7,11 +7,15 @@
       include 'PhysPars.h'
       real * 8 xborn(ndiminteg-3)
       real * 8 m2,xjac,taumin,tau,y,beta,vec(3),cth,cthdec,phidec,s,
-     # z,zhigh,zlow,dir(3),kzed,cthmax
+     # z,zhigh,zlow,dir(3),kzed,cthmax,a,d
       integer mu,k,j
+      real * 8 pwhg_pseudorapidity
       logical ini
       data ini/.true./
       save ini
+      logical genlog
+      data genlog/.false./
+      save genlog
       if(ini) then
 c     set initial- and final-state masses for Born and real
          do k=1,nlegborn
@@ -19,19 +23,35 @@
          enddo
          kn_masses(nlegreal)=0
          ini=.false.
+         if(ph_Zmass2low.le.10*10) genlog=.true.
       endif
 c Phase space:
 c d m2/(2 pi) d omega /(8*(2 pi)^2)  (s-m2)/2
 c d omegadec/(8*(2 pi)^2)
 c omega: 3d angle in CM system
 c omegadec: 3d angle in CM system of Z decay products
-      zlow=atan((ph_Zmass2low  - ph_Zmass2)/ph_ZmZw)
-      zhigh=atan((min(ph_Zmass2high,kn_sbeams)  - ph_Zmass2)/ph_ZmZw)
-      z=zlow+(zhigh-zlow)*xborn(1)
-      xjac=zhigh-zlow
-      m2=ph_ZmZw*tan(z)+ph_Zmass2
+      if (genlog) then
+            xjac = 1.0
+            a = (ph_Zmass2low/ph_Zmass2high)
+            d = (ph_Zmass2high-ph_Zmass2low)
+C
+CC fit+inverse
+C            m2 = a*xborn(1)/(1-xborn(1)+a)*d+ph_Zmass2low
+C            xjac = xjac *  a*(a+1)/(1-xborn(1)+a)**2*d
+             m2 = ph_Zmass2low * (a)**(-xborn(1)**2)
+             xjac = -2*xjac * m2 * log(a)*xborn(1)
+         !    m2 = ph_Zmass2low + (d)*xborn(1)
+         !    xjac = xjac * d 
+      else
+            zlow=atan((ph_Zmass2low  - ph_Zmass2)/ph_ZmZw)
+            zhigh=atan((min(ph_Zmass2high,kn_sbeams)  - ph_Zmass2)
+     &       /ph_ZmZw)
+            z=zlow+(zhigh-zlow)*xborn(1)
+            xjac=zhigh-zlow
+            m2=ph_ZmZw*tan(z)+ph_Zmass2
 c d m^2/(2pi) jacobian
-      xjac=xjac*ph_ZmZw/cos(z)**2/(2*pi)
+            xjac=xjac*ph_ZmZw/cos(z)**2/(2*pi)
+      endif
 c d x1 d x2 = d tau d y;
       taumin=( sqrt(m2+kn_ktmin**2) + kn_ktmin )**2/kn_sbeams
       tau=exp(log(taumin)*(1-xborn(2)**2))
@@ -105,13 +125,70 @@
       enddo
 c      call checkmomzero(nlegborn,kn_pborn)
 c      call checkmass(2,kn_pborn(0,3))
+      ! hard cuts on e e
+      if (kn_cmpborn(1,3)**2 + kn_cmpborn(2,3)**2 .lt. 0.01d0**2) then
+         kn_jacborn = 0
+      endif
+      if (kn_cmpborn(1,4)**2 + kn_cmpborn(2,4)**2 .lt. 0.01d0**2) then
+         kn_jacborn = 0
+      endif
+      if (pwhg_pseudorapidity(kn_cmpborn(:,3)) > 3.0d0 .or.
+     $ pwhg_pseudorapidity(kn_cmpborn(:,3)) < -3.0d0) then
+         kn_jacborn = 0
+      endif
+      if (pwhg_pseudorapidity(kn_cmpborn(:,4)) > 3.0d0 .or.  
+     $ pwhg_pseudorapidity(kn_cmpborn(:,4)) < -3.0d0) then
+         kn_jacborn = 0
+      endif
 
+
+
 c minimal final state mass 
       kn_minmass=sqrt(ph_Zmass2low)
 
       end
 
+      subroutine pwhg_getpseudorapidity(p,eta)
+      implicit none
+      real * 8 p(4),eta
+      real * 8 mod, costh
+      mod = sqrt(p(1)**2+p(2)**2+p(3)**2)
+      if (mod.eq.0d0) then
+c     should NEVER enter here
+         write(*,*)
+     $        'WARNING!! pwhg_getpseudorapidity called with vector 0'
+         eta=sign(1.d0,p(3))*1.d8
+      else
+         costh = p(3)/mod
+         if (costh.ge.1d0.or.costh.le.-1d0) then
+            eta = sign(1d0,costh)*1d8
+         else
+            eta=0.5*log((1+costh)/(1-costh))
+         endif
+      endif
+      end
 
+      function pwhg_pseudorapidity(p)
+      implicit none
+      real * 8 pwhg_pseudorapidity,p(0:3)
+      real * 8 p4(4),eta
+      call pwhg_p_p4(p,p4)
+      call pwhg_getpseudorapidity(p4,eta)
+      pwhg_pseudorapidity=eta
+      end
+
+      subroutine pwhg_p_p4(p,p4)
+      implicit none
+      real * 8 p(0:3),p4(1:4)
+      p4(4)=p(0)      
+      p4(1)=p(1)
+      p4(2)=p(2)
+      p4(3)=p(3)     
+      end
+
+
+
+
       subroutine born_suppression(fact)
       implicit none
       include 'nlegborn.h'
@@ -179,10 +256,13 @@
       endif
       if (runningscales) then
          pt2=kn_pborn(1,5)**2+kn_pborn(2,5)**2
-         mur=sqrt(pt2)
+         mur=max(sqrt((kn_pborn(0,3)+kn_pborn(0,4))**2
+     &       -(kn_pborn(3,3)+kn_pborn(3,4))**2),2.0d0)
          muf=mur
       else
          muf=ph_Zmass
          mur=ph_Zmass
+         !muf=2.0
+         !mur=2.0
       endif
       end




==> anc/Zj-pp-powheg.input <==
! no hard freeze no born cuts dyn scale - log ps - born cut lazy - no born cut high stat - very lazy born cut - max mu =2
vdecaymode  1     ! Z decay products (default 2): 1 for electronic

numevts 2000	! number of events to be generated
ih1   1           ! hadron 1 (1 for protons, -1 for antiprotons)
ih2   1           ! hadron 2 (1 for protons, -1 for antiprotons)
ebeam1 2510d0      ! energy of beam 1
ebeam2 2510d0      ! energy of beam 2


bornktmin 0.25     !  (default 0d0) generation cut. Minimum kt in underlying Born
##bornsuppfact 10d0 ! (default 0d0) mass param for Born suppression factor. If < 0 suppfact = 1


! To be set only if using LHA pdfs
lhans1 27100 ! pdf set for hadron 1 (LHA numbering)
lhans2 27100 ! pdf set for hadron 2 (LHA numbering)	

! Parameters to allow or not the use of stored data
use-old-grid    1 ! if 1 use old grid if file pwggrids.dat is present (<> 1 regenerate)
use-old-ubound  1 ! if 1 use norm of upper bounding function stored in pwgubound.dat, if present; <> 1 regenerate

ncall1 10000    ! number of calls for initializing the integration grid
itmx1    2      ! number of iterations for initializing the integration grid
ncall2 10000     ! number of calls for computing the integral and finding upper bounding envelope
itmx2    2      ! number of iterations for computing the integral and finding upper bouding envelope
foldcsi   5     ! number of folds on csi integration
foldy    5     ! number of folds on  y  integration
foldphi   5     ! number of folds on phi integration
nubound 200000  ! number of calls to set up the upper bounding norms for radiation

! OPTIONAL PARAMETERS

min_Z_mass 0.5
max_Z_mass 10.0
runningscale 1
xminpdf 0.00001

alphas_from_pdf 1
pdf_cutoff_fact 0.01d0
#bornonly 1
#LOevents 1

storemintupb 1

!! parallel
iseed 10103        ! initialize random number sequence 
manyseeds 1
parallelstage 4
xgriditeration 2
maxseeds 2000
clobberlhe 1

!! shower/analysis param
NoPythia 0
NoRivet 0
QEDShower 1
QCDShower 1
hadronization 1
mpi 1
pythiaHepMC 1
HepMCEventOutput 0
HepMCEventInput 0
rivetAnalysis "ALICE_2020_I1797621"
rivetAnalysis1 "ALICE_2020_I1797621:PHOTON_Z=1"
#rivetAnalysis2 "POWHEG_2023_DILEPTONS"
rivetWeight 0

rwl_file '-'
<initrwgt>
<weightgroup name='nominal' combine='None'>
<weight id='MUR1.0_MUF1.0_PDF27100'>default</weight>
</weightgroup>
<weightgroup name='scale_variations' combine='None'>
<weight id='MUR2.0_MUF2.0_PDF27100'> renscfact=2d0 facscfact=2d0 </weight>
<weight id='MUR0.5_MUF0.5_PDF27100'> renscfact=0.5d0 facscfact=0.5d0 </weight>
<weight id='MUR1.0_MUF2.0_PDF27100'> renscfact=1d0 facscfact=2d0 </weight>
<weight id='MUR1.0_MUF0.5_PDF27100'> renscfact=1d0 facscfact=0.5d0 </weight>
<weight id='MUR2.0_MUF1.0_PDF27100'> renscfact=2d0 facscfact=1d0 </weight>
<weight id='MUR0.5_MUF1.0_PDF27100'> renscfact=0.5d0 facscfact=1d0 </weight>
</weightgroup><weightgroup name='pdf_variations' combine='None'>
<weight id='MUR1.0_MUF1.0_PDF27101'> lhapdf=27101</weight>
<weight id='MUR1.0_MUF1.0_PDF27102'> lhapdf=27102</weight>
<weight id='MUR1.0_MUF1.0_PDF27103'> lhapdf=27103</weight>
<weight id='MUR1.0_MUF1.0_PDF27104'> lhapdf=27104</weight>
<weight id='MUR1.0_MUF1.0_PDF27105'> lhapdf=27105</weight>
<weight id='MUR1.0_MUF1.0_PDF27106'> lhapdf=27106</weight>
<weight id='MUR1.0_MUF1.0_PDF27107'> lhapdf=27107</weight>
<weight id='MUR1.0_MUF1.0_PDF27108'> lhapdf=27108</weight>
<weight id='MUR1.0_MUF1.0_PDF27109'> lhapdf=27109</weight>
<weight id='MUR1.0_MUF1.0_PDF27110'> lhapdf=27110</weight>
<weight id='MUR1.0_MUF1.0_PDF27111'> lhapdf=27111</weight>
<weight id='MUR1.0_MUF1.0_PDF27112'> lhapdf=27112</weight>
<weight id='MUR1.0_MUF1.0_PDF27113'> lhapdf=27113</weight>
<weight id='MUR1.0_MUF1.0_PDF27114'> lhapdf=27114</weight>
<weight id='MUR1.0_MUF1.0_PDF27115'> lhapdf=27115</weight>
<weight id='MUR1.0_MUF1.0_PDF27116'> lhapdf=27116</weight>
<weight id='MUR1.0_MUF1.0_PDF27117'> lhapdf=27117</weight>
<weight id='MUR1.0_MUF1.0_PDF27118'> lhapdf=27118</weight>
<weight id='MUR1.0_MUF1.0_PDF27119'> lhapdf=27119</weight>
<weight id='MUR1.0_MUF1.0_PDF27120'> lhapdf=27120</weight>
<weight id='MUR1.0_MUF1.0_PDF27121'> lhapdf=27121</weight>
<weight id='MUR1.0_MUF1.0_PDF27122'> lhapdf=27122</weight>
<weight id='MUR1.0_MUF1.0_PDF27123'> lhapdf=27123</weight>
<weight id='MUR1.0_MUF1.0_PDF27124'> lhapdf=27124</weight>
<weight id='MUR1.0_MUF1.0_PDF27125'> lhapdf=27125</weight>
<weight id='MUR1.0_MUF1.0_PDF27126'> lhapdf=27126</weight>
<weight id='MUR1.0_MUF1.0_PDF27127'> lhapdf=27127</weight>
<weight id='MUR1.0_MUF1.0_PDF27128'> lhapdf=27128</weight>
<weight id='MUR1.0_MUF1.0_PDF27129'> lhapdf=27129</weight>
<weight id='MUR1.0_MUF1.0_PDF27130'> lhapdf=27130</weight>
<weight id='MUR1.0_MUF1.0_PDF27131'> lhapdf=27131</weight>
<weight id='MUR1.0_MUF1.0_PDF27132'> lhapdf=27132</weight>
<weight id='MUR1.0_MUF1.0_PDF27133'> lhapdf=27133</weight>
<weight id='MUR1.0_MUF1.0_PDF27134'> lhapdf=27134</weight>
<weight id='MUR1.0_MUF1.0_PDF27135'> lhapdf=27135</weight>
<weight id='MUR1.0_MUF1.0_PDF27136'> lhapdf=27136</weight>
<weight id='MUR1.0_MUF1.0_PDF27137'> lhapdf=27137</weight>
<weight id='MUR1.0_MUF1.0_PDF27138'> lhapdf=27138</weight>
<weight id='MUR1.0_MUF1.0_PDF27139'> lhapdf=27139</weight>
<weight id='MUR1.0_MUF1.0_PDF27140'> lhapdf=27140</weight>
<weight id='MUR1.0_MUF1.0_PDF27141'> lhapdf=27141</weight>
<weight id='MUR1.0_MUF1.0_PDF27142'> lhapdf=27142</weight>
<weight id='MUR1.0_MUF1.0_PDF27143'> lhapdf=27143</weight>
<weight id='MUR1.0_MUF1.0_PDF27144'> lhapdf=27144</weight>
<weight id='MUR1.0_MUF1.0_PDF27145'> lhapdf=27145</weight>
<weight id='MUR1.0_MUF1.0_PDF27146'> lhapdf=27146</weight>
<weight id='MUR1.0_MUF1.0_PDF27147'> lhapdf=27147</weight>
<weight id='MUR1.0_MUF1.0_PDF27148'> lhapdf=27148</weight>
<weight id='MUR1.0_MUF1.0_PDF27149'> lhapdf=27149</weight>
<weight id='MUR1.0_MUF1.0_PDF27150'> lhapdf=27150</weight>
<weight id='MUR1.0_MUF1.0_PDF27151'> lhapdf=27151</weight>
<weight id='MUR1.0_MUF1.0_PDF27152'> lhapdf=27152</weight>
<weight id='MUR1.0_MUF1.0_PDF27153'> lhapdf=27153</weight>
<weight id='MUR1.0_MUF1.0_PDF27154'> lhapdf=27154</weight>
<weight id='MUR1.0_MUF1.0_PDF27155'> lhapdf=27155</weight>
<weight id='MUR1.0_MUF1.0_PDF27156'> lhapdf=27156</weight>
<weight id='MUR1.0_MUF1.0_PDF27157'> lhapdf=27157</weight>
<weight id='MUR1.0_MUF1.0_PDF27158'> lhapdf=27158</weight>
<weight id='MUR1.0_MUF1.0_PDF27159'> lhapdf=27159</weight>
<weight id='MUR1.0_MUF1.0_PDF27160'> lhapdf=27160</weight>
<weight id='MUR1.0_MUF1.0_PDF27161'> lhapdf=27161</weight>
<weight id='MUR1.0_MUF1.0_PDF27162'> lhapdf=27162</weight>
<weight id='MUR1.0_MUF1.0_PDF27163'> lhapdf=27163</weight>
<weight id='MUR1.0_MUF1.0_PDF27164'> lhapdf=27164</weight>
</weightgroup>
</initrwgt>


==> anc/Zj.pythia.conf <==
POWHEG:nFinal = 2 

HadronLevel:Decay = off

==> anc/asymmetric-pdf-powheg.patch <==
--- init_phys.f	(revision 3967)
+++ init_phys.f	(working copy)
@@ -67,16 +67,16 @@
 c     set in due time. They are better initialized as follows
       pdf_ndns1lhe = pdf_ndns1
       pdf_ndns2lhe = pdf_ndns2
-      if(pdf_ndns1.ne.pdf_ndns2) then
-         st_lambda5MSB=powheginput('QCDLambda5')
-      else
+      !if(pdf_ndns1.ne.pdf_ndns2) then
+      !   st_lambda5MSB=powheginput('QCDLambda5')
+      !else
          call genericpdfpar(pdf_ndns1,pdf_ih1,st_lambda5MSB,
      1                      scheme,iorder,iret)
          call genericpdfpar(pdf_ndns1,pdf_ih1,st_lambda5MSB,
      1                      scheme,iorder,iret)
          if(iret.ne.0) then
             write(*,*) ' faulty pdf number ',pdf_ndns1
             stop
          endif
-      endif
+      !endif
       kn_beams(0,1)=powheginput('ebeam1')
       kn_beams(0,2)=powheginput('ebeam2')
       kn_beams(1,1)=0

--- pdfcalls.f	(revision 3967)
+++ pdfcalls.f	(working copy)
@@ -5,6 +5,9 @@
       real * 8 x,pdf(-pdf_nparton:pdf_nparton)
       include 'pwhg_st.h'
       integer npdf
+      real * 8 tmp
+      external powheginput
+      real * 8 powheginput
       if(ih == 1 .and. pdf_ndns1 == -100) then
          pdf = 1
          return
@@ -20,6 +23,15 @@
          pdf = 0
          return
       endif
+      tmp = powheginput('#xminpdf')
+      if (x .lt. tmp) then
+         pdf = 0
+         return
+      endif
+      if ( st_mufact2 .lt. 0) then
+         pdf = 0
+         return
+      endif
       if(ih.eq.1) then
          call genericpdf0(pdf_ndns1,pdf_ih1,st_mufact2,x,pdf)
       elseif(ih.eq.2) then

--- rwl_setup_param_weights.f	(revision 3967)
+++ rwl_setup_param_weights.f	(working copy)
@@ -7,9 +7,11 @@
       include 'pwhg_pdf.h'
       include 'pwhg_st.h'
       logical rwl_keypresent
-      real * 8 val
+      real * 8 val,val2
       character * 5 scheme
       integer iorder,iret
+      real * 8 powheginput
+      external powheginput
       if(count==0) then
          old_pdf1=pdf_ndns1
          old_pdf2=pdf_ndns2
@@ -34,6 +36,17 @@
             pdf_ndns2 = pdf_ndns1
             call genericpdfpar(pdf_ndns1,pdf_ih1,st_lambda5MSB,
      1           scheme,iorder,iret)
+         elseif (rwl_keypresent(count,'lhapdf1',val) .and.  
+     1           rwl_keypresent(count,'lhapdf2',val2)) then
+            pdf_ndns1 = nint(val)
+            pdf_ndns2 = nint(val2)
+               call genericpdfpar(pdf_ndns1,pdf_ih1,st_lambda5MSB,
+     1                      scheme,iorder,iret)
+               if(iret.ne.0) then
+                  write(*,*) ' faulty pdf number ',pdf_ndns1
+                  stop
+               endif
+            !endif
          endif
          if(rwl_keypresent(count,'facscfact',val)) then
             st_facfact = val



==> anc/bb-pPb-powheg.input <==
!randomseed 352345 ! uncomment to set the random seed to a value of your choice.
                   ! It generates the call RM48IN(352345,0,0) (see the RM48 manual).
                   ! THIS MAY ONLY AFFECTS THE GENERATION OF POWHEG EVENTS!
                   ! If POWHEG is interfaced to a shower MC, refer to the shower MC
                   ! documentation to set its seed.

!Heavy flavour production parameters

numevts 200000   ! number of events to be generated
ih1   1        ! hadron 1
ih2   1        ! hadron 2
#ndns1 131      ! pdf for hadron 1 (hvqpdf numbering)
#ndns2 131      ! pdf for hadron 2
lhans1  27100 ! pdf set for hadron 1 (LHA numbering)
lhans2  99208082 ! pdf set for hadron 2 (LHA numbering)	
ebeam1 2510    ! energy of beam 1
ebeam2 2510    ! energy of beam 2
qmass  4.18     ! mass of heavy quark in GeV
facscfact 1    ! factorization scale factor: mufact=muref*facscfact 
renscfact 1    ! renormalization scale factor: muren=muref*renscfact 
#fixedscale 1    ! use ref. scale=qmass (default 0, use running scale)

! for not equal pdf set QCDLambda5
QCDLambda5 0.22616191135470262


! Parameters to allow-disallow use of stored data
use-old-grid 1    ! if 1 use old grid if file pwggrids.dat is present (# 1: regenerate)
use-old-ubound 1  ! if 1 use norm of upper bounding function stored in pwgubound.dat, if present; # 1: regenerate

ncall1 500000   ! number of calls for initializing the integration grid
itmx1 5        ! number of iterations for initializing the integration grid
ncall2 100000  ! number of calls for computing the integral and finding upper bound
itmx2 5        ! number of iterations for computing the integral and finding upper bound
foldcsi   5      ! number of folds on x integration
foldy   5      ! number of folds on y integration
foldphi 1      ! number of folds on phi integration
nubound 500000  ! number of bbarra calls to setup norm of upper bounding function
iymax 1        ! <= 10, normalization of upper bounding function in iunorm X iunorm square in y, log(m2qq)
ixmax 1        ! <= 10, normalization of upper bounding function in iunorm X iunorm square in y, log(m2qq)
xupbound 2      ! increase upper bound for radiation generation

!! Parallel params
iseed 10103        ! initialize random number sequence 
manyseeds 1
parallelstage 4
xgriditeration 2

!! shower/analysis param
NoPythia 0
NoRivet 0
QEDShower 0
QCDShower 1
hadronization 1
mpi 1
pythiaHepMC 1
HepMCEventOutput 0
HepMCEventInput 0
rivetAnalysis "ALICE_2020_I1797621"
rivetAnalysis1 "ALICE_2020_I1797621:APID=111,ALICE_2020_I1797621:APID=223"
rivetAnalysis2 "ALICE_2020_I1797621:APID=113,ALICE_2020_I1797621:APID=333"
rivetAnalysis3 "ALICE_2020_I1797621:APID=221,ALICE_2020_I1797621:APID=331"
rivetAnalysis4 "ALICE_2020_I1797621:BOTTOM=1:CHARM=1,ALICE_2020_I1797621:BOTTOM=1:CHARM=1:OPEN=1"
rivetAnalysis5 "ALICE_2020_I1797621:APID=443"
rivetWeight 0

#lhrwgt_id 'central'  ! lhrwgt_ reweighting does not work with this version of the code
#lhrwgt_descr 'Central weight, photon splitting enhanced by factor 50' ! lhrwgt_ reweighting does not work with this version of the code
rwl_file '-'
<initrwgt>
<weightgroup name='nominal' combine='None'>
<weight id='MUR1.0_MUF1.0_PDF99208082'>default</weight>
</weightgroup>
<weightgroup name='scale_variations' combine='None'>
<weight id='MUR2.0_MUF2.0_PDF99208082'> renscfact=2d0 facscfact=2d0 </weight>
<weight id='MUR0.5_MUF0.5_PDF99208082'> renscfact=0.5d0 facscfact=0.5d0 </weight>
<weight id='MUR1.0_MUF2.0_PDF99208082'> renscfact=1d0 facscfact=2d0 </weight>
<weight id='MUR1.0_MUF0.5_PDF99208082'> renscfact=1d0 facscfact=0.5d0 </weight>
<weight id='MUR2.0_MUF1.0_PDF99208082'> renscfact=2d0 facscfact=1d0 </weight>
<weight id='MUR0.5_MUF1.0_PDF99208082'> renscfact=0.5d0 facscfact=1d0 </weight>
</weightgroup><weightgroup name='pdf_variations' combine='None'>
<weight id='MUR1.0_MUF1.0_PDF99208083'> lhapdf1=27100 lhapdf2=99208083</weight>
<weight id='MUR1.0_MUF1.0_PDF99208084'> lhapdf1=27100 lhapdf2=99208084</weight>
<weight id='MUR1.0_MUF1.0_PDF99208085'> lhapdf1=27100 lhapdf2=99208085</weight>
<weight id='MUR1.0_MUF1.0_PDF99208086'> lhapdf1=27100 lhapdf2=99208086</weight>
<weight id='MUR1.0_MUF1.0_PDF99208087'> lhapdf1=27100 lhapdf2=99208087</weight>
<weight id='MUR1.0_MUF1.0_PDF99208088'> lhapdf1=27100 lhapdf2=99208088</weight>
<weight id='MUR1.0_MUF1.0_PDF99208089'> lhapdf1=27100 lhapdf2=99208089</weight>
<weight id='MUR1.0_MUF1.0_PDF99208090'> lhapdf1=27100 lhapdf2=99208090</weight>
<weight id='MUR1.0_MUF1.0_PDF99208091'> lhapdf1=27100 lhapdf2=99208091</weight>
<weight id='MUR1.0_MUF1.0_PDF99208092'> lhapdf1=27100 lhapdf2=99208092</weight>
<weight id='MUR1.0_MUF1.0_PDF99208093'> lhapdf1=27100 lhapdf2=99208093</weight>
<weight id='MUR1.0_MUF1.0_PDF99208094'> lhapdf1=27100 lhapdf2=99208094</weight>
<weight id='MUR1.0_MUF1.0_PDF99208095'> lhapdf1=27100 lhapdf2=99208095</weight>
<weight id='MUR1.0_MUF1.0_PDF99208096'> lhapdf1=27100 lhapdf2=99208096</weight>
<weight id='MUR1.0_MUF1.0_PDF99208097'> lhapdf1=27100 lhapdf2=99208097</weight>
<weight id='MUR1.0_MUF1.0_PDF99208098'> lhapdf1=27100 lhapdf2=99208098</weight>
<weight id='MUR1.0_MUF1.0_PDF99208099'> lhapdf1=27100 lhapdf2=99208099</weight>
<weight id='MUR1.0_MUF1.0_PDF99208100'> lhapdf1=27100 lhapdf2=99208100</weight>
<weight id='MUR1.0_MUF1.0_PDF99208101'> lhapdf1=27100 lhapdf2=99208101</weight>
<weight id='MUR1.0_MUF1.0_PDF99208102'> lhapdf1=27100 lhapdf2=99208102</weight>
<weight id='MUR1.0_MUF1.0_PDF99208103'> lhapdf1=27100 lhapdf2=99208103</weight>
<weight id='MUR1.0_MUF1.0_PDF99208104'> lhapdf1=27100 lhapdf2=99208104</weight>
<weight id='MUR1.0_MUF1.0_PDF99208105'> lhapdf1=27100 lhapdf2=99208105</weight>
<weight id='MUR1.0_MUF1.0_PDF99208106'> lhapdf1=27100 lhapdf2=99208106</weight>
<weight id='MUR1.0_MUF1.0_PDF99208107'> lhapdf1=27100 lhapdf2=99208107</weight>
<weight id='MUR1.0_MUF1.0_PDF99208108'> lhapdf1=27100 lhapdf2=99208108</weight>
<weight id='MUR1.0_MUF1.0_PDF99208109'> lhapdf1=27100 lhapdf2=99208109</weight>
<weight id='MUR1.0_MUF1.0_PDF99208110'> lhapdf1=27100 lhapdf2=99208110</weight>
<weight id='MUR1.0_MUF1.0_PDF99208111'> lhapdf1=27100 lhapdf2=99208111</weight>
<weight id='MUR1.0_MUF1.0_PDF99208112'> lhapdf1=27100 lhapdf2=99208112</weight>
<weight id='MUR1.0_MUF1.0_PDF99208113'> lhapdf1=27100 lhapdf2=99208113</weight>
<weight id='MUR1.0_MUF1.0_PDF99208114'> lhapdf1=27100 lhapdf2=99208114</weight>
<weight id='MUR1.0_MUF1.0_PDF99208115'> lhapdf1=27100 lhapdf2=99208115</weight>
<weight id='MUR1.0_MUF1.0_PDF99208116'> lhapdf1=27100 lhapdf2=99208116</weight>
<weight id='MUR1.0_MUF1.0_PDF99208117'> lhapdf1=27100 lhapdf2=99208117</weight>
<weight id='MUR1.0_MUF1.0_PDF99208118'> lhapdf1=27100 lhapdf2=99208118</weight>
<weight id='MUR1.0_MUF1.0_PDF99208119'> lhapdf1=27100 lhapdf2=99208119</weight>
<weight id='MUR1.0_MUF1.0_PDF99208120'> lhapdf1=27100 lhapdf2=99208120</weight>
</weightgroup>
</initrwgt>


==> anc/bb-pp-powheg.input <==
!randomseed 352345 ! uncomment to set the random seed to a value of your choice.
                   ! It generates the call RM48IN(352345,0,0) (see the RM48 manual).
                   ! THIS MAY ONLY AFFECTS THE GENERATION OF POWHEG EVENTS!
                   ! If POWHEG is interfaced to a shower MC, refer to the shower MC
                   ! documentation to set its seed.

!Heavy flavour production parameters

numevts 200000   ! number of events to be generated
ih1   1        ! hadron 1
ih2   1        ! hadron 2
#ndns1 131      ! pdf for hadron 1 (hvqpdf numbering)
#ndns2 131      ! pdf for hadron 2
lhans1  27100 ! pdf set for hadron 1 (LHA numbering)
lhans2  27100 ! pdf set for hadron 2 (LHA numbering)	
ebeam1 2510    ! energy of beam 1
ebeam2 2510    ! energy of beam 2
qmass  4.18     ! mass of heavy quark in GeV
facscfact 1    ! factorization scale factor: mufact=muref*facscfact 
renscfact 1    ! renormalization scale factor: muren=muref*renscfact 
#fixedscale 1    ! use ref. scale=qmass (default 0, use running scale)

! Parameters to allow-disallow use of stored data
use-old-grid 1    ! if 1 use old grid if file pwggrids.dat is present (# 1: regenerate)
use-old-ubound 1  ! if 1 use norm of upper bounding function stored in pwgubound.dat, if present; # 1: regenerate

ncall1 500000   ! number of calls for initializing the integration grid
itmx1 5        ! number of iterations for initializing the integration grid
ncall2 100000  ! number of calls for computing the integral and finding upper bound
itmx2 5        ! number of iterations for computing the integral and finding upper bound
foldcsi   5      ! number of folds on x integration
foldy   5      ! number of folds on y integration
foldphi 1      ! number of folds on phi integration
nubound 500000  ! number of bbarra calls to setup norm of upper bounding function
iymax 1        ! <= 10, normalization of upper bounding function in iunorm X iunorm square in y, log(m2qq)
ixmax 1        ! <= 10, normalization of upper bounding function in iunorm X iunorm square in y, log(m2qq)
xupbound 2      ! increase upper bound for radiation generation

!! Parallel params
iseed 10103        ! initialize random number sequence 
manyseeds 1
parallelstage 4
xgriditeration 2

!! shower/analysis param
NoPythia 0
NoRivet 0
QEDShower 0
QCDShower 1
hadronization 1
mpi 1
pythiaHepMC 1
HepMCEventOutput 0
HepMCEventInput 0
rivetAnalysis "ALICE_2020_I1797621"
rivetAnalysis1 "ALICE_2020_I1797621:APID=111,ALICE_2020_I1797621:APID=223"
rivetAnalysis2 "ALICE_2020_I1797621:APID=113,ALICE_2020_I1797621:APID=333"
rivetAnalysis3 "ALICE_2020_I1797621:APID=221,ALICE_2020_I1797621:APID=331"
rivetAnalysis4 "ALICE_2020_I1797621:BOTTOM=1:CHARM=1,ALICE_2020_I1797621:BOTTOM=1:CHARM=1:OPEN=1"
rivetAnalysis5 "ALICE_2020_I1797621:APID=443"
rivetWeight 0

#lhrwgt_id 'central'  ! lhrwgt_ reweighting does not work with this version of the code
#lhrwgt_descr 'Central weight, photon splitting enhanced by factor 50' ! lhrwgt_ reweighting does not work with this version of the code
rwl_file '-'
<initrwgt>
<weightgroup name='nominal' combine='None'>
<weight id='MUR1.0_MUF1.0_PDF27100'>default</weight>
</weightgroup>
<weightgroup name='scale_variations' combine='None'>
<weight id='MUR2.0_MUF2.0_PDF27100'> renscfact=2d0 facscfact=2d0 </weight>
<weight id='MUR0.5_MUF0.5_PDF27100'> renscfact=0.5d0 facscfact=0.5d0 </weight>
<weight id='MUR1.0_MUF2.0_PDF27100'> renscfact=1d0 facscfact=2d0 </weight>
<weight id='MUR1.0_MUF0.5_PDF27100'> renscfact=1d0 facscfact=0.5d0 </weight>
<weight id='MUR2.0_MUF1.0_PDF27100'> renscfact=2d0 facscfact=1d0 </weight>
<weight id='MUR0.5_MUF1.0_PDF27100'> renscfact=0.5d0 facscfact=1d0 </weight>
</weightgroup><weightgroup name='pdf_variations' combine='None'>
<weight id='MUR1.0_MUF1.0_PDF27101'> lhapdf=27101</weight>
<weight id='MUR1.0_MUF1.0_PDF27102'> lhapdf=27102</weight>
<weight id='MUR1.0_MUF1.0_PDF27103'> lhapdf=27103</weight>
<weight id='MUR1.0_MUF1.0_PDF27104'> lhapdf=27104</weight>
<weight id='MUR1.0_MUF1.0_PDF27105'> lhapdf=27105</weight>
<weight id='MUR1.0_MUF1.0_PDF27106'> lhapdf=27106</weight>
<weight id='MUR1.0_MUF1.0_PDF27107'> lhapdf=27107</weight>
<weight id='MUR1.0_MUF1.0_PDF27108'> lhapdf=27108</weight>
<weight id='MUR1.0_MUF1.0_PDF27109'> lhapdf=27109</weight>
<weight id='MUR1.0_MUF1.0_PDF27110'> lhapdf=27110</weight>
<weight id='MUR1.0_MUF1.0_PDF27111'> lhapdf=27111</weight>
<weight id='MUR1.0_MUF1.0_PDF27112'> lhapdf=27112</weight>
<weight id='MUR1.0_MUF1.0_PDF27113'> lhapdf=27113</weight>
<weight id='MUR1.0_MUF1.0_PDF27114'> lhapdf=27114</weight>
<weight id='MUR1.0_MUF1.0_PDF27115'> lhapdf=27115</weight>
<weight id='MUR1.0_MUF1.0_PDF27116'> lhapdf=27116</weight>
<weight id='MUR1.0_MUF1.0_PDF27117'> lhapdf=27117</weight>
<weight id='MUR1.0_MUF1.0_PDF27118'> lhapdf=27118</weight>
<weight id='MUR1.0_MUF1.0_PDF27119'> lhapdf=27119</weight>
<weight id='MUR1.0_MUF1.0_PDF27120'> lhapdf=27120</weight>
<weight id='MUR1.0_MUF1.0_PDF27121'> lhapdf=27121</weight>
<weight id='MUR1.0_MUF1.0_PDF27122'> lhapdf=27122</weight>
<weight id='MUR1.0_MUF1.0_PDF27123'> lhapdf=27123</weight>
<weight id='MUR1.0_MUF1.0_PDF27124'> lhapdf=27124</weight>
<weight id='MUR1.0_MUF1.0_PDF27125'> lhapdf=27125</weight>
<weight id='MUR1.0_MUF1.0_PDF27126'> lhapdf=27126</weight>
<weight id='MUR1.0_MUF1.0_PDF27127'> lhapdf=27127</weight>
<weight id='MUR1.0_MUF1.0_PDF27128'> lhapdf=27128</weight>
<weight id='MUR1.0_MUF1.0_PDF27129'> lhapdf=27129</weight>
<weight id='MUR1.0_MUF1.0_PDF27130'> lhapdf=27130</weight>
<weight id='MUR1.0_MUF1.0_PDF27131'> lhapdf=27131</weight>
<weight id='MUR1.0_MUF1.0_PDF27132'> lhapdf=27132</weight>
<weight id='MUR1.0_MUF1.0_PDF27133'> lhapdf=27133</weight>
<weight id='MUR1.0_MUF1.0_PDF27134'> lhapdf=27134</weight>
<weight id='MUR1.0_MUF1.0_PDF27135'> lhapdf=27135</weight>
<weight id='MUR1.0_MUF1.0_PDF27136'> lhapdf=27136</weight>
<weight id='MUR1.0_MUF1.0_PDF27137'> lhapdf=27137</weight>
<weight id='MUR1.0_MUF1.0_PDF27138'> lhapdf=27138</weight>
<weight id='MUR1.0_MUF1.0_PDF27139'> lhapdf=27139</weight>
<weight id='MUR1.0_MUF1.0_PDF27140'> lhapdf=27140</weight>
<weight id='MUR1.0_MUF1.0_PDF27141'> lhapdf=27141</weight>
<weight id='MUR1.0_MUF1.0_PDF27142'> lhapdf=27142</weight>
<weight id='MUR1.0_MUF1.0_PDF27143'> lhapdf=27143</weight>
<weight id='MUR1.0_MUF1.0_PDF27144'> lhapdf=27144</weight>
<weight id='MUR1.0_MUF1.0_PDF27145'> lhapdf=27145</weight>
<weight id='MUR1.0_MUF1.0_PDF27146'> lhapdf=27146</weight>
<weight id='MUR1.0_MUF1.0_PDF27147'> lhapdf=27147</weight>
<weight id='MUR1.0_MUF1.0_PDF27148'> lhapdf=27148</weight>
<weight id='MUR1.0_MUF1.0_PDF27149'> lhapdf=27149</weight>
<weight id='MUR1.0_MUF1.0_PDF27150'> lhapdf=27150</weight>
<weight id='MUR1.0_MUF1.0_PDF27151'> lhapdf=27151</weight>
<weight id='MUR1.0_MUF1.0_PDF27152'> lhapdf=27152</weight>
<weight id='MUR1.0_MUF1.0_PDF27153'> lhapdf=27153</weight>
<weight id='MUR1.0_MUF1.0_PDF27154'> lhapdf=27154</weight>
<weight id='MUR1.0_MUF1.0_PDF27155'> lhapdf=27155</weight>
<weight id='MUR1.0_MUF1.0_PDF27156'> lhapdf=27156</weight>
<weight id='MUR1.0_MUF1.0_PDF27157'> lhapdf=27157</weight>
<weight id='MUR1.0_MUF1.0_PDF27158'> lhapdf=27158</weight>
<weight id='MUR1.0_MUF1.0_PDF27159'> lhapdf=27159</weight>
<weight id='MUR1.0_MUF1.0_PDF27160'> lhapdf=27160</weight>
<weight id='MUR1.0_MUF1.0_PDF27161'> lhapdf=27161</weight>
<weight id='MUR1.0_MUF1.0_PDF27162'> lhapdf=27162</weight>
<weight id='MUR1.0_MUF1.0_PDF27163'> lhapdf=27163</weight>
<weight id='MUR1.0_MUF1.0_PDF27164'> lhapdf=27164</weight>
</weightgroup>
</initrwgt>


==> anc/cc-pPb-powheg.input <==
!randomseed 352345 ! uncomment to set the random seed to a value of your choice.
                   ! It generates the call RM48IN(352345,0,0) (see the RM48 manual).
                   ! THIS MAY ONLY AFFECTS THE GENERATION OF POWHEG EVENTS!
                   ! If POWHEG is interfaced to a shower MC, refer to the shower MC
                   ! documentation to set its seed.

!Heavy flavour production parameters

numevts 150000   ! number of events to be generated
ih1   1        ! hadron 1
ih2   1        ! hadron 2
#ndns1 131      ! pdf for hadron 1 (hvqpdf numbering)
#ndns2 131      ! pdf for hadron 2
lhans1  27100 ! pdf set for hadron 1 (LHA numbering)
lhans2  99208082 ! pdf set for hadron 2 (LHA numbering)	
ebeam1 2510    ! energy of beam 1
ebeam2 2510    ! energy of beam 2
qmass  1.27     ! mass of heavy quark in GeV
facscfact 1    ! factorization scale factor: mufact=muref*facscfact 
renscfact 1    ! renormalization scale factor: muren=muref*renscfact 
#fixedscale 1    ! use ref. scale=qmass (default 0, use running scale)

! for not equal pdf set QCDLambda5
QCDLambda5 0.22616191135470262

! Parameters to allow-disallow use of stored data
use-old-grid 1    ! if 1 use old grid if file pwggrids.dat is present (# 1: regenerate)
use-old-ubound 1  ! if 1 use norm of upper bounding function stored in pwgubound.dat, if present; # 1: regenerate

ncall1 500000   ! number of calls for initializing the integration grid
itmx1 5        ! number of iterations for initializing the integration grid
ncall2 100000  ! number of calls for computing the integral and finding upper bound
itmx2 5        ! number of iterations for computing the integral and finding upper bound
foldcsi   5      ! number of folds on x integration
foldy   5      ! number of folds on y integration
foldphi 1      ! number of folds on phi integration
nubound 500000  ! number of bbarra calls to setup norm of upper bounding function
iymax 1        ! <= 10, normalization of upper bounding function in iunorm X iunorm square in y, log(m2qq)
ixmax 1        ! <= 10, normalization of upper bounding function in iunorm X iunorm square in y, log(m2qq)
xupbound 2      ! increase upper bound for radiation generation

!! Parallel params
iseed 10103        ! initialize random number sequence 
manyseeds 1
parallelstage 4
xgriditeration 2

!! shower/analysis param
NoPythia 0
NoRivet 0
QEDShower 0
QCDShower 1
hadronization 1
mpi 1
pythiaHepMC 1
HepMCEventOutput 0
HepMCEventInput 0
rivetAnalysis "ALICE_2020_I1797621"
rivetAnalysis1 "ALICE_2020_I1797621:APID=111,ALICE_2020_I1797621:APID=223"
rivetAnalysis2 "ALICE_2020_I1797621:APID=113,ALICE_2020_I1797621:APID=333"
rivetAnalysis3 "ALICE_2020_I1797621:APID=221,ALICE_2020_I1797621:APID=331"
rivetAnalysis4 "ALICE_2020_I1797621:BOTTOM=1:CHARM=1,ALICE_2020_I1797621:BOTTOM=1:CHARM=1:OPEN=1"
rivetAnalysis5 "ALICE_2020_I1797621:APID=443"
rivetWeight 0

#lhrwgt_id 'central'  ! lhrwgt_ reweighting does not work with this version of the code
#lhrwgt_descr 'Central weight, photon splitting enhanced by factor 50' ! lhrwgt_ reweighting does not work with this version of the code
rwl_file '-'
<initrwgt>
<weightgroup name='nominal' combine='None'>
<weight id='MUR1.0_MUF1.0_PDF99208082'>default</weight>
</weightgroup>
<weightgroup name='scale_variations' combine='None'>
<weight id='MUR2.0_MUF2.0_PDF99208082'> renscfact=2d0 facscfact=2d0 </weight>
<weight id='MUR0.5_MUF0.5_PDF99208082'> renscfact=0.5d0 facscfact=0.5d0 </weight>
<weight id='MUR1.0_MUF2.0_PDF99208082'> renscfact=1d0 facscfact=2d0 </weight>
<weight id='MUR1.0_MUF0.5_PDF99208082'> renscfact=1d0 facscfact=0.5d0 </weight>
<weight id='MUR2.0_MUF1.0_PDF99208082'> renscfact=2d0 facscfact=1d0 </weight>
<weight id='MUR0.5_MUF1.0_PDF99208082'> renscfact=0.5d0 facscfact=1d0 </weight>
</weightgroup><weightgroup name='pdf_variations' combine='None'>
<weight id='MUR1.0_MUF1.0_PDF99208083'> lhapdf1=27100 lhapdf2=99208083</weight>
<weight id='MUR1.0_MUF1.0_PDF99208084'> lhapdf1=27100 lhapdf2=99208084</weight>
<weight id='MUR1.0_MUF1.0_PDF99208085'> lhapdf1=27100 lhapdf2=99208085</weight>
<weight id='MUR1.0_MUF1.0_PDF99208086'> lhapdf1=27100 lhapdf2=99208086</weight>
<weight id='MUR1.0_MUF1.0_PDF99208087'> lhapdf1=27100 lhapdf2=99208087</weight>
<weight id='MUR1.0_MUF1.0_PDF99208088'> lhapdf1=27100 lhapdf2=99208088</weight>
<weight id='MUR1.0_MUF1.0_PDF99208089'> lhapdf1=27100 lhapdf2=99208089</weight>
<weight id='MUR1.0_MUF1.0_PDF99208090'> lhapdf1=27100 lhapdf2=99208090</weight>
<weight id='MUR1.0_MUF1.0_PDF99208091'> lhapdf1=27100 lhapdf2=99208091</weight>
<weight id='MUR1.0_MUF1.0_PDF99208092'> lhapdf1=27100 lhapdf2=99208092</weight>
<weight id='MUR1.0_MUF1.0_PDF99208093'> lhapdf1=27100 lhapdf2=99208093</weight>
<weight id='MUR1.0_MUF1.0_PDF99208094'> lhapdf1=27100 lhapdf2=99208094</weight>
<weight id='MUR1.0_MUF1.0_PDF99208095'> lhapdf1=27100 lhapdf2=99208095</weight>
<weight id='MUR1.0_MUF1.0_PDF99208096'> lhapdf1=27100 lhapdf2=99208096</weight>
<weight id='MUR1.0_MUF1.0_PDF99208097'> lhapdf1=27100 lhapdf2=99208097</weight>
<weight id='MUR1.0_MUF1.0_PDF99208098'> lhapdf1=27100 lhapdf2=99208098</weight>
<weight id='MUR1.0_MUF1.0_PDF99208099'> lhapdf1=27100 lhapdf2=99208099</weight>
<weight id='MUR1.0_MUF1.0_PDF99208100'> lhapdf1=27100 lhapdf2=99208100</weight>
<weight id='MUR1.0_MUF1.0_PDF99208101'> lhapdf1=27100 lhapdf2=99208101</weight>
<weight id='MUR1.0_MUF1.0_PDF99208102'> lhapdf1=27100 lhapdf2=99208102</weight>
<weight id='MUR1.0_MUF1.0_PDF99208103'> lhapdf1=27100 lhapdf2=99208103</weight>
<weight id='MUR1.0_MUF1.0_PDF99208104'> lhapdf1=27100 lhapdf2=99208104</weight>
<weight id='MUR1.0_MUF1.0_PDF99208105'> lhapdf1=27100 lhapdf2=99208105</weight>
<weight id='MUR1.0_MUF1.0_PDF99208106'> lhapdf1=27100 lhapdf2=99208106</weight>
<weight id='MUR1.0_MUF1.0_PDF99208107'> lhapdf1=27100 lhapdf2=99208107</weight>
<weight id='MUR1.0_MUF1.0_PDF99208108'> lhapdf1=27100 lhapdf2=99208108</weight>
<weight id='MUR1.0_MUF1.0_PDF99208109'> lhapdf1=27100 lhapdf2=99208109</weight>
<weight id='MUR1.0_MUF1.0_PDF99208110'> lhapdf1=27100 lhapdf2=99208110</weight>
<weight id='MUR1.0_MUF1.0_PDF99208111'> lhapdf1=27100 lhapdf2=99208111</weight>
<weight id='MUR1.0_MUF1.0_PDF99208112'> lhapdf1=27100 lhapdf2=99208112</weight>
<weight id='MUR1.0_MUF1.0_PDF99208113'> lhapdf1=27100 lhapdf2=99208113</weight>
<weight id='MUR1.0_MUF1.0_PDF99208114'> lhapdf1=27100 lhapdf2=99208114</weight>
<weight id='MUR1.0_MUF1.0_PDF99208115'> lhapdf1=27100 lhapdf2=99208115</weight>
<weight id='MUR1.0_MUF1.0_PDF99208116'> lhapdf1=27100 lhapdf2=99208116</weight>
<weight id='MUR1.0_MUF1.0_PDF99208117'> lhapdf1=27100 lhapdf2=99208117</weight>
<weight id='MUR1.0_MUF1.0_PDF99208118'> lhapdf1=27100 lhapdf2=99208118</weight>
<weight id='MUR1.0_MUF1.0_PDF99208119'> lhapdf1=27100 lhapdf2=99208119</weight>
<weight id='MUR1.0_MUF1.0_PDF99208120'> lhapdf1=27100 lhapdf2=99208120</weight>
</weightgroup>
</initrwgt>


==> anc/cc-pp-powheg.input <==
!randomseed 352345 ! uncomment to set the random seed to a value of your choice.
                   ! It generates the call RM48IN(352345,0,0) (see the RM48 manual).
                   ! THIS MAY ONLY AFFECTS THE GENERATION OF POWHEG EVENTS!
                   ! If POWHEG is interfaced to a shower MC, refer to the shower MC
                   ! documentation to set its seed.

!Heavy flavour production parameters

numevts 150000   ! number of events to be generated
ih1   1        ! hadron 1
ih2   1        ! hadron 2
#ndns1 131      ! pdf for hadron 1 (hvqpdf numbering)
#ndns2 131      ! pdf for hadron 2
lhans1  27100 ! pdf set for hadron 1 (LHA numbering)
lhans2  27100 ! pdf set for hadron 2 (LHA numbering)	
ebeam1 2510    ! energy of beam 1
ebeam2 2510    ! energy of beam 2
qmass  1.27     ! mass of heavy quark in GeV
facscfact 1    ! factorization scale factor: mufact=muref*facscfact 
renscfact 1    ! renormalization scale factor: muren=muref*renscfact 
#fixedscale 1    ! use ref. scale=qmass (default 0, use running scale)

! Parameters to allow-disallow use of stored data
use-old-grid 1    ! if 1 use old grid if file pwggrids.dat is present (# 1: regenerate)
use-old-ubound 1  ! if 1 use norm of upper bounding function stored in pwgubound.dat, if present; # 1: regenerate

ncall1 500000   ! number of calls for initializing the integration grid
itmx1 5        ! number of iterations for initializing the integration grid
ncall2 100000  ! number of calls for computing the integral and finding upper bound
itmx2 5        ! number of iterations for computing the integral and finding upper bound
foldcsi   5      ! number of folds on x integration
foldy   5      ! number of folds on y integration
foldphi 1      ! number of folds on phi integration
nubound 500000  ! number of bbarra calls to setup norm of upper bounding function
iymax 1        ! <= 10, normalization of upper bounding function in iunorm X iunorm square in y, log(m2qq)
ixmax 1        ! <= 10, normalization of upper bounding function in iunorm X iunorm square in y, log(m2qq)
xupbound 2      ! increase upper bound for radiation generation

!! Parallel params
iseed 10103        ! initialize random number sequence 
manyseeds 1
parallelstage 4
xgriditeration 2

clobberlhe 1

!! shower/analysis param
NoPythia 0
NoRivet 0
QEDShower 0
QCDShower 1
hadronization 1
mpi 1
pythiaHepMC 1
HepMCEventOutput 0
HepMCEventInput 0
rivetAnalysis "ALICE_2020_I1797621"
rivetAnalysis1 "ALICE_2020_I1797621:APID=111,ALICE_2020_I1797621:APID=223"
rivetAnalysis2 "ALICE_2020_I1797621:APID=113,ALICE_2020_I1797621:APID=333"
rivetAnalysis3 "ALICE_2020_I1797621:APID=221,ALICE_2020_I1797621:APID=331"
rivetAnalysis4 "ALICE_2020_I1797621:BOTTOM=1:CHARM=1,ALICE_2020_I1797621:BOTTOM=1:CHARM=1:OPEN=1"
rivetAnalysis5 "ALICE_2020_I1797621:APID=443"
rivetWeight 0

#lhrwgt_id 'central'  ! lhrwgt_ reweighting does not work with this version of the code
#lhrwgt_descr 'Central weight, photon splitting enhanced by factor 50' ! lhrwgt_ reweighting does not work with this version of the code
rwl_file '-'
<initrwgt>
<weightgroup name='nominal' combine='None'>
<weight id='MUR1.0_MUF1.0_PDF27100'>default</weight>
</weightgroup>
<weightgroup name='scale_variations' combine='None'>
<weight id='MUR2.0_MUF2.0_PDF27100'> renscfact=2d0 facscfact=2d0 </weight>
<weight id='MUR0.5_MUF0.5_PDF27100'> renscfact=0.5d0 facscfact=0.5d0 </weight>
<weight id='MUR1.0_MUF2.0_PDF27100'> renscfact=1d0 facscfact=2d0 </weight>
<weight id='MUR1.0_MUF0.5_PDF27100'> renscfact=1d0 facscfact=0.5d0 </weight>
<weight id='MUR2.0_MUF1.0_PDF27100'> renscfact=2d0 facscfact=1d0 </weight>
<weight id='MUR0.5_MUF1.0_PDF27100'> renscfact=0.5d0 facscfact=1d0 </weight>
</weightgroup><weightgroup name='pdf_variations' combine='None'>
<weight id='MUR1.0_MUF1.0_PDF27101'> lhapdf=27101</weight>
<weight id='MUR1.0_MUF1.0_PDF27102'> lhapdf=27102</weight>
<weight id='MUR1.0_MUF1.0_PDF27103'> lhapdf=27103</weight>
<weight id='MUR1.0_MUF1.0_PDF27104'> lhapdf=27104</weight>
<weight id='MUR1.0_MUF1.0_PDF27105'> lhapdf=27105</weight>
<weight id='MUR1.0_MUF1.0_PDF27106'> lhapdf=27106</weight>
<weight id='MUR1.0_MUF1.0_PDF27107'> lhapdf=27107</weight>
<weight id='MUR1.0_MUF1.0_PDF27108'> lhapdf=27108</weight>
<weight id='MUR1.0_MUF1.0_PDF27109'> lhapdf=27109</weight>
<weight id='MUR1.0_MUF1.0_PDF27110'> lhapdf=27110</weight>
<weight id='MUR1.0_MUF1.0_PDF27111'> lhapdf=27111</weight>
<weight id='MUR1.0_MUF1.0_PDF27112'> lhapdf=27112</weight>
<weight id='MUR1.0_MUF1.0_PDF27113'> lhapdf=27113</weight>
<weight id='MUR1.0_MUF1.0_PDF27114'> lhapdf=27114</weight>
<weight id='MUR1.0_MUF1.0_PDF27115'> lhapdf=27115</weight>
<weight id='MUR1.0_MUF1.0_PDF27116'> lhapdf=27116</weight>
<weight id='MUR1.0_MUF1.0_PDF27117'> lhapdf=27117</weight>
<weight id='MUR1.0_MUF1.0_PDF27118'> lhapdf=27118</weight>
<weight id='MUR1.0_MUF1.0_PDF27119'> lhapdf=27119</weight>
<weight id='MUR1.0_MUF1.0_PDF27120'> lhapdf=27120</weight>
<weight id='MUR1.0_MUF1.0_PDF27121'> lhapdf=27121</weight>
<weight id='MUR1.0_MUF1.0_PDF27122'> lhapdf=27122</weight>
<weight id='MUR1.0_MUF1.0_PDF27123'> lhapdf=27123</weight>
<weight id='MUR1.0_MUF1.0_PDF27124'> lhapdf=27124</weight>
<weight id='MUR1.0_MUF1.0_PDF27125'> lhapdf=27125</weight>
<weight id='MUR1.0_MUF1.0_PDF27126'> lhapdf=27126</weight>
<weight id='MUR1.0_MUF1.0_PDF27127'> lhapdf=27127</weight>
<weight id='MUR1.0_MUF1.0_PDF27128'> lhapdf=27128</weight>
<weight id='MUR1.0_MUF1.0_PDF27129'> lhapdf=27129</weight>
<weight id='MUR1.0_MUF1.0_PDF27130'> lhapdf=27130</weight>
<weight id='MUR1.0_MUF1.0_PDF27131'> lhapdf=27131</weight>
<weight id='MUR1.0_MUF1.0_PDF27132'> lhapdf=27132</weight>
<weight id='MUR1.0_MUF1.0_PDF27133'> lhapdf=27133</weight>
<weight id='MUR1.0_MUF1.0_PDF27134'> lhapdf=27134</weight>
<weight id='MUR1.0_MUF1.0_PDF27135'> lhapdf=27135</weight>
<weight id='MUR1.0_MUF1.0_PDF27136'> lhapdf=27136</weight>
<weight id='MUR1.0_MUF1.0_PDF27137'> lhapdf=27137</weight>
<weight id='MUR1.0_MUF1.0_PDF27138'> lhapdf=27138</weight>
<weight id='MUR1.0_MUF1.0_PDF27139'> lhapdf=27139</weight>
<weight id='MUR1.0_MUF1.0_PDF27140'> lhapdf=27140</weight>
<weight id='MUR1.0_MUF1.0_PDF27141'> lhapdf=27141</weight>
<weight id='MUR1.0_MUF1.0_PDF27142'> lhapdf=27142</weight>
<weight id='MUR1.0_MUF1.0_PDF27143'> lhapdf=27143</weight>
<weight id='MUR1.0_MUF1.0_PDF27144'> lhapdf=27144</weight>
<weight id='MUR1.0_MUF1.0_PDF27145'> lhapdf=27145</weight>
<weight id='MUR1.0_MUF1.0_PDF27146'> lhapdf=27146</weight>
<weight id='MUR1.0_MUF1.0_PDF27147'> lhapdf=27147</weight>
<weight id='MUR1.0_MUF1.0_PDF27148'> lhapdf=27148</weight>
<weight id='MUR1.0_MUF1.0_PDF27149'> lhapdf=27149</weight>
<weight id='MUR1.0_MUF1.0_PDF27150'> lhapdf=27150</weight>
<weight id='MUR1.0_MUF1.0_PDF27151'> lhapdf=27151</weight>
<weight id='MUR1.0_MUF1.0_PDF27152'> lhapdf=27152</weight>
<weight id='MUR1.0_MUF1.0_PDF27153'> lhapdf=27153</weight>
<weight id='MUR1.0_MUF1.0_PDF27154'> lhapdf=27154</weight>
<weight id='MUR1.0_MUF1.0_PDF27155'> lhapdf=27155</weight>
<weight id='MUR1.0_MUF1.0_PDF27156'> lhapdf=27156</weight>
<weight id='MUR1.0_MUF1.0_PDF27157'> lhapdf=27157</weight>
<weight id='MUR1.0_MUF1.0_PDF27158'> lhapdf=27158</weight>
<weight id='MUR1.0_MUF1.0_PDF27159'> lhapdf=27159</weight>
<weight id='MUR1.0_MUF1.0_PDF27160'> lhapdf=27160</weight>
<weight id='MUR1.0_MUF1.0_PDF27161'> lhapdf=27161</weight>
<weight id='MUR1.0_MUF1.0_PDF27162'> lhapdf=27162</weight>
<weight id='MUR1.0_MUF1.0_PDF27163'> lhapdf=27163</weight>
<weight id='MUR1.0_MUF1.0_PDF27164'> lhapdf=27164</weight>
</weightgroup>
</initrwgt>


==> anc/copy.sh <==
D=~/git/phd/papers/paper-dilepton

cp ${D}/plots/rivet/rivet-plots.cc_pp_decomp/ALICE_2020_I1797621/d01-x01-y01.dat Fig1_cc.dat
cp ${D}/plots/rivet/rivet-plots.bb_pp_decomp/ALICE_2020_I1797621/d01-x01-y01.dat Fig1_bb.dat


cp ~/git/phd/papers/paper-dilepton/plots/rivet/rivet-plots.Zj_NLO_pp/ALICE_2020_I1797621/d01-x01-y01.dat        Fig2_pp.dat
cp ~/git/phd/papers/paper-dilepton/plots/rivet/rivet-plots.Zj_NLO_pp_scale/ALICE_2020_I1797621/d01-x01-y01.dat  Fig2_pp_scale.dat
cp ~/git/phd/papers/paper-dilepton/plots/rivet/rivet-plots.Zj_NLO_pp_pdf/ALICE_2020_I1797621/d01-x01-y01.dat    Fig2_pp_pdf.dat

cp ~/git/phd/papers/paper-dilepton/plots/rivet/rivet-plots.Zj_NLO_pPb/ALICE_2020_I1797621/d02-x01-y01.dat       Fig2_pPb.dat
cp ~/git/phd/papers/paper-dilepton/plots/rivet/rivet-plots.Zj_NLO_pPb_scale/ALICE_2020_I1797621/d02-x01-y01.dat Fig2_pPb_scale.dat
cp ~/git/phd/papers/paper-dilepton/plots/rivet/rivet-plots.Zj_NLO_pPb_pdf/ALICE_2020_I1797621/d02-x01-y01.dat   Fig2_pPb_pdf.dat

cp ~/git/phd/papers/paper-dilepton/plots/rivet/rivet-plots.Zj_NLO_pp/ALICE_2020_I1797621/d05-x01-y01.dat        Fig3_pp.dat
cp ~/git/phd/papers/paper-dilepton/plots/rivet/rivet-plots.Zj_NLO_pp_scale/ALICE_2020_I1797621/d05-x01-y01.dat  Fig3_pp_scale.dat
cp ~/git/phd/papers/paper-dilepton/plots/rivet/rivet-plots.Zj_NLO_pp_pdf/ALICE_2020_I1797621/d05-x01-y01.dat    Fig3_pp_pdf.dat

cp ~/git/phd/papers/paper-dilepton/plots/rivet/rivet-plots.Zj_NLO_pPb/ALICE_2020_I1797621/d06-x01-y01.dat       Fig3_pPb.dat
cp ~/git/phd/papers/paper-dilepton/plots/rivet/rivet-plots.Zj_NLO_pPb_scale/ALICE_2020_I1797621/d06-x01-y01.dat Fig3_pPb_scale.dat
cp ~/git/phd/papers/paper-dilepton/plots/rivet/rivet-plots.Zj_NLO_pPb_pdf/ALICE_2020_I1797621/d06-x01-y01.dat   Fig3_pPb_pdf.dat

cp ${D}/plots/rivet/rivet-plots.r_pPb_Zj/ALICE_2020_I1797621/rpPb-d01-x01-y01.dat Fig4_mee.dat
cp ${D}/plots/rivet/rivet-plots.r_pPb_Zj/ALICE_2020_I1797621/rpPb-d05-x01-y01.dat Fig4_pt.dat


cp ${D}/plots/rivet/rivet-plots.cc_pp/ALICE_2020_I1797621/d01-x01-y01.dat           Fig5_pp.dat
cp ${D}/plots/rivet/rivet-plots.cc_pp_scale/ALICE_2020_I1797621/d01-x01-y01.dat     Fig5_pp_scale.dat
cp ${D}/plots/rivet/rivet-plots.cc_pp_pdf/ALICE_2020_I1797621/d01-x01-y01.dat       Fig5_pp_pdf.dat

cp ${D}/plots/rivet/rivet-plots.cc_pPb/ALICE_2020_I1797621/d02-x01-y01.dat          Fig5_pPb.dat
cp ${D}/plots/rivet/rivet-plots.cc_pPb_scale/ALICE_2020_I1797621/d02-x01-y01.dat    Fig5_pPb_scale.dat
cp ${D}/plots/rivet/rivet-plots.cc_pPb_pdf/ALICE_2020_I1797621/d02-x01-y01.dat      Fig5_pPb_pdf.dat


cp ${D}/plots/rivet/rivet-plots.cc_pp/ALICE_2020_I1797621/d05-x01-y01.dat           Fig6_pp.dat
cp ${D}/plots/rivet/rivet-plots.cc_pp_scale/ALICE_2020_I1797621/d05-x01-y01.dat     Fig6_pp_scale.dat
cp ${D}/plots/rivet/rivet-plots.cc_pp_pdf/ALICE_2020_I1797621/d05-x01-y01.dat       Fig6_pp_pdf.dat

cp ${D}/plots/rivet/rivet-plots.cc_pPb/ALICE_2020_I1797621/d06-x01-y01.dat          Fig6_pPb.dat
cp ${D}/plots/rivet/rivet-plots.cc_pPb_scale/ALICE_2020_I1797621/d06-x01-y01.dat    Fig6_pPb_scale.dat
cp ${D}/plots/rivet/rivet-plots.cc_pPb_pdf/ALICE_2020_I1797621/d06-x01-y01.dat      Fig6_pPb_pdf.dat


cp ${D}/plots/rivet/rivet-plots.bb_pp/ALICE_2020_I1797621/d01-x01-y01.dat           Fig7_pp.dat
cp ${D}/plots/rivet/rivet-plots.bb_pp_scale/ALICE_2020_I1797621/d01-x01-y01.dat     Fig7_pp_scale.dat
cp ${D}/plots/rivet/rivet-plots.bb_pp_pdf/ALICE_2020_I1797621/d01-x01-y01.dat       Fig7_pp_pdf.dat

cp ${D}/plots/rivet/rivet-plots.bb_pPb/ALICE_2020_I1797621/d02-x01-y01.dat          Fig7_pPb.dat
cp ${D}/plots/rivet/rivet-plots.bb_pPb_scale/ALICE_2020_I1797621/d02-x01-y01.dat    Fig7_pPb_scale.dat
cp ${D}/plots/rivet/rivet-plots.bb_pPb_pdf/ALICE_2020_I1797621/d02-x01-y01.dat      Fig7_pPb_pdf.dat


cp ${D}/plots/rivet/rivet-plots.bb_pp/ALICE_2020_I1797621/d05-x01-y01.dat           Fig8_pp.dat
cp ${D}/plots/rivet/rivet-plots.bb_pp_scale/ALICE_2020_I1797621/d05-x01-y01.dat     Fig8_pp_scale.dat
cp ${D}/plots/rivet/rivet-plots.bb_pp_pdf/ALICE_2020_I1797621/d05-x01-y01.dat       Fig8_pp_pdf.dat

cp ${D}/plots/rivet/rivet-plots.bb_pPb/ALICE_2020_I1797621/d06-x01-y01.dat          Fig8_pPb.dat
cp ${D}/plots/rivet/rivet-plots.bb_pPb_scale/ALICE_2020_I1797621/d06-x01-y01.dat    Fig8_pPb_scale.dat
cp ${D}/plots/rivet/rivet-plots.bb_pPb_pdf/ALICE_2020_I1797621/d06-x01-y01.dat      Fig8_pPb_pdf.dat

cp ${D}/plots/rivet/rivet-plots.r_pPb_cc/ALICE_2020_I1797621/rpPb-d01-x01-y01.dat   Fig9_mee.dat
cp ${D}/plots/rivet/rivet-plots.r_pPb_cc/ALICE_2020_I1797621/rpPb-d05-x01-y01.dat   Fig9_pt.dat

cp ${D}/plots/rivet/rivet-plots.r_pPb_bb/ALICE_2020_I1797621/rpPb-d01-x01-y01.dat   Fig10_mee.dat
cp ${D}/plots/rivet/rivet-plots.r_pPb_bb/ALICE_2020_I1797621/rpPb-d05-x01-y01.dat   Fig10_pt.dat

cp ${D}/plots/rivet/rivet-plots.total/ALICE_2020_I1797621/d01-x01-y01.dat           Fig11_pp_mee.dat
cp ${D}/plots/rivet/rivet-plots.total/ALICE_2020_I1797621/d02-x01-y01.dat           Fig11_pPb_mee.dat
cp ${D}/plots/rivet/rivet-plots.total/ALICE_2020_I1797621/d05-x01-y01.dat           Fig11_pp_pt.dat
cp ${D}/plots/rivet/rivet-plots.total/ALICE_2020_I1797621/d06-x01-y01.dat           Fig11_pPb_pt.dat

cp ${D}/plots/rivet/rivet-plots.r_pPb_total/ALICE_2020_I1797621/rpPb-d01-x01-y01.dat Fig12_mee.dat
cp ${D}/plots/rivet/rivet-plots.r_pPb_total/ALICE_2020_I1797621/rpPb-d05-x01-y01.dat Fig12_pt.dat


cp ${D}/plots/rivet/rivet-plots.cc_PbPb/ALICE_2020_I1797621/d10-x01-y01.dat       Fig13_cc.dat
cp ${D}/plots/rivet/rivet-plots.cc_PbPb_scale/ALICE_2020_I1797621/d10-x01-y01.dat Fig13_cc_scale.dat
cp ${D}/plots/rivet/rivet-plots.cc_PbPb_pdf/ALICE_2020_I1797621/d01-x01-y01.dat   Fig13_cc_pdf.dat

cp ${D}/plots/rivet/rivet-plots.cc_PbPb/ALICE_2020_I1797621/d14-x01-y01.dat       Fig14_cc.dat
cp ${D}/plots/rivet/rivet-plots.cc_PbPb_scale/ALICE_2020_I1797621/d14-x01-y01.dat Fig14_cc_scale.dat
cp ${D}/plots/rivet/rivet-plots.cc_PbPb_pdf/ALICE_2020_I1797621/d05-x01-y01.dat   Fig14_cc_pdf.dat

cp ${D}/plots/rivet/rivet-plots.bb_PbPb/ALICE_2020_I1797621/d10-x01-y01.dat       Fig13_bb.dat
cp ${D}/plots/rivet/rivet-plots.bb_PbPb_scale/ALICE_2020_I1797621/d10-x01-y01.dat Fig13_bb_scale.dat
cp ${D}/plots/rivet/rivet-plots.bb_PbPb_pdf/ALICE_2020_I1797621/d01-x01-y01.dat   Fig13_bb_pdf.dat

cp ${D}/plots/rivet/rivet-plots.bb_PbPb/ALICE_2020_I1797621/d14-x01-y01.dat       Fig14_bb.dat
cp ${D}/plots/rivet/rivet-plots.bb_PbPb_scale/ALICE_2020_I1797621/d14-x01-y01.dat Fig14_bb_scale.dat
cp ${D}/plots/rivet/rivet-plots.bb_PbPb_pdf/ALICE_2020_I1797621/d05-x01-y01.dat   Fig14_bb_pdf.dat


cp ${D}/plots/rivet/rivet-plots.Zj_NLO_HQ_vs_WZSIH/ALICE_2020_I1797621/d14-x01-y01.dat Fig15_Zj.dat
cp ${D}/plots/rivet/rivet-plots.bb_HQ_vs_WZSIH/ALICE_2020_I1797621/d14-x01-y01.dat     Fig15_bb.dat
cp ${D}/plots/rivet/rivet-plots.cc_HQ_vs_WZSIH/ALICE_2020_I1797621/d14-x01-y01.dat     Fig15_cc.dat

cp ${D}/plots/rivet/rivet-plots.bb_RAA/ALICE_2020_I1797621/d16-x01-y01.dat Fig16_mee.dat
cp ${D}/plots/rivet/rivet-plots.bb_RAA_shape/ALICE_2020_I1797621/d16-x01-y01.dat Fig16_mee_ratio.dat

cp ${D}/plots/rivet/rivet-plots.bb_RAA/ALICE_2020_I1797621/d20-x01-y01.dat Fig16_pt.dat
cp ${D}/plots/rivet/rivet-plots.bb_RAA_shape/ALICE_2020_I1797621/d20-x01-y01.dat Fig16_pt_ratio.dat


==> anc/hvq.pythia.conf <==
POWHEG:veto = 1
HadronLevel:Decay = on
#HadronLevel:Decay = off
#PartonLevel:All = off
#HadronLevel:All = off

